Which first order phase transitions to quark matter are possible in neutron stars?

We examine which first order phase transitions are consistent with today's astrophysical constraints. In particular, we explore how a well-constrained mass-radius data point would restrict the admissible parameter space and to this end, we employ the most likely candidates of the recent NICER limits of PSR J0030+0451. To systematically vary the stiffness of the equation of state, we employ a parameterizable relativistic mean field equation of state, which is in compliance with results from chiral effective field theory. We model phase transitions via Maxwell constructions and parameterize them by means of the transitional pressure $p_{\rm trans}$ and the jump in energy density $\Delta\epsilon$. This provides us with a generic setup that allows for rather general conclusions to be drawn. We outline some regions in the $p_{\rm trans}$-$\Delta\epsilon$ parameter space that may allow for a phase transition identification in the near future. We also find that a strongly constrained data point, at either exceptionally large or small radii, would reduce the parameter space to such an extent that mass and radius become insufficient indicators of a phase transition.

==> anc/Parameter_Space_Contours/READ_ME.txt <==
Each folder contains files with the parameter sets that allow the respective constraints for the effective mass of the folder name. 
The order of entries in each file is:

Transitional Pressure [MeV/fm^3]; Jump in Energy Density [MeV/fm^3]; Energy Density at Transition [MeV/fm^3]


Constant <-> name of corresponding file:
	
Mass constraint 					=	2_modot.dat
Category I						=	Cat1.dat
Category II 						=	Cat2.dat
Category III 						=	Cat3.dat
Category IV 						=	Cat4.dat
Tidal Deformability					=	GW170817.dat
Large Hypothetical 					=	NICER_LE.dat
Small Hypothetical 					=	NICER_SE.dat
NICER Constraint on PSR J0740+6620 			=	NICER2.dat
All established constraints + LE			=	Overlap_LE.dat
All established constraints + SE + Delta R > 1km	=	Overlap_SE_Twin.dat
All established constraints + SE			= 	Overlap_SE.dat
Twin star mass > 1.2 solar masses + Delta R > 1km	=	UTwin.dat

Disclaimer: To save space the data files contain less points than the version used to generate the plots in the paper. This should not change the results on a qualitative level.



==> anc/Parameter_Space_Contours/m55/Cat1.dat <==
       75      246     362.032
       75      248     362.032
       75      250     362.032
       75      252     362.032
       75      254     362.032
       75      256     362.032
       75      258     362.032
       75      262     362.032
       75      264     362.032
       75      268     362.032
       75      270     362.032
       75      274     362.032
       75      276     362.032
       75      278     362.032
       75      280     362.032
       75      282     362.032
       75      286     362.032
       75      288     362.032
       75      290     362.032
       75      292     362.032
       75      294     362.032
       75      296     362.032
       75      300     362.032
       75      302     362.032
       75      308     362.032
       75      310     362.032
       75      312     362.032
       75      314     362.032
       75      322     362.032
       75      324     362.032
       75      326     362.032
       75      328     362.032
       75      330     362.032
       75      332     362.032
       75      334     362.032
       75      340     362.032
       75      346     362.032
       75      354     362.032
       75      356     362.032
       75      358     362.032
       75      360     362.032
       75      362     362.032
       75      364     362.032
       75      366     362.032
       75      368     362.032
       75      370     362.032
       75      378     362.032
       75      380     362.032
       75      382     362.032
       75      386     362.032
       75      390     362.032
       75      394     362.032
       75      396     362.032
       75      398     362.032
       75      402     362.032
       75      408     362.032
       75      412     362.032
       75      418     362.032
       75      420     362.032
       75      422     362.032
       77      246     365.297
       77      248     365.297
       77      250     365.297
       77      252     365.297
       77      254     365.297
       77      256     365.297
       77      258     365.297
       77      260     365.297
       77      262     365.297
       77      264     365.297
       77      266     365.297
       77      268     365.297
       77      270     365.297
       77      272     365.297
       77      274     365.297
       77      276     365.297
       77      278     365.297
       77      280     365.297
       77      282     365.297
       77      284     365.297
       77      286     365.297
       77      288     365.297
       77      290     365.297
       77      292     365.297
       77      296     365.297
       77      298     365.297
       77      300     365.297
       77      302     365.297
       77      304     365.297
       77      306     365.297
       77      308     365.297
       77      310     365.297
       77      312     365.297
       77      316     365.297
       77      318     365.297
       77      320     365.297
       77      324     365.297
       77      330     365.297
       77      336     365.297
       77      340     365.297
       77      344     365.297
       77      346     365.297
       77      350     365.297
       77      352     365.297
       77      354     365.297
       77      356     365.297
       77      358     365.297
       77      360     365.297
       77      374     365.297
       77      378     365.297
       77      380     365.297
       77      386     365.297
       77      400     365.297
       77      402     365.297
       77      406     365.297
       77      408     365.297
       77      410     365.297
       77      412     365.297
       77      418     365.297
       77      420     365.297
       79      246     368.529
       79      248     368.529
       79      250     368.529
       79      252     368.529
       79      254     368.529
       79      256     368.529
       79      258     368.529
       79      260     368.529
       79      262     368.529
       79      264     368.529
       79      266     368.529
       79      268     368.529
       79      270     368.529
       79      272     368.529
       79      274     368.529
       79      276     368.529
       79      278     368.529
       79      280     368.529
       79      282     368.529
       79      284     368.529
       79      286     368.529
       79      288     368.529
       79      290     368.529
       79      292     368.529
       79      294     368.529
       79      296     368.529
       79      298     368.529
       79      300     368.529
       79      302     368.529
       79      304     368.529
       79      306     368.529
       79      308     368.529
       79      310     368.529
       79      312     368.529
       79      316     368.529
       79      320     368.529
       79      322     368.529
       79      324     368.529
       79      326     368.529
       79      328     368.529
       79      332     368.529
       79      334     368.529
       79      338     368.529
       79      342     368.529
       79      344     368.529
       79      348     368.529
       79      352     368.529
       79      358     368.529
       79      362     368.529
       79      364     368.529
       79      382     368.529
       79      384     368.529
       79      388     368.529
       79      390     368.529
       79      394     368.529
       79      398     368.529
       79      404     368.529
       79      408     368.529
       79      410     368.529
       79      414     368.529
       79      416     368.529
       79      418     368.529
       79      420     368.529
       79      422     368.529
       79      424     368.529
       79      426     368.529
       81      246     371.704
       81      248     371.704
       81      250     371.704
       81      252     371.704
       81      254     371.704
       81      256     371.704
       81      258     371.704
       81      260     371.704
       81      262     371.704
       81      264     371.704
       81      266     371.704
       81      268     371.704
       81      270     371.704
       81      272     371.704
       81      274     371.704
       81      276     371.704
       81      278     371.704
       81      280     371.704
       81      282     371.704
       81      284     371.704
       81      286     371.704
       81      288     371.704
       81      290     371.704
       81      292     371.704
       81      294     371.704
       81      296     371.704
       81      298     371.704
       81      300     371.704
       81      302     371.704
       81      304     371.704
       81      306     371.704
       81      308     371.704
       81      310     371.704
       81      312     371.704
       81      314     371.704
       81      316     371.704
       81      318     371.704
       81      320     371.704
       81      322     371.704
       81      324     371.704
       81      326     371.704
       81      328     371.704
       81      332     371.704
       81      334     371.704
       81      336     371.704
       81      338     371.704
       81      340     371.704
       81      344     371.704
       81      346     371.704
       81      348     371.704
       81      354     371.704
       81      356     371.704
       81      362     371.704
       81      368     371.704
       81      370     371.704
       81      372     371.704
       81      378     371.704
       81      380     371.704
       81      382     371.704
       81      386     371.704
       81      388     371.704
       81      392     371.704
       81      394     371.704
       81      400     371.704
       81      402     371.704
       81      404     371.704
       81      406     371.704
       81      410     371.704
       81      412     371.704
       81      418     371.704
       81      420     371.704
       81      430     371.704
       83      246     374.880
       83      248     374.880
       83      250     374.880
       83      252     374.880
       83      254     374.880
       83      256     374.880
       83      258     374.880
       83      260     374.880
       83      262     374.880
       83      264     374.880
       83      266     374.880
       83      268     374.880
       83      270     374.880
       83      272     374.880
       83      274     374.880
       83      276     374.880
       83      278     374.880
       83      280     374.880
       83      282     374.880
       83      284     374.880
       83      286     374.880
       83      288     374.880
       83      290     374.880
       83      292     374.880
       83      294     374.880
       83      296     374.880
       83      298     374.880
       83      300     374.880
       83      302     374.880
       83      304     374.880
       83      306     374.880
       83      308     374.880
       83      310     374.880
       83      312     374.880
       83      314     374.880
       83      316     374.880
       83      318     374.880
       83      320     374.880
       83      322     374.880
       83      324     374.880
       83      326     374.880
       83      328     374.880
       83      330     374.880
       83      332     374.880
       83      334     374.880
       83      336     374.880
       83      338     374.880
       83      340     374.880
       83      342     374.880
       83      344     374.880
       83      356     374.880
       83      358     374.880
       83      362     374.880
       83      366     374.880
       83      368     374.880
       83      370     374.880
       83      372     374.880
       83      380     374.880
       83      382     374.880
       83      386     374.880
       83      390     374.880
       83      392     374.880
       83      396     374.880
       83      404     374.880
       83      406     374.880
       83      418     374.880
       83      420     374.880
       83      422     374.880
       83      432     374.880
       85      246     378.056
       85      248     378.056
       85      250     378.056
       85      252     378.056
       85      254     378.056
       85      256     378.056
       85      258     378.056
       85      260     378.056
       85      262     378.056
       85      264     378.056
       85      266     378.056
       85      268     378.056
       85      270     378.056
       85      272     378.056
       85      274     378.056
       85      276     378.056
       85      278     378.056
       85      280     378.056
       85      282     378.056
       85      284     378.056
       85      286     378.056
       85      288     378.056
       85      290     378.056
       85      292     378.056
       85      294     378.056
       85      296     378.056
       85      298     378.056
       85      300     378.056
       85      302     378.056
       85      304     378.056
       85      306     378.056
       85      308     378.056
       85      310     378.056
       85      312     378.056
       85      314     378.056
       85      316     378.056
       85      318     378.056
       85      320     378.056
       85      322     378.056
       85      324     378.056
       85      326     378.056
       85      328     378.056
       85      330     378.056
       85      332     378.056
       85      334     378.056
       85      336     378.056
       85      338     378.056
       85      340     378.056
       85      342     378.056
       85      344     378.056
       85      346     378.056
       85      348     378.056
       85      350     378.056
       85      352     378.056
       85      354     378.056
       85      356     378.056
       85      358     378.056
       85      360     378.056
       85      362     378.056
       85      364     378.056
       85      368     378.056
       85      374     378.056
       85      378     378.056
       85      382     378.056
       85      384     378.056
       85      388     378.056
       85      390     378.056
       85      394     378.056
       85      398     378.056
       85      400     378.056
       85      418     378.056
       85      430     378.056
       85      432     378.056
       87      246     381.198
       87      248     381.198
       87      250     381.198
       87      252     381.198
       87      254     381.198
       87      256     381.198
       87      258     381.198
       87      260     381.198
       87      262     381.198
       87      264     381.198
       87      266     381.198
       87      268     381.198
       87      270     381.198
       87      272     381.198
       87      274     381.198
       87      276     381.198
       87      278     381.198
       87      280     381.198
       87      282     381.198
       87      284     381.198
       87      286     381.198
       87      288     381.198
       87      290     381.198
       87      292     381.198
       87      294     381.198
       87      296     381.198
       87      298     381.198
       87      300     381.198
       87      302     381.198
       87      304     381.198
       87      306     381.198
       87      308     381.198
       87      310     381.198
       87      312     381.198
       87      314     381.198
       87      316     381.198
       87      318     381.198
       87      320     381.198
       87      322     381.198
       87      324     381.198
       87      326     381.198
       87      328     381.198
       87      330     381.198
       87      332     381.198
       87      334     381.198
       87      336     381.198
       87      338     381.198
       87      340     381.198
       87      342     381.198
       87      344     381.198
       87      346     381.198
       87      348     381.198
       87      350     381.198
       87      352     381.198
       87      354     381.198
       87      356     381.198
       87      358     381.198
       87      360     381.198
       87      362     381.198
       87      364     381.198
       87      366     381.198
       87      368     381.198
       87      370     381.198
       87      372     381.198
       87      374     381.198
       87      376     381.198
       87      380     381.198
       87      388     381.198
       87      390     381.198
       87      402     381.198
       87      410     381.198
       87      412     381.198
       87      420     381.198
       87      432     381.198
       87      436     381.198
       89      246     384.297
       89      248     384.297
       89      250     384.297
       89      252     384.297
       89      254     384.297
       89      256     384.297
       89      258     384.297
       89      260     384.297
       89      262     384.297
       89      264     384.297
       89      266     384.297
       89      268     384.297
       89      270     384.297
       89      272     384.297
       89      274     384.297
       89      276     384.297
       89      278     384.297
       89      280     384.297
       89      282     384.297
       89      284     384.297
       89      286     384.297
       89      288     384.297
       89      290     384.297
       89      292     384.297
       89      294     384.297
       89      296     384.297
       89      298     384.297
       89      300     384.297
       89      302     384.297
       89      304     384.297
       89      306     384.297
       89      308     384.297
       89      310     384.297
       89      312     384.297
       89      314     384.297
       89      316     384.297
       89      318     384.297
       89      320     384.297
       89      322     384.297
       89      324     384.297
       89      326     384.297
       89      328     384.297
       89      330     384.297
       89      332     384.297
       89      334     384.297
       89      336     384.297
       89      338     384.297
       89      340     384.297
       89      342     384.297
       89      344     384.297
       89      346     384.297
       89      348     384.297
       89      350     384.297
       89      352     384.297
       89      354     384.297
       89      356     384.297
       89      358     384.297
       89      360     384.297
       89      362     384.297
       89      364     384.297
       89      366     384.297
       89      368     384.297
       89      370     384.297
       89      372     384.297
       89      374     384.297
       89      376     384.297
       89      378     384.297
       89      380     384.297
       89      382     384.297
       89      384     384.297
       89      386     384.297
       89      388     384.297
       89      390     384.297
       89      392     384.297
       89      410     384.297
       89      414     384.297
       89      418     384.297
       89      424     384.297
       89      440     384.297
       89      442     384.297
       91      246     387.397
       91      248     387.397
       91      250     387.397
       91      252     387.397
       91      254     387.397
       91      256     387.397
       91      258     387.397
       91      260     387.397
       91      262     387.397
       91      264     387.397
       91      266     387.397
       91      268     387.397
       91      270     387.397
       91      272     387.397
       91      274     387.397
       91      276     387.397
       91      278     387.397
       91      280     387.397
       91      282     387.397
       91      284     387.397
       91      286     387.397
       91      288     387.397
       91      290     387.397
       91      292     387.397
       91      294     387.397
       91      296     387.397
       91      298     387.397
       91      300     387.397
       91      302     387.397
       91      304     387.397
       91      306     387.397
       91      308     387.397
       91      310     387.397
       91      312     387.397
       91      314     387.397
       91      316     387.397
       91      318     387.397
       91      320     387.397
       91      322     387.397
       91      324     387.397
       91      326     387.397
       91      328     387.397
       91      330     387.397
       91      332     387.397
       91      334     387.397
       91      336     387.397
       91      338     387.397
       91      340     387.397
       91      342     387.397
       91      344     387.397
       91      346     387.397
       91      348     387.397
       91      350     387.397
       91      352     387.397
       91      354     387.397
       91      356     387.397
       91      358     387.397
       91      360     387.397
       91      362     387.397
       91      364     387.397
       91      366     387.397
       91      368     387.397
       91      370     387.397
       91      372     387.397
       91      374     387.397
       91      376     387.397
       91      378     387.397
       91      380     387.397
       91      382     387.397
       91      384     387.397
       91      386     387.397
       91      388     387.397
       91      390     387.397
       91      392     387.397
       91      394     387.397
       91      396     387.397
       91      398     387.397
       91      400     387.397
       91      402     387.397
       91      404     387.397
       91      406     387.397
       91      408     387.397
       91      412     387.397
       91      414     387.397
       91      428     387.397
       91      430     387.397
       93      244     390.496
       93      246     390.496
       93      248     390.496
       93      250     390.496
       93      252     390.496
       93      254     390.496
       93      256     390.496
       93      258     390.496
       93      260     390.496
       93      262     390.496
       93      264     390.496
       93      266     390.496
       93      268     390.496
       93      270     390.496
       93      272     390.496
       93      274     390.496
       93      276     390.496
       93      278     390.496
       93      280     390.496
       93      282     390.496
       93      284     390.496
       93      286     390.496
       93      288     390.496
       93      290     390.496
       93      292     390.496
       93      294     390.496
       93      296     390.496
       93      298     390.496
       93      300     390.496
       93      302     390.496
       93      304     390.496
       93      306     390.496
       93      308     390.496
       93      310     390.496
       93      312     390.496
       93      314     390.496
       93      316     390.496
       93      318     390.496
       93      320     390.496
       93      322     390.496
       93      324     390.496
       93      326     390.496
       93      328     390.496
       93      330     390.496
       93      332     390.496
       93      334     390.496
       93      336     390.496
       93      338     390.496
       93      340     390.496
       93      342     390.496
       93      344     390.496
       93      346     390.496
       93      348     390.496
       93      350     390.496
       93      352     390.496
       93      354     390.496
       93      356     390.496
       93      358     390.496
       93      360     390.496
       93      362     390.496
       93      364     390.496
       93      366     390.496
       93      368     390.496
       93      370     390.496
       93      372     390.496
       93      374     390.496
       93      376     390.496
       93      378     390.496
       93      380     390.496
       93      382     390.496
       93      384     390.496
       93      386     390.496
       93      388     390.496
       93      390     390.496
       93      392     390.496
       93      394     390.496
       93      396     390.496
       93      398     390.496
       93      400     390.496
       93      402     390.496
       93      404     390.496
       93      406     390.496
       93      408     390.496
       93      410     390.496
       93      412     390.496
       93      414     390.496
       93      416     390.496
       93      418     390.496
       93      430     390.496
       93      432     390.496
       93      434     390.496
       93      448     390.496
       93      450     390.496
       95      244     393.573
       95      246     393.573
       95      248     393.573
       95      250     393.573
       95      252     393.573
       95      254     393.573
       95      256     393.573
       95      258     393.573
       95      260     393.573
       95      262     393.573
       95      264     393.573
       95      266     393.573
       95      268     393.573
       95      270     393.573
       95      272     393.573
       95      274     393.573
       95      276     393.573
       95      278     393.573
       95      280     393.573
       95      282     393.573
       95      284     393.573
       95      286     393.573
       95      288     393.573
       95      290     393.573
       95      292     393.573
       95      294     393.573
       95      296     393.573
       95      298     393.573
       95      300     393.573
       95      302     393.573
       95      304     393.573
       95      306     393.573
       95      308     393.573
       95      310     393.573
       95      312     393.573
       95      314     393.573
       95      316     393.573
       95      318     393.573
       95      320     393.573
       95      322     393.573
       95      324     393.573
       95      326     393.573
       95      328     393.573
       95      330     393.573
       95      332     393.573
       95      334     393.573
       95      336     393.573
       95      338     393.573
       95      340     393.573
       95      342     393.573
       95      344     393.573
       95      346     393.573
       95      348     393.573
       95      350     393.573
       95      352     393.573
       95      354     393.573
       95      356     393.573
       95      358     393.573
       95      360     393.573
       95      362     393.573
       95      364     393.573
       95      366     393.573
       95      368     393.573
       95      370     393.573
       95      372     393.573
       95      374     393.573
       95      376     393.573
       95      378     393.573
       95      380     393.573
       95      382     393.573
       95      384     393.573
       95      386     393.573
       95      388     393.573
       95      390     393.573
       95      392     393.573
       95      394     393.573
       95      396     393.573
       95      398     393.573
       95      400     393.573
       95      402     393.573
       95      404     393.573
       95      406     393.573
       95      408     393.573
       95      410     393.573
       95      412     393.573
       95      414     393.573
       95      416     393.573
       95      418     393.573
       95      420     393.573
       95      422     393.573
       95      424     393.573
       95      426     393.573
       95      428     393.573
       95      430     393.573
       97      244     396.607
       97      246     396.607
       97      248     396.607
       97      250     396.607
       97      252     396.607
       97      254     396.607
       97      256     396.607
       97      258     396.607
       97      260     396.607
       97      262     396.607
       97      264     396.607
       97      266     396.607
       97      268     396.607
       97      270     396.607
       97      272     396.607
       97      274     396.607
       97      276     396.607
       97      278     396.607
       97      280     396.607
       97      282     396.607
       97      284     396.607
       97      286     396.607
       97      288     396.607
       97      290     396.607
       97      292     396.607
       97      294     396.607
       97      296     396.607
       97      298     396.607
       97      300     396.607
       97      302     396.607
       97      304     396.607
       97      306     396.607
       97      308     396.607
       97      310     396.607
       97      312     396.607
       97      314     396.607
       97      316     396.607
       97      318     396.607
       97      320     396.607
       97      322     396.607
       97      324     396.607
       97      326     396.607
       97      328     396.607
       97      330     396.607
       97      332     396.607
       97      334     396.607
       97      336     396.607
       97      338     396.607
       97      340     396.607
       97      342     396.607
       97      344     396.607
       97      346     396.607
       97      348     396.607
       97      350     396.607
       97      352     396.607
       97      354     396.607
       97      356     396.607
       97      358     396.607
       97      360     396.607
       97      362     396.607
       97      364     396.607
       97      366     396.607
       97      368     396.607
       97      370     396.607
       97      372     396.607
       97      374     396.607
       97      376     396.607
       97      378     396.607
       97      380     396.607
       97      382     396.607
       97      384     396.607
       97      386     396.607
       97      388     396.607
       97      390     396.607
       97      392     396.607
       97      394     396.607
       97      396     396.607
       97      398     396.607
       97      400     396.607
       97      402     396.607
       97      404     396.607
       97      406     396.607
       97      408     396.607
       97      410     396.607
       97      412     396.607
       97      414     396.607
       97      416     396.607
       97      418     396.607
       97      420     396.607
       97      422     396.607
       97      424     396.607
       97      426     396.607
       97      428     396.607
       97      430     396.607
       97      432     396.607
       97      434     396.607
       97      436     396.607
       97      438     396.607
       97      440     396.607
       99      244     399.641
       99      246     399.641
       99      248     399.641
       99      250     399.641
       99      252     399.641
       99      254     399.641
       99      256     399.641
       99      258     399.641
       99      260     399.641
       99      262     399.641
       99      264     399.641
       99      266     399.641
       99      268     399.641
       99      270     399.641
       99      272     399.641
       99      274     399.641
       99      276     399.641
       99      278     399.641
       99      280     399.641
       99      282     399.641
       99      284     399.641
       99      286     399.641
       99      288     399.641
       99      290     399.641
       99      292     399.641
       99      294     399.641
       99      296     399.641
       99      298     399.641
       99      300     399.641
       99      302     399.641
       99      304     399.641
       99      306     399.641
       99      308     399.641
       99      310     399.641
       99      312     399.641
       99      314     399.641
       99      316     399.641
       99      318     399.641
       99      320     399.641
       99      322     399.641
       99      324     399.641
       99      326     399.641
       99      328     399.641
       99      330     399.641
       99      332     399.641
       99      334     399.641
       99      336     399.641
       99      338     399.641
       99      340     399.641
       99      342     399.641
       99      344     399.641
       99      346     399.641
       99      348     399.641
       99      350     399.641
       99      352     399.641
       99      354     399.641
       99      356     399.641
       99      358     399.641
       99      360     399.641
       99      362     399.641
       99      364     399.641
       99      366     399.641
       99      368     399.641
       99      370     399.641
       99      372     399.641
       99      374     399.641
       99      376     399.641
       99      378     399.641
       99      380     399.641
       99      382     399.641
       99      384     399.641
       99      386     399.641
       99      388     399.641
       99      390     399.641
       99      392     399.641
       99      394     399.641
       99      396     399.641
       99      398     399.641
       99      400     399.641
       99      402     399.641
       99      404     399.641
       99      406     399.641
       99      408     399.641
       99      410     399.641
       99      412     399.641
       99      414     399.641
       99      416     399.641
       99      418     399.641
       99      420     399.641
       99      422     399.641
       99      424     399.641
       99      426     399.641
       99      428     399.641
       99      430     399.641
       99      432     399.641
       99      434     399.641
       99      436     399.641
       99      438     399.641
       99      440     399.641
       99      442     399.641
       99      444     399.641
       99      446     399.641
       99      448     399.641
       99      450     399.641
       99      452     399.641
      101      242     402.675
      101      244     402.675
      101      246     402.675
      101      248     402.675
      101      250     402.675
      101      252     402.675
      101      254     402.675
      101      256     402.675
      101      258     402.675
      101      260     402.675
      101      262     402.675
      101      264     402.675
      101      266     402.675
      101      268     402.675
      101      270     402.675
      101      272     402.675
      101      274     402.675
      101      276     402.675
      101      278     402.675
      101      280     402.675
      101      282     402.675
      101      284     402.675
      101      286     402.675
      101      288     402.675
      101      290     402.675
      101      292     402.675
      101      294     402.675
      101      296     402.675
      101      298     402.675
      101      300     402.675
      101      302     402.675
      101      304     402.675
      101      306     402.675
      101      308     402.675
      101      310     402.675
      101      312     402.675
      101      314     402.675
      101      316     402.675
      101      318     402.675
      101      320     402.675
      101      322     402.675
      101      324     402.675
      101      326     402.675
      101      328     402.675
      101      330     402.675
      101      332     402.675
      101      334     402.675
      101      336     402.675
      101      338     402.675
      101      340     402.675
      101      342     402.675
      101      344     402.675
      101      346     402.675
      101      348     402.675
      101      350     402.675
      101      352     402.675
      101      354     402.675
      101      356     402.675
      101      358     402.675
      101      360     402.675
      101      362     402.675
      101      364     402.675
      101      366     402.675
      101      368     402.675
      101      370     402.675
      101      372     402.675
      101      374     402.675
      101      376     402.675
      101      378     402.675
      101      380     402.675
      101      382     402.675
      101      384     402.675
      101      386     402.675
      101      388     402.675
      101      390     402.675
      101      392     402.675
      101      394     402.675
      101      396     402.675
      101      398     402.675
      101      400     402.675
      101      402     402.675
      101      404     402.675
      101      406     402.675
      101      408     402.675
      101      410     402.675
      101      412     402.675
      101      414     402.675
      101      416     402.675
      101      418     402.675
      101      420     402.675
      101      422     402.675
      101      424     402.675
      101      426     402.675
      101      428     402.675
      101      430     402.675
      101      432     402.675
      101      434     402.675
      101      436     402.675
      101      438     402.675
      101      440     402.675
      101      442     402.675
      101      444     402.675
      101      446     402.675
      101      448     402.675
      101      450     402.675
      101      452     402.675
      101      454     402.675
      101      456     402.675
      101      458     402.675
      101      460     402.675
      103      242     405.704
      103      244     405.704
      103      246     405.704
      103      248     405.704
      103      250     405.704
      103      252     405.704
      103      254     405.704
      103      256     405.704
      103      258     405.704
      103      260     405.704
      103      262     405.704
      103      264     405.704
      103      266     405.704
      103      268     405.704
      103      270     405.704
      103      272     405.704
      103      274     405.704
      103      276     405.704
      103      278     405.704
      103      280     405.704
      103      282     405.704
      103      284     405.704
      103      286     405.704
      103      288     405.704
      103      290     405.704
      103      292     405.704
      103      294     405.704
      103      296     405.704
      103      298     405.704
      103      300     405.704
      103      302     405.704
      103      304     405.704
      103      306     405.704
      103      308     405.704
      103      310     405.704
      103      312     405.704
      103      314     405.704
      103      316     405.704
      103      318     405.704
      103      320     405.704
      103      322     405.704
      103      324     405.704
      103      326     405.704
      103      328     405.704
      103      330     405.704
      103      332     405.704
      103      334     405.704
      103      336     405.704
      103      338     405.704
      103      340     405.704
      103      342     405.704
      103      344     405.704
      103      346     405.704
      103      348     405.704
      103      350     405.704
      103      352     405.704
      103      354     405.704
      103      356     405.704
      103      358     405.704
      103      360     405.704
      103      362     405.704
      103      364     405.704
      103      366     405.704
      103      368     405.704
      103      370     405.704
      103      372     405.704
      103      374     405.704
      103      376     405.704
      103      378     405.704
      103      380     405.704
      103      382     405.704
      103      384     405.704
      103      386     405.704
      103      388     405.704
      103      390     405.704
      103      392     405.704
      103      394     405.704
      103      396     405.704
      103      398     405.704
      103      400     405.704
      103      402     405.704
      103      404     405.704
      103      406     405.704
      103      408     405.704
      103      410     405.704
      103      412     405.704
      103      414     405.704
      103      416     405.704
      103      418     405.704
      103      420     405.704
      103      422     405.704
      103      424     405.704
      103      426     405.704
      103      428     405.704
      103      430     405.704
      103      432     405.704
      103      434     405.704
      103      436     405.704
      103      438     405.704
      103      440     405.704
      103      442     405.704
      103      444     405.704
      103      446     405.704
      103      448     405.704
      103      450     405.704
      103      452     405.704
      103      454     405.704
      103      456     405.704
      103      458     405.704
      103      460     405.704
      103      462     405.704
      103      464     405.704
      103      466     405.704
      103      468     405.704
      103      470     405.704
      105      240     408.681
      105      242     408.681
      105      244     408.681
      105      246     408.681
      105      248     408.681
      105      250     408.681
      105      252     408.681
      105      254     408.681
      105      256     408.681
      105      258     408.681
      105      260     408.681
      105      262     408.681
      105      264     408.681
      105      266     408.681
      105      268     408.681
      105      270     408.681
      105      272     408.681
      105      274     408.681
      105      276     408.681
      105      278     408.681
      105      280     408.681
      105      282     408.681
      105      284     408.681
      105      286     408.681
      105      288     408.681
      105      290     408.681
      105      292     408.681
      105      294     408.681
      105      296     408.681
      105      298     408.681
      105      300     408.681
      105      302     408.681
      105      304     408.681
      105      306     408.681
      105      308     408.681
      105      310     408.681
      105      312     408.681
      105      314     408.681
      105      316     408.681
      105      318     408.681
      105      320     408.681
      105      322     408.681
      105      324     408.681
      105      326     408.681
      105      328     408.681
      105      330     408.681
      105      332     408.681
      105      334     408.681
      105      336     408.681
      105      338     408.681
      105      340     408.681
      105      342     408.681
      105      344     408.681
      105      346     408.681
      105      348     408.681
      105      350     408.681
      105      352     408.681
      105      354     408.681
      105      356     408.681
      105      358     408.681
      105      360     408.681
      105      362     408.681
      105      364     408.681
      105      366     408.681
      105      368     408.681
      105      370     408.681
      105      372     408.681
      105      374     408.681
      105      376     408.681
      105      378     408.681
      105      380     408.681
      105      382     408.681
      105      384     408.681
      105      386     408.681
      105      388     408.681
      105      390     408.681
      105      392     408.681
      105      394     408.681
      105      396     408.681
      105      398     408.681
      105      400     408.681
      105      402     408.681
      105      404     408.681
      105      406     408.681
      105      408     408.681
      105      410     408.681
      105      412     408.681
      105      414     408.681
      105      416     408.681
      105      418     408.681
      105      420     408.681
      105      422     408.681
      105      424     408.681
      105      426     408.681
      105      428     408.681
      105      430     408.681
      105      432     408.681
      105      434     408.681
      105      436     408.681
      105      438     408.681
      105      440     408.681
      105      442     408.681
      105      444     408.681
      105      446     408.681
      105      448     408.681
      105      450     408.681
      105      452     408.681
      105      454     408.681
      105      456     408.681
      105      458     408.681
      105      460     408.681
      105      462     408.681
      105      464     408.681
      105      466     408.681
      105      468     408.681
      105      470     408.681
      105      472     408.681
      105      474     408.681
      105      476     408.681
      105      478     408.681
      107      240     411.659
      107      242     411.659
      107      244     411.659
      107      246     411.659
      107      248     411.659
      107      250     411.659
      107      252     411.659
      107      254     411.659
      107      256     411.659
      107      258     411.659
      107      260     411.659
      107      262     411.659
      107      264     411.659
      107      266     411.659
      107      268     411.659
      107      270     411.659
      107      272     411.659
      107      274     411.659
      107      276     411.659
      107      278     411.659
      107      280     411.659
      107      282     411.659
      107      284     411.659
      107      286     411.659
      107      288     411.659
      107      290     411.659
      107      292     411.659
      107      294     411.659
      107      296     411.659
      107      298     411.659
      107      300     411.659
      107      302     411.659
      107      304     411.659
      107      306     411.659
      107      308     411.659
      107      310     411.659
      107      312     411.659
      107      314     411.659
      107      316     411.659
      107      318     411.659
      107      320     411.659
      107      322     411.659
      107      324     411.659
      107      326     411.659
      107      328     411.659
      107      330     411.659
      107      332     411.659
      107      334     411.659
      107      336     411.659
      107      338     411.659
      107      340     411.659
      107      342     411.659
      107      344     411.659
      107      346     411.659
      107      348     411.659
      107      350     411.659
      107      352     411.659
      107      354     411.659
      107      356     411.659
      107      358     411.659
      107      360     411.659
      107      362     411.659
      107      364     411.659
      107      366     411.659
      107      368     411.659
      107      370     411.659
      107      372     411.659
      107      374     411.659
      107      376     411.659
      107      378     411.659
      107      380     411.659
      107      382     411.659
      107      384     411.659
      107      386     411.659
      107      388     411.659
      107      390     411.659
      107      392     411.659
      107      394     411.659
      107      396     411.659
      107      398     411.659
      107      400     411.659
      107      402     411.659
      107      404     411.659
      107      406     411.659
      107      408     411.659
      107      410     411.659
      107      412     411.659
      107      414     411.659
      107      416     411.659
      107      418     411.659
      107      420     411.659
      107      422     411.659
      107      424     411.659
      107      426     411.659
      107      428     411.659
      107      430     411.659
      107      432     411.659
      107      434     411.659
      107      436     411.659
      107      438     411.659
      107      440     411.659
      107      442     411.659
      107      444     411.659
      107      446     411.659
      107      448     411.659
      107      450     411.659
      107      452     411.659
      107      454     411.659
      107      456     411.659
      107      458     411.659
      107      460     411.659
      107      462     411.659
      107      464     411.659
      107      466     411.659
      107      468     411.659
      107      470     411.659
      107      472     411.659
      107      474     411.659
      107      476     411.659
      107      478     411.659
      107      480     411.659
      107      482     411.659
      107      484     411.659
      109      240     414.636
      109      242     414.636
      109      244     414.636
      109      246     414.636
      109      248     414.636
      109      250     414.636
      109      252     414.636
      109      254     414.636
      109      256     414.636
      109      258     414.636
      109      260     414.636
      109      262     414.636
      109      264     414.636
      109      266     414.636
      109      268     414.636
      109      270     414.636
      109      272     414.636
      109      274     414.636
      109      276     414.636
      109      278     414.636
      109      280     414.636
      109      282     414.636
      109      284     414.636
      109      286     414.636
      109      288     414.636
      109      290     414.636
      109      292     414.636
      109      294     414.636
      109      296     414.636
      109      298     414.636
      109      300     414.636
      109      302     414.636
      109      304     414.636
      109      306     414.636
      109      308     414.636
      109      310     414.636
      109      312     414.636
      109      314     414.636
      109      316     414.636
      109      318     414.636
      109      320     414.636
      109      322     414.636
      109      324     414.636
      109      326     414.636
      109      328     414.636
      109      330     414.636
      109      332     414.636
      109      334     414.636
      109      336     414.636
      109      338     414.636
      109      340     414.636
      109      342     414.636
      109      344     414.636
      109      346     414.636
      109      348     414.636
      109      350     414.636
      109      352     414.636
      109      354     414.636
      109      356     414.636
      109      358     414.636
      109      360     414.636
      109      362     414.636
      109      364     414.636
      109      366     414.636
      109      368     414.636
      109      370     414.636
      109      372     414.636
      109      374     414.636
      109      376     414.636
      109      378     414.636
      109      380     414.636
      109      382     414.636
      109      384     414.636
      109      386     414.636
      109      388     414.636
      109      390     414.636
      109      392     414.636
      109      394     414.636
      109      396     414.636
      109      398     414.636
      109      400     414.636
      109      402     414.636
      109      404     414.636
      109      406     414.636
      109      408     414.636
      109      410     414.636
      109      412     414.636
      109      414     414.636
      109      416     414.636
      109      418     414.636
      109      420     414.636
      109      422     414.636
      109      424     414.636
      109      426     414.636
      109      428     414.636
      109      430     414.636
      109      432     414.636
      109      434     414.636
      109      436     414.636
      109      438     414.636
      109      440     414.636
      109      442     414.636
      109      446     414.636
      109      448     414.636
      109      450     414.636
      109      452     414.636
      109      454     414.636
      109      456     414.636
      109      460     414.636
      109      466     414.636
      109      468     414.636
      109      470     414.636
      109      476     414.636
      109      478     414.636
      109      486     414.636
      109      490     414.636
      111      238     417.613
      111      240     417.613
      111      242     417.613
      111      244     417.613
      111      246     417.613
      111      248     417.613
      111      250     417.613
      111      252     417.613
      111      254     417.613
      111      256     417.613
      111      258     417.613
      111      260     417.613
      111      262     417.613
      111      264     417.613
      111      266     417.613
      111      268     417.613
      111      270     417.613
      111      272     417.613
      111      274     417.613
      111      276     417.613
      111      278     417.613
      111      280     417.613
      111      282     417.613
      111      284     417.613
      111      286     417.613
      111      288     417.613
      111      290     417.613
      111      292     417.613
      111      294     417.613
      111      296     417.613
      111      298     417.613
      111      300     417.613
      111      302     417.613
      111      304     417.613
      111      306     417.613
      111      308     417.613
      111      310     417.613
      111      312     417.613
      111      314     417.613
      111      316     417.613
      111      318     417.613
      111      320     417.613
      111      322     417.613
      111      324     417.613
      111      326     417.613
      111      328     417.613
      111      330     417.613
      111      332     417.613
      111      334     417.613
      111      336     417.613
      111      338     417.613
      111      340     417.613
      111      342     417.613
      111      344     417.613
      111      346     417.613
      111      348     417.613
      111      350     417.613
      111      352     417.613
      111      354     417.613
      111      356     417.613
      111      358     417.613
      111      360     417.613
      111      362     417.613
      111      364     417.613
      111      366     417.613
      111      368     417.613
      111      370     417.613
      111      372     417.613
      111      374     417.613
      111      376     417.613
      111      378     417.613
      111      380     417.613
      111      382     417.613
      111      384     417.613
      111      386     417.613
      111      388     417.613
      111      390     417.613
      111      392     417.613
      111      394     417.613
      111      396     417.613
      111      398     417.613
      111      400     417.613
      111      402     417.613
      111      404     417.613
      111      406     417.613
      111      408     417.613
      111      410     417.613
      111      412     417.613
      111      420     417.613
      111      422     417.613
      111      424     417.613
      111      426     417.613
      111      428     417.613
      111      430     417.613
      111      468     417.613
      113      238     420.557
      113      240     420.557
      113      242     420.557
      113      244     420.557
      113      246     420.557
      113      248     420.557
      113      250     420.557
      113      252     420.557
      113      254     420.557
      113      256     420.557
      113      258     420.557
      113      260     420.557
      113      262     420.557
      113      264     420.557
      113      266     420.557
      113      268     420.557
      113      270     420.557
      113      272     420.557
      113      274     420.557
      113      276     420.557
      113      278     420.557
      113      280     420.557
      113      282     420.557
      113      284     420.557
      113      286     420.557
      113      288     420.557
      113      290     420.557
      113      292     420.557
      113      294     420.557
      113      296     420.557
      113      298     420.557
      113      300     420.557
      113      302     420.557
      113      304     420.557
      113      306     420.557
      113      308     420.557
      113      310     420.557
      113      312     420.557
      113      314     420.557
      113      316     420.557
      113      318     420.557
      113      320     420.557
      113      322     420.557
      113      324     420.557
      113      326     420.557
      113      328     420.557
      113      330     420.557
      113      332     420.557
      113      334     420.557
      113      336     420.557
      113      338     420.557
      113      340     420.557
      113      342     420.557
      113      344     420.557
      113      346     420.557
      113      348     420.557
      113      350     420.557
      113      352     420.557
      113      354     420.557
      113      356     420.557
      113      358     420.557
      113      360     420.557
      113      362     420.557
      113      364     420.557
      113      366     420.557
      113      368     420.557
      113      370     420.557
      113      372     420.557
      113      374     420.557
      113      376     420.557
      113      378     420.557
      113      380     420.557
      113      382     420.557
      113      384     420.557
      113      386     420.557
      113      388     420.557
      113      392     420.557
      113      396     420.557
      113      400     420.557
      113      402     420.557
      113      404     420.557
      113      408     420.557
      115      236     423.485
      115      238     423.485
      115      240     423.485
      115      242     423.485
      115      244     423.485
      115      246     423.485
      115      248     423.485
      115      250     423.485
      115      252     423.485
      115      254     423.485
      115      256     423.485
      115      258     423.485
      115      260     423.485
      115      262     423.485
      115      264     423.485
      115      266     423.485
      115      268     423.485
      115      270     423.485
      115      272     423.485
      115      274     423.485
      115      276     423.485
      115      278     423.485
      115      280     423.485
      115      282     423.485
      115      284     423.485
      115      286     423.485
      115      288     423.485
      115      290     423.485
      115      292     423.485
      115      294     423.485
      115      296     423.485
      115      298     423.485
      115      300     423.485
      115      302     423.485
      115      304     423.485
      115      306     423.485
      115      308     423.485
      115      310     423.485
      115      312     423.485
      115      314     423.485
      115      316     423.485
      115      318     423.485
      115      320     423.485
      115      322     423.485
      115      324     423.485
      115      326     423.485
      115      328     423.485
      115      330     423.485
      115      332     423.485
      115      334     423.485
      115      336     423.485
      115      338     423.485
      115      340     423.485
      115      342     423.485
      115      344     423.485
      115      346     423.485
      115      348     423.485
      115      350     423.485
      115      352     423.485
      115      354     423.485
      115      356     423.485
      115      358     423.485
      115      360     423.485
      115      362     423.485
      115      364     423.485
      115      368     423.485
      115      372     423.485
      115      374     423.485
      115      376     423.485
      115      378     423.485
      115      386     423.485
      117      236     426.413
      117      238     426.413
      117      240     426.413
      117      242     426.413
      117      244     426.413
      117      246     426.413
      117      248     426.413
      117      250     426.413
      117      252     426.413
      117      254     426.413
      117      256     426.413
      117      258     426.413
      117      260     426.413
      117      262     426.413
      117      264     426.413
      117      266     426.413
      117      268     426.413
      117      270     426.413
      117      272     426.413
      117      274     426.413
      117      276     426.413
      117      278     426.413
      117      280     426.413
      117      282     426.413
      117      284     426.413
      117      286     426.413
      117      288     426.413
      117      290     426.413
      117      292     426.413
      117      294     426.413
      117      296     426.413
      117      298     426.413
      117      300     426.413
      117      302     426.413
      117      304     426.413
      117      306     426.413
      117      308     426.413
      117      310     426.413
      117      312     426.413
      117      314     426.413
      117      316     426.413
      117      318     426.413
      117      320     426.413
      117      322     426.413
      117      324     426.413
      117      326     426.413
      117      328     426.413
      117      330     426.413
      117      332     426.413
      117      334     426.413
      117      336     426.413
      117      338     426.413
      117      342     426.413
      117      344     426.413
      117      346     426.413
      117      348     426.413
      117      350     426.413
      117      356     426.413
      119      234     429.340
      119      236     429.340
      119      238     429.340
      119      240     429.340
      119      242     429.340
      119      244     429.340
      119      246     429.340
      119      248     429.340
      119      250     429.340
      119      252     429.340
      119      254     429.340
      119      256     429.340
      119      258     429.340
      119      260     429.340
      119      262     429.340
      119      264     429.340
      119      266     429.340
      119      268     429.340
      119      270     429.340
      119      272     429.340
      119      274     429.340
      119      276     429.340
      119      278     429.340
      119      280     429.340
      119      282     429.340
      119      284     429.340
      119      286     429.340
      119      288     429.340
      119      290     429.340
      119      292     429.340
      119      294     429.340
      119      296     429.340
      119      298     429.340
      119      300     429.340
      119      302     429.340
      119      304     429.340
      119      306     429.340
      119      308     429.340
      119      310     429.340
      119      312     429.340
      119      314     429.340
      119      316     429.340
      119      318     429.340
      119      320     429.340
      119      322     429.340
      119      324     429.340
      119      328     429.340
      119      330     429.340
      119      332     429.340
      119      334     429.340
      119      336     429.340
      119      338     429.340
      121      232     432.263
      121      234     432.263
      121      236     432.263
      121      238     432.263
      121      240     432.263
      121      242     432.263
      121      244     432.263
      121      246     432.263
      121      248     432.263
      121      250     432.263
      121      252     432.263
      121      254     432.263
      121      256     432.263
      121      258     432.263
      121      260     432.263
      121      262     432.263
      121      264     432.263
      121      266     432.263
      121      268     432.263
      121      270     432.263
      121      272     432.263
      121      274     432.263
      121      276     432.263
      121      278     432.263
      121      280     432.263
      121      282     432.263
      121      284     432.263
      121      286     432.263
      121      288     432.263
      121      290     432.263
      121      292     432.263
      121      294     432.263
      121      296     432.263
      121      298     432.263
      121      300     432.263
      121      302     432.263
      121      304     432.263
      121      306     432.263
      121      308     432.263
      121      312     432.263
      121      316     432.263
      121      318     432.263
      121      322     432.263
      123      232     435.147
      123      234     435.147
      123      236     435.147
      123      238     435.147
      123      240     435.147
      123      242     435.147
      123      244     435.147
      123      246     435.147
      123      248     435.147
      123      250     435.147
      123      252     435.147
      123      254     435.147
      123      256     435.147
      123      258     435.147
      123      260     435.147
      123      262     435.147
      123      264     435.147
      123      266     435.147
      123      268     435.147
      123      270     435.147
      123      272     435.147
      123      274     435.147
      123      276     435.147
      123      278     435.147
      123      280     435.147
      123      282     435.147
      123      284     435.147
      123      286     435.147
      123      288     435.147
      123      290     435.147
      123      292     435.147
      123      294     435.147
      123      296     435.147
      123      298     435.147
      123      300     435.147
      125      230     438.032
      125      232     438.032
      125      234     438.032
      125      236     438.032
      125      238     438.032
      125      240     438.032
      125      242     438.032
      125      244     438.032
      125      246     438.032
      125      248     438.032
      125      250     438.032
      125      252     438.032
      125      254     438.032
      125      256     438.032
      125      258     438.032
      125      260     438.032
      125      262     438.032
      125      264     438.032
      125      266     438.032
      125      268     438.032
      125      270     438.032
      125      272     438.032
      125      274     438.032
      125      276     438.032
      125      278     438.032
      125      280     438.032
      125      282     438.032
      125      284     438.032
      125      286     438.032
      125      288     438.032
      125      290     438.032
      127      228     440.916
      127      230     440.916
      127      232     440.916
      127      234     440.916
      127      236     440.916
      127      238     440.916
      127      240     440.916
      127      242     440.916
      127      244     440.916
      127      246     440.916
      127      248     440.916
      127      250     440.916
      127      252     440.916
      127      254     440.916
      127      256     440.916
      127      258     440.916
      127      260     440.916
      127      262     440.916
      127      264     440.916
      127      266     440.916
      127      268     440.916
      127      270     440.916
      127      272     440.916
      127      274     440.916
      127      278     440.916
      127      280     440.916
      127      284     440.916
      129      228     443.800
      129      230     443.800
      129      232     443.800
      129      234     443.800
      129      236     443.800
      129      238     443.800
      129      240     443.800
      129      242     443.800
      129      244     443.800
      129      246     443.800
      129      248     443.800
      129      250     443.800
      129      252     443.800
      129      254     443.800
      129      256     443.800
      129      258     443.800
      129      260     443.800
      129      262     443.800
      129      264     443.800
      129      266     443.800
      129      270     443.800
      131      226     446.669
      131      228     446.669
      131      230     446.669
      131      232     446.669
      131      234     446.669
      131      236     446.669
      131      238     446.669
      131      240     446.669
      131      242     446.669
      131      244     446.669
      131      246     446.669
      131      248     446.669
      131      250     446.669
      131      252     446.669
      131      254     446.669
      131      256     446.669
      133      224     449.515
      133      226     449.515
      133      228     449.515
      133      230     449.515
      133      232     449.515
      133      234     449.515
      133      236     449.515
      133      238     449.515
      133      240     449.515
      133      242     449.515
      133      244     449.515
      133      246     449.515
      133      248     449.515
      133      250     449.515
      133      252     449.515
      135      224     452.360
      135      226     452.360
      135      228     452.360
      135      230     452.360
      135      232     452.360
      135      234     452.360
      135      236     452.360
      135      238     452.360
      135      240     452.360
      135      242     452.360
      137      222     455.206
      137      224     455.206
      137      226     455.206
      137      228     455.206
      137      230     455.206
      137      232     455.206
      137      234     455.206
      137      236     455.206
      137      238     455.206
      139      220     458.052
      139      222     458.052
      139      224     458.052
      139      226     458.052
      139      228     458.052
      139      230     458.052
      139      232     458.052
      141      218     460.879
      141      220     460.879
      141      222     460.879
      141      224     460.879
      143      216     463.690
      143      218     463.690
      145      214     466.502


==> anc/Parameter_Space_Contours/m55/Cat2.dat <==
       75      260     362.032
       75      266     362.032
       75      272     362.032
       75      284     362.032
       75      298     362.032
       75      304     362.032
       75      306     362.032
       75      316     362.032
       75      318     362.032
       75      320     362.032
       75      336     362.032
       75      338     362.032
       75      342     362.032
       75      344     362.032
       75      348     362.032
       75      350     362.032
       75      352     362.032
       75      372     362.032
       75      374     362.032
       75      376     362.032
       75      384     362.032
       75      388     362.032
       75      392     362.032
       75      400     362.032
       75      404     362.032
       75      406     362.032
       75      410     362.032
       75      414     362.032
       75      416     362.032
       75      424     362.032
       75      426     362.032
       75      428     362.032
       75      430     362.032
       75      432     362.032
       75      434     362.032
       75      436     362.032
       75      438     362.032
       75      440     362.032
       75      442     362.032
       75      444     362.032
       75      446     362.032
       75      448     362.032
       75      450     362.032
       75      452     362.032
       75      454     362.032
       75      456     362.032
       75      458     362.032
       75      460     362.032
       75      462     362.032
       75      464     362.032
       75      466     362.032
       75      468     362.032
       75      470     362.032
       75      472     362.032
       75      474     362.032
       75      476     362.032
       75      478     362.032
       75      480     362.032
       75      482     362.032
       75      484     362.032
       75      486     362.032
       75      488     362.032
       75      490     362.032
       75      492     362.032
       75      494     362.032
       75      496     362.032
       75      498     362.032
       75      500     362.032
       75      502     362.032
       75      504     362.032
       75      506     362.032
       75      508     362.032
       75      510     362.032
       75      512     362.032
       75      514     362.032
       75      516     362.032
       75      518     362.032
       75      520     362.032
       75      522     362.032
       75      524     362.032
       75      526     362.032
       75      528     362.032
       75      530     362.032
       75      532     362.032
       75      534     362.032
       75      536     362.032
       75      538     362.032
       75      540     362.032
       75      542     362.032
       75      544     362.032
       75      546     362.032
       75      548     362.032
       75      550     362.032
       75      552     362.032
       75      554     362.032
       75      556     362.032
       75      558     362.032
       75      560     362.032
       75      562     362.032
       75      564     362.032
       75      566     362.032
       75      568     362.032
       75      570     362.032
       75      572     362.032
       75      574     362.032
       75      576     362.032
       75      578     362.032
       75      580     362.032
       75      582     362.032
       75      584     362.032
       75      586     362.032
       75      588     362.032
       75      590     362.032
       75      592     362.032
       75      594     362.032
       75      596     362.032
       75      598     362.032
       75      600     362.032
       75      602     362.032
       75      604     362.032
       75      606     362.032
       75      608     362.032
       75      610     362.032
       75      612     362.032
       75      614     362.032
       75      616     362.032
       75      618     362.032
       75      620     362.032
       75      622     362.032
       75      624     362.032
       75      626     362.032
       75      628     362.032
       75      630     362.032
       75      632     362.032
       75      634     362.032
       75      636     362.032
       75      638     362.032
       75      640     362.032
       75      642     362.032
       75      644     362.032
       75      646     362.032
       75      648     362.032
       75      650     362.032
       75      652     362.032
       75      654     362.032
       75      656     362.032
       75      658     362.032
       75      660     362.032
       75      662     362.032
       75      664     362.032
       75      666     362.032
       75      668     362.032
       75      670     362.032
       75      672     362.032
       75      674     362.032
       75      676     362.032
       75      678     362.032
       75      680     362.032
       75      682     362.032
       75      684     362.032
       75      686     362.032
       75      688     362.032
       75      690     362.032
       75      692     362.032
       75      694     362.032
       75      696     362.032
       75      698     362.032
       75      700     362.032
       75      702     362.032
       75      704     362.032
       75      706     362.032
       75      708     362.032
       75      710     362.032
       75      712     362.032
       75      714     362.032
       75      716     362.032
       75      718     362.032
       75      720     362.032
       75      722     362.032
       75      724     362.032
       75      726     362.032
       75      728     362.032
       75      730     362.032
       75      732     362.032
       75      734     362.032
       75      736     362.032
       75      738     362.032
       75      740     362.032
       75      742     362.032
       75      744     362.032
       75      746     362.032
       75      748     362.032
       75      750     362.032
       75      752     362.032
       75      754     362.032
       75      756     362.032
       75      758     362.032
       75      760     362.032
       75      762     362.032
       75      764     362.032
       75      766     362.032
       75      768     362.032
       75      770     362.032
       75      772     362.032
       75      774     362.032
       75      776     362.032
       75      778     362.032
       75      780     362.032
       75      782     362.032
       75      784     362.032
       75      786     362.032
       75      788     362.032
       75      790     362.032
       75      792     362.032
       75      794     362.032
       75      796     362.032
       75      798     362.032
       75      800     362.032
       75      802     362.032
       75      804     362.032
       75      806     362.032
       75      808     362.032
       75      810     362.032
       75      812     362.032
       75      814     362.032
       75      816     362.032
       75      818     362.032
       75      820     362.032
       75      822     362.032
       75      824     362.032
       75      826     362.032
       75      828     362.032
       75      830     362.032
       75      832     362.032
       75      834     362.032
       75      836     362.032
       75      838     362.032
       75      840     362.032
       75      842     362.032
       75      844     362.032
       75      846     362.032
       75      848     362.032
       75      850     362.032
       75      852     362.032
       75      854     362.032
       75      856     362.032
       75      858     362.032
       75      860     362.032
       75      862     362.032
       75      864     362.032
       75      866     362.032
       75      868     362.032
       75      870     362.032
       75      872     362.032
       75      874     362.032
       75      876     362.032
       75      878     362.032
       75      880     362.032
       75      882     362.032
       75      884     362.032
       75      886     362.032
       75      888     362.032
       75      890     362.032
       75      892     362.032
       75      894     362.032
       75      896     362.032
       75      898     362.032
       75      900     362.032
       75      902     362.032
       75      904     362.032
       75      906     362.032
       75      908     362.032
       75      910     362.032
       75      912     362.032
       75      914     362.032
       75      916     362.032
       75      918     362.032
       75      920     362.032
       75      922     362.032
       75      924     362.032
       75      926     362.032
       75      928     362.032
       75      930     362.032
       75      932     362.032
       75      934     362.032
       75      936     362.032
       75      938     362.032
       75      940     362.032
       75      942     362.032
       75      944     362.032
       75      946     362.032
       75      948     362.032
       75      950     362.032
       75      952     362.032
       75      954     362.032
       75      956     362.032
       75      958     362.032
       75      960     362.032
       75      962     362.032
       75      964     362.032
       75      966     362.032
       75      968     362.032
       75      970     362.032
       75      972     362.032
       75      974     362.032
       75      976     362.032
       75      978     362.032
       75      980     362.032
       75      982     362.032
       75      984     362.032
       75      986     362.032
       75      988     362.032
       75      990     362.032
       75      992     362.032
       75      994     362.032
       75      996     362.032
       75      998     362.032
       77      294     365.297
       77      314     365.297
       77      322     365.297
       77      326     365.297
       77      328     365.297
       77      332     365.297
       77      334     365.297
       77      338     365.297
       77      342     365.297
       77      348     365.297
       77      362     365.297
       77      364     365.297
       77      366     365.297
       77      368     365.297
       77      370     365.297
       77      372     365.297
       77      376     365.297
       77      382     365.297
       77      384     365.297
       77      388     365.297
       77      390     365.297
       77      392     365.297
       77      394     365.297
       77      396     365.297
       77      398     365.297
       77      404     365.297
       77      414     365.297
       77      416     365.297
       77      422     365.297
       77      424     365.297
       77      426     365.297
       77      428     365.297
       77      430     365.297
       77      432     365.297
       77      434     365.297
       77      436     365.297
       77      438     365.297
       77      440     365.297
       77      442     365.297
       77      444     365.297
       77      446     365.297
       77      448     365.297
       77      450     365.297
       77      452     365.297
       77      454     365.297
       77      456     365.297
       77      458     365.297
       77      460     365.297
       77      462     365.297
       77      464     365.297
       77      466     365.297
       77      468     365.297
       77      470     365.297
       77      472     365.297
       77      474     365.297
       77      476     365.297
       77      478     365.297
       77      480     365.297
       77      482     365.297
       77      484     365.297
       77      486     365.297
       77      488     365.297
       77      490     365.297
       77      492     365.297
       77      494     365.297
       77      496     365.297
       77      498     365.297
       77      500     365.297
       77      502     365.297
       77      504     365.297
       77      506     365.297
       77      508     365.297
       77      510     365.297
       77      512     365.297
       77      514     365.297
       77      516     365.297
       77      518     365.297
       77      520     365.297
       77      522     365.297
       77      524     365.297
       77      526     365.297
       77      528     365.297
       77      530     365.297
       77      532     365.297
       77      534     365.297
       77      536     365.297
       77      538     365.297
       77      540     365.297
       77      542     365.297
       77      544     365.297
       77      546     365.297
       77      548     365.297
       77      550     365.297
       77      552     365.297
       77      554     365.297
       77      556     365.297
       77      558     365.297
       77      560     365.297
       77      562     365.297
       77      564     365.297
       77      566     365.297
       77      568     365.297
       77      570     365.297
       77      572     365.297
       77      574     365.297
       77      576     365.297
       77      578     365.297
       77      580     365.297
       77      582     365.297
       77      584     365.297
       77      586     365.297
       77      588     365.297
       77      590     365.297
       77      592     365.297
       77      594     365.297
       77      596     365.297
       77      598     365.297
       77      600     365.297
       77      602     365.297
       77      604     365.297
       77      606     365.297
       77      608     365.297
       77      610     365.297
       77      612     365.297
       77      614     365.297
       77      616     365.297
       77      618     365.297
       77      620     365.297
       77      622     365.297
       77      624     365.297
       77      626     365.297
       77      628     365.297
       77      630     365.297
       77      632     365.297
       77      634     365.297
       77      636     365.297
       77      638     365.297
       77      640     365.297
       77      642     365.297
       77      644     365.297
       77      646     365.297
       77      648     365.297
       77      650     365.297
       77      652     365.297
       77      654     365.297
       77      656     365.297
       77      658     365.297
       77      660     365.297
       77      662     365.297
       77      664     365.297
       77      666     365.297
       77      668     365.297
       77      670     365.297
       77      672     365.297
       77      674     365.297
       77      676     365.297
       77      678     365.297
       77      680     365.297
       77      682     365.297
       77      684     365.297
       77      686     365.297
       77      688     365.297
       77      690     365.297
       77      692     365.297
       77      694     365.297
       77      696     365.297
       77      698     365.297
       77      700     365.297
       77      702     365.297
       77      704     365.297
       77      706     365.297
       77      708     365.297
       77      710     365.297
       77      712     365.297
       77      714     365.297
       77      716     365.297
       77      718     365.297
       77      720     365.297
       77      722     365.297
       77      724     365.297
       77      726     365.297
       77      728     365.297
       77      730     365.297
       77      732     365.297
       77      734     365.297
       77      736     365.297
       77      738     365.297
       77      740     365.297
       77      742     365.297
       77      744     365.297
       77      746     365.297
       77      748     365.297
       77      750     365.297
       77      752     365.297
       77      754     365.297
       77      756     365.297
       77      758     365.297
       77      760     365.297
       77      762     365.297
       77      764     365.297
       77      766     365.297
       77      768     365.297
       77      770     365.297
       77      772     365.297
       77      774     365.297
       77      776     365.297
       77      778     365.297
       77      780     365.297
       77      782     365.297
       77      784     365.297
       77      786     365.297
       77      788     365.297
       77      790     365.297
       77      792     365.297
       77      794     365.297
       77      796     365.297
       77      798     365.297
       77      800     365.297
       77      802     365.297
       77      804     365.297
       77      806     365.297
       77      808     365.297
       77      810     365.297
       77      812     365.297
       77      814     365.297
       77      816     365.297
       77      818     365.297
       77      820     365.297
       77      822     365.297
       77      824     365.297
       77      826     365.297
       77      828     365.297
       77      830     365.297
       77      832     365.297
       77      834     365.297
       77      836     365.297
       77      838     365.297
       77      840     365.297
       77      842     365.297
       77      844     365.297
       77      846     365.297
       77      848     365.297
       77      850     365.297
       77      852     365.297
       77      854     365.297
       77      856     365.297
       77      858     365.297
       77      860     365.297
       77      862     365.297
       77      864     365.297
       77      866     365.297
       77      868     365.297
       77      870     365.297
       77      872     365.297
       77      874     365.297
       77      876     365.297
       77      878     365.297
       77      880     365.297
       77      882     365.297
       77      884     365.297
       77      886     365.297
       77      888     365.297
       77      890     365.297
       77      892     365.297
       77      894     365.297
       77      896     365.297
       77      898     365.297
       77      900     365.297
       77      902     365.297
       77      904     365.297
       77      906     365.297
       77      908     365.297
       77      910     365.297
       77      912     365.297
       77      914     365.297
       77      916     365.297
       77      918     365.297
       77      920     365.297
       77      922     365.297
       77      924     365.297
       77      926     365.297
       77      928     365.297
       77      930     365.297
       77      932     365.297
       77      934     365.297
       77      936     365.297
       77      938     365.297
       77      940     365.297
       77      942     365.297
       77      944     365.297
       77      946     365.297
       77      948     365.297
       77      950     365.297
       77      952     365.297
       77      954     365.297
       77      956     365.297
       77      958     365.297
       77      960     365.297
       77      962     365.297
       77      964     365.297
       77      966     365.297
       77      968     365.297
       77      970     365.297
       77      972     365.297
       77      974     365.297
       77      976     365.297
       77      978     365.297
       77      980     365.297
       77      982     365.297
       77      984     365.297
       77      986     365.297
       77      988     365.297
       77      990     365.297
       77      992     365.297
       77      994     365.297
       77      996     365.297
       77      998     365.297
       79      314     368.529
       79      318     368.529
       79      330     368.529
       79      336     368.529
       79      340     368.529
       79      346     368.529
       79      350     368.529
       79      354     368.529
       79      356     368.529
       79      360     368.529
       79      366     368.529
       79      368     368.529
       79      370     368.529
       79      372     368.529
       79      374     368.529
       79      376     368.529
       79      378     368.529
       79      380     368.529
       79      386     368.529
       79      392     368.529
       79      396     368.529
       79      400     368.529
       79      402     368.529
       79      406     368.529
       79      412     368.529
       79      428     368.529
       79      430     368.529
       79      432     368.529
       79      434     368.529
       79      436     368.529
       79      438     368.529
       79      440     368.529
       79      442     368.529
       79      444     368.529
       79      446     368.529
       79      448     368.529
       79      450     368.529
       79      452     368.529
       79      454     368.529
       79      456     368.529
       79      458     368.529
       79      460     368.529
       79      462     368.529
       79      464     368.529
       79      466     368.529
       79      468     368.529
       79      470     368.529
       79      472     368.529
       79      474     368.529
       79      476     368.529
       79      478     368.529
       79      480     368.529
       79      482     368.529
       79      484     368.529
       79      486     368.529
       79      488     368.529
       79      490     368.529
       79      492     368.529
       79      494     368.529
       79      496     368.529
       79      498     368.529
       79      500     368.529
       79      502     368.529
       79      504     368.529
       79      506     368.529
       79      508     368.529
       79      510     368.529
       79      512     368.529
       79      514     368.529
       79      516     368.529
       79      518     368.529
       79      520     368.529
       79      522     368.529
       79      524     368.529
       79      526     368.529
       79      528     368.529
       79      530     368.529
       79      532     368.529
       79      534     368.529
       79      536     368.529
       79      538     368.529
       79      540     368.529
       79      542     368.529
       79      544     368.529
       79      546     368.529
       79      548     368.529
       79      550     368.529
       79      552     368.529
       79      554     368.529
       79      556     368.529
       79      558     368.529
       79      560     368.529
       79      562     368.529
       79      564     368.529
       79      566     368.529
       79      568     368.529
       79      570     368.529
       79      572     368.529
       79      574     368.529
       79      576     368.529
       79      578     368.529
       79      580     368.529
       79      582     368.529
       79      584     368.529
       79      586     368.529
       79      588     368.529
       79      590     368.529
       79      592     368.529
       79      594     368.529
       79      596     368.529
       79      598     368.529
       79      600     368.529
       79      602     368.529
       79      604     368.529
       79      606     368.529
       79      608     368.529
       79      610     368.529
       79      612     368.529
       79      614     368.529
       79      616     368.529
       79      618     368.529
       79      620     368.529
       79      622     368.529
       79      624     368.529
       79      626     368.529
       79      628     368.529
       79      630     368.529
       79      632     368.529
       79      634     368.529
       79      636     368.529
       79      638     368.529
       79      640     368.529
       79      642     368.529
       79      644     368.529
       79      646     368.529
       79      648     368.529
       79      650     368.529
       79      652     368.529
       79      654     368.529
       79      656     368.529
       79      658     368.529
       79      660     368.529
       79      662     368.529
       79      664     368.529
       79      666     368.529
       79      668     368.529
       79      670     368.529
       79      672     368.529
       79      674     368.529
       79      676     368.529
       79      678     368.529
       79      680     368.529
       79      682     368.529
       79      684     368.529
       79      686     368.529
       79      688     368.529
       79      690     368.529
       79      692     368.529
       79      694     368.529
       79      696     368.529
       79      698     368.529
       79      700     368.529
       79      702     368.529
       79      704     368.529
       79      706     368.529
       79      708     368.529
       79      710     368.529
       79      712     368.529
       79      714     368.529
       79      716     368.529
       79      718     368.529
       79      720     368.529
       79      722     368.529
       79      724     368.529
       79      726     368.529
       79      728     368.529
       79      730     368.529
       79      732     368.529
       79      734     368.529
       79      736     368.529
       79      738     368.529
       79      740     368.529
       79      742     368.529
       79      744     368.529
       79      746     368.529
       79      748     368.529
       79      750     368.529
       79      752     368.529
       79      754     368.529
       79      756     368.529
       79      758     368.529
       79      760     368.529
       79      762     368.529
       79      764     368.529
       79      766     368.529
       79      768     368.529
       79      770     368.529
       79      772     368.529
       79      774     368.529
       79      776     368.529
       79      778     368.529
       79      780     368.529
       79      782     368.529
       79      784     368.529
       79      786     368.529
       79      788     368.529
       79      790     368.529
       79      792     368.529
       79      794     368.529
       79      796     368.529
       79      798     368.529
       79      800     368.529
       79      802     368.529
       79      804     368.529
       79      806     368.529
       79      808     368.529
       79      810     368.529
       79      812     368.529
       79      814     368.529
       79      816     368.529
       79      818     368.529
       79      820     368.529
       79      822     368.529
       79      824     368.529
       79      826     368.529
       79      828     368.529
       79      830     368.529
       79      832     368.529
       79      834     368.529
       79      836     368.529
       79      838     368.529
       79      840     368.529
       79      842     368.529
       79      844     368.529
       79      846     368.529
       79      848     368.529
       79      850     368.529
       79      852     368.529
       79      854     368.529
       79      856     368.529
       79      858     368.529
       79      860     368.529
       79      862     368.529
       79      864     368.529
       79      866     368.529
       79      868     368.529
       79      870     368.529
       79      872     368.529
       79      874     368.529
       79      876     368.529
       79      878     368.529
       79      880     368.529
       79      882     368.529
       79      884     368.529
       79      886     368.529
       79      888     368.529
       79      890     368.529
       79      892     368.529
       79      894     368.529
       79      896     368.529
       79      898     368.529
       79      900     368.529
       79      902     368.529
       79      904     368.529
       79      906     368.529
       79      908     368.529
       79      910     368.529
       79      912     368.529
       79      914     368.529
       79      916     368.529
       79      918     368.529
       79      920     368.529
       79      922     368.529
       79      924     368.529
       79      926     368.529
       79      928     368.529
       79      930     368.529
       79      932     368.529
       79      934     368.529
       79      936     368.529
       79      938     368.529
       79      940     368.529
       79      942     368.529
       79      944     368.529
       79      946     368.529
       79      948     368.529
       79      950     368.529
       79      952     368.529
       79      954     368.529
       79      956     368.529
       79      958     368.529
       79      960     368.529
       79      962     368.529
       79      964     368.529
       79      966     368.529
       79      968     368.529
       79      970     368.529
       79      972     368.529
       79      974     368.529
       79      976     368.529
       79      978     368.529
       79      980     368.529
       79      982     368.529
       79      984     368.529
       79      986     368.529
       79      988     368.529
       79      990     368.529
       79      992     368.529
       79      994     368.529
       79      996     368.529
       79      998     368.529
       81      330     371.704
       81      342     371.704
       81      350     371.704
       81      352     371.704
       81      358     371.704
       81      360     371.704
       81      364     371.704
       81      366     371.704
       81      374     371.704
       81      376     371.704
       81      384     371.704
       81      390     371.704
       81      396     371.704
       81      398     371.704
       81      408     371.704
       81      414     371.704
       81      416     371.704
       81      422     371.704
       81      424     371.704
       81      426     371.704
       81      428     371.704
       81      432     371.704
       81      434     371.704
       81      436     371.704
       81      438     371.704
       81      440     371.704
       81      442     371.704
       81      444     371.704
       81      446     371.704
       81      448     371.704
       81      450     371.704
       81      452     371.704
       81      454     371.704
       81      456     371.704
       81      458     371.704
       81      460     371.704
       81      462     371.704
       81      464     371.704
       81      466     371.704
       81      468     371.704
       81      470     371.704
       81      472     371.704
       81      474     371.704
       81      476     371.704
       81      478     371.704
       81      480     371.704
       81      482     371.704
       81      484     371.704
       81      486     371.704
       81      488     371.704
       81      490     371.704
       81      492     371.704
       81      494     371.704
       81      496     371.704
       81      498     371.704
       81      500     371.704
       81      502     371.704
       81      504     371.704
       81      506     371.704
       81      508     371.704
       81      510     371.704
       81      512     371.704
       81      514     371.704
       81      516     371.704
       81      518     371.704
       81      520     371.704
       81      522     371.704
       81      524     371.704
       81      526     371.704
       81      528     371.704
       81      530     371.704
       81      532     371.704
       81      534     371.704
       81      536     371.704
       81      538     371.704
       81      540     371.704
       81      542     371.704
       81      544     371.704
       81      546     371.704
       81      548     371.704
       81      550     371.704
       81      552     371.704
       81      554     371.704
       81      556     371.704
       81      558     371.704
       81      560     371.704
       81      562     371.704
       81      564     371.704
       81      566     371.704
       81      568     371.704
       81      570     371.704
       81      572     371.704
       81      574     371.704
       81      576     371.704
       81      578     371.704
       81      580     371.704
       81      582     371.704
       81      584     371.704
       81      586     371.704
       81      588     371.704
       81      590     371.704
       81      592     371.704
       81      594     371.704
       81      596     371.704
       81      598     371.704
       81      600     371.704
       81      602     371.704
       81      604     371.704
       81      606     371.704
       81      608     371.704
       81      610     371.704
       81      612     371.704
       81      614     371.704
       81      616     371.704
       81      618     371.704
       81      620     371.704
       81      622     371.704
       81      624     371.704
       81      626     371.704
       81      628     371.704
       81      630     371.704
       81      632     371.704
       81      634     371.704
       81      636     371.704
       81      638     371.704
       81      640     371.704
       81      642     371.704
       81      644     371.704
       81      646     371.704
       81      648     371.704
       81      650     371.704
       81      652     371.704
       81      654     371.704
       81      656     371.704
       81      658     371.704
       81      660     371.704
       81      662     371.704
       81      664     371.704
       81      666     371.704
       81      668     371.704
       81      670     371.704
       81      672     371.704
       81      674     371.704
       81      676     371.704
       81      678     371.704
       81      680     371.704
       81      682     371.704
       81      684     371.704
       81      686     371.704
       81      688     371.704
       81      690     371.704
       81      692     371.704
       81      694     371.704
       81      696     371.704
       81      698     371.704
       81      700     371.704
       81      702     371.704
       81      704     371.704
       81      706     371.704
       81      708     371.704
       81      710     371.704
       81      712     371.704
       81      714     371.704
       81      716     371.704
       81      718     371.704
       81      720     371.704
       81      722     371.704
       81      724     371.704
       81      726     371.704
       81      728     371.704
       81      730     371.704
       81      732     371.704
       81      734     371.704
       81      736     371.704
       81      738     371.704
       81      740     371.704
       81      742     371.704
       81      744     371.704
       81      746     371.704
       81      748     371.704
       81      750     371.704
       81      752     371.704
       81      754     371.704
       81      756     371.704
       81      758     371.704
       81      760     371.704
       81      762     371.704
       81      764     371.704
       81      766     371.704
       81      768     371.704
       81      770     371.704
       81      772     371.704
       81      774     371.704
       81      776     371.704
       81      778     371.704
       81      780     371.704
       81      782     371.704
       81      784     371.704
       81      786     371.704
       81      788     371.704
       81      790     371.704
       81      792     371.704
       81      794     371.704
       81      796     371.704
       81      798     371.704
       81      800     371.704
       81      802     371.704
       81      804     371.704
       81      806     371.704
       81      808     371.704
       81      810     371.704
       81      812     371.704
       81      814     371.704
       81      816     371.704
       81      818     371.704
       81      820     371.704
       81      822     371.704
       81      824     371.704
       81      826     371.704
       81      828     371.704
       81      830     371.704
       81      832     371.704
       81      834     371.704
       81      836     371.704
       81      838     371.704
       81      840     371.704
       81      842     371.704
       81      844     371.704
       81      846     371.704
       81      848     371.704
       81      850     371.704
       81      852     371.704
       81      854     371.704
       81      856     371.704
       81      858     371.704
       81      860     371.704
       81      862     371.704
       81      864     371.704
       81      866     371.704
       81      868     371.704
       81      870     371.704
       81      872     371.704
       81      874     371.704
       81      876     371.704
       81      878     371.704
       81      880     371.704
       81      882     371.704
       81      884     371.704
       81      886     371.704
       81      888     371.704
       81      890     371.704
       81      892     371.704
       81      894     371.704
       81      896     371.704
       81      898     371.704
       81      900     371.704
       81      902     371.704
       81      904     371.704
       81      906     371.704
       81      908     371.704
       81      910     371.704
       81      912     371.704
       81      914     371.704
       81      916     371.704
       81      918     371.704
       81      920     371.704
       81      922     371.704
       81      924     371.704
       81      926     371.704
       81      928     371.704
       81      930     371.704
       81      932     371.704
       81      934     371.704
       81      936     371.704
       81      938     371.704
       81      940     371.704
       81      942     371.704
       81      944     371.704
       81      946     371.704
       81      948     371.704
       81      950     371.704
       81      952     371.704
       81      954     371.704
       81      956     371.704
       81      958     371.704
       81      960     371.704
       81      962     371.704
       81      964     371.704
       81      966     371.704
       81      968     371.704
       81      970     371.704
       81      972     371.704
       81      974     371.704
       81      976     371.704
       81      978     371.704
       81      980     371.704
       81      982     371.704
       81      984     371.704
       81      986     371.704
       81      988     371.704
       81      990     371.704
       81      992     371.704
       81      994     371.704
       81      996     371.704
       81      998     371.704
       83      346     374.880
       83      348     374.880
       83      350     374.880
       83      352     374.880
       83      354     374.880
       83      360     374.880
       83      364     374.880
       83      374     374.880
       83      376     374.880
       83      378     374.880
       83      384     374.880
       83      388     374.880
       83      394     374.880
       83      398     374.880
       83      400     374.880
       83      402     374.880
       83      408     374.880
       83      410     374.880
       83      412     374.880
       83      414     374.880
       83      416     374.880
       83      424     374.880
       83      426     374.880
       83      428     374.880
       83      430     374.880
       83      434     374.880
       83      436     374.880
       83      438     374.880
       83      440     374.880
       83      442     374.880
       83      444     374.880
       83      446     374.880
       83      448     374.880
       83      450     374.880
       83      452     374.880
       83      454     374.880
       83      456     374.880
       83      458     374.880
       83      460     374.880
       83      462     374.880
       83      464     374.880
       83      466     374.880
       83      468     374.880
       83      470     374.880
       83      472     374.880
       83      474     374.880
       83      476     374.880
       83      478     374.880
       83      480     374.880
       83      482     374.880
       83      484     374.880
       83      486     374.880
       83      488     374.880
       83      490     374.880
       83      492     374.880
       83      494     374.880
       83      496     374.880
       83      498     374.880
       83      500     374.880
       83      502     374.880
       83      504     374.880
       83      506     374.880
       83      508     374.880
       83      510     374.880
       83      512     374.880
       83      514     374.880
       83      516     374.880
       83      518     374.880
       83      520     374.880
       83      522     374.880
       83      524     374.880
       83      526     374.880
       83      528     374.880
       83      530     374.880
       83      532     374.880
       83      534     374.880
       83      536     374.880
       83      538     374.880
       83      540     374.880
       83      542     374.880
       83      544     374.880
       83      546     374.880
       83      548     374.880
       83      550     374.880
       83      552     374.880
       83      554     374.880
       83      556     374.880
       83      558     374.880
       83      560     374.880
       83      562     374.880
       83      564     374.880
       83      566     374.880
       83      568     374.880
       83      570     374.880
       83      572     374.880
       83      574     374.880
       83      576     374.880
       83      578     374.880
       83      580     374.880
       83      582     374.880
       83      584     374.880
       83      586     374.880
       83      588     374.880
       83      590     374.880
       83      592     374.880
       83      594     374.880
       83      596     374.880
       83      598     374.880
       83      600     374.880
       83      602     374.880
       83      604     374.880
       83      606     374.880
       83      608     374.880
       83      610     374.880
       83      612     374.880
       83      614     374.880
       83      616     374.880
       83      618     374.880
       83      620     374.880
       83      622     374.880
       83      624     374.880
       83      626     374.880
       83      628     374.880
       83      630     374.880
       83      632     374.880
       83      634     374.880
       83      636     374.880
       83      638     374.880
       83      640     374.880
       83      642     374.880
       83      644     374.880
       83      646     374.880
       83      648     374.880
       83      650     374.880
       83      652     374.880
       83      654     374.880
       83      656     374.880
       83      658     374.880
       83      660     374.880
       83      662     374.880
       83      664     374.880
       83      666     374.880
       83      668     374.880
       83      670     374.880
       83      672     374.880
       83      674     374.880
       83      676     374.880
       83      678     374.880
       83      680     374.880
       83      682     374.880
       83      684     374.880
       83      686     374.880
       83      688     374.880
       83      690     374.880
       83      692     374.880
       83      694     374.880
       83      696     374.880
       83      698     374.880
       83      700     374.880
       83      702     374.880
       83      704     374.880
       83      706     374.880
       83      708     374.880
       83      710     374.880
       83      712     374.880
       83      714     374.880
       83      716     374.880
       83      718     374.880
       83      720     374.880
       83      722     374.880
       83      724     374.880
       83      726     374.880
       83      728     374.880
       83      730     374.880
       83      732     374.880
       83      734     374.880
       83      736     374.880
       83      738     374.880
       83      740     374.880
       83      742     374.880
       83      744     374.880
       83      746     374.880
       83      748     374.880
       83      750     374.880
       83      752     374.880
       83      754     374.880
       83      756     374.880
       83      758     374.880
       83      760     374.880
       83      762     374.880
       83      764     374.880
       83      766     374.880
       83      768     374.880
       83      770     374.880
       83      772     374.880
       83      774     374.880
       83      776     374.880
       83      778     374.880
       83      780     374.880
       83      782     374.880
       83      784     374.880
       83      786     374.880
       83      788     374.880
       83      790     374.880
       83      792     374.880
       83      794     374.880
       83      796     374.880
       83      798     374.880
       83      800     374.880
       83      802     374.880
       83      804     374.880
       83      806     374.880
       83      808     374.880
       83      810     374.880
       83      812     374.880
       83      814     374.880
       83      816     374.880
       83      818     374.880
       83      820     374.880
       83      822     374.880
       83      824     374.880
       83      826     374.880
       83      828     374.880
       83      830     374.880
       83      832     374.880
       83      834     374.880
       83      836     374.880
       83      838     374.880
       83      840     374.880
       83      842     374.880
       83      844     374.880
       83      846     374.880
       83      848     374.880
       83      850     374.880
       83      852     374.880
       83      854     374.880
       83      856     374.880
       83      858     374.880
       83      860     374.880
       83      862     374.880
       83      864     374.880
       83      866     374.880
       83      868     374.880
       83      870     374.880
       83      872     374.880
       83      874     374.880
       83      876     374.880
       83      878     374.880
       83      880     374.880
       83      882     374.880
       83      884     374.880
       83      886     374.880
       83      888     374.880
       83      890     374.880
       83      892     374.880
       83      894     374.880
       83      896     374.880
       83      898     374.880
       83      900     374.880
       83      902     374.880
       83      904     374.880
       83      906     374.880
       83      908     374.880
       83      910     374.880
       83      912     374.880
       83      914     374.880
       83      916     374.880
       83      918     374.880
       83      920     374.880
       83      922     374.880
       83      924     374.880
       83      926     374.880
       83      928     374.880
       83      930     374.880
       83      932     374.880
       83      934     374.880
       83      936     374.880
       83      938     374.880
       83      940     374.880
       83      942     374.880
       83      944     374.880
       83      946     374.880
       83      948     374.880
       83      950     374.880
       83      952     374.880
       83      954     374.880
       83      956     374.880
       83      958     374.880
       83      960     374.880
       83      962     374.880
       83      964     374.880
       83      966     374.880
       83      968     374.880
       83      970     374.880
       83      972     374.880
       83      974     374.880
       83      976     374.880
       83      978     374.880
       83      980     374.880
       83      982     374.880
       83      984     374.880
       83      986     374.880
       83      988     374.880
       83      990     374.880
       83      992     374.880
       83      994     374.880
       83      996     374.880
       83      998     374.880
       85      366     378.056
       85      370     378.056
       85      372     378.056
       85      376     378.056
       85      380     378.056
       85      386     378.056
       85      392     378.056
       85      396     378.056
       85      402     378.056
       85      404     378.056
       85      406     378.056
       85      408     378.056
       85      410     378.056
       85      412     378.056
       85      414     378.056
       85      416     378.056
       85      420     378.056
       85      422     378.056
       85      424     378.056
       85      426     378.056
       85      428     378.056
       85      434     378.056
       85      436     378.056
       85      438     378.056
       85      440     378.056
       85      442     378.056
       85      444     378.056
       85      446     378.056
       85      448     378.056
       85      450     378.056
       85      452     378.056
       85      454     378.056
       85      456     378.056
       85      458     378.056
       85      460     378.056
       85      462     378.056
       85      464     378.056
       85      466     378.056
       85      468     378.056
       85      470     378.056
       85      472     378.056
       85      474     378.056
       85      476     378.056
       85      478     378.056
       85      480     378.056
       85      482     378.056
       85      484     378.056
       85      486     378.056
       85      488     378.056
       85      490     378.056
       85      492     378.056
       85      494     378.056
       85      496     378.056
       85      498     378.056
       85      500     378.056
       85      502     378.056
       85      504     378.056
       85      506     378.056
       85      508     378.056
       85      510     378.056
       85      512     378.056
       85      514     378.056
       85      516     378.056
       85      518     378.056
       85      520     378.056
       85      522     378.056
       85      524     378.056
       85      526     378.056
       85      528     378.056
       85      530     378.056
       85      532     378.056
       85      534     378.056
       85      536     378.056
       85      538     378.056
       85      540     378.056
       85      542     378.056
       85      544     378.056
       85      546     378.056
       85      548     378.056
       85      550     378.056
       85      552     378.056
       85      554     378.056
       85      556     378.056
       85      558     378.056
       85      560     378.056
       85      562     378.056
       85      564     378.056
       85      566     378.056
       85      568     378.056
       85      570     378.056
       85      572     378.056
       85      574     378.056
       85      576     378.056
       85      578     378.056
       85      580     378.056
       85      582     378.056
       85      584     378.056
       85      586     378.056
       85      588     378.056
       85      590     378.056
       85      592     378.056
       85      594     378.056
       85      596     378.056
       85      598     378.056
       85      600     378.056
       85      602     378.056
       85      604     378.056
       85      606     378.056
       85      608     378.056
       85      610     378.056
       85      612     378.056
       85      614     378.056
       85      616     378.056
       85      618     378.056
       85      620     378.056
       85      622     378.056
       85      624     378.056
       85      626     378.056
       85      628     378.056
       85      630     378.056
       85      632     378.056
       85      634     378.056
       85      636     378.056
       85      638     378.056
       85      640     378.056
       85      642     378.056
       85      644     378.056
       85      646     378.056
       85      648     378.056
       85      650     378.056
       85      652     378.056
       85      654     378.056
       85      656     378.056
       85      658     378.056
       85      660     378.056
       85      662     378.056
       85      664     378.056
       85      666     378.056
       85      668     378.056
       85      670     378.056
       85      672     378.056
       85      674     378.056
       85      676     378.056
       85      678     378.056
       85      680     378.056
       85      682     378.056
       85      684     378.056
       85      686     378.056
       85      688     378.056
       85      690     378.056
       85      692     378.056
       85      694     378.056
       85      696     378.056
       85      698     378.056
       85      700     378.056
       85      702     378.056
       85      704     378.056
       85      706     378.056
       85      708     378.056
       85      710     378.056
       85      712     378.056
       85      714     378.056
       85      716     378.056
       85      718     378.056
       85      720     378.056
       85      722     378.056
       85      724     378.056
       85      726     378.056
       85      728     378.056
       85      730     378.056
       85      732     378.056
       85      734     378.056
       85      736     378.056
       85      738     378.056
       85      740     378.056
       85      742     378.056
       85      744     378.056
       85      746     378.056
       85      748     378.056
       85      750     378.056
       85      752     378.056
       85      754     378.056
       85      756     378.056
       85      758     378.056
       85      760     378.056
       85      762     378.056
       85      764     378.056
       85      766     378.056
       85      768     378.056
       85      770     378.056
       85      772     378.056
       85      774     378.056
       85      776     378.056
       85      778     378.056
       85      780     378.056
       85      782     378.056
       85      784     378.056
       85      786     378.056
       85      788     378.056
       85      790     378.056
       85      792     378.056
       85      794     378.056
       85      796     378.056
       85      798     378.056
       85      800     378.056
       85      802     378.056
       85      804     378.056
       85      806     378.056
       85      808     378.056
       85      810     378.056
       85      812     378.056
       85      814     378.056
       85      816     378.056
       85      818     378.056
       85      820     378.056
       85      822     378.056
       85      824     378.056
       85      826     378.056
       85      828     378.056
       85      830     378.056
       85      832     378.056
       85      834     378.056
       85      836     378.056
       85      838     378.056
       85      840     378.056
       85      842     378.056
       85      844     378.056
       85      846     378.056
       85      848     378.056
       85      850     378.056
       85      852     378.056
       85      854     378.056
       85      856     378.056
       85      858     378.056
       85      860     378.056
       85      862     378.056
       85      864     378.056
       85      866     378.056
       85      868     378.056
       85      870     378.056
       85      872     378.056
       85      874     378.056
       85      876     378.056
       85      878     378.056
       85      880     378.056
       85      882     378.056
       85      884     378.056
       85      886     378.056
       85      888     378.056
       85      890     378.056
       85      892     378.056
       85      894     378.056
       85      896     378.056
       85      898     378.056
       85      900     378.056
       85      902     378.056
       85      904     378.056
       85      906     378.056
       85      908     378.056
       85      910     378.056
       85      912     378.056
       85      914     378.056
       85      916     378.056
       85      918     378.056
       85      920     378.056
       85      922     378.056
       85      924     378.056
       85      926     378.056
       85      928     378.056
       85      930     378.056
       85      932     378.056
       85      934     378.056
       85      936     378.056
       85      938     378.056
       85      940     378.056
       85      942     378.056
       85      944     378.056
       85      946     378.056
       85      948     378.056
       85      950     378.056
       85      952     378.056
       85      954     378.056
       85      956     378.056
       85      958     378.056
       85      960     378.056
       85      962     378.056
       85      964     378.056
       85      966     378.056
       85      968     378.056
       85      970     378.056
       85      972     378.056
       85      974     378.056
       85      976     378.056
       85      978     378.056
       85      980     378.056
       85      982     378.056
       85      984     378.056
       85      986     378.056
       85      988     378.056
       85      990     378.056
       85      992     378.056
       85      994     378.056
       85      996     378.056
       85      998     378.056
       87      378     381.198
       87      382     381.198
       87      384     381.198
       87      386     381.198
       87      392     381.198
       87      394     381.198
       87      396     381.198
       87      398     381.198
       87      400     381.198
       87      404     381.198
       87      406     381.198
       87      408     381.198
       87      414     381.198
       87      416     381.198
       87      418     381.198
       87      422     381.198
       87      424     381.198
       87      426     381.198
       87      428     381.198
       87      430     381.198
       87      434     381.198
       87      438     381.198
       87      440     381.198
       87      442     381.198
       87      444     381.198
       87      446     381.198
       87      448     381.198
       87      450     381.198
       87      452     381.198
       87      454     381.198
       87      456     381.198
       87      458     381.198
       87      460     381.198
       87      462     381.198
       87      464     381.198
       87      466     381.198
       87      468     381.198
       87      470     381.198
       87      472     381.198
       87      474     381.198
       87      476     381.198
       87      478     381.198
       87      480     381.198
       87      482     381.198
       87      484     381.198
       87      486     381.198
       87      488     381.198
       87      490     381.198
       87      492     381.198
       87      494     381.198
       87      496     381.198
       87      498     381.198
       87      500     381.198
       87      502     381.198
       87      504     381.198
       87      506     381.198
       87      508     381.198
       87      510     381.198
       87      512     381.198
       87      514     381.198
       87      516     381.198
       87      518     381.198
       87      520     381.198
       87      522     381.198
       87      524     381.198
       87      526     381.198
       87      528     381.198
       87      530     381.198
       87      532     381.198
       87      534     381.198
       87      536     381.198
       87      538     381.198
       87      540     381.198
       87      542     381.198
       87      544     381.198
       87      546     381.198
       87      548     381.198
       87      550     381.198
       87      552     381.198
       87      554     381.198
       87      556     381.198
       87      558     381.198
       87      560     381.198
       87      562     381.198
       87      564     381.198
       87      566     381.198
       87      568     381.198
       87      570     381.198
       87      572     381.198
       87      574     381.198
       87      576     381.198
       87      578     381.198
       87      580     381.198
       87      582     381.198
       87      584     381.198
       87      586     381.198
       87      588     381.198
       87      590     381.198
       87      592     381.198
       87      594     381.198
       87      596     381.198
       87      598     381.198
       87      600     381.198
       87      602     381.198
       87      604     381.198
       87      606     381.198
       87      608     381.198
       87      610     381.198
       87      612     381.198
       87      614     381.198
       87      616     381.198
       87      618     381.198
       87      620     381.198
       87      622     381.198
       87      624     381.198
       87      626     381.198
       87      628     381.198
       87      630     381.198
       87      632     381.198
       87      634     381.198
       87      636     381.198
       87      638     381.198
       87      640     381.198
       87      642     381.198
       87      644     381.198
       87      646     381.198
       87      648     381.198
       87      650     381.198
       87      652     381.198
       87      654     381.198
       87      656     381.198
       87      658     381.198
       87      660     381.198
       87      662     381.198
       87      664     381.198
       87      666     381.198
       87      668     381.198
       87      670     381.198
       87      672     381.198
       87      674     381.198
       87      676     381.198
       87      678     381.198
       87      680     381.198
       87      682     381.198
       87      684     381.198
       87      686     381.198
       87      688     381.198
       87      690     381.198
       87      692     381.198
       87      694     381.198
       87      696     381.198
       87      698     381.198
       87      700     381.198
       87      702     381.198
       87      704     381.198
       87      706     381.198
       87      708     381.198
       87      710     381.198
       87      712     381.198
       87      714     381.198
       87      716     381.198
       87      718     381.198
       87      720     381.198
       87      722     381.198
       87      724     381.198
       87      726     381.198
       87      728     381.198
       87      730     381.198
       87      732     381.198
       87      734     381.198
       87      736     381.198
       87      738     381.198
       87      740     381.198
       87      742     381.198
       87      744     381.198
       87      746     381.198
       87      748     381.198
       87      750     381.198
       87      752     381.198
       87      754     381.198
       87      756     381.198
       87      758     381.198
       87      760     381.198
       87      762     381.198
       87      764     381.198
       87      766     381.198
       87      768     381.198
       87      770     381.198
       87      772     381.198
       87      774     381.198
       87      776     381.198
       87      778     381.198
       87      780     381.198
       87      782     381.198
       87      784     381.198
       87      786     381.198
       87      788     381.198
       87      790     381.198
       87      792     381.198
       87      794     381.198
       87      796     381.198
       87      798     381.198
       87      800     381.198
       87      802     381.198
       87      804     381.198
       87      806     381.198
       87      808     381.198
       87      810     381.198
       87      812     381.198
       87      814     381.198
       87      816     381.198
       87      818     381.198
       87      820     381.198
       87      822     381.198
       87      824     381.198
       87      826     381.198
       87      828     381.198
       87      830     381.198
       87      832     381.198
       87      834     381.198
       87      836     381.198
       87      838     381.198
       87      840     381.198
       87      842     381.198
       87      844     381.198
       87      846     381.198
       87      848     381.198
       87      850     381.198
       87      852     381.198
       87      854     381.198
       87      856     381.198
       87      858     381.198
       87      860     381.198
       87      862     381.198
       87      864     381.198
       87      866     381.198
       87      868     381.198
       87      870     381.198
       87      872     381.198
       87      874     381.198
       87      876     381.198
       87      878     381.198
       87      880     381.198
       87      882     381.198
       87      884     381.198
       87      886     381.198
       87      888     381.198
       87      890     381.198
       87      892     381.198
       87      894     381.198
       87      896     381.198
       87      898     381.198
       87      900     381.198
       87      902     381.198
       87      904     381.198
       87      906     381.198
       87      908     381.198
       87      910     381.198
       87      912     381.198
       87      914     381.198
       87      916     381.198
       87      918     381.198
       87      920     381.198
       87      922     381.198
       87      924     381.198
       87      926     381.198
       87      928     381.198
       87      930     381.198
       87      932     381.198
       87      934     381.198
       87      936     381.198
       87      938     381.198
       87      940     381.198
       87      942     381.198
       87      944     381.198
       87      946     381.198
       87      948     381.198
       87      950     381.198
       87      952     381.198
       87      954     381.198
       87      956     381.198
       87      958     381.198
       87      960     381.198
       87      962     381.198
       87      964     381.198
       87      966     381.198
       87      968     381.198
       87      970     381.198
       87      972     381.198
       87      974     381.198
       87      976     381.198
       87      978     381.198
       87      980     381.198
       87      982     381.198
       87      984     381.198
       87      986     381.198
       87      988     381.198
       87      990     381.198
       87      992     381.198
       87      994     381.198
       87      996     381.198
       87      998     381.198
       89      394     384.297
       89      396     384.297
       89      398     384.297
       89      400     384.297
       89      402     384.297
       89      404     384.297
       89      406     384.297
       89      408     384.297
       89      412     384.297
       89      416     384.297
       89      420     384.297
       89      422     384.297
       89      426     384.297
       89      428     384.297
       89      430     384.297
       89      432     384.297
       89      434     384.297
       89      436     384.297
       89      438     384.297
       89      444     384.297
       89      446     384.297
       89      448     384.297
       89      450     384.297
       89      452     384.297
       89      454     384.297
       89      456     384.297
       89      458     384.297
       89      460     384.297
       89      462     384.297
       89      464     384.297
       89      466     384.297
       89      468     384.297
       89      470     384.297
       89      472     384.297
       89      474     384.297
       89      476     384.297
       89      478     384.297
       89      480     384.297
       89      482     384.297
       89      484     384.297
       89      486     384.297
       89      488     384.297
       89      490     384.297
       89      492     384.297
       89      494     384.297
       89      496     384.297
       89      498     384.297
       89      500     384.297
       89      502     384.297
       89      504     384.297
       89      506     384.297
       89      508     384.297
       89      510     384.297
       89      512     384.297
       89      514     384.297
       89      516     384.297
       89      518     384.297
       89      520     384.297
       89      522     384.297
       89      524     384.297
       89      526     384.297
       89      528     384.297
       89      530     384.297
       89      532     384.297
       89      534     384.297
       89      536     384.297
       89      538     384.297
       89      540     384.297
       89      542     384.297
       89      544     384.297
       89      546     384.297
       89      548     384.297
       89      550     384.297
       89      552     384.297
       89      554     384.297
       89      556     384.297
       89      558     384.297
       89      560     384.297
       89      562     384.297
       89      564     384.297
       89      566     384.297
       89      568     384.297
       89      570     384.297
       89      572     384.297
       89      574     384.297
       89      576     384.297
       89      578     384.297
       89      580     384.297
       89      582     384.297
       89      584     384.297
       89      586     384.297
       89      588     384.297
       89      590     384.297
       89      592     384.297
       89      594     384.297
       89      596     384.297
       89      598     384.297
       89      600     384.297
       89      602     384.297
       89      604     384.297
       89      606     384.297
       89      608     384.297
       89      610     384.297
       89      612     384.297
       89      614     384.297
       89      616     384.297
       89      618     384.297
       89      620     384.297
       89      622     384.297
       89      624     384.297
       89      626     384.297
       89      628     384.297
       89      630     384.297
       89      632     384.297
       89      634     384.297
       89      636     384.297
       89      638     384.297
       89      640     384.297
       89      642     384.297
       89      644     384.297
       89      646     384.297
       89      648     384.297
       89      650     384.297
       89      652     384.297
       89      654     384.297
       89      656     384.297
       89      658     384.297
       89      660     384.297
       89      662     384.297
       89      664     384.297
       89      666     384.297
       89      668     384.297
       89      670     384.297
       89      672     384.297
       89      674     384.297
       89      676     384.297
       89      678     384.297
       89      680     384.297
       89      682     384.297
       89      684     384.297
       89      686     384.297
       89      688     384.297
       89      690     384.297
       89      692     384.297
       89      694     384.297
       89      696     384.297
       89      698     384.297
       89      700     384.297
       89      702     384.297
       89      704     384.297
       89      706     384.297
       89      708     384.297
       89      710     384.297
       89      712     384.297
       89      714     384.297
       89      716     384.297
       89      718     384.297
       89      720     384.297
       89      722     384.297
       89      724     384.297
       89      726     384.297
       89      728     384.297
       89      730     384.297
       89      732     384.297
       89      734     384.297
       89      736     384.297
       89      738     384.297
       89      740     384.297
       89      742     384.297
       89      744     384.297
       89      746     384.297
       89      748     384.297
       89      750     384.297
       89      752     384.297
       89      754     384.297
       89      756     384.297
       89      758     384.297
       89      760     384.297
       89      762     384.297
       89      764     384.297
       89      766     384.297
       89      768     384.297
       89      770     384.297
       89      772     384.297
       89      774     384.297
       89      776     384.297
       89      778     384.297
       89      780     384.297
       89      782     384.297
       89      784     384.297
       89      786     384.297
       89      788     384.297
       89      790     384.297
       89      792     384.297
       89      794     384.297
       89      796     384.297
       89      798     384.297
       89      800     384.297
       89      802     384.297
       89      804     384.297
       89      806     384.297
       89      808     384.297
       89      810     384.297
       89      812     384.297
       89      814     384.297
       89      816     384.297
       89      818     384.297
       89      820     384.297
       89      822     384.297
       89      824     384.297
       89      826     384.297
       89      828     384.297
       89      830     384.297
       89      832     384.297
       89      834     384.297
       89      836     384.297
       89      838     384.297
       89      840     384.297
       89      842     384.297
       89      844     384.297
       89      846     384.297
       89      848     384.297
       89      850     384.297
       89      852     384.297
       89      854     384.297
       89      856     384.297
       89      858     384.297
       89      860     384.297
       89      862     384.297
       89      864     384.297
       89      866     384.297
       89      868     384.297
       89      870     384.297
       89      872     384.297
       89      874     384.297
       89      876     384.297
       89      878     384.297
       89      880     384.297
       89      882     384.297
       89      884     384.297
       89      886     384.297
       89      888     384.297
       89      890     384.297
       89      892     384.297
       89      894     384.297
       89      896     384.297
       89      898     384.297
       89      900     384.297
       89      902     384.297
       89      904     384.297
       89      906     384.297
       89      908     384.297
       89      910     384.297
       89      912     384.297
       89      914     384.297
       89      916     384.297
       89      918     384.297
       89      920     384.297
       89      922     384.297
       89      924     384.297
       89      926     384.297
       89      928     384.297
       89      930     384.297
       89      932     384.297
       89      934     384.297
       89      936     384.297
       89      938     384.297
       89      940     384.297
       89      942     384.297
       89      944     384.297
       89      946     384.297
       89      948     384.297
       89      950     384.297
       89      952     384.297
       89      954     384.297
       89      956     384.297
       89      958     384.297
       89      960     384.297
       89      962     384.297
       89      964     384.297
       89      966     384.297
       89      968     384.297
       89      970     384.297
       89      972     384.297
       89      974     384.297
       89      976     384.297
       89      978     384.297
       89      980     384.297
       89      982     384.297
       89      984     384.297
       89      986     384.297
       89      988     384.297
       89      990     384.297
       89      992     384.297
       89      994     384.297
       89      996     384.297
       89      998     384.297
       91      410     387.397
       91      416     387.397
       91      418     387.397
       91      420     387.397
       91      422     387.397
       91      424     387.397
       91      426     387.397
       91      432     387.397
       91      434     387.397
       91      436     387.397
       91      438     387.397
       91      440     387.397
       91      442     387.397
       91      444     387.397
       91      446     387.397
       91      448     387.397
       91      450     387.397
       91      452     387.397
       91      454     387.397
       91      456     387.397
       91      458     387.397
       91      460     387.397
       91      462     387.397
       91      464     387.397
       91      466     387.397
       91      468     387.397
       91      470     387.397
       91      472     387.397
       91      474     387.397
       91      476     387.397
       91      478     387.397
       91      480     387.397
       91      482     387.397
       91      484     387.397
       91      486     387.397
       91      488     387.397
       91      490     387.397
       91      492     387.397
       91      494     387.397
       91      496     387.397
       91      498     387.397
       91      500     387.397
       91      502     387.397
       91      504     387.397
       91      506     387.397
       91      508     387.397
       91      510     387.397
       91      512     387.397
       91      514     387.397
       91      516     387.397
       91      518     387.397
       91      520     387.397
       91      522     387.397
       91      524     387.397
       91      526     387.397
       91      528     387.397
       91      530     387.397
       91      532     387.397
       91      534     387.397
       91      536     387.397
       91      538     387.397
       91      540     387.397
       91      542     387.397
       91      544     387.397
       91      546     387.397
       91      548     387.397
       91      550     387.397
       91      552     387.397
       91      554     387.397
       91      556     387.397
       91      558     387.397
       91      560     387.397
       91      562     387.397
       91      564     387.397
       91      566     387.397
       91      568     387.397
       91      570     387.397
       91      572     387.397
       91      574     387.397
       91      576     387.397
       91      578     387.397
       91      580     387.397
       91      582     387.397
       91      584     387.397
       91      586     387.397
       91      588     387.397
       91      590     387.397
       91      592     387.397
       91      594     387.397
       91      596     387.397
       91      598     387.397
       91      600     387.397
       91      602     387.397
       91      604     387.397
       91      606     387.397
       91      608     387.397
       91      610     387.397
       91      612     387.397
       91      614     387.397
       91      616     387.397
       91      618     387.397
       91      620     387.397
       91      622     387.397
       91      624     387.397
       91      626     387.397
       91      628     387.397
       91      630     387.397
       91      632     387.397
       91      634     387.397
       91      636     387.397
       91      638     387.397
       91      640     387.397
       91      642     387.397
       91      644     387.397
       91      646     387.397
       91      648     387.397
       91      650     387.397
       91      652     387.397
       91      654     387.397
       91      656     387.397
       91      658     387.397
       91      660     387.397
       91      662     387.397
       91      664     387.397
       91      666     387.397
       91      668     387.397
       91      670     387.397
       91      672     387.397
       91      674     387.397
       91      676     387.397
       91      678     387.397
       91      680     387.397
       91      682     387.397
       91      684     387.397
       91      686     387.397
       91      688     387.397
       91      690     387.397
       91      692     387.397
       91      694     387.397
       91      696     387.397
       91      698     387.397
       91      700     387.397
       91      702     387.397
       91      704     387.397
       91      706     387.397
       91      708     387.397
       91      710     387.397
       91      712     387.397
       91      714     387.397
       91      716     387.397
       91      718     387.397
       91      720     387.397
       91      722     387.397
       91      724     387.397
       91      726     387.397
       91      728     387.397
       91      730     387.397
       91      732     387.397
       91      734     387.397
       91      736     387.397
       91      738     387.397
       91      740     387.397
       91      742     387.397
       91      744     387.397
       91      746     387.397
       91      748     387.397
       91      750     387.397
       91      752     387.397
       91      754     387.397
       91      756     387.397
       91      758     387.397
       91      760     387.397
       91      762     387.397
       91      764     387.397
       91      766     387.397
       91      768     387.397
       91      770     387.397
       91      772     387.397
       91      774     387.397
       91      776     387.397
       91      778     387.397
       91      780     387.397
       91      782     387.397
       91      784     387.397
       91      786     387.397
       91      788     387.397
       91      790     387.397
       91      792     387.397
       91      794     387.397
       91      796     387.397
       91      798     387.397
       91      800     387.397
       91      802     387.397
       91      804     387.397
       91      806     387.397
       91      808     387.397
       91      810     387.397
       91      812     387.397
       91      814     387.397
       91      816     387.397
       91      818     387.397
       91      820     387.397
       91      822     387.397
       91      824     387.397
       91      826     387.397
       91      828     387.397
       91      830     387.397
       91      832     387.397
       91      834     387.397
       91      836     387.397
       91      838     387.397
       91      840     387.397
       91      842     387.397
       91      844     387.397
       91      846     387.397
       91      848     387.397
       91      850     387.397
       91      852     387.397
       91      854     387.397
       91      856     387.397
       91      858     387.397
       91      860     387.397
       91      862     387.397
       91      864     387.397
       91      866     387.397
       91      868     387.397
       91      870     387.397
       91      872     387.397
       91      874     387.397
       91      876     387.397
       91      878     387.397
       91      880     387.397
       91      882     387.397
       91      884     387.397
       91      886     387.397
       91      888     387.397
       91      890     387.397
       91      892     387.397
       91      894     387.397
       91      896     387.397
       91      898     387.397
       91      900     387.397
       91      902     387.397
       91      904     387.397
       91      906     387.397
       91      908     387.397
       91      910     387.397
       91      912     387.397
       91      914     387.397
       91      916     387.397
       91      918     387.397
       91      920     387.397
       91      922     387.397
       91      924     387.397
       91      926     387.397
       91      928     387.397
       91      930     387.397
       91      932     387.397
       91      934     387.397
       91      936     387.397
       91      938     387.397
       91      940     387.397
       91      942     387.397
       91      944     387.397
       91      946     387.397
       91      948     387.397
       91      950     387.397
       91      952     387.397
       91      954     387.397
       91      956     387.397
       91      958     387.397
       91      960     387.397
       91      962     387.397
       91      964     387.397
       91      966     387.397
       91      968     387.397
       91      970     387.397
       91      972     387.397
       91      974     387.397
       91      976     387.397
       91      978     387.397
       91      980     387.397
       91      982     387.397
       91      984     387.397
       91      986     387.397
       91      988     387.397
       91      990     387.397
       91      992     387.397
       91      994     387.397
       91      996     387.397
       91      998     387.397
       93      420     390.496
       93      422     390.496
       93      424     390.496
       93      426     390.496
       93      428     390.496
       93      436     390.496
       93      438     390.496
       93      440     390.496
       93      442     390.496
       93      444     390.496
       93      446     390.496
       93      452     390.496
       93      454     390.496
       93      456     390.496
       93      458     390.496
       93      460     390.496
       93      462     390.496
       93      464     390.496
       93      466     390.496
       93      468     390.496
       93      470     390.496
       93      472     390.496
       93      474     390.496
       93      476     390.496
       93      478     390.496
       93      480     390.496
       93      482     390.496
       93      484     390.496
       93      486     390.496
       93      488     390.496
       93      490     390.496
       93      492     390.496
       93      494     390.496
       93      496     390.496
       93      498     390.496
       93      500     390.496
       93      502     390.496
       93      504     390.496
       93      506     390.496
       93      508     390.496
       93      510     390.496
       93      512     390.496
       93      514     390.496
       93      516     390.496
       93      518     390.496
       93      520     390.496
       93      522     390.496
       93      524     390.496
       93      526     390.496
       93      528     390.496
       93      530     390.496
       93      532     390.496
       93      534     390.496
       93      536     390.496
       93      538     390.496
       93      540     390.496
       93      542     390.496
       93      544     390.496
       93      546     390.496
       93      548     390.496
       93      550     390.496
       93      552     390.496
       93      554     390.496
       93      556     390.496
       93      558     390.496
       93      560     390.496
       93      562     390.496
       93      564     390.496
       93      566     390.496
       93      568     390.496
       93      570     390.496
       93      572     390.496
       93      574     390.496
       93      576     390.496
       93      578     390.496
       93      580     390.496
       93      582     390.496
       93      584     390.496
       93      586     390.496
       93      588     390.496
       93      590     390.496
       93      592     390.496
       93      594     390.496
       93      596     390.496
       93      598     390.496
       93      600     390.496
       93      602     390.496
       93      604     390.496
       93      606     390.496
       93      608     390.496
       93      610     390.496
       93      612     390.496
       93      614     390.496
       93      616     390.496
       93      618     390.496
       93      620     390.496
       93      622     390.496
       93      624     390.496
       93      626     390.496
       93      628     390.496
       93      630     390.496
       93      632     390.496
       93      634     390.496
       93      636     390.496
       93      638     390.496
       93      640     390.496
       93      642     390.496
       93      644     390.496
       93      646     390.496
       93      648     390.496
       93      650     390.496
       93      652     390.496
       93      654     390.496
       93      656     390.496
       93      658     390.496
       93      660     390.496
       93      662     390.496
       93      664     390.496
       93      666     390.496
       93      668     390.496
       93      670     390.496
       93      672     390.496
       93      674     390.496
       93      676     390.496
       93      678     390.496
       93      680     390.496
       93      682     390.496
       93      684     390.496
       93      686     390.496
       93      688     390.496
       93      690     390.496
       93      692     390.496
       93      694     390.496
       93      696     390.496
       93      698     390.496
       93      700     390.496
       93      702     390.496
       93      704     390.496
       93      706     390.496
       93      708     390.496
       93      710     390.496
       93      712     390.496
       93      714     390.496
       93      716     390.496
       93      718     390.496
       93      720     390.496
       93      722     390.496
       93      724     390.496
       93      726     390.496
       93      728     390.496
       93      730     390.496
       93      732     390.496
       93      734     390.496
       93      736     390.496
       93      738     390.496
       93      740     390.496
       93      742     390.496
       93      744     390.496
       93      746     390.496
       93      748     390.496
       93      750     390.496
       93      752     390.496
       93      754     390.496
       93      756     390.496
       93      758     390.496
       93      760     390.496
       93      762     390.496
       93      764     390.496
       93      766     390.496
       93      768     390.496
       93      770     390.496
       93      772     390.496
       93      774     390.496
       93      776     390.496
       93      778     390.496
       93      780     390.496
       93      782     390.496
       93      784     390.496
       93      786     390.496
       93      788     390.496
       93      790     390.496
       93      792     390.496
       93      794     390.496
       93      796     390.496
       93      798     390.496
       93      800     390.496
       93      802     390.496
       93      804     390.496
       93      806     390.496
       93      808     390.496
       93      810     390.496
       93      812     390.496
       93      814     390.496
       93      816     390.496
       93      818     390.496
       93      820     390.496
       93      822     390.496
       93      824     390.496
       93      826     390.496
       93      828     390.496
       93      830     390.496
       93      832     390.496
       93      834     390.496
       93      836     390.496
       93      838     390.496
       93      840     390.496
       93      842     390.496
       93      844     390.496
       93      846     390.496
       93      848     390.496
       93      850     390.496
       93      852     390.496
       93      854     390.496
       93      856     390.496
       93      858     390.496
       93      860     390.496
       93      862     390.496
       93      864     390.496
       93      866     390.496
       93      868     390.496
       93      870     390.496
       93      872     390.496
       93      874     390.496
       93      876     390.496
       93      878     390.496
       93      880     390.496
       93      882     390.496
       93      884     390.496
       93      886     390.496
       93      888     390.496
       93      890     390.496
       93      892     390.496
       93      894     390.496
       93      896     390.496
       93      898     390.496
       93      900     390.496
       93      902     390.496
       93      904     390.496
       93      906     390.496
       93      908     390.496
       93      910     390.496
       93      912     390.496
       93      914     390.496
       93      916     390.496
       93      918     390.496
       93      920     390.496
       93      922     390.496
       93      924     390.496
       93      926     390.496
       93      928     390.496
       93      930     390.496
       93      932     390.496
       93      934     390.496
       93      936     390.496
       93      938     390.496
       93      940     390.496
       93      942     390.496
       93      944     390.496
       93      946     390.496
       93      948     390.496
       93      950     390.496
       93      952     390.496
       93      954     390.496
       93      956     390.496
       93      958     390.496
       93      960     390.496
       93      962     390.496
       93      964     390.496
       93      966     390.496
       93      968     390.496
       93      970     390.496
       93      972     390.496
       93      974     390.496
       93      976     390.496
       93      978     390.496
       93      980     390.496
       93      982     390.496
       93      984     390.496
       93      986     390.496
       93      988     390.496
       93      990     390.496
       93      992     390.496
       93      994     390.496
       93      996     390.496
       93      998     390.496
       95      432     393.573
       95      434     393.573
       95      436     393.573
       95      438     393.573
       95      440     393.573
       95      442     393.573
       95      444     393.573
       95      446     393.573
       95      448     393.573
       95      450     393.573
       95      452     393.573
       95      454     393.573
       95      456     393.573
       95      458     393.573
       95      460     393.573
       95      462     393.573
       95      464     393.573
       95      466     393.573
       95      468     393.573
       95      470     393.573
       95      472     393.573
       95      474     393.573
       95      476     393.573
       95      478     393.573
       95      480     393.573
       95      482     393.573
       95      484     393.573
       95      486     393.573
       95      488     393.573
       95      490     393.573
       95      492     393.573
       95      494     393.573
       95      496     393.573
       95      498     393.573
       95      500     393.573
       95      502     393.573
       95      504     393.573
       95      506     393.573
       95      508     393.573
       95      510     393.573
       95      512     393.573
       95      514     393.573
       95      516     393.573
       95      518     393.573
       95      520     393.573
       95      522     393.573
       95      524     393.573
       95      526     393.573
       95      528     393.573
       95      530     393.573
       95      532     393.573
       95      534     393.573
       95      536     393.573
       95      538     393.573
       95      540     393.573
       95      542     393.573
       95      544     393.573
       95      546     393.573
       95      548     393.573
       95      550     393.573
       95      552     393.573
       95      554     393.573
       95      556     393.573
       95      558     393.573
       95      560     393.573
       95      562     393.573
       95      564     393.573
       95      566     393.573
       95      568     393.573
       95      570     393.573
       95      572     393.573
       95      574     393.573
       95      576     393.573
       95      578     393.573
       95      580     393.573
       95      582     393.573
       95      584     393.573
       95      586     393.573
       95      588     393.573
       95      590     393.573
       95      592     393.573
       95      594     393.573
       95      596     393.573
       95      598     393.573
       95      600     393.573
       95      602     393.573
       95      604     393.573
       95      606     393.573
       95      608     393.573
       95      610     393.573
       95      612     393.573
       95      614     393.573
       95      616     393.573
       95      618     393.573
       95      620     393.573
       95      622     393.573
       95      624     393.573
       95      626     393.573
       95      628     393.573
       95      630     393.573
       95      632     393.573
       95      634     393.573
       95      636     393.573
       95      638     393.573
       95      640     393.573
       95      642     393.573
       95      644     393.573
       95      646     393.573
       95      648     393.573
       95      650     393.573
       95      652     393.573
       95      654     393.573
       95      656     393.573
       95      658     393.573
       95      660     393.573
       95      662     393.573
       95      664     393.573
       95      666     393.573
       95      668     393.573
       95      670     393.573
       95      672     393.573
       95      674     393.573
       95      676     393.573
       95      678     393.573
       95      680     393.573
       95      682     393.573
       95      684     393.573
       95      686     393.573
       95      688     393.573
       95      690     393.573
       95      692     393.573
       95      694     393.573
       95      696     393.573
       95      698     393.573
       95      700     393.573
       95      702     393.573
       95      704     393.573
       95      706     393.573
       95      708     393.573
       95      710     393.573
       95      712     393.573
       95      714     393.573
       95      716     393.573
       95      718     393.573
       95      720     393.573
       95      722     393.573
       95      724     393.573
       95      726     393.573
       95      728     393.573
       95      730     393.573
       95      732     393.573
       95      734     393.573
       95      736     393.573
       95      738     393.573
       95      740     393.573
       95      742     393.573
       95      744     393.573
       95      746     393.573
       95      748     393.573
       95      750     393.573
       95      752     393.573
       95      754     393.573
       95      756     393.573
       95      758     393.573
       95      760     393.573
       95      762     393.573
       95      764     393.573
       95      766     393.573
       95      768     393.573
       95      770     393.573
       95      772     393.573
       95      774     393.573
       95      776     393.573
       95      778     393.573
       95      780     393.573
       95      782     393.573
       95      784     393.573
       95      786     393.573
       95      788     393.573
       95      790     393.573
       95      792     393.573
       95      794     393.573
       95      796     393.573
       95      798     393.573
       95      800     393.573
       95      802     393.573
       95      804     393.573
       95      806     393.573
       95      808     393.573
       95      810     393.573
       95      812     393.573
       95      814     393.573
       95      816     393.573
       95      818     393.573
       95      820     393.573
       95      822     393.573
       95      824     393.573
       95      826     393.573
       95      828     393.573
       95      830     393.573
       95      832     393.573
       95      834     393.573
       95      836     393.573
       95      838     393.573
       95      840     393.573
       95      842     393.573
       95      844     393.573
       95      846     393.573
       95      848     393.573
       95      850     393.573
       95      852     393.573
       95      854     393.573
       95      856     393.573
       95      858     393.573
       95      860     393.573
       95      862     393.573
       95      864     393.573
       95      866     393.573
       95      868     393.573
       95      870     393.573
       95      872     393.573
       95      874     393.573
       95      876     393.573
       95      878     393.573
       95      880     393.573
       95      882     393.573
       95      884     393.573
       95      886     393.573
       95      888     393.573
       95      890     393.573
       95      892     393.573
       95      894     393.573
       95      896     393.573
       95      898     393.573
       95      900     393.573
       95      902     393.573
       95      904     393.573
       95      906     393.573
       95      908     393.573
       95      910     393.573
       95      912     393.573
       95      914     393.573
       95      916     393.573
       95      918     393.573
       95      920     393.573
       95      922     393.573
       95      924     393.573
       95      926     393.573
       95      928     393.573
       95      930     393.573
       95      932     393.573
       95      934     393.573
       95      936     393.573
       95      938     393.573
       95      940     393.573
       95      942     393.573
       95      944     393.573
       95      946     393.573
       95      948     393.573
       95      950     393.573
       95      952     393.573
       95      954     393.573
       95      956     393.573
       95      958     393.573
       95      960     393.573
       95      962     393.573
       95      964     393.573
       95      966     393.573
       95      968     393.573
       95      970     393.573
       95      972     393.573
       95      976     393.573
       95      978     393.573
       95      980     393.573
       95      982     393.573
       95      984     393.573
       95      988     393.573
       95      990     393.573
       95      992     393.573
       95      996     393.573
       95      998     393.573
       97      442     396.607
       97      444     396.607
       97      446     396.607
       97      448     396.607
       97      450     396.607
       97      452     396.607
       97      454     396.607
       97      456     396.607
       97      458     396.607
       97      460     396.607
       97      462     396.607
       97      464     396.607
       97      466     396.607
       97      468     396.607
       97      470     396.607
       97      472     396.607
       97      474     396.607
       97      476     396.607
       97      478     396.607
       97      480     396.607
       97      482     396.607
       97      484     396.607
       97      486     396.607
       97      488     396.607
       97      490     396.607
       97      492     396.607
       97      494     396.607
       97      496     396.607
       97      498     396.607
       97      500     396.607
       97      502     396.607
       97      504     396.607
       97      506     396.607
       97      508     396.607
       97      510     396.607
       97      512     396.607
       97      514     396.607
       97      516     396.607
       97      518     396.607
       97      520     396.607
       97      522     396.607
       97      524     396.607
       97      526     396.607
       97      528     396.607
       97      530     396.607
       97      532     396.607
       97      534     396.607
       97      536     396.607
       97      538     396.607
       97      540     396.607
       97      542     396.607
       97      544     396.607
       97      546     396.607
       97      548     396.607
       97      550     396.607
       97      552     396.607
       97      554     396.607
       97      556     396.607
       97      558     396.607
       97      560     396.607
       97      562     396.607
       97      564     396.607
       97      566     396.607
       97      568     396.607
       97      570     396.607
       97      572     396.607
       97      574     396.607
       97      576     396.607
       97      578     396.607
       97      580     396.607
       97      582     396.607
       97      584     396.607
       97      586     396.607
       97      588     396.607
       97      590     396.607
       97      592     396.607
       97      594     396.607
       97      596     396.607
       97      598     396.607
       97      600     396.607
       97      602     396.607
       97      604     396.607
       97      606     396.607
       97      608     396.607
       97      610     396.607
       97      612     396.607
       97      614     396.607
       97      616     396.607
       97      618     396.607
       97      620     396.607
       97      622     396.607
       97      624     396.607
       97      626     396.607
       97      628     396.607
       97      630     396.607
       97      632     396.607
       97      634     396.607
       97      636     396.607
       97      638     396.607
       97      640     396.607
       97      642     396.607
       97      644     396.607
       97      646     396.607
       97      648     396.607
       97      650     396.607
       97      652     396.607
       97      654     396.607
       97      656     396.607
       97      658     396.607
       97      660     396.607
       97      662     396.607
       97      664     396.607
       97      666     396.607
       97      668     396.607
       97      670     396.607
       97      672     396.607
       97      674     396.607
       97      676     396.607
       97      678     396.607
       97      680     396.607
       97      682     396.607
       97      684     396.607
       97      686     396.607
       97      688     396.607
       97      690     396.607
       97      692     396.607
       97      694     396.607
       97      696     396.607
       97      698     396.607
       97      700     396.607
       97      702     396.607
       97      704     396.607
       97      706     396.607
       97      708     396.607
       97      710     396.607
       97      712     396.607
       97      714     396.607
       97      716     396.607
       97      718     396.607
       97      720     396.607
       97      722     396.607
       97      724     396.607
       97      726     396.607
       97      728     396.607
       97      730     396.607
       97      732     396.607
       97      734     396.607
       97      736     396.607
       97      738     396.607
       97      740     396.607
       97      742     396.607
       97      744     396.607
       97      746     396.607
       97      748     396.607
       97      750     396.607
       97      752     396.607
       97      754     396.607
       97      756     396.607
       97      758     396.607
       97      760     396.607
       97      762     396.607
       97      764     396.607
       97      766     396.607
       97      768     396.607
       97      770     396.607
       97      772     396.607
       97      774     396.607
       97      776     396.607
       97      778     396.607
       97      780     396.607
       97      782     396.607
       97      784     396.607
       97      786     396.607
       97      788     396.607
       97      790     396.607
       97      792     396.607
       97      794     396.607
       97      796     396.607
       97      798     396.607
       97      800     396.607
       97      802     396.607
       97      804     396.607
       97      806     396.607
       97      808     396.607
       97      810     396.607
       97      812     396.607
       97      814     396.607
       97      816     396.607
       97      818     396.607
       97      820     396.607
       97      822     396.607
       97      824     396.607
       97      826     396.607
       97      828     396.607
       97      830     396.607
       97      832     396.607
       97      834     396.607
       97      836     396.607
       97      838     396.607
       97      840     396.607
       97      842     396.607
       97      844     396.607
       97      846     396.607
       97      848     396.607
       97      850     396.607
       97      852     396.607
       97      854     396.607
       97      856     396.607
       97      858     396.607
       97      860     396.607
       97      862     396.607
       97      864     396.607
       97      866     396.607
       97      868     396.607
       97      870     396.607
       97      872     396.607
       97      874     396.607
       97      876     396.607
       97      878     396.607
       97      880     396.607
       97      882     396.607
       97      884     396.607
       97      886     396.607
       97      888     396.607
       97      890     396.607
       97      892     396.607
       97      894     396.607
       97      896     396.607
       97      898     396.607
       97      900     396.607
       97      902     396.607
       97      904     396.607
       97      906     396.607
       97      908     396.607
       97      910     396.607
       97      912     396.607
       97      914     396.607
       97      916     396.607
       97      918     396.607
       97      926     396.607
       97      928     396.607
       97      930     396.607
       97      932     396.607
       97      934     396.607
       97      936     396.607
       97      962     396.607
       97      964     396.607
       97      966     396.607
       97      968     396.607
       97      970     396.607
       97      972     396.607
       97      978     396.607
       97      980     396.607
       97      982     396.607
       97      986     396.607
       97      988     396.607
       97      990     396.607
       97      996     396.607
       99      454     399.641
       99      456     399.641
       99      458     399.641
       99      460     399.641
       99      462     399.641
       99      464     399.641
       99      466     399.641
       99      468     399.641
       99      470     399.641
       99      472     399.641
       99      474     399.641
       99      476     399.641
       99      478     399.641
       99      480     399.641
       99      482     399.641
       99      484     399.641
       99      486     399.641
       99      488     399.641
       99      490     399.641
       99      492     399.641
       99      494     399.641
       99      496     399.641
       99      498     399.641
       99      500     399.641
       99      502     399.641
       99      504     399.641
       99      506     399.641
       99      508     399.641
       99      510     399.641
       99      512     399.641
       99      514     399.641
       99      516     399.641
       99      518     399.641
       99      520     399.641
       99      522     399.641
       99      524     399.641
       99      526     399.641
       99      528     399.641
       99      530     399.641
       99      532     399.641
       99      534     399.641
       99      536     399.641
       99      538     399.641
       99      540     399.641
       99      542     399.641
       99      544     399.641
       99      546     399.641
       99      548     399.641
       99      550     399.641
       99      552     399.641
       99      554     399.641
       99      556     399.641
       99      558     399.641
       99      560     399.641
       99      562     399.641
       99      564     399.641
       99      566     399.641
       99      568     399.641
       99      570     399.641
       99      572     399.641
       99      574     399.641
       99      576     399.641
       99      578     399.641
       99      580     399.641
       99      582     399.641
       99      584     399.641
       99      586     399.641
       99      588     399.641
       99      590     399.641
       99      592     399.641
       99      594     399.641
       99      596     399.641
       99      598     399.641
       99      600     399.641
       99      602     399.641
       99      604     399.641
       99      606     399.641
       99      608     399.641
       99      610     399.641
       99      612     399.641
       99      614     399.641
       99      616     399.641
       99      618     399.641
       99      620     399.641
       99      622     399.641
       99      624     399.641
       99      626     399.641
       99      628     399.641
       99      630     399.641
       99      632     399.641
       99      634     399.641
       99      636     399.641
       99      638     399.641
       99      640     399.641
       99      642     399.641
       99      644     399.641
       99      646     399.641
       99      648     399.641
       99      650     399.641
       99      652     399.641
       99      654     399.641
       99      656     399.641
       99      658     399.641
       99      660     399.641
       99      662     399.641
       99      664     399.641
       99      666     399.641
       99      668     399.641
       99      670     399.641
       99      672     399.641
       99      674     399.641
       99      676     399.641
       99      678     399.641
       99      680     399.641
       99      682     399.641
       99      684     399.641
       99      686     399.641
       99      688     399.641
       99      690     399.641
       99      692     399.641
       99      694     399.641
       99      696     399.641
       99      698     399.641
       99      700     399.641
       99      702     399.641
       99      704     399.641
       99      706     399.641
       99      708     399.641
       99      710     399.641
       99      712     399.641
       99      714     399.641
       99      716     399.641
       99      718     399.641
       99      720     399.641
       99      722     399.641
       99      724     399.641
       99      726     399.641
       99      728     399.641
       99      730     399.641
       99      732     399.641
       99      734     399.641
       99      736     399.641
       99      738     399.641
       99      740     399.641
       99      742     399.641
       99      744     399.641
       99      746     399.641
       99      748     399.641
       99      750     399.641
       99      752     399.641
       99      754     399.641
       99      756     399.641
       99      758     399.641
       99      760     399.641
       99      762     399.641
       99      764     399.641
       99      766     399.641
       99      768     399.641
       99      770     399.641
       99      772     399.641
       99      774     399.641
       99      776     399.641
       99      778     399.641
       99      780     399.641
       99      782     399.641
       99      784     399.641
       99      786     399.641
       99      788     399.641
       99      790     399.641
       99      792     399.641
       99      794     399.641
       99      796     399.641
       99      798     399.641
       99      800     399.641
       99      802     399.641
       99      804     399.641
       99      806     399.641
       99      808     399.641
       99      810     399.641
       99      812     399.641
       99      814     399.641
       99      816     399.641
       99      818     399.641
       99      820     399.641
       99      822     399.641
       99      824     399.641
       99      826     399.641
       99      828     399.641
       99      830     399.641
       99      832     399.641
       99      834     399.641
       99      836     399.641
       99      838     399.641
       99      840     399.641
       99      842     399.641
       99      844     399.641
       99      846     399.641
       99      848     399.641
       99      850     399.641
       99      852     399.641
       99      854     399.641
       99      856     399.641
       99      858     399.641
       99      862     399.641
       99      866     399.641
       99      870     399.641
       99      874     399.641
       99      876     399.641
       99      880     399.641
       99      882     399.641
       99      884     399.641
       99      886     399.641
       99      888     399.641
       99      892     399.641
       99      896     399.641
       99      904     399.641
       99      906     399.641
       99      914     399.641
       99      916     399.641
       99      918     399.641
       99      978     399.641
       99      980     399.641
       99      988     399.641
       99      994     399.641
      101      462     402.675
      101      464     402.675
      101      466     402.675
      101      468     402.675
      101      470     402.675
      101      472     402.675
      101      474     402.675
      101      476     402.675
      101      478     402.675
      101      480     402.675
      101      482     402.675
      101      484     402.675
      101      486     402.675
      101      488     402.675
      101      490     402.675
      101      492     402.675
      101      494     402.675
      101      496     402.675
      101      498     402.675
      101      500     402.675
      101      502     402.675
      101      504     402.675
      101      506     402.675
      101      508     402.675
      101      510     402.675
      101      512     402.675
      101      514     402.675
      101      516     402.675
      101      518     402.675
      101      520     402.675
      101      522     402.675
      101      524     402.675
      101      526     402.675
      101      528     402.675
      101      530     402.675
      101      532     402.675
      101      534     402.675
      101      536     402.675
      101      538     402.675
      101      540     402.675
      101      542     402.675
      101      544     402.675
      101      546     402.675
      101      548     402.675
      101      550     402.675
      101      552     402.675
      101      554     402.675
      101      556     402.675
      101      558     402.675
      101      560     402.675
      101      562     402.675
      101      564     402.675
      101      566     402.675
      101      568     402.675
      101      570     402.675
      101      572     402.675
      101      574     402.675
      101      576     402.675
      101      578     402.675
      101      580     402.675
      101      582     402.675
      101      584     402.675
      101      586     402.675
      101      588     402.675
      101      590     402.675
      101      592     402.675
      101      594     402.675
      101      596     402.675
      101      598     402.675
      101      600     402.675
      101      602     402.675
      101      604     402.675
      101      606     402.675
      101      608     402.675
      101      610     402.675
      101      612     402.675
      101      614     402.675
      101      616     402.675
      101      618     402.675
      101      620     402.675
      101      622     402.675
      101      624     402.675
      101      626     402.675
      101      628     402.675
      101      630     402.675
      101      632     402.675
      101      634     402.675
      101      636     402.675
      101      638     402.675
      101      640     402.675
      101      642     402.675
      101      644     402.675
      101      646     402.675
      101      648     402.675
      101      650     402.675
      101      652     402.675
      101      654     402.675
      101      656     402.675
      101      658     402.675
      101      660     402.675
      101      662     402.675
      101      664     402.675
      101      666     402.675
      101      668     402.675
      101      670     402.675
      101      672     402.675
      101      674     402.675
      101      676     402.675
      101      678     402.675
      101      680     402.675
      101      682     402.675
      101      684     402.675
      101      686     402.675
      101      688     402.675
      101      690     402.675
      101      692     402.675
      101      694     402.675
      101      696     402.675
      101      698     402.675
      101      700     402.675
      101      702     402.675
      101      704     402.675
      101      706     402.675
      101      708     402.675
      101      710     402.675
      101      712     402.675
      101      714     402.675
      101      718     402.675
      101      720     402.675
      101      722     402.675
      101      724     402.675
      101      726     402.675
      101      728     402.675
      101      730     402.675
      101      732     402.675
      101      734     402.675
      101      736     402.675
      101      738     402.675
      101      740     402.675
      101      742     402.675
      101      744     402.675
      101      746     402.675
      101      748     402.675
      101      750     402.675
      101      754     402.675
      101      756     402.675
      101      758     402.675
      101      760     402.675
      101      764     402.675
      101      768     402.675
      101      770     402.675
      101      772     402.675
      101      774     402.675
      101      776     402.675
      101      784     402.675
      101      786     402.675
      101      788     402.675
      101      790     402.675
      101      792     402.675
      101      794     402.675
      101      796     402.675
      101      798     402.675
      101      808     402.675
      101      810     402.675
      101      814     402.675
      101      816     402.675
      101      820     402.675
      101      824     402.675
      101      830     402.675
      101      832     402.675
      101      836     402.675
      101      840     402.675
      101      850     402.675
      101      854     402.675
      101      858     402.675
      101      862     402.675
      101      864     402.675
      101      872     402.675
      103      472     405.704
      103      474     405.704
      103      476     405.704
      103      478     405.704
      103      480     405.704
      103      482     405.704
      103      484     405.704
      103      486     405.704
      103      488     405.704
      103      490     405.704
      103      492     405.704
      103      494     405.704
      103      496     405.704
      103      498     405.704
      103      500     405.704
      103      502     405.704
      103      504     405.704
      103      506     405.704
      103      508     405.704
      103      510     405.704
      103      512     405.704
      103      514     405.704
      103      516     405.704
      103      518     405.704
      103      520     405.704
      103      522     405.704
      103      524     405.704
      103      526     405.704
      103      528     405.704
      103      530     405.704
      103      532     405.704
      103      534     405.704
      103      536     405.704
      103      538     405.704
      103      540     405.704
      103      542     405.704
      103      544     405.704
      103      546     405.704
      103      548     405.704
      103      550     405.704
      103      552     405.704
      103      554     405.704
      103      556     405.704
      103      558     405.704
      103      560     405.704
      103      562     405.704
      103      564     405.704
      103      566     405.704
      103      568     405.704
      103      570     405.704
      103      572     405.704
      103      574     405.704
      103      576     405.704
      103      578     405.704
      103      580     405.704
      103      582     405.704
      103      584     405.704
      103      586     405.704
      103      588     405.704
      103      590     405.704
      103      592     405.704
      103      594     405.704
      103      596     405.704
      103      598     405.704
      103      600     405.704
      103      602     405.704
      103      604     405.704
      103      606     405.704
      103      608     405.704
      103      610     405.704
      103      612     405.704
      103      614     405.704
      103      616     405.704
      103      618     405.704
      103      620     405.704
      103      622     405.704
      103      624     405.704
      103      626     405.704
      103      628     405.704
      103      630     405.704
      103      632     405.704
      103      634     405.704
      103      636     405.704
      103      638     405.704
      103      640     405.704
      103      642     405.704
      103      644     405.704
      103      646     405.704
      103      648     405.704
      103      650     405.704
      103      652     405.704
      103      654     405.704
      103      656     405.704
      103      658     405.704
      103      660     405.704
      103      662     405.704
      103      664     405.704
      103      674     405.704
      103      676     405.704
      103      678     405.704
      103      680     405.704
      103      682     405.704
      103      684     405.704
      103      686     405.704
      103      688     405.704
      103      690     405.704
      103      692     405.704
      103      696     405.704
      103      698     405.704
      103      702     405.704
      103      706     405.704
      103      710     405.704
      103      714     405.704
      103      724     405.704
      103      730     405.704
      103      736     405.704
      103      740     405.704
      103      742     405.704
      103      744     405.704
      103      746     405.704
      103      750     405.704
      103      752     405.704
      103      758     405.704
      103      768     405.704
      103      770     405.704
      103      786     405.704
      103      788     405.704
      103      790     405.704
      103      802     405.704
      103      808     405.704
      103      858     405.704
      105      480     408.681
      105      482     408.681
      105      484     408.681
      105      486     408.681
      105      488     408.681
      105      490     408.681
      105      492     408.681
      105      494     408.681
      105      496     408.681
      105      498     408.681
      105      500     408.681
      105      502     408.681
      105      504     408.681
      105      506     408.681
      105      508     408.681
      105      510     408.681
      105      512     408.681
      105      514     408.681
      105      516     408.681
      105      518     408.681
      105      520     408.681
      105      522     408.681
      105      524     408.681
      105      526     408.681
      105      528     408.681
      105      530     408.681
      105      532     408.681
      105      534     408.681
      105      536     408.681
      105      538     408.681
      105      540     408.681
      105      542     408.681
      105      544     408.681
      105      546     408.681
      105      548     408.681
      105      550     408.681
      105      552     408.681
      105      554     408.681
      105      556     408.681
      105      558     408.681
      105      560     408.681
      105      562     408.681
      105      564     408.681
      105      566     408.681
      105      568     408.681
      105      570     408.681
      105      572     408.681
      105      574     408.681
      105      578     408.681
      105      580     408.681
      105      582     408.681
      105      588     408.681
      105      590     408.681
      105      592     408.681
      105      596     408.681
      105      600     408.681
      105      602     408.681
      105      604     408.681
      105      606     408.681
      105      610     408.681
      105      612     408.681
      105      616     408.681
      105      622     408.681
      105      626     408.681
      105      630     408.681
      105      632     408.681
      105      634     408.681
      105      638     408.681
      105      642     408.681
      105      644     408.681
      105      646     408.681
      105      648     408.681
      105      650     408.681
      105      652     408.681
      105      654     408.681
      105      656     408.681
      105      658     408.681
      105      662     408.681
      105      664     408.681
      105      670     408.681
      105      696     408.681
      105      698     408.681
      105      750     408.681
      107      486     411.659
      107      488     411.659
      107      490     411.659
      107      492     411.659
      107      494     411.659
      107      496     411.659
      107      498     411.659
      107      500     411.659
      107      504     411.659
      107      506     411.659
      107      508     411.659
      107      512     411.659
      107      514     411.659
      107      518     411.659
      107      520     411.659
      107      522     411.659
      107      524     411.659
      107      526     411.659
      107      530     411.659
      107      536     411.659
      107      538     411.659
      107      540     411.659
      107      542     411.659
      107      544     411.659
      107      560     411.659
      107      562     411.659
      107      564     411.659
      107      570     411.659
      107      576     411.659
      107      582     411.659
      107      600     411.659
      107      612     411.659
      107      624     411.659
      107      704     411.659


==> anc/Parameter_Space_Contours/m55/Cat3.dat <==
       27      214     269.447
       27      216     269.447
       27      218     269.447
       27      220     269.447
       27      222     269.447
       27      224     269.447
       27      226     269.447
       27      228     269.447
       27      230     269.447
       27      232     269.447
       27      234     269.447
       27      236     269.447
       27      238     269.447
       27      240     269.447
       27      242     269.447
       27      244     269.447
       27      246     269.447
       27      248     269.447
       27      250     269.447
       27      252     269.447
       27      254     269.447
       27      256     269.447
       27      258     269.447
       27      260     269.447
       27      262     269.447
       27      264     269.447
       27      268     269.447
       27      270     269.447
       27      272     269.447
       27      274     269.447
       27      276     269.447
       27      278     269.447
       27      280     269.447
       27      282     269.447
       27      284     269.447
       27      286     269.447
       27      288     269.447
       27      290     269.447
       27      292     269.447
       27      294     269.447
       27      298     269.447
       27      302     269.447
       27      304     269.447
       27      306     269.447
       27      308     269.447
       27      310     269.447
       27      314     269.447
       27      316     269.447
       27      318     269.447
       27      322     269.447
       27      324     269.447
       27      326     269.447
       27      328     269.447
       27      330     269.447
       27      332     269.447
       27      334     269.447
       27      336     269.447
       27      338     269.447
       27      344     269.447
       27      346     269.447
       27      348     269.447
       27      350     269.447
       27      352     269.447
       27      356     269.447
       27      358     269.447
       27      360     269.447
       27      364     269.447
       27      366     269.447
       27      370     269.447
       27      372     269.447
       27      374     269.447
       27      378     269.447
       27      380     269.447
       27      382     269.447
       27      384     269.447
       27      386     269.447
       27      388     269.447
       27      392     269.447
       27      394     269.447
       27      396     269.447
       27      400     269.447
       29      218     274.551
       29      220     274.551
       29      222     274.551
       29      224     274.551
       29      226     274.551
       29      228     274.551
       29      230     274.551
       29      232     274.551
       29      234     274.551
       29      238     274.551
       29      240     274.551
       29      242     274.551
       29      244     274.551
       29      246     274.551
       29      250     274.551
       29      252     274.551
       29      254     274.551
       29      256     274.551
       29      258     274.551
       29      260     274.551
       29      262     274.551
       29      266     274.551
       29      268     274.551
       29      272     274.551
       29      274     274.551
       29      276     274.551
       29      278     274.551
       29      280     274.551
       29      282     274.551
       29      284     274.551
       29      286     274.551
       29      290     274.551
       29      292     274.551
       29      294     274.551
       29      298     274.551
       29      300     274.551
       29      302     274.551
       29      306     274.551
       29      308     274.551
       29      312     274.551
       29      314     274.551
       29      316     274.551
       29      322     274.551
       29      326     274.551
       29      328     274.551
       29      330     274.551
       29      334     274.551
       29      336     274.551
       29      340     274.551
       29      342     274.551
       29      344     274.551
       29      346     274.551
       29      348     274.551
       29      350     274.551
       29      352     274.551
       29      356     274.551
       29      358     274.551
       29      362     274.551
       29      364     274.551
       29      366     274.551
       29      368     274.551
       29      370     274.551
       29      372     274.551
       29      376     274.551
       29      378     274.551
       29      382     274.551
       29      384     274.551
       29      388     274.551
       29      390     274.551
       29      392     274.551
       29      394     274.551
       29      396     274.551
       29      398     274.551
       31      218     279.242
       31      220     279.242
       31      222     279.242
       31      224     279.242
       31      226     279.242
       31      228     279.242
       31      230     279.242
       31      232     279.242
       31      234     279.242
       31      236     279.242
       31      238     279.242
       31      240     279.242
       31      242     279.242
       31      244     279.242
       31      246     279.242
       31      248     279.242
       31      250     279.242
       31      252     279.242
       31      254     279.242
       31      256     279.242
       31      258     279.242
       31      260     279.242
       31      262     279.242
       31      264     279.242
       31      266     279.242
       31      270     279.242
       31      272     279.242
       31      274     279.242
       31      276     279.242
       31      278     279.242
       31      280     279.242
       31      282     279.242
       31      284     279.242
       31      288     279.242
       31      290     279.242
       31      292     279.242
       31      294     279.242
       31      296     279.242
       31      298     279.242
       31      300     279.242
       31      302     279.242
       31      304     279.242
       31      306     279.242
       31      308     279.242
       31      312     279.242
       31      314     279.242
       31      316     279.242
       31      318     279.242
       31      320     279.242
       31      322     279.242
       31      324     279.242
       31      326     279.242
       31      328     279.242
       31      330     279.242
       31      332     279.242
       31      334     279.242
       31      338     279.242
       31      340     279.242
       31      342     279.242
       31      344     279.242
       31      346     279.242
       31      348     279.242
       31      350     279.242
       31      352     279.242
       31      356     279.242
       31      358     279.242
       31      360     279.242
       31      362     279.242
       31      364     279.242
       31      366     279.242
       31      370     279.242
       31      372     279.242
       31      374     279.242
       31      376     279.242
       31      378     279.242
       31      380     279.242
       31      384     279.242
       31      386     279.242
       31      388     279.242
       31      390     279.242
       31      392     279.242
       31      394     279.242
       31      396     279.242
       31      398     279.242
       33      220     283.919
       33      222     283.919
       33      224     283.919
       33      226     283.919
       33      228     283.919
       33      230     283.919
       33      232     283.919
       33      234     283.919
       33      236     283.919
       33      238     283.919
       33      240     283.919
       33      242     283.919
       33      244     283.919
       33      246     283.919
       33      248     283.919
       33      250     283.919
       33      252     283.919
       33      256     283.919
       33      258     283.919
       33      260     283.919
       33      262     283.919
       33      264     283.919
       33      266     283.919
       33      268     283.919
       33      270     283.919
       33      274     283.919
       33      276     283.919
       33      278     283.919
       33      280     283.919
       33      282     283.919
       33      284     283.919
       33      286     283.919
       33      288     283.919
       33      290     283.919
       33      294     283.919
       33      296     283.919
       33      298     283.919
       33      300     283.919
       33      302     283.919
       33      304     283.919
       33      306     283.919
       33      308     283.919
       33      314     283.919
       33      318     283.919
       33      320     283.919
       33      322     283.919
       33      326     283.919
       33      328     283.919
       33      330     283.919
       33      332     283.919
       33      334     283.919
       33      336     283.919
       33      340     283.919
       33      342     283.919
       33      344     283.919
       33      346     283.919
       33      348     283.919
       33      350     283.919
       33      352     283.919
       33      356     283.919
       33      358     283.919
       33      360     283.919
       33      362     283.919
       33      366     283.919
       33      368     283.919
       33      370     283.919
       33      372     283.919
       33      378     283.919
       33      380     283.919
       33      382     283.919
       33      388     283.919
       33      394     283.919
       33      396     283.919
       35      222     288.380
       35      224     288.380
       35      226     288.380
       35      228     288.380
       35      230     288.380
       35      232     288.380
       35      234     288.380
       35      236     288.380
       35      238     288.380
       35      242     288.380
       35      244     288.380
       35      246     288.380
       35      248     288.380
       35      250     288.380
       35      252     288.380
       35      254     288.380
       35      256     288.380
       35      258     288.380
       35      260     288.380
       35      262     288.380
       35      264     288.380
       35      266     288.380
       35      268     288.380
       35      270     288.380
       35      272     288.380
       35      274     288.380
       35      276     288.380
       35      278     288.380
       35      280     288.380
       35      282     288.380
       35      284     288.380
       35      286     288.380
       35      288     288.380
       35      290     288.380
       35      292     288.380
       35      294     288.380
       35      298     288.380
       35      300     288.380
       35      302     288.380
       35      306     288.380
       35      308     288.380
       35      310     288.380
       35      312     288.380
       35      314     288.380
       35      316     288.380
       35      318     288.380
       35      320     288.380
       35      324     288.380
       35      328     288.380
       35      330     288.380
       35      332     288.380
       35      336     288.380
       35      338     288.380
       35      340     288.380
       35      342     288.380
       35      344     288.380
       35      346     288.380
       35      348     288.380
       35      354     288.380
       35      358     288.380
       35      362     288.380
       35      364     288.380
       35      368     288.380
       35      370     288.380
       35      374     288.380
       35      376     288.380
       35      382     288.380
       35      386     288.380
       35      388     288.380
       35      390     288.380
       35      394     288.380
       35      396     288.380
       37      226     292.714
       37      228     292.714
       37      230     292.714
       37      232     292.714
       37      234     292.714
       37      236     292.714
       37      238     292.714
       37      240     292.714
       37      244     292.714
       37      246     292.714
       37      248     292.714
       37      250     292.714
       37      252     292.714
       37      254     292.714
       37      256     292.714
       37      258     292.714
       37      260     292.714
       37      262     292.714
       37      264     292.714
       37      266     292.714
       37      268     292.714
       37      270     292.714
       37      272     292.714
       37      274     292.714
       37      276     292.714
       37      280     292.714
       37      282     292.714
       37      284     292.714
       37      286     292.714
       37      288     292.714
       37      290     292.714
       37      294     292.714
       37      300     292.714
       37      302     292.714
       37      306     292.714
       37      310     292.714
       37      312     292.714
       37      316     292.714
       37      320     292.714
       37      322     292.714
       37      324     292.714
       37      326     292.714
       37      328     292.714
       37      330     292.714
       37      332     292.714
       37      334     292.714
       37      336     292.714
       37      338     292.714
       37      340     292.714
       37      342     292.714
       37      344     292.714
       37      346     292.714
       37      348     292.714
       37      350     292.714
       37      352     292.714
       37      354     292.714
       37      358     292.714
       37      360     292.714
       37      362     292.714
       37      364     292.714
       37      368     292.714
       37      370     292.714
       37      374     292.714
       37      376     292.714
       37      380     292.714
       37      382     292.714
       37      384     292.714
       37      386     292.714
       37      388     292.714
       37      396     292.714
       39      228     297.029
       39      230     297.029
       39      232     297.029
       39      234     297.029
       39      236     297.029
       39      238     297.029
       39      240     297.029
       39      242     297.029
       39      244     297.029
       39      246     297.029
       39      248     297.029
       39      250     297.029
       39      252     297.029
       39      254     297.029
       39      256     297.029
       39      258     297.029
       39      260     297.029
       39      262     297.029
       39      264     297.029
       39      266     297.029
       39      268     297.029
       39      270     297.029
       39      272     297.029
       39      274     297.029
       39      276     297.029
       39      278     297.029
       39      280     297.029
       39      282     297.029
       39      284     297.029
       39      286     297.029
       39      288     297.029
       39      292     297.029
       39      294     297.029
       39      298     297.029
       39      300     297.029
       39      302     297.029
       39      304     297.029
       39      306     297.029
       39      308     297.029
       39      310     297.029
       39      312     297.029
       39      314     297.029
       39      318     297.029
       39      322     297.029
       39      326     297.029
       39      328     297.029
       39      330     297.029
       39      332     297.029
       39      334     297.029
       39      338     297.029
       39      340     297.029
       39      342     297.029
       39      344     297.029
       39      348     297.029
       39      350     297.029
       39      352     297.029
       39      354     297.029
       39      356     297.029
       39      358     297.029
       39      362     297.029
       39      364     297.029
       39      368     297.029
       39      370     297.029
       39      372     297.029
       39      374     297.029
       39      376     297.029
       39      380     297.029
       39      382     297.029
       39      388     297.029
       39      392     297.029
       39      394     297.029
       41      230     301.086
       41      232     301.086
       41      234     301.086
       41      236     301.086
       41      238     301.086
       41      240     301.086
       41      242     301.086
       41      244     301.086
       41      248     301.086
       41      250     301.086
       41      252     301.086
       41      254     301.086
       41      256     301.086
       41      258     301.086
       41      260     301.086
       41      262     301.086
       41      264     301.086
       41      266     301.086
       41      268     301.086
       41      270     301.086
       41      272     301.086
       41      274     301.086
       41      276     301.086
       41      278     301.086
       41      280     301.086
       41      284     301.086
       41      286     301.086
       41      290     301.086
       41      292     301.086
       41      294     301.086
       41      296     301.086
       41      298     301.086
       41      300     301.086
       41      306     301.086
       41      308     301.086
       41      310     301.086
       41      312     301.086
       41      316     301.086
       41      318     301.086
       41      320     301.086
       41      322     301.086
       41      324     301.086
       41      326     301.086
       41      328     301.086
       41      330     301.086
       41      332     301.086
       41      334     301.086
       41      338     301.086
       41      342     301.086
       41      346     301.086
       41      348     301.086
       41      350     301.086
       41      354     301.086
       41      356     301.086
       41      358     301.086
       41      360     301.086
       41      362     301.086
       41      368     301.086
       41      370     301.086
       41      374     301.086
       41      376     301.086
       41      380     301.086
       41      382     301.086
       41      386     301.086
       41      388     301.086
       41      390     301.086
       41      392     301.086
       41      394     301.086
       43      232     305.143
       43      234     305.143
       43      236     305.143
       43      238     305.143
       43      240     305.143
       43      242     305.143
       43      244     305.143
       43      246     305.143
       43      248     305.143
       43      250     305.143
       43      252     305.143
       43      254     305.143
       43      256     305.143
       43      258     305.143
       43      260     305.143
       43      262     305.143
       43      264     305.143
       43      266     305.143
       43      268     305.143
       43      270     305.143
       43      272     305.143
       43      276     305.143
       43      278     305.143
       43      280     305.143
       43      282     305.143
       43      284     305.143
       43      286     305.143
       43      288     305.143
       43      292     305.143
       43      294     305.143
       43      296     305.143
       43      298     305.143
       43      300     305.143
       43      302     305.143
       43      304     305.143
       43      306     305.143
       43      312     305.143
       43      314     305.143
       43      316     305.143
       43      322     305.143
       43      326     305.143
       43      328     305.143
       43      332     305.143
       43      334     305.143
       43      338     305.143
       43      342     305.143
       43      346     305.143
       43      348     305.143
       43      350     305.143
       43      352     305.143
       43      356     305.143
       43      358     305.143
       43      362     305.143
       43      366     305.143
       43      368     305.143
       43      370     305.143
       43      372     305.143
       43      374     305.143
       43      376     305.143
       43      378     305.143
       43      380     305.143
       43      382     305.143
       43      388     305.143
       43      390     305.143
       43      392     305.143
       43      394     305.143
       43      396     305.143
       43      398     305.143
       45      232     309.135
       45      234     309.135
       45      236     309.135
       45      238     309.135
       45      240     309.135
       45      242     309.135
       45      244     309.135
       45      246     309.135
       45      248     309.135
       45      250     309.135
       45      252     309.135
       45      254     309.135
       45      256     309.135
       45      258     309.135
       45      260     309.135
       45      264     309.135
       45      268     309.135
       45      270     309.135
       45      272     309.135
       45      274     309.135
       45      276     309.135
       45      278     309.135
       45      280     309.135
       45      282     309.135
       45      284     309.135
       45      286     309.135
       45      288     309.135
       45      290     309.135
       45      292     309.135
       45      294     309.135
       45      296     309.135
       45      298     309.135
       45      300     309.135
       45      302     309.135
       45      304     309.135
       45      308     309.135
       45      310     309.135
       45      312     309.135
       45      316     309.135
       45      318     309.135
       45      322     309.135
       45      326     309.135
       45      328     309.135
       45      330     309.135
       45      334     309.135
       45      338     309.135
       45      342     309.135
       45      344     309.135
       45      346     309.135
       45      348     309.135
       45      350     309.135
       45      352     309.135
       45      354     309.135
       45      356     309.135
       45      358     309.135
       45      360     309.135
       45      372     309.135
       45      376     309.135
       45      378     309.135
       45      380     309.135
       45      382     309.135
       45      384     309.135
       45      386     309.135
       45      388     309.135
       45      390     309.135
       45      392     309.135
       45      394     309.135
       45      396     309.135
       45      398     309.135
       47      234     312.967
       47      236     312.967
       47      238     312.967
       47      240     312.967
       47      242     312.967
       47      244     312.967
       47      246     312.967
       47      248     312.967
       47      250     312.967
       47      254     312.967
       47      256     312.967
       47      258     312.967
       47      262     312.967
       47      264     312.967
       47      266     312.967
       47      268     312.967
       47      272     312.967
       47      274     312.967
       47      278     312.967
       47      280     312.967
       47      282     312.967
       47      284     312.967
       47      286     312.967
       47      288     312.967
       47      290     312.967
       47      292     312.967
       47      294     312.967
       47      296     312.967
       47      298     312.967
       47      300     312.967
       47      302     312.967
       47      304     312.967
       47      306     312.967
       47      310     312.967
       47      312     312.967
       47      314     312.967
       47      316     312.967
       47      324     312.967
       47      326     312.967
       47      328     312.967
       47      330     312.967
       47      332     312.967
       47      334     312.967
       47      336     312.967
       47      344     312.967
       47      346     312.967
       47      348     312.967
       47      350     312.967
       47      354     312.967
       47      358     312.967
       47      360     312.967
       47      362     312.967
       47      364     312.967
       47      366     312.967
       47      368     312.967
       47      370     312.967
       47      372     312.967
       47      374     312.967
       47      376     312.967
       47      378     312.967
       47      384     312.967
       47      386     312.967
       47      388     312.967
       47      390     312.967
       47      392     312.967
       47      394     312.967
       47      398     312.967
       49      236     316.799
       49      238     316.799
       49      240     316.799
       49      242     316.799
       49      244     316.799
       49      248     316.799
       49      250     316.799
       49      252     316.799
       49      254     316.799
       49      256     316.799
       49      262     316.799
       49      264     316.799
       49      266     316.799
       49      268     316.799
       49      272     316.799
       49      274     316.799
       49      276     316.799
       49      278     316.799
       49      280     316.799
       49      282     316.799
       49      284     316.799
       49      286     316.799
       49      288     316.799
       49      290     316.799
       49      292     316.799
       49      294     316.799
       49      296     316.799
       49      300     316.799
       49      302     316.799
       49      304     316.799
       49      308     316.799
       49      310     316.799
       49      312     316.799
       49      314     316.799
       49      316     316.799
       49      318     316.799
       49      324     316.799
       49      326     316.799
       49      328     316.799
       49      332     316.799
       49      336     316.799
       49      340     316.799
       49      342     316.799
       49      344     316.799
       49      348     316.799
       49      350     316.799
       49      352     316.799
       49      354     316.799
       49      360     316.799
       49      364     316.799
       49      366     316.799
       49      368     316.799
       49      370     316.799
       49      374     316.799
       49      384     316.799
       49      386     316.799
       49      390     316.799
       49      392     316.799
       49      400     316.799
       51      238     320.577
       51      240     320.577
       51      244     320.577
       51      248     320.577
       51      252     320.577
       51      254     320.577
       51      256     320.577
       51      258     320.577
       51      260     320.577
       51      262     320.577
       51      264     320.577
       51      268     320.577
       51      270     320.577
       51      272     320.577
       51      274     320.577
       51      276     320.577
       51      278     320.577
       51      280     320.577
       51      282     320.577
       51      284     320.577
       51      286     320.577
       51      288     320.577
       51      292     320.577
       51      294     320.577
       51      296     320.577
       51      298     320.577
       51      300     320.577
       51      302     320.577
       51      308     320.577
       51      310     320.577
       51      312     320.577
       51      316     320.577
       51      320     320.577
       51      324     320.577
       51      326     320.577
       51      328     320.577
       51      330     320.577
       51      336     320.577
       51      338     320.577
       51      340     320.577
       51      342     320.577
       51      344     320.577
       51      346     320.577
       51      348     320.577
       51      352     320.577
       51      356     320.577
       51      358     320.577
       51      360     320.577
       51      362     320.577
       51      366     320.577
       51      370     320.577
       51      372     320.577
       51      374     320.577
       51      376     320.577
       51      378     320.577
       51      382     320.577
       51      384     320.577
       51      386     320.577
       51      388     320.577
       51      390     320.577
       51      394     320.577
       51      396     320.577
       51      398     320.577
       51      400     320.577
       53      238     324.225
       53      242     324.225
       53      244     324.225
       53      246     324.225
       53      248     324.225
       53      250     324.225
       53      254     324.225
       53      256     324.225
       53      258     324.225
       53      260     324.225
       53      264     324.225
       53      266     324.225
       53      268     324.225
       53      270     324.225
       53      272     324.225
       53      274     324.225
       53      276     324.225
       53      280     324.225
       53      282     324.225
       53      284     324.225
       53      286     324.225
       53      290     324.225
       53      294     324.225
       53      296     324.225
       53      298     324.225
       53      300     324.225
       53      302     324.225
       53      304     324.225
       53      306     324.225
       53      308     324.225
       53      312     324.225
       53      314     324.225
       53      316     324.225
       53      318     324.225
       53      320     324.225
       53      322     324.225
       53      324     324.225
       53      328     324.225
       53      330     324.225
       53      334     324.225
       53      336     324.225
       53      340     324.225
       53      344     324.225
       53      348     324.225
       53      350     324.225
       53      352     324.225
       53      354     324.225
       53      356     324.225
       53      358     324.225
       53      360     324.225
       53      362     324.225
       53      364     324.225
       53      368     324.225
       53      370     324.225
       53      372     324.225
       53      374     324.225
       53      376     324.225
       53      380     324.225
       53      382     324.225
       53      386     324.225
       53      390     324.225
       53      394     324.225
       53      396     324.225
       53      398     324.225
       53      400     324.225
       53      402     324.225
       55      240     327.873
       55      242     327.873
       55      244     327.873
       55      246     327.873
       55      250     327.873
       55      252     327.873
       55      254     327.873
       55      256     327.873
       55      258     327.873
       55      260     327.873
       55      262     327.873
       55      264     327.873
       55      268     327.873
       55      270     327.873
       55      272     327.873
       55      274     327.873
       55      276     327.873
       55      278     327.873
       55      280     327.873
       55      282     327.873
       55      284     327.873
       55      286     327.873
       55      288     327.873
       55      292     327.873
       55      298     327.873
       55      300     327.873
       55      302     327.873
       55      306     327.873
       55      308     327.873
       55      310     327.873
       55      312     327.873
       55      314     327.873
       55      316     327.873
       55      318     327.873
       55      320     327.873
       55      322     327.873
       55      326     327.873
       55      328     327.873
       55      330     327.873
       55      332     327.873
       55      334     327.873
       55      336     327.873
       55      338     327.873
       55      340     327.873
       55      342     327.873
       55      344     327.873
       55      348     327.873
       55      350     327.873
       55      352     327.873
       55      356     327.873
       55      358     327.873
       55      360     327.873
       55      362     327.873
       55      364     327.873
       55      366     327.873
       55      370     327.873
       55      374     327.873
       55      376     327.873
       55      378     327.873
       55      380     327.873
       55      382     327.873
       55      386     327.873
       55      388     327.873
       55      392     327.873
       55      394     327.873
       55      400     327.873
       55      402     327.873
       57      240     331.506
       57      242     331.506
       57      244     331.506
       57      246     331.506
       57      248     331.506
       57      250     331.506
       57      252     331.506
       57      254     331.506
       57      256     331.506
       57      258     331.506
       57      260     331.506
       57      262     331.506
       57      264     331.506
       57      266     331.506
       57      270     331.506
       57      272     331.506
       57      274     331.506
       57      276     331.506
       57      278     331.506
       57      280     331.506
       57      284     331.506
       57      286     331.506
       57      288     331.506
       57      292     331.506
       57      294     331.506
       57      296     331.506
       57      298     331.506
       57      300     331.506
       57      302     331.506
       57      304     331.506
       57      306     331.506
       57      308     331.506
       57      310     331.506
       57      312     331.506
       57      314     331.506
       57      316     331.506
       57      318     331.506
       57      320     331.506
       57      322     331.506
       57      324     331.506
       57      326     331.506
       57      328     331.506
       57      330     331.506
       57      332     331.506
       57      338     331.506
       57      340     331.506
       57      342     331.506
       57      344     331.506
       57      346     331.506
       57      348     331.506
       57      350     331.506
       57      352     331.506
       57      354     331.506
       57      356     331.506
       57      358     331.506
       57      360     331.506
       57      364     331.506
       57      368     331.506
       57      372     331.506
       57      374     331.506
       57      378     331.506
       57      380     331.506
       57      384     331.506
       57      386     331.506
       57      392     331.506
       57      394     331.506
       57      398     331.506
       57      400     331.506
       59      242     335.003
       59      244     335.003
       59      246     335.003
       59      248     335.003
       59      250     335.003
       59      252     335.003
       59      254     335.003
       59      258     335.003
       59      260     335.003
       59      264     335.003
       59      266     335.003
       59      270     335.003
       59      272     335.003
       59      274     335.003
       59      276     335.003
       59      278     335.003
       59      280     335.003
       59      282     335.003
       59      284     335.003
       59      286     335.003
       59      290     335.003
       59      292     335.003
       59      294     335.003
       59      296     335.003
       59      302     335.003
       59      304     335.003
       59      306     335.003
       59      308     335.003
       59      310     335.003
       59      312     335.003
       59      314     335.003
       59      316     335.003
       59      324     335.003
       59      326     335.003
       59      328     335.003
       59      330     335.003
       59      338     335.003
       59      340     335.003
       59      342     335.003
       59      344     335.003
       59      346     335.003
       59      348     335.003
       59      350     335.003
       59      352     335.003
       59      356     335.003
       59      358     335.003
       59      360     335.003
       59      362     335.003
       59      366     335.003
       59      368     335.003
       59      370     335.003
       59      374     335.003
       59      376     335.003
       59      380     335.003
       59      382     335.003
       59      384     335.003
       59      388     335.003
       59      394     335.003
       59      396     335.003
       61      244     338.500
       61      246     338.500
       61      248     338.500
       61      250     338.500
       61      252     338.500
       61      254     338.500
       61      256     338.500
       61      258     338.500
       61      260     338.500
       61      264     338.500
       61      266     338.500
       61      268     338.500
       61      270     338.500
       61      272     338.500
       61      274     338.500
       61      276     338.500
       61      278     338.500
       61      280     338.500
       61      282     338.500
       61      284     338.500
       61      288     338.500
       61      290     338.500
       61      292     338.500
       61      294     338.500
       61      296     338.500
       61      298     338.500
       61      300     338.500
       61      302     338.500
       61      304     338.500
       61      306     338.500
       61      308     338.500
       61      310     338.500
       61      312     338.500
       61      314     338.500
       61      316     338.500
       61      318     338.500
       61      326     338.500
       61      328     338.500
       61      330     338.500
       61      332     338.500
       61      334     338.500
       61      340     338.500
       61      342     338.500
       61      344     338.500
       61      346     338.500
       61      348     338.500
       61      350     338.500
       61      354     338.500
       61      356     338.500
       61      358     338.500
       61      362     338.500
       61      364     338.500
       61      370     338.500
       61      372     338.500
       61      374     338.500
       61      378     338.500
       61      388     338.500
       61      390     338.500
       61      396     338.500
       61      398     338.500
       61      400     338.500
       61      402     338.500
       61      404     338.500
       61      406     338.500
       63      242     341.997
       63      244     341.997
       63      246     341.997
       63      250     341.997
       63      252     341.997
       63      254     341.997
       63      256     341.997
       63      258     341.997
       63      260     341.997
       63      262     341.997
       63      264     341.997
       63      266     341.997
       63      268     341.997
       63      270     341.997
       63      272     341.997
       63      274     341.997
       63      278     341.997
       63      280     341.997
       63      282     341.997
       63      284     341.997
       63      286     341.997
       63      290     341.997
       63      292     341.997
       63      294     341.997
       63      296     341.997
       63      300     341.997
       63      302     341.997
       63      304     341.997
       63      306     341.997
       63      310     341.997
       63      312     341.997
       63      314     341.997
       63      316     341.997
       63      320     341.997
       63      322     341.997
       63      324     341.997
       63      326     341.997
       63      328     341.997
       63      338     341.997
       63      340     341.997
       63      342     341.997
       63      346     341.997
       63      348     341.997
       63      350     341.997
       63      352     341.997
       63      356     341.997
       63      358     341.997
       63      360     341.997
       63      362     341.997
       63      364     341.997
       63      366     341.997
       63      368     341.997
       63      372     341.997
       63      374     341.997
       63      376     341.997
       63      380     341.997
       63      382     341.997
       63      386     341.997
       63      388     341.997
       63      390     341.997
       63      406     341.997
       63      408     341.997
       65      244     345.404
       65      246     345.404
       65      248     345.404
       65      250     345.404
       65      254     345.404
       65      256     345.404
       65      258     345.404
       65      260     345.404
       65      262     345.404
       65      264     345.404
       65      266     345.404
       65      268     345.404
       65      270     345.404
       65      272     345.404
       65      274     345.404
       65      278     345.404
       65      282     345.404
       65      284     345.404
       65      286     345.404
       65      288     345.404
       65      292     345.404
       65      294     345.404
       65      296     345.404
       65      300     345.404
       65      302     345.404
       65      304     345.404
       65      306     345.404
       65      308     345.404
       65      310     345.404
       65      312     345.404
       65      316     345.404
       65      320     345.404
       65      322     345.404
       65      324     345.404
       65      326     345.404
       65      336     345.404
       65      338     345.404
       65      342     345.404
       65      344     345.404
       65      346     345.404
       65      348     345.404
       65      352     345.404
       65      354     345.404
       65      356     345.404
       65      358     345.404
       65      362     345.404
       65      364     345.404
       65      370     345.404
       65      372     345.404
       65      376     345.404
       65      378     345.404
       65      380     345.404
       65      382     345.404
       65      386     345.404
       65      388     345.404
       65      390     345.404
       65      392     345.404
       65      394     345.404
       65      396     345.404
       65      398     345.404
       65      400     345.404
       65      402     345.404
       65      408     345.404
       65      410     345.404
       67      244     348.774
       67      246     348.774
       67      250     348.774
       67      254     348.774
       67      256     348.774
       67      260     348.774
       67      262     348.774
       67      266     348.774
       67      268     348.774
       67      270     348.774
       67      272     348.774
       67      274     348.774
       67      276     348.774
       67      278     348.774
       67      280     348.774
       67      282     348.774
       67      286     348.774
       67      288     348.774
       67      290     348.774
       67      292     348.774
       67      294     348.774
       67      296     348.774
       67      298     348.774
       67      300     348.774
       67      306     348.774
       67      308     348.774
       67      310     348.774
       67      312     348.774
       67      314     348.774
       67      316     348.774
       67      318     348.774
       67      320     348.774
       67      322     348.774
       67      324     348.774
       67      326     348.774
       67      330     348.774
       67      334     348.774
       67      336     348.774
       67      338     348.774
       67      340     348.774
       67      344     348.774
       67      346     348.774
       67      352     348.774
       67      354     348.774
       67      358     348.774
       67      364     348.774
       67      366     348.774
       67      368     348.774
       67      370     348.774
       67      376     348.774
       67      382     348.774
       67      388     348.774
       67      390     348.774
       67      394     348.774
       67      396     348.774
       67      400     348.774
       67      406     348.774
       67      408     348.774
       69      244     352.145
       69      246     352.145
       69      248     352.145
       69      250     352.145
       69      252     352.145
       69      254     352.145
       69      256     352.145
       69      258     352.145
       69      262     352.145
       69      264     352.145
       69      274     352.145
       69      276     352.145
       69      278     352.145
       69      280     352.145
       69      282     352.145
       69      284     352.145
       69      286     352.145
       69      288     352.145
       69      290     352.145
       69      292     352.145
       69      294     352.145
       69      296     352.145
       69      304     352.145
       69      306     352.145
       69      308     352.145
       69      310     352.145
       69      312     352.145
       69      314     352.145
       69      316     352.145
       69      318     352.145
       69      320     352.145
       69      322     352.145
       69      328     352.145
       69      330     352.145
       69      332     352.145
       69      334     352.145
       69      336     352.145
       69      338     352.145
       69      340     352.145
       69      342     352.145
       69      350     352.145
       69      352     352.145
       69      356     352.145
       69      358     352.145
       69      364     352.145
       69      366     352.145
       69      368     352.145
       69      370     352.145
       69      376     352.145
       69      382     352.145
       69      388     352.145
       69      394     352.145
       69      400     352.145
       69      404     352.145
       69      410     352.145
       69      414     352.145
       71      246     355.502
       71      248     355.502
       71      250     355.502
       71      252     355.502
       71      258     355.502
       71      260     355.502
       71      262     355.502
       71      264     355.502
       71      266     355.502
       71      268     355.502
       71      270     355.502
       71      272     355.502
       71      276     355.502
       71      278     355.502
       71      280     355.502
       71      282     355.502
       71      284     355.502
       71      286     355.502
       71      288     355.502
       71      292     355.502
       71      294     355.502
       71      296     355.502
       71      300     355.502
       71      302     355.502
       71      308     355.502
       71      310     355.502
       71      312     355.502
       71      314     355.502
       71      320     355.502
       71      322     355.502
       71      324     355.502
       71      326     355.502
       71      328     355.502
       71      330     355.502
       71      332     355.502
       71      334     355.502
       71      340     355.502
       71      344     355.502
       71      348     355.502
       71      350     355.502
       71      354     355.502
       71      356     355.502
       71      358     355.502
       71      360     355.502
       71      364     355.502
       71      366     355.502
       71      368     355.502
       71      380     355.502
       71      386     355.502
       71      388     355.502
       71      394     355.502
       71      400     355.502
       71      406     355.502
       71      408     355.502
       71      410     355.502
       71      414     355.502
       71      418     355.502
       73      246     358.767
       73      248     358.767
       73      250     358.767
       73      252     358.767
       73      254     358.767
       73      256     358.767
       73      258     358.767
       73      264     358.767
       73      266     358.767
       73      270     358.767
       73      272     358.767
       73      274     358.767
       73      276     358.767
       73      278     358.767
       73      280     358.767
       73      282     358.767
       73      284     358.767
       73      286     358.767
       73      288     358.767
       73      290     358.767
       73      292     358.767
       73      294     358.767
       73      296     358.767
       73      298     358.767
       73      300     358.767
       73      304     358.767
       73      306     358.767
       73      308     358.767
       73      314     358.767
       73      316     358.767
       73      318     358.767
       73      320     358.767
       73      322     358.767
       73      324     358.767
       73      326     358.767
       73      330     358.767
       73      332     358.767
       73      336     358.767
       73      340     358.767
       73      342     358.767
       73      344     358.767
       73      346     358.767
       73      348     358.767
       73      350     358.767
       73      352     358.767
       73      354     358.767
       73      356     358.767
       73      360     358.767
       73      362     358.767
       73      364     358.767
       73      374     358.767
       73      376     358.767
       73      378     358.767
       73      380     358.767
       73      382     358.767
       73      384     358.767
       73      386     358.767
       73      388     358.767
       73      390     358.767
       73      394     358.767
       73      398     358.767
       73      402     358.767
       73      406     358.767
       73      412     358.767
       73      414     358.767
       73      420     358.767


==> anc/Parameter_Space_Contours/m55/Cat4.dat <==
        3      164     155.267
        3      168     155.267
        3      170     155.267
        3      172     155.267
        3      176     155.267
        3      178     155.267
        3      182     155.267
        3      184     155.267
        3      186     155.267
        3      190     155.267
        3      192     155.267
        3      196     155.267
        3      198     155.267
        3      202     155.267
        3      206     155.267
        3      208     155.267
        3      212     155.267
        3      214     155.267
        3      218     155.267
        3      220     155.267
        3      224     155.267
        3      226     155.267
        3      228     155.267
        3      232     155.267
        3      234     155.267
        3      240     155.267
        3      242     155.267
        3      248     155.267
        3      250     155.267
        3      252     155.267
        3      256     155.267
        3      258     155.267
        3      266     155.267
        3      268     155.267
        3      278     155.267
        3      280     155.267
        3      288     155.267
        3      290     155.267
        3      302     155.267
        3      304     155.267
        3      312     155.267
        3      316     155.267
        3      318     155.267
        3      332     155.267
        3      334     155.267
        3      336     155.267
        3      344     155.267
        3      346     155.267
        3      366     155.267
        3      368     155.267
        3      376     155.267
        3      382     155.267
        3      388     155.267
        3      404     155.267
        3      410     155.267
        3      416     155.267
        3      422     155.267
        3      434     155.267
        3      444     155.267
        3      446     155.267
        3      474     155.267
        5      172     177.429
        5      174     177.429
        5      176     177.429
        5      178     177.429
        5      180     177.429
        5      184     177.429
        5      186     177.429
        5      188     177.429
        5      190     177.429
        5      192     177.429
        5      194     177.429
        5      198     177.429
        5      202     177.429
        5      204     177.429
        5      206     177.429
        5      208     177.429
        5      210     177.429
        5      214     177.429
        5      216     177.429
        5      218     177.429
        5      220     177.429
        5      222     177.429
        5      224     177.429
        5      226     177.429
        5      228     177.429
        5      232     177.429
        5      234     177.429
        5      236     177.429
        5      238     177.429
        5      244     177.429
        5      246     177.429
        5      248     177.429
        5      250     177.429
        5      252     177.429
        5      258     177.429
        5      262     177.429
        5      264     177.429
        5      270     177.429
        5      272     177.429
        5      274     177.429
        5      278     177.429
        5      280     177.429
        5      286     177.429
        5      288     177.429
        5      290     177.429
        5      294     177.429
        5      296     177.429
        5      298     177.429
        5      306     177.429
        5      308     177.429
        5      318     177.429
        5      326     177.429
        5      328     177.429
        5      330     177.429
        5      338     177.429
        5      340     177.429
        5      342     177.429
        5      344     177.429
        5      350     177.429
        5      352     177.429
        5      354     177.429
        5      356     177.429
        5      368     177.429
        5      370     177.429
        5      372     177.429
        5      386     177.429
        5      388     177.429
        5      396     177.429
        5      398     177.429
        5      400     177.429
        5      414     177.429
        5      416     177.429
        5      418     177.429
        5      420     177.429
        5      434     177.429
        5      438     177.429
        5      454     177.429
        5      456     177.429
        7      176     193.283
        7      178     193.283
        7      180     193.283
        7      182     193.283
        7      184     193.283
        7      186     193.283
        7      188     193.283
        7      190     193.283
        7      192     193.283
        7      196     193.283
        7      198     193.283
        7      200     193.283
        7      204     193.283
        7      206     193.283
        7      208     193.283
        7      210     193.283
        7      212     193.283
        7      214     193.283
        7      216     193.283
        7      218     193.283
        7      220     193.283
        7      222     193.283
        7      224     193.283
        7      226     193.283
        7      228     193.283
        7      230     193.283
        7      232     193.283
        7      234     193.283
        7      236     193.283
        7      238     193.283
        7      240     193.283
        7      242     193.283
        7      244     193.283
        7      246     193.283
        7      248     193.283
        7      252     193.283
        7      254     193.283
        7      256     193.283
        7      262     193.283
        7      264     193.283
        7      268     193.283
        7      270     193.283
        7      272     193.283
        7      274     193.283
        7      276     193.283
        7      280     193.283
        7      282     193.283
        7      284     193.283
        7      286     193.283
        7      288     193.283
        7      290     193.283
        7      294     193.283
        7      296     193.283
        7      298     193.283
        7      302     193.283
        7      304     193.283
        7      310     193.283
        7      312     193.283
        7      320     193.283
        7      322     193.283
        7      324     193.283
        7      328     193.283
        7      330     193.283
        7      332     193.283
        7      336     193.283
        7      340     193.283
        7      342     193.283
        7      350     193.283
        7      352     193.283
        7      354     193.283
        7      362     193.283
        7      364     193.283
        7      366     193.283
        7      372     193.283
        7      374     193.283
        7      376     193.283
        7      388     193.283
        7      390     193.283
        7      392     193.283
        7      398     193.283
        7      400     193.283
        7      402     193.283
        7      404     193.283
        7      406     193.283
        7      416     193.283
        7      418     193.283
        7      420     193.283
        7      422     193.283
        7      428     193.283
        7      430     193.283
        7      432     193.283
        7      434     193.283
        7      436     193.283
        7      438     193.283
        7      440     193.283
        9      182     205.598
        9      184     205.598
        9      186     205.598
        9      190     205.598
        9      194     205.598
        9      196     205.598
        9      198     205.598
        9      200     205.598
        9      202     205.598
        9      204     205.598
        9      206     205.598
        9      208     205.598
        9      210     205.598
        9      212     205.598
        9      214     205.598
        9      216     205.598
        9      218     205.598
        9      220     205.598
        9      222     205.598
        9      226     205.598
        9      228     205.598
        9      230     205.598
        9      232     205.598
        9      236     205.598
        9      238     205.598
        9      242     205.598
        9      244     205.598
        9      246     205.598
        9      248     205.598
        9      250     205.598
        9      252     205.598
        9      254     205.598
        9      256     205.598
        9      258     205.598
        9      262     205.598
        9      264     205.598
        9      266     205.598
        9      268     205.598
        9      270     205.598
        9      272     205.598
        9      274     205.598
        9      276     205.598
        9      278     205.598
        9      280     205.598
        9      282     205.598
        9      286     205.598
        9      288     205.598
        9      290     205.598
        9      292     205.598
        9      294     205.598
        9      300     205.598
        9      302     205.598
        9      306     205.598
        9      308     205.598
        9      314     205.598
        9      320     205.598
        9      322     205.598
        9      324     205.598
        9      328     205.598
        9      330     205.598
        9      332     205.598
        9      338     205.598
        9      340     205.598
        9      342     205.598
        9      348     205.598
        9      350     205.598
        9      352     205.598
        9      358     205.598
        9      360     205.598
        9      362     205.598
        9      368     205.598
        9      370     205.598
        9      372     205.598
        9      374     205.598
        9      378     205.598
        9      380     205.598
        9      382     205.598
        9      384     205.598
        9      386     205.598
        9      392     205.598
        9      394     205.598
        9      396     205.598
        9      404     205.598
        9      406     205.598
        9      408     205.598
        9      410     205.598
        9      418     205.598
        9      420     205.598
        9      422     205.598
        9      424     205.598
        9      432     205.598
       11      188     215.959
       11      190     215.959
       11      192     215.959
       11      194     215.959
       11      196     215.959
       11      198     215.959
       11      200     215.959
       11      202     215.959
       11      204     215.959
       11      206     215.959
       11      208     215.959
       11      210     215.959
       11      212     215.959
       11      214     215.959
       11      216     215.959
       11      218     215.959
       11      220     215.959
       11      224     215.959
       11      226     215.959
       11      228     215.959
       11      230     215.959
       11      232     215.959
       11      234     215.959
       11      238     215.959
       11      240     215.959
       11      242     215.959
       11      244     215.959
       11      248     215.959
       11      250     215.959
       11      252     215.959
       11      254     215.959
       11      258     215.959
       11      260     215.959
       11      262     215.959
       11      264     215.959
       11      266     215.959
       11      268     215.959
       11      270     215.959
       11      272     215.959
       11      274     215.959
       11      276     215.959
       11      278     215.959
       11      282     215.959
       11      284     215.959
       11      286     215.959
       11      288     215.959
       11      290     215.959
       11      292     215.959
       11      294     215.959
       11      296     215.959
       11      298     215.959
       11      300     215.959
       11      304     215.959
       11      306     215.959
       11      310     215.959
       11      312     215.959
       11      316     215.959
       11      318     215.959
       11      324     215.959
       11      326     215.959
       11      328     215.959
       11      332     215.959
       11      334     215.959
       11      336     215.959
       11      340     215.959
       11      342     215.959
       11      344     215.959
       11      350     215.959
       11      352     215.959
       11      358     215.959
       11      360     215.959
       11      366     215.959
       11      368     215.959
       11      370     215.959
       11      372     215.959
       11      378     215.959
       11      380     215.959
       11      382     215.959
       11      390     215.959
       11      392     215.959
       11      394     215.959
       11      398     215.959
       11      400     215.959
       11      402     215.959
       11      404     215.959
       11      412     215.959
       11      414     215.959
       11      416     215.959
       11      418     215.959
       11      424     215.959
       11      426     215.959
       13      192     224.967
       13      196     224.967
       13      198     224.967
       13      200     224.967
       13      202     224.967
       13      204     224.967
       13      206     224.967
       13      208     224.967
       13      210     224.967
       13      212     224.967
       13      216     224.967
       13      220     224.967
       13      224     224.967
       13      226     224.967
       13      232     224.967
       13      234     224.967
       13      240     224.967
       13      242     224.967
       13      244     224.967
       13      246     224.967
       13      248     224.967
       13      250     224.967
       13      252     224.967
       13      254     224.967
       13      256     224.967
       13      258     224.967
       13      260     224.967
       13      262     224.967
       13      264     224.967
       13      266     224.967
       13      268     224.967
       13      270     224.967
       13      274     224.967
       13      278     224.967
       13      282     224.967
       13      284     224.967
       13      288     224.967
       13      290     224.967
       13      292     224.967
       13      294     224.967
       13      298     224.967
       13      300     224.967
       13      304     224.967
       13      306     224.967
       13      308     224.967
       13      310     224.967
       13      312     224.967
       13      316     224.967
       13      318     224.967
       13      322     224.967
       13      324     224.967
       13      328     224.967
       13      330     224.967
       13      332     224.967
       13      334     224.967
       13      338     224.967
       13      340     224.967
       13      344     224.967
       13      346     224.967
       13      354     224.967
       13      356     224.967
       13      358     224.967
       13      360     224.967
       13      362     224.967
       13      364     224.967
       13      366     224.967
       13      372     224.967
       13      374     224.967
       13      376     224.967
       13      380     224.967
       13      382     224.967
       13      384     224.967
       13      390     224.967
       13      392     224.967
       13      394     224.967
       13      396     224.967
       13      402     224.967
       13      404     224.967
       13      412     224.967
       13      414     224.967
       13      416     224.967
       15      194     233.045
       15      196     233.045
       15      198     233.045
       15      200     233.045
       15      202     233.045
       15      204     233.045
       15      206     233.045
       15      208     233.045
       15      210     233.045
       15      212     233.045
       15      214     233.045
       15      216     233.045
       15      218     233.045
       15      220     233.045
       15      222     233.045
       15      224     233.045
       15      226     233.045
       15      228     233.045
       15      230     233.045
       15      232     233.045
       15      234     233.045
       15      236     233.045
       15      238     233.045
       15      240     233.045
       15      242     233.045
       15      244     233.045
       15      246     233.045
       15      248     233.045
       15      250     233.045
       15      252     233.045
       15      254     233.045
       15      256     233.045
       15      258     233.045
       15      260     233.045
       15      262     233.045
       15      266     233.045
       15      270     233.045
       15      272     233.045
       15      274     233.045
       15      276     233.045
       15      278     233.045
       15      280     233.045
       15      284     233.045
       15      286     233.045
       15      288     233.045
       15      290     233.045
       15      294     233.045
       15      296     233.045
       15      298     233.045
       15      300     233.045
       15      306     233.045
       15      308     233.045
       15      310     233.045
       15      314     233.045
       15      316     233.045
       15      318     233.045
       15      320     233.045
       15      322     233.045
       15      324     233.045
       15      334     233.045
       15      336     233.045
       15      338     233.045
       15      340     233.045
       15      342     233.045
       15      348     233.045
       15      350     233.045
       15      354     233.045
       15      356     233.045
       15      358     233.045
       15      362     233.045
       15      364     233.045
       15      366     233.045
       15      368     233.045
       15      370     233.045
       15      372     233.045
       15      374     233.045
       15      376     233.045
       15      382     233.045
       15      386     233.045
       15      388     233.045
       15      390     233.045
       15      392     233.045
       15      396     233.045
       15      398     233.045
       15      400     233.045
       15      402     233.045
       15      410     233.045
       15      412     233.045
       17      198     240.175
       17      200     240.175
       17      202     240.175
       17      204     240.175
       17      206     240.175
       17      208     240.175
       17      210     240.175
       17      212     240.175
       17      214     240.175
       17      216     240.175
       17      218     240.175
       17      220     240.175
       17      222     240.175
       17      224     240.175
       17      226     240.175
       17      228     240.175
       17      230     240.175
       17      232     240.175
       17      234     240.175
       17      236     240.175
       17      242     240.175
       17      244     240.175
       17      246     240.175
       17      248     240.175
       17      250     240.175
       17      252     240.175
       17      254     240.175
       17      256     240.175
       17      260     240.175
       17      262     240.175
       17      270     240.175
       17      272     240.175
       17      274     240.175
       17      276     240.175
       17      278     240.175
       17      280     240.175
       17      286     240.175
       17      288     240.175
       17      290     240.175
       17      292     240.175
       17      294     240.175
       17      296     240.175
       17      298     240.175
       17      302     240.175
       17      304     240.175
       17      306     240.175
       17      308     240.175
       17      312     240.175
       17      314     240.175
       17      316     240.175
       17      318     240.175
       17      320     240.175
       17      330     240.175
       17      332     240.175
       17      334     240.175
       17      336     240.175
       17      338     240.175
       17      340     240.175
       17      342     240.175
       17      344     240.175
       17      346     240.175
       17      350     240.175
       17      354     240.175
       17      360     240.175
       17      362     240.175
       17      364     240.175
       17      366     240.175
       17      368     240.175
       17      370     240.175
       17      372     240.175
       17      374     240.175
       17      378     240.175
       17      386     240.175
       17      388     240.175
       17      396     240.175
       17      398     240.175
       17      404     240.175
       17      406     240.175
       17      408     240.175
       19      200     246.785
       19      202     246.785
       19      204     246.785
       19      206     246.785
       19      208     246.785
       19      210     246.785
       19      212     246.785
       19      214     246.785
       19      216     246.785
       19      218     246.785
       19      220     246.785
       19      222     246.785
       19      224     246.785
       19      226     246.785
       19      228     246.785
       19      230     246.785
       19      232     246.785
       19      234     246.785
       19      236     246.785
       19      238     246.785
       19      240     246.785
       19      242     246.785
       19      246     246.785
       19      248     246.785
       19      250     246.785
       19      252     246.785
       19      254     246.785
       19      256     246.785
       19      258     246.785
       19      260     246.785
       19      262     246.785
       19      264     246.785
       19      266     246.785
       19      268     246.785
       19      270     246.785
       19      272     246.785
       19      274     246.785
       19      276     246.785
       19      278     246.785
       19      282     246.785
       19      284     246.785
       19      286     246.785
       19      288     246.785
       19      290     246.785
       19      292     246.785
       19      294     246.785
       19      296     246.785
       19      298     246.785
       19      300     246.785
       19      302     246.785
       19      304     246.785
       19      306     246.785
       19      308     246.785
       19      310     246.785
       19      312     246.785
       19      314     246.785
       19      318     246.785
       19      320     246.785
       19      322     246.785
       19      324     246.785
       19      326     246.785
       19      328     246.785
       19      330     246.785
       19      332     246.785
       19      334     246.785
       19      336     246.785
       19      338     246.785
       19      340     246.785
       19      342     246.785
       19      344     246.785
       19      348     246.785
       19      350     246.785
       19      352     246.785
       19      354     246.785
       19      356     246.785
       19      358     246.785
       19      360     246.785
       19      362     246.785
       19      364     246.785
       19      366     246.785
       19      368     246.785
       19      372     246.785
       19      374     246.785
       19      378     246.785
       19      380     246.785
       19      382     246.785
       19      386     246.785
       19      388     246.785
       19      390     246.785
       19      394     246.785
       19      396     246.785
       19      398     246.785
       19      400     246.785
       19      402     246.785
       19      404     246.785
       19      406     246.785
       19      408     246.785
       21      206     253.087
       21      208     253.087
       21      210     253.087
       21      212     253.087
       21      216     253.087
       21      218     253.087
       21      220     253.087
       21      222     253.087
       21      224     253.087
       21      226     253.087
       21      228     253.087
       21      230     253.087
       21      232     253.087
       21      234     253.087
       21      236     253.087
       21      238     253.087
       21      240     253.087
       21      242     253.087
       21      244     253.087
       21      246     253.087
       21      248     253.087
       21      250     253.087
       21      252     253.087
       21      254     253.087
       21      256     253.087
       21      258     253.087
       21      262     253.087
       21      264     253.087
       21      266     253.087
       21      268     253.087
       21      270     253.087
       21      272     253.087
       21      274     253.087
       21      276     253.087
       21      278     253.087
       21      280     253.087
       21      282     253.087
       21      286     253.087
       21      288     253.087
       21      290     253.087
       21      292     253.087
       21      294     253.087
       21      296     253.087
       21      298     253.087
       21      300     253.087
       21      302     253.087
       21      304     253.087
       21      306     253.087
       21      310     253.087
       21      312     253.087
       21      314     253.087
       21      316     253.087
       21      318     253.087
       21      320     253.087
       21      322     253.087
       21      326     253.087
       21      328     253.087
       21      332     253.087
       21      334     253.087
       21      336     253.087
       21      340     253.087
       21      342     253.087
       21      344     253.087
       21      346     253.087
       21      348     253.087
       21      350     253.087
       21      352     253.087
       21      356     253.087
       21      358     253.087
       21      362     253.087
       21      366     253.087
       21      370     253.087
       21      372     253.087
       21      374     253.087
       21      376     253.087
       21      378     253.087
       21      380     253.087
       21      382     253.087
       21      384     253.087
       21      388     253.087
       21      390     253.087
       21      398     253.087
       23      208     258.748
       23      210     258.748
       23      212     258.748
       23      214     258.748
       23      216     258.748
       23      218     258.748
       23      222     258.748
       23      224     258.748
       23      226     258.748
       23      228     258.748
       23      230     258.748
       23      232     258.748
       23      234     258.748
       23      238     258.748
       23      240     258.748
       23      242     258.748
       23      244     258.748
       23      246     258.748
       23      248     258.748
       23      250     258.748
       23      254     258.748
       23      258     258.748
       23      260     258.748
       23      266     258.748
       23      268     258.748
       23      272     258.748
       23      274     258.748
       23      276     258.748
       23      278     258.748
       23      282     258.748
       23      284     258.748
       23      286     258.748
       23      288     258.748
       23      292     258.748
       23      294     258.748
       23      296     258.748
       23      298     258.748
       23      300     258.748
       23      304     258.748
       23      308     258.748
       23      312     258.748
       23      314     258.748
       23      316     258.748
       23      318     258.748
       23      320     258.748
       23      322     258.748
       23      324     258.748
       23      326     258.748
       23      328     258.748
       23      330     258.748
       23      332     258.748
       23      336     258.748
       23      338     258.748
       23      340     258.748
       23      342     258.748
       23      344     258.748
       23      346     258.748
       23      348     258.748
       23      350     258.748
       23      352     258.748
       23      354     258.748
       23      356     258.748
       23      358     258.748
       23      360     258.748
       23      362     258.748
       23      366     258.748
       23      370     258.748
       23      372     258.748
       23      374     258.748
       23      376     258.748
       23      380     258.748
       23      382     258.748
       23      384     258.748
       23      386     258.748
       23      388     258.748
       23      390     258.748
       23      394     258.748
       23      402     258.748
       25      212     264.343
       25      214     264.343
       25      216     264.343
       25      218     264.343
       25      220     264.343
       25      222     264.343
       25      224     264.343
       25      226     264.343
       25      228     264.343
       25      230     264.343
       25      232     264.343
       25      234     264.343
       25      236     264.343
       25      238     264.343
       25      240     264.343
       25      242     264.343
       25      244     264.343
       25      246     264.343
       25      250     264.343
       25      252     264.343
       25      254     264.343
       25      256     264.343
       25      260     264.343
       25      262     264.343
       25      264     264.343
       25      266     264.343
       25      268     264.343
       25      270     264.343
       25      272     264.343
       25      274     264.343
       25      280     264.343
       25      282     264.343
       25      284     264.343
       25      286     264.343
       25      290     264.343
       25      294     264.343
       25      296     264.343
       25      298     264.343
       25      300     264.343
       25      302     264.343
       25      304     264.343
       25      306     264.343
       25      308     264.343
       25      310     264.343
       25      312     264.343
       25      314     264.343
       25      316     264.343
       25      318     264.343
       25      322     264.343
       25      324     264.343
       25      328     264.343
       25      332     264.343
       25      334     264.343
       25      338     264.343
       25      340     264.343
       25      342     264.343
       25      344     264.343
       25      346     264.343
       25      348     264.343
       25      350     264.343
       25      354     264.343
       25      356     264.343
       25      358     264.343
       25      360     264.343
       25      362     264.343
       25      364     264.343
       25      366     264.343
       25      368     264.343
       25      370     264.343
       25      374     264.343
       25      376     264.343
       25      378     264.343
       25      380     264.343
       25      382     264.343
       25      384     264.343
       25      386     264.343
       25      390     264.343
       25      392     264.343
       25      394     264.343
       25      396     264.343
       25      398     264.343
       25      400     264.343


==> anc/Parameter_Space_Contours/m55/GW170817.dat <==
        3       78     155.267
        3       80     155.267
        3       82     155.267
        3       84     155.267
        3       86     155.267
        3       88     155.267
        3       90     155.267
        3       92     155.267
        3       94     155.267
        3       96     155.267
        3       98     155.267
        3      100     155.267
        3      102     155.267
        3      104     155.267
        3      106     155.267
        3      108     155.267
        3      110     155.267
        3      112     155.267
        3      114     155.267
        3      116     155.267
        3      118     155.267
        3      120     155.267
        3      122     155.267
        3      126     155.267
        3      128     155.267
        3      130     155.267
        3      132     155.267
        3      136     155.267
        3      138     155.267
        3      140     155.267
        3      142     155.267
        3      144     155.267
        3      146     155.267
        3      148     155.267
        3      150     155.267
        3      152     155.267
        3      156     155.267
        3      160     155.267
        3      162     155.267
        3      164     155.267
        3      168     155.267
        3      170     155.267
        3      172     155.267
        3      176     155.267
        3      178     155.267
        3      182     155.267
        3      184     155.267
        3      186     155.267
        3      190     155.267
        3      192     155.267
        3      196     155.267
        3      198     155.267
        3      202     155.267
        3      206     155.267
        3      208     155.267
        3      212     155.267
        3      214     155.267
        3      218     155.267
        3      220     155.267
        3      224     155.267
        3      226     155.267
        3      228     155.267
        3      232     155.267
        3      234     155.267
        3      240     155.267
        3      242     155.267
        3      248     155.267
        3      250     155.267
        3      252     155.267
        3      256     155.267
        3      258     155.267
        3      266     155.267
        3      268     155.267
        3      278     155.267
        3      280     155.267
        3      288     155.267
        3      290     155.267
        3      302     155.267
        3      304     155.267
        3      312     155.267
        3      316     155.267
        3      318     155.267
        3      332     155.267
        3      334     155.267
        3      336     155.267
        3      344     155.267
        3      346     155.267
        3      366     155.267
        3      368     155.267
        3      376     155.267
        3      382     155.267
        3      388     155.267
        3      404     155.267
        3      410     155.267
        3      416     155.267
        3      422     155.267
        3      434     155.267
        3      444     155.267
        3      446     155.267
        3      474     155.267
        3      476     155.267
        3      480     155.267
        3      502     155.267
        3      506     155.267
        3      540     155.267
        3      574     155.267
        3      598     155.267
        3      612     155.267
        3      616     155.267
        3      756     155.267
        5       70     177.429
        5       72     177.429
        5       74     177.429
        5       76     177.429
        5       78     177.429
        5       80     177.429
        5       82     177.429
        5       84     177.429
        5       86     177.429
        5       88     177.429
        5       90     177.429
        5       92     177.429
        5       94     177.429
        5       96     177.429
        5       98     177.429
        5      100     177.429
        5      102     177.429
        5      104     177.429
        5      106     177.429
        5      108     177.429
        5      110     177.429
        5      112     177.429
        5      114     177.429
        5      116     177.429
        5      118     177.429
        5      120     177.429
        5      122     177.429
        5      124     177.429
        5      126     177.429
        5      128     177.429
        5      130     177.429
        5      132     177.429
        5      134     177.429
        5      136     177.429
        5      138     177.429
        5      140     177.429
        5      142     177.429
        5      144     177.429
        5      146     177.429
        5      148     177.429
        5      150     177.429
        5      152     177.429
        5      154     177.429
        5      156     177.429
        5      158     177.429
        5      160     177.429
        5      162     177.429
        5      164     177.429
        5      166     177.429
        5      168     177.429
        5      170     177.429
        5      172     177.429
        5      174     177.429
        5      176     177.429
        5      178     177.429
        5      180     177.429
        5      184     177.429
        5      186     177.429
        5      188     177.429
        5      190     177.429
        5      192     177.429
        5      194     177.429
        5      198     177.429
        5      202     177.429
        5      204     177.429
        5      206     177.429
        5      208     177.429
        5      210     177.429
        5      214     177.429
        5      216     177.429
        5      218     177.429
        5      220     177.429
        5      222     177.429
        5      224     177.429
        5      226     177.429
        5      228     177.429
        5      232     177.429
        5      234     177.429
        5      236     177.429
        5      238     177.429
        5      244     177.429
        5      246     177.429
        5      248     177.429
        5      250     177.429
        5      252     177.429
        5      258     177.429
        5      262     177.429
        5      264     177.429
        5      270     177.429
        5      272     177.429
        5      274     177.429
        5      278     177.429
        5      280     177.429
        5      286     177.429
        5      288     177.429
        5      290     177.429
        5      294     177.429
        5      296     177.429
        5      298     177.429
        5      306     177.429
        5      308     177.429
        5      318     177.429
        5      326     177.429
        5      328     177.429
        5      330     177.429
        5      338     177.429
        5      340     177.429
        5      342     177.429
        5      344     177.429
        5      350     177.429
        5      352     177.429
        5      354     177.429
        5      356     177.429
        5      368     177.429
        5      370     177.429
        5      372     177.429
        5      386     177.429
        5      388     177.429
        5      396     177.429
        5      398     177.429
        5      400     177.429
        5      414     177.429
        5      416     177.429
        5      418     177.429
        5      420     177.429
        5      434     177.429
        5      438     177.429
        5      454     177.429
        5      456     177.429
        5      458     177.429
        5      460     177.429
        5      462     177.429
        5      470     177.429
        5      476     177.429
        5      478     177.429
        5      482     177.429
        5      494     177.429
        5      496     177.429
        5      502     177.429
        5      504     177.429
        5      510     177.429
        5      528     177.429
        5      532     177.429
        5      556     177.429
        5      558     177.429
        5      584     177.429
        5      616     177.429
        5      660     177.429
        5      790     177.429
        5      792     177.429
        5      850     177.429
        5      902     177.429
        7       64     193.283
        7       66     193.283
        7       68     193.283
        7       70     193.283
        7       72     193.283
        7       74     193.283
        7       76     193.283
        7       78     193.283
        7       80     193.283
        7       82     193.283
        7       84     193.283
        7       86     193.283
        7       88     193.283
        7       90     193.283
        7       92     193.283
        7       94     193.283
        7       96     193.283
        7       98     193.283
        7      100     193.283
        7      102     193.283
        7      104     193.283
        7      106     193.283
        7      108     193.283
        7      110     193.283
        7      112     193.283
        7      114     193.283
        7      116     193.283
        7      118     193.283
        7      120     193.283
        7      122     193.283
        7      124     193.283
        7      126     193.283
        7      128     193.283
        7      130     193.283
        7      132     193.283
        7      134     193.283
        7      136     193.283
        7      138     193.283
        7      140     193.283
        7      142     193.283
        7      144     193.283
        7      146     193.283
        7      148     193.283
        7      150     193.283
        7      152     193.283
        7      154     193.283
        7      156     193.283
        7      158     193.283
        7      160     193.283
        7      162     193.283
        7      164     193.283
        7      166     193.283
        7      168     193.283
        7      170     193.283
        7      172     193.283
        7      176     193.283
        7      178     193.283
        7      180     193.283
        7      182     193.283
        7      184     193.283
        7      186     193.283
        7      188     193.283
        7      190     193.283
        7      192     193.283
        7      196     193.283
        7      198     193.283
        7      200     193.283
        7      204     193.283
        7      206     193.283
        7      208     193.283
        7      210     193.283
        7      212     193.283
        7      214     193.283
        7      216     193.283
        7      218     193.283
        7      220     193.283
        7      222     193.283
        7      224     193.283
        7      226     193.283
        7      228     193.283
        7      230     193.283
        7      232     193.283
        7      234     193.283
        7      236     193.283
        7      238     193.283
        7      240     193.283
        7      242     193.283
        7      244     193.283
        7      246     193.283
        7      248     193.283
        7      252     193.283
        7      254     193.283
        7      256     193.283
        7      262     193.283
        7      264     193.283
        7      268     193.283
        7      270     193.283
        7      272     193.283
        7      274     193.283
        7      276     193.283
        7      280     193.283
        7      282     193.283
        7      284     193.283
        7      286     193.283
        7      288     193.283
        7      290     193.283
        7      294     193.283
        7      296     193.283
        7      298     193.283
        7      302     193.283
        7      304     193.283
        7      310     193.283
        7      312     193.283
        7      320     193.283
        7      322     193.283
        7      324     193.283
        7      328     193.283
        7      330     193.283
        7      332     193.283
        7      336     193.283
        7      340     193.283
        7      342     193.283
        7      350     193.283
        7      352     193.283
        7      354     193.283
        7      362     193.283
        7      364     193.283
        7      366     193.283
        7      372     193.283
        7      374     193.283
        7      376     193.283
        7      388     193.283
        7      390     193.283
        7      392     193.283
        7      398     193.283
        7      400     193.283
        7      402     193.283
        7      404     193.283
        7      406     193.283
        7      416     193.283
        7      418     193.283
        7      420     193.283
        7      422     193.283
        7      428     193.283
        7      430     193.283
        7      432     193.283
        7      434     193.283
        7      436     193.283
        7      438     193.283
        7      440     193.283
        7      448     193.283
        7      450     193.283
        7      454     193.283
        7      458     193.283
        7      466     193.283
        7      470     193.283
        7      472     193.283
        7      474     193.283
        7      476     193.283
        7      486     193.283
        7      488     193.283
        7      490     193.283
        7      492     193.283
        7      496     193.283
        7      498     193.283
        7      508     193.283
        7      512     193.283
        7      518     193.283
        7      530     193.283
        7      534     193.283
        7      536     193.283
        7      538     193.283
        7      560     193.283
        7      564     193.283
        7      620     193.283
        7      624     193.283
        7      628     193.283
        7      650     193.283
        7      652     193.283
        7      654     193.283
        7      656     193.283
        7      658     193.283
        7      682     193.283
        7      688     193.283
        7      690     193.283
        7      726     193.283
        7      774     193.283
        7      812     193.283
        7      818     193.283
        7      820     193.283
        7      922     193.283
        7      982     193.283
        9       62     205.598
        9       64     205.598
        9       66     205.598
        9       68     205.598
        9       70     205.598
        9       72     205.598
        9       74     205.598
        9       76     205.598
        9       78     205.598
        9       80     205.598
        9       82     205.598
        9       84     205.598
        9       86     205.598
        9       88     205.598
        9       90     205.598
        9       92     205.598
        9       94     205.598
        9       96     205.598
        9       98     205.598
        9      100     205.598
        9      102     205.598
        9      104     205.598
        9      106     205.598
        9      108     205.598
        9      110     205.598
        9      112     205.598
        9      114     205.598
        9      116     205.598
        9      118     205.598
        9      120     205.598
        9      122     205.598
        9      124     205.598
        9      126     205.598
        9      128     205.598
        9      130     205.598
        9      132     205.598
        9      134     205.598
        9      136     205.598
        9      138     205.598
        9      140     205.598
        9      142     205.598
        9      144     205.598
        9      146     205.598
        9      148     205.598
        9      150     205.598
        9      152     205.598
        9      154     205.598
        9      156     205.598
        9      158     205.598
        9      160     205.598
        9      162     205.598
        9      164     205.598
        9      166     205.598
        9      168     205.598
        9      170     205.598
        9      172     205.598
        9      174     205.598
        9      176     205.598
        9      178     205.598
        9      180     205.598
        9      182     205.598
        9      184     205.598
        9      186     205.598
        9      190     205.598
        9      194     205.598
        9      196     205.598
        9      198     205.598
        9      200     205.598
        9      202     205.598
        9      204     205.598
        9      206     205.598
        9      208     205.598
        9      210     205.598
        9      212     205.598
        9      214     205.598
        9      216     205.598
        9      218     205.598
        9      220     205.598
        9      222     205.598
        9      226     205.598
        9      228     205.598
        9      230     205.598
        9      232     205.598
        9      236     205.598
        9      238     205.598
        9      242     205.598
        9      244     205.598
        9      246     205.598
        9      248     205.598
        9      250     205.598
        9      252     205.598
        9      254     205.598
        9      256     205.598
        9      258     205.598
        9      262     205.598
        9      264     205.598
        9      266     205.598
        9      268     205.598
        9      270     205.598
        9      272     205.598
        9      274     205.598
        9      276     205.598
        9      278     205.598
        9      280     205.598
        9      282     205.598
        9      286     205.598
        9      288     205.598
        9      290     205.598
        9      292     205.598
        9      294     205.598
        9      300     205.598
        9      302     205.598
        9      306     205.598
        9      308     205.598
        9      314     205.598
        9      320     205.598
        9      322     205.598
        9      324     205.598
        9      328     205.598
        9      330     205.598
        9      332     205.598
        9      338     205.598
        9      340     205.598
        9      342     205.598
        9      348     205.598
        9      350     205.598
        9      352     205.598
        9      358     205.598
        9      360     205.598
        9      362     205.598
        9      368     205.598
        9      370     205.598
        9      372     205.598
        9      374     205.598
        9      378     205.598
        9      380     205.598
        9      382     205.598
        9      384     205.598
        9      386     205.598
        9      392     205.598
        9      394     205.598
        9      396     205.598
        9      404     205.598
        9      406     205.598
        9      408     205.598
        9      410     205.598
        9      418     205.598
        9      420     205.598
        9      422     205.598
        9      424     205.598
        9      432     205.598
        9      434     205.598
        9      436     205.598
        9      438     205.598
        9      440     205.598
        9      452     205.598
        9      454     205.598
        9      464     205.598
        9      466     205.598
        9      468     205.598
        9      470     205.598
        9      474     205.598
        9      484     205.598
        9      486     205.598
        9      488     205.598
        9      500     205.598
        9      502     205.598
        9      504     205.598
        9      506     205.598
        9      508     205.598
        9      524     205.598
        9      526     205.598
        9      528     205.598
        9      544     205.598
        9      546     205.598
        9      548     205.598
        9      572     205.598
        9      574     205.598
        9      576     205.598
        9      596     205.598
        9      598     205.598
        9      600     205.598
        9      602     205.598
        9      604     205.598
        9      624     205.598
        9      626     205.598
        9      628     205.598
        9      634     205.598
        9      658     205.598
        9      660     205.598
        9      690     205.598
        9      726     205.598
        9      730     205.598
        9      756     205.598
        9      766     205.598
        9      804     205.598
        9      810     205.598
        9      814     205.598
        9      852     205.598
        9      902     205.598
        9      904     205.598
        9      910     205.598
        9      958     205.598
        9      964     205.598
       11       62     215.959
       11       64     215.959
       11       66     215.959
       11       68     215.959
       11       70     215.959
       11       72     215.959
       11       74     215.959
       11       76     215.959
       11       78     215.959
       11       80     215.959
       11       82     215.959
       11       84     215.959
       11       86     215.959
       11       88     215.959
       11       90     215.959
       11       92     215.959
       11       94     215.959
       11       96     215.959
       11       98     215.959
       11      100     215.959
       11      102     215.959
       11      104     215.959
       11      106     215.959
       11      108     215.959
       11      110     215.959
       11      112     215.959
       11      114     215.959
       11      116     215.959
       11      118     215.959
       11      120     215.959
       11      122     215.959
       11      124     215.959
       11      126     215.959
       11      128     215.959
       11      130     215.959
       11      132     215.959
       11      134     215.959
       11      136     215.959
       11      138     215.959
       11      140     215.959
       11      142     215.959
       11      144     215.959
       11      146     215.959
       11      148     215.959
       11      150     215.959
       11      152     215.959
       11      154     215.959
       11      156     215.959
       11      158     215.959
       11      160     215.959
       11      162     215.959
       11      164     215.959
       11      166     215.959
       11      168     215.959
       11      170     215.959
       11      172     215.959
       11      174     215.959
       11      176     215.959
       11      178     215.959
       11      180     215.959
       11      182     215.959
       11      184     215.959
       11      186     215.959
       11      188     215.959
       11      190     215.959
       11      192     215.959
       11      194     215.959
       11      196     215.959
       11      198     215.959
       11      200     215.959
       11      202     215.959
       11      204     215.959
       11      206     215.959
       11      208     215.959
       11      210     215.959
       11      212     215.959
       11      214     215.959
       11      216     215.959
       11      218     215.959
       11      220     215.959
       11      224     215.959
       11      226     215.959
       11      228     215.959
       11      230     215.959
       11      232     215.959
       11      234     215.959
       11      238     215.959
       11      240     215.959
       11      242     215.959
       11      244     215.959
       11      248     215.959
       11      250     215.959
       11      252     215.959
       11      254     215.959
       11      258     215.959
       11      260     215.959
       11      262     215.959
       11      264     215.959
       11      266     215.959
       11      268     215.959
       11      270     215.959
       11      272     215.959
       11      274     215.959
       11      276     215.959
       11      278     215.959
       11      282     215.959
       11      284     215.959
       11      286     215.959
       11      288     215.959
       11      290     215.959
       11      292     215.959
       11      294     215.959
       11      296     215.959
       11      298     215.959
       11      300     215.959
       11      304     215.959
       11      306     215.959
       11      310     215.959
       11      312     215.959
       11      316     215.959
       11      318     215.959
       11      324     215.959
       11      326     215.959
       11      328     215.959
       11      332     215.959
       11      334     215.959
       11      336     215.959
       11      340     215.959
       11      342     215.959
       11      344     215.959
       11      350     215.959
       11      352     215.959
       11      358     215.959
       11      360     215.959
       11      366     215.959
       11      368     215.959
       11      370     215.959
       11      372     215.959
       11      378     215.959
       11      380     215.959
       11      382     215.959
       11      390     215.959
       11      392     215.959
       11      394     215.959
       11      398     215.959
       11      400     215.959
       11      402     215.959
       11      404     215.959
       11      412     215.959
       11      414     215.959
       11      416     215.959
       11      418     215.959
       11      424     215.959
       11      426     215.959
       11      428     215.959
       11      432     215.959
       11      440     215.959
       11      442     215.959
       11      444     215.959
       11      452     215.959
       11      454     215.959
       11      456     215.959
       11      458     215.959
       11      468     215.959
       11      470     215.959
       11      472     215.959
       11      474     215.959
       11      486     215.959
       11      488     215.959
       11      490     215.959
       11      504     215.959
       11      506     215.959
       11      508     215.959
       11      510     215.959
       11      512     215.959
       11      522     215.959
       11      524     215.959
       11      526     215.959
       11      528     215.959
       11      530     215.959
       11      542     215.959
       11      546     215.959
       11      548     215.959
       11      554     215.959
       11      566     215.959
       11      568     215.959
       11      570     215.959
       11      572     215.959
       11      588     215.959
       11      592     215.959
       11      594     215.959
       11      598     215.959
       11      614     215.959
       11      618     215.959
       11      620     215.959
       11      622     215.959
       11      624     215.959
       11      646     215.959
       11      648     215.959
       11      650     215.959
       11      670     215.959
       11      674     215.959
       11      676     215.959
       11      678     215.959
       11      680     215.959
       11      714     215.959
       11      716     215.959
       11      718     215.959
       11      742     215.959
       11      744     215.959
       11      746     215.959
       11      750     215.959
       11      778     215.959
       11      780     215.959
       11      814     215.959
       11      822     215.959
       11      824     215.959
       11      828     215.959
       11      862     215.959
       11      864     215.959
       11      868     215.959
       11      870     215.959
       11      912     215.959
       11      914     215.959
       11      916     215.959
       11      918     215.959
       11      968     215.959
       11      972     215.959
       11      978     215.959
       13       62     224.967
       13       64     224.967
       13       66     224.967
       13       68     224.967
       13       70     224.967
       13       72     224.967
       13       74     224.967
       13       76     224.967
       13       78     224.967
       13       80     224.967
       13       82     224.967
       13       84     224.967
       13       86     224.967
       13       88     224.967
       13       90     224.967
       13       92     224.967
       13       94     224.967
       13       96     224.967
       13       98     224.967
       13      100     224.967
       13      102     224.967
       13      104     224.967
       13      106     224.967
       13      108     224.967
       13      110     224.967
       13      112     224.967
       13      114     224.967
       13      116     224.967
       13      118     224.967
       13      120     224.967
       13      122     224.967
       13      124     224.967
       13      126     224.967
       13      128     224.967
       13      130     224.967
       13      132     224.967
       13      134     224.967
       13      136     224.967
       13      138     224.967
       13      140     224.967
       13      142     224.967
       13      144     224.967
       13      146     224.967
       13      148     224.967
       13      150     224.967
       13      152     224.967
       13      154     224.967
       13      156     224.967
       13      158     224.967
       13      160     224.967
       13      162     224.967
       13      164     224.967
       13      168     224.967
       13      170     224.967
       13      172     224.967
       13      174     224.967
       13      176     224.967
       13      178     224.967
       13      180     224.967
       13      182     224.967
       13      184     224.967
       13      186     224.967
       13      188     224.967
       13      190     224.967
       13      192     224.967
       13      196     224.967
       13      198     224.967
       13      200     224.967
       13      202     224.967
       13      204     224.967
       13      206     224.967
       13      208     224.967
       13      210     224.967
       13      212     224.967
       13      216     224.967
       13      220     224.967
       13      224     224.967
       13      226     224.967
       13      232     224.967
       13      234     224.967
       13      240     224.967
       13      242     224.967
       13      244     224.967
       13      246     224.967
       13      248     224.967
       13      250     224.967
       13      252     224.967
       13      254     224.967
       13      256     224.967
       13      258     224.967
       13      260     224.967
       13      262     224.967
       13      264     224.967
       13      266     224.967
       13      268     224.967
       13      270     224.967
       13      274     224.967
       13      278     224.967
       13      282     224.967
       13      284     224.967
       13      288     224.967
       13      290     224.967
       13      292     224.967
       13      294     224.967
       13      298     224.967
       13      300     224.967
       13      304     224.967
       13      306     224.967
       13      308     224.967
       13      310     224.967
       13      312     224.967
       13      316     224.967
       13      318     224.967
       13      322     224.967
       13      324     224.967
       13      328     224.967
       13      330     224.967
       13      332     224.967
       13      334     224.967
       13      338     224.967
       13      340     224.967
       13      344     224.967
       13      346     224.967
       13      354     224.967
       13      356     224.967
       13      358     224.967
       13      360     224.967
       13      362     224.967
       13      364     224.967
       13      366     224.967
       13      372     224.967
       13      374     224.967
       13      376     224.967
       13      380     224.967
       13      382     224.967
       13      384     224.967
       13      390     224.967
       13      392     224.967
       13      394     224.967
       13      396     224.967
       13      402     224.967
       13      404     224.967
       13      412     224.967
       13      414     224.967
       13      416     224.967
       13      426     224.967
       13      428     224.967
       13      430     224.967
       13      432     224.967
       13      436     224.967
       13      440     224.967
       13      442     224.967
       13      444     224.967
       13      452     224.967
       13      454     224.967
       13      456     224.967
       13      466     224.967
       13      468     224.967
       13      470     224.967
       13      472     224.967
       13      474     224.967
       13      482     224.967
       13      484     224.967
       13      486     224.967
       13      488     224.967
       13      498     224.967
       13      500     224.967
       13      502     224.967
       13      504     224.967
       13      514     224.967
       13      516     224.967
       13      518     224.967
       13      520     224.967
       13      522     224.967
       13      536     224.967
       13      538     224.967
       13      540     224.967
       13      542     224.967
       13      554     224.967
       13      556     224.967
       13      558     224.967
       13      560     224.967
       13      574     224.967
       13      576     224.967
       13      578     224.967
       13      580     224.967
       13      582     224.967
       13      584     224.967
       13      586     224.967
       13      598     224.967
       13      600     224.967
       13      602     224.967
       13      604     224.967
       13      608     224.967
       13      622     224.967
       13      624     224.967
       13      626     224.967
       13      628     224.967
       13      630     224.967
       13      650     224.967
       13      652     224.967
       13      654     224.967
       13      656     224.967
       13      658     224.967
       13      678     224.967
       13      680     224.967
       13      682     224.967
       13      684     224.967
       13      686     224.967
       13      690     224.967
       13      710     224.967
       13      712     224.967
       13      714     224.967
       13      716     224.967
       13      718     224.967
       13      744     224.967
       13      746     224.967
       13      748     224.967
       13      750     224.967
       13      752     224.967
       13      778     224.967
       13      780     224.967
       13      782     224.967
       13      784     224.967
       13      786     224.967
       13      824     224.967
       13      826     224.967
       13      828     224.967
       13      862     224.967
       13      864     224.967
       13      866     224.967
       13      868     224.967
       13      870     224.967
       13      908     224.967
       13      910     224.967
       13      912     224.967
       13      914     224.967
       13      916     224.967
       13      918     224.967
       13      920     224.967
       13      956     224.967
       13      958     224.967
       13      964     224.967
       13      966     224.967
       13      970     224.967
       13      974     224.967
       15       64     233.045
       15       66     233.045
       15       68     233.045
       15       70     233.045
       15       72     233.045
       15       74     233.045
       15       76     233.045
       15       78     233.045
       15       80     233.045
       15       82     233.045
       15       84     233.045
       15       86     233.045
       15       88     233.045
       15       90     233.045
       15       92     233.045
       15       94     233.045
       15       96     233.045
       15       98     233.045
       15      100     233.045
       15      102     233.045
       15      104     233.045
       15      106     233.045
       15      108     233.045
       15      110     233.045
       15      112     233.045
       15      114     233.045
       15      116     233.045
       15      118     233.045
       15      120     233.045
       15      122     233.045
       15      124     233.045
       15      126     233.045
       15      128     233.045
       15      130     233.045
       15      132     233.045
       15      134     233.045
       15      136     233.045
       15      138     233.045
       15      140     233.045
       15      142     233.045
       15      144     233.045
       15      146     233.045
       15      148     233.045
       15      150     233.045
       15      152     233.045
       15      154     233.045
       15      156     233.045
       15      158     233.045
       15      160     233.045
       15      162     233.045
       15      164     233.045
       15      166     233.045
       15      168     233.045
       15      170     233.045
       15      172     233.045
       15      174     233.045
       15      176     233.045
       15      178     233.045
       15      180     233.045
       15      182     233.045
       15      184     233.045
       15      186     233.045
       15      188     233.045
       15      190     233.045
       15      192     233.045
       15      194     233.045
       15      196     233.045
       15      198     233.045
       15      200     233.045
       15      202     233.045
       15      204     233.045
       15      206     233.045
       15      208     233.045
       15      210     233.045
       15      212     233.045
       15      214     233.045
       15      216     233.045
       15      218     233.045
       15      220     233.045
       15      222     233.045
       15      224     233.045
       15      226     233.045
       15      228     233.045
       15      230     233.045
       15      232     233.045
       15      234     233.045
       15      236     233.045
       15      238     233.045
       15      240     233.045
       15      242     233.045
       15      244     233.045
       15      246     233.045
       15      248     233.045
       15      250     233.045
       15      252     233.045
       15      254     233.045
       15      256     233.045
       15      258     233.045
       15      260     233.045
       15      262     233.045
       15      266     233.045
       15      270     233.045
       15      272     233.045
       15      274     233.045
       15      276     233.045
       15      278     233.045
       15      280     233.045
       15      284     233.045
       15      286     233.045
       15      288     233.045
       15      290     233.045
       15      294     233.045
       15      296     233.045
       15      298     233.045
       15      300     233.045
       15      306     233.045
       15      308     233.045
       15      310     233.045
       15      314     233.045
       15      316     233.045
       15      318     233.045
       15      320     233.045
       15      322     233.045
       15      324     233.045
       15      334     233.045
       15      336     233.045
       15      338     233.045
       15      340     233.045
       15      342     233.045
       15      348     233.045
       15      350     233.045
       15      354     233.045
       15      356     233.045
       15      358     233.045
       15      362     233.045
       15      364     233.045
       15      366     233.045
       15      368     233.045
       15      370     233.045
       15      372     233.045
       15      374     233.045
       15      376     233.045
       15      382     233.045
       15      386     233.045
       15      388     233.045
       15      390     233.045
       15      392     233.045
       15      396     233.045
       15      398     233.045
       15      400     233.045
       15      402     233.045
       15      410     233.045
       15      412     233.045
       15      420     233.045
       15      422     233.045
       15      424     233.045
       15      430     233.045
       15      432     233.045
       15      434     233.045
       15      436     233.045
       15      440     233.045
       15      446     233.045
       15      448     233.045
       15      450     233.045
       15      452     233.045
       15      460     233.045
       15      462     233.045
       15      464     233.045
       15      474     233.045
       15      476     233.045
       15      478     233.045
       15      484     233.045
       15      486     233.045
       15      488     233.045
       15      490     233.045
       15      492     233.045
       15      494     233.045
       15      502     233.045
       15      506     233.045
       15      508     233.045
       15      510     233.045
       15      520     233.045
       15      522     233.045
       15      524     233.045
       15      526     233.045
       15      536     233.045
       15      538     233.045
       15      540     233.045
       15      542     233.045
       15      544     233.045
       15      546     233.045
       15      556     233.045
       15      558     233.045
       15      560     233.045
       15      562     233.045
       15      564     233.045
       15      578     233.045
       15      580     233.045
       15      582     233.045
       15      584     233.045
       15      586     233.045
       15      600     233.045
       15      602     233.045
       15      604     233.045
       15      606     233.045
       15      608     233.045
       15      610     233.045
       15      624     233.045
       15      626     233.045
       15      628     233.045
       15      630     233.045
       15      632     233.045
       15      634     233.045
       15      648     233.045
       15      652     233.045
       15      654     233.045
       15      656     233.045
       15      678     233.045
       15      680     233.045
       15      682     233.045
       15      684     233.045
       15      686     233.045
       15      690     233.045
       15      704     233.045
       15      708     233.045
       15      710     233.045
       15      712     233.045
       15      714     233.045
       15      716     233.045
       15      718     233.045
       15      734     233.045
       15      736     233.045
       15      738     233.045
       15      740     233.045
       15      742     233.045
       15      744     233.045
       15      746     233.045
       15      770     233.045
       15      774     233.045
       15      776     233.045
       15      778     233.045
       15      780     233.045
       15      782     233.045
       15      806     233.045
       15      808     233.045
       15      810     233.045
       15      812     233.045
       15      814     233.045
       15      816     233.045
       15      818     233.045
       15      820     233.045
       15      852     233.045
       15      854     233.045
       15      856     233.045
       15      860     233.045
       15      890     233.045
       15      894     233.045
       15      896     233.045
       15      898     233.045
       15      900     233.045
       15      902     233.045
       15      906     233.045
       15      908     233.045
       15      938     233.045
       15      940     233.045
       15      942     233.045
       15      944     233.045
       15      946     233.045
       15      948     233.045
       15      950     233.045
       15      990     233.045
       15      992     233.045
       15      994     233.045
       15      996     233.045
       15      998     233.045
       17       70     240.175
       17       72     240.175
       17       74     240.175
       17       76     240.175
       17       78     240.175
       17       80     240.175
       17       82     240.175
       17       84     240.175
       17       86     240.175
       17       88     240.175
       17       90     240.175
       17       92     240.175
       17       94     240.175
       17       96     240.175
       17       98     240.175
       17      100     240.175
       17      102     240.175
       17      104     240.175
       17      106     240.175
       17      108     240.175
       17      110     240.175
       17      112     240.175
       17      114     240.175
       17      116     240.175
       17      118     240.175
       17      120     240.175
       17      122     240.175
       17      124     240.175
       17      126     240.175
       17      128     240.175
       17      130     240.175
       17      132     240.175
       17      134     240.175
       17      136     240.175
       17      138     240.175
       17      140     240.175
       17      142     240.175
       17      144     240.175
       17      146     240.175
       17      148     240.175
       17      150     240.175
       17      152     240.175
       17      154     240.175
       17      156     240.175
       17      158     240.175
       17      160     240.175
       17      162     240.175
       17      164     240.175
       17      166     240.175
       17      168     240.175
       17      170     240.175
       17      172     240.175
       17      174     240.175
       17      176     240.175
       17      178     240.175
       17      180     240.175
       17      182     240.175
       17      184     240.175
       17      186     240.175
       17      188     240.175
       17      190     240.175
       17      192     240.175
       17      194     240.175
       17      196     240.175
       17      198     240.175
       17      200     240.175
       17      202     240.175
       17      204     240.175
       17      206     240.175
       17      208     240.175
       17      210     240.175
       17      212     240.175
       17      214     240.175
       17      216     240.175
       17      218     240.175
       17      220     240.175
       17      222     240.175
       17      224     240.175
       17      226     240.175
       17      228     240.175
       17      230     240.175
       17      232     240.175
       17      234     240.175
       17      236     240.175
       17      242     240.175
       17      244     240.175
       17      246     240.175
       17      248     240.175
       17      250     240.175
       17      252     240.175
       17      254     240.175
       17      256     240.175
       17      260     240.175
       17      262     240.175
       17      270     240.175
       17      272     240.175
       17      274     240.175
       17      276     240.175
       17      278     240.175
       17      280     240.175
       17      286     240.175
       17      288     240.175
       17      290     240.175
       17      292     240.175
       17      294     240.175
       17      296     240.175
       17      298     240.175
       17      302     240.175
       17      304     240.175
       17      306     240.175
       17      308     240.175
       17      312     240.175
       17      314     240.175
       17      316     240.175
       17      318     240.175
       17      320     240.175
       17      330     240.175
       17      332     240.175
       17      334     240.175
       17      336     240.175
       17      338     240.175
       17      340     240.175
       17      342     240.175
       17      344     240.175
       17      346     240.175
       17      350     240.175
       17      354     240.175
       17      360     240.175
       17      362     240.175
       17      364     240.175
       17      366     240.175
       17      368     240.175
       17      370     240.175
       17      372     240.175
       17      374     240.175
       17      378     240.175
       17      386     240.175
       17      388     240.175
       17      396     240.175
       17      398     240.175
       17      404     240.175
       17      406     240.175
       17      408     240.175
       17      414     240.175
       17      416     240.175
       17      418     240.175
       17      420     240.175
       17      424     240.175
       17      426     240.175
       17      428     240.175
       17      430     240.175
       17      432     240.175
       17      438     240.175
       17      440     240.175
       17      442     240.175
       17      450     240.175
       17      452     240.175
       17      454     240.175
       17      462     240.175
       17      464     240.175
       17      466     240.175
       17      474     240.175
       17      476     240.175
       17      478     240.175
       17      480     240.175
       17      486     240.175
       17      488     240.175
       17      490     240.175
       17      492     240.175
       17      494     240.175
       17      496     240.175
       17      504     240.175
       17      506     240.175
       17      508     240.175
       17      510     240.175
       17      512     240.175
       17      520     240.175
       17      522     240.175
       17      524     240.175
       17      526     240.175
       17      528     240.175
       17      534     240.175
       17      540     240.175
       17      542     240.175
       17      544     240.175
       17      546     240.175
       17      556     240.175
       17      558     240.175
       17      560     240.175
       17      562     240.175
       17      566     240.175
       17      574     240.175
       17      578     240.175
       17      580     240.175
       17      582     240.175
       17      598     240.175
       17      600     240.175
       17      602     240.175
       17      604     240.175
       17      606     240.175
       17      616     240.175
       17      618     240.175
       17      620     240.175
       17      622     240.175
       17      624     240.175
       17      626     240.175
       17      628     240.175
       17      630     240.175
       17      644     240.175
       17      646     240.175
       17      648     240.175
       17      650     240.175
       17      652     240.175
       17      654     240.175
       17      668     240.175
       17      670     240.175
       17      672     240.175
       17      674     240.175
       17      678     240.175
       17      680     240.175
       17      694     240.175
       17      696     240.175
       17      698     240.175
       17      700     240.175
       17      702     240.175
       17      704     240.175
       17      708     240.175
       17      724     240.175
       17      726     240.175
       17      728     240.175
       17      730     240.175
       17      732     240.175
       17      734     240.175
       17      736     240.175
       17      754     240.175
       17      756     240.175
       17      758     240.175
       17      760     240.175
       17      762     240.175
       17      764     240.175
       17      766     240.175
       17      768     240.175
       17      792     240.175
       17      794     240.175
       17      796     240.175
       17      798     240.175
       17      800     240.175
       17      802     240.175
       17      804     240.175
       17      806     240.175
       17      828     240.175
       17      830     240.175
       17      832     240.175
       17      834     240.175
       17      836     240.175
       17      838     240.175
       17      840     240.175
       17      842     240.175
       17      844     240.175
       17      846     240.175
       17      872     240.175
       17      874     240.175
       17      876     240.175
       17      878     240.175
       17      880     240.175
       17      882     240.175
       17      884     240.175
       17      888     240.175
       17      912     240.175
       17      916     240.175
       17      918     240.175
       17      920     240.175
       17      922     240.175
       17      924     240.175
       17      926     240.175
       17      928     240.175
       17      958     240.175
       17      960     240.175
       17      962     240.175
       17      964     240.175
       17      966     240.175
       17      968     240.175
       17      970     240.175
       17      972     240.175
       17      974     240.175
       17      976     240.175
       17      978     240.175
       19       76     246.785
       19       80     246.785
       19       82     246.785
       19       86     246.785
       19       88     246.785
       19       92     246.785
       19       98     246.785
       19      104     246.785
       19      110     246.785
       19      114     246.785
       19      116     246.785
       19      120     246.785
       19      122     246.785
       19      126     246.785
       19      128     246.785
       19      132     246.785
       19      134     246.785
       19      138     246.785
       19      140     246.785
       19      144     246.785
       19      146     246.785
       19      150     246.785
       19      152     246.785
       19      154     246.785
       19      156     246.785
       19      158     246.785
       19      160     246.785
       19      162     246.785
       19      164     246.785
       19      166     246.785
       19      168     246.785
       19      170     246.785
       19      172     246.785
       19      174     246.785
       19      176     246.785
       19      178     246.785
       19      180     246.785
       19      182     246.785
       19      184     246.785
       19      186     246.785
       19      188     246.785
       19      190     246.785
       19      192     246.785
       19      194     246.785
       19      196     246.785
       19      198     246.785
       19      200     246.785
       19      202     246.785
       19      204     246.785
       19      206     246.785
       19      208     246.785
       19      210     246.785
       19      212     246.785
       19      214     246.785
       19      216     246.785
       19      218     246.785
       19      220     246.785
       19      222     246.785
       19      224     246.785
       19      226     246.785
       19      228     246.785
       19      230     246.785
       19      232     246.785
       19      234     246.785
       19      236     246.785
       19      238     246.785
       19      240     246.785
       19      242     246.785
       19      246     246.785
       19      248     246.785
       19      250     246.785
       19      252     246.785
       19      254     246.785
       19      256     246.785
       19      258     246.785
       19      260     246.785
       19      262     246.785
       19      264     246.785
       19      266     246.785
       19      268     246.785
       19      270     246.785
       19      272     246.785
       19      274     246.785
       19      276     246.785
       19      278     246.785
       19      282     246.785
       19      284     246.785
       19      286     246.785
       19      288     246.785
       19      290     246.785
       19      292     246.785
       19      294     246.785
       19      296     246.785
       19      298     246.785
       19      300     246.785
       19      302     246.785
       19      304     246.785
       19      306     246.785
       19      308     246.785
       19      310     246.785
       19      312     246.785
       19      314     246.785
       19      318     246.785
       19      320     246.785
       19      322     246.785
       19      324     246.785
       19      326     246.785
       19      328     246.785
       19      330     246.785
       19      332     246.785
       19      334     246.785
       19      336     246.785
       19      338     246.785
       19      340     246.785
       19      342     246.785
       19      344     246.785
       19      348     246.785
       19      350     246.785
       19      352     246.785
       19      354     246.785
       19      356     246.785
       19      358     246.785
       19      360     246.785
       19      362     246.785
       19      364     246.785
       19      366     246.785
       19      368     246.785
       19      372     246.785
       19      374     246.785
       19      378     246.785
       19      380     246.785
       19      382     246.785
       19      386     246.785
       19      388     246.785
       19      390     246.785
       19      394     246.785
       19      396     246.785
       19      398     246.785
       19      400     246.785
       19      402     246.785
       19      404     246.785
       19      406     246.785
       19      408     246.785
       19      412     246.785
       19      414     246.785
       19      418     246.785
       19      420     246.785
       19      426     246.785
       19      428     246.785
       19      438     246.785
       19      440     246.785
       19      442     246.785
       19      444     246.785
       19      448     246.785
       19      450     246.785
       19      452     246.785
       19      454     246.785
       19      462     246.785
       19      464     246.785
       19      466     246.785
       19      474     246.785
       19      476     246.785
       19      478     246.785
       19      488     246.785
       19      490     246.785
       19      492     246.785
       19      494     246.785
       19      498     246.785
       19      500     246.785
       19      504     246.785
       19      506     246.785
       19      514     246.785
       19      518     246.785
       19      520     246.785
       19      522     246.785
       19      524     246.785
       19      526     246.785
       19      534     246.785
       19      536     246.785
       19      538     246.785
       19      548     246.785
       19      550     246.785
       19      552     246.785
       19      554     246.785
       19      556     246.785
       19      570     246.785
       19      572     246.785
       19      574     246.785
       19      576     246.785
       19      578     246.785
       19      590     246.785
       19      592     246.785
       19      594     246.785
       19      596     246.785
       19      612     246.785
       19      614     246.785
       19      616     246.785
       19      618     246.785
       19      632     246.785
       19      634     246.785
       19      636     246.785
       19      638     246.785
       19      640     246.785
       19      642     246.785
       19      658     246.785
       19      660     246.785
       19      662     246.785
       19      664     246.785
       19      666     246.785
       19      684     246.785
       19      686     246.785
       19      688     246.785
       19      690     246.785
       19      694     246.785
       19      710     246.785
       19      712     246.785
       19      714     246.785
       19      716     246.785
       19      718     246.785
       19      720     246.785
       19      722     246.785
       19      724     246.785
       19      742     246.785
       19      744     246.785
       19      746     246.785
       19      748     246.785
       19      750     246.785
       19      752     246.785
       19      754     246.785
       19      770     246.785
       19      772     246.785
       19      774     246.785
       19      776     246.785
       19      778     246.785
       19      780     246.785
       19      782     246.785
       19      784     246.785
       19      804     246.785
       19      806     246.785
       19      808     246.785
       19      810     246.785
       19      812     246.785
       19      814     246.785
       19      816     246.785
       19      818     246.785
       19      820     246.785
       19      822     246.785
       19      840     246.785
       19      842     246.785
       19      844     246.785
       19      846     246.785
       19      848     246.785
       19      850     246.785
       19      852     246.785
       19      854     246.785
       19      856     246.785
       19      858     246.785
       19      884     246.785
       19      888     246.785
       19      890     246.785
       19      892     246.785
       19      894     246.785
       19      898     246.785
       19      902     246.785
       19      928     246.785
       19      930     246.785
       19      932     246.785
       19      934     246.785
       19      936     246.785
       19      938     246.785
       19      940     246.785
       19      942     246.785
       19      944     246.785
       19      946     246.785
       19      948     246.785
       19      976     246.785
       19      978     246.785
       19      980     246.785
       19      982     246.785
       19      984     246.785
       19      986     246.785
       19      988     246.785
       19      990     246.785
       19      992     246.785
       19      998     246.785
       21       84     253.087
       21       86     253.087
       21       88     253.087
       21       90     253.087
       21       92     253.087
       21       94     253.087
       21       96     253.087
       21       98     253.087
       21      100     253.087
       21      102     253.087
       21      104     253.087
       21      106     253.087
       21      108     253.087
       21      110     253.087
       21      112     253.087
       21      114     253.087
       21      116     253.087
       21      118     253.087
       21      120     253.087
       21      122     253.087
       21      124     253.087
       21      126     253.087
       21      128     253.087
       21      130     253.087
       21      132     253.087
       21      134     253.087
       21      136     253.087
       21      138     253.087
       21      140     253.087
       21      142     253.087
       21      144     253.087
       21      146     253.087
       21      148     253.087
       21      150     253.087
       21      152     253.087
       21      154     253.087
       21      156     253.087
       21      158     253.087
       21      160     253.087
       21      162     253.087
       21      164     253.087
       21      166     253.087
       21      168     253.087
       21      170     253.087
       21      172     253.087
       21      174     253.087
       21      176     253.087
       21      178     253.087
       21      180     253.087
       21      182     253.087
       21      184     253.087
       21      188     253.087
       21      190     253.087
       21      192     253.087
       21      196     253.087
       21      198     253.087
       21      204     253.087
       21      206     253.087
       21      208     253.087
       21      212     253.087
       21      216     253.087
       21      218     253.087
       21      220     253.087
       21      222     253.087
       21      224     253.087
       21      226     253.087
       21      228     253.087
       21      230     253.087
       21      232     253.087
       21      234     253.087
       21      236     253.087
       21      238     253.087
       21      240     253.087
       21      242     253.087
       21      244     253.087
       21      246     253.087
       21      248     253.087
       21      250     253.087
       21      252     253.087
       21      254     253.087
       21      256     253.087
       21      258     253.087
       21      262     253.087
       21      264     253.087
       21      266     253.087
       21      268     253.087
       21      270     253.087
       21      272     253.087
       21      274     253.087
       21      276     253.087
       21      278     253.087
       21      280     253.087
       21      282     253.087
       21      286     253.087
       21      288     253.087
       21      290     253.087
       21      292     253.087
       21      294     253.087
       21      296     253.087
       21      298     253.087
       21      300     253.087
       21      302     253.087
       21      304     253.087
       21      306     253.087
       21      310     253.087
       21      312     253.087
       21      314     253.087
       21      316     253.087
       21      318     253.087
       21      320     253.087
       21      322     253.087
       21      326     253.087
       21      328     253.087
       21      332     253.087
       21      334     253.087
       21      336     253.087
       21      340     253.087
       21      342     253.087
       21      344     253.087
       21      346     253.087
       21      348     253.087
       21      350     253.087
       21      352     253.087
       21      356     253.087
       21      358     253.087
       21      362     253.087
       21      366     253.087
       21      370     253.087
       21      372     253.087
       21      374     253.087
       21      376     253.087
       21      378     253.087
       21      380     253.087
       21      382     253.087
       21      384     253.087
       21      388     253.087
       21      390     253.087
       21      398     253.087
       21      406     253.087
       21      408     253.087
       21      412     253.087
       21      414     253.087
       21      416     253.087
       21      418     253.087
       21      420     253.087
       21      426     253.087
       21      430     253.087
       21      432     253.087
       21      436     253.087
       21      438     253.087
       21      440     253.087
       21      444     253.087
       21      446     253.087
       21      448     253.087
       21      450     253.087
       21      454     253.087
       21      456     253.087
       21      458     253.087
       21      460     253.087
       21      462     253.087
       21      466     253.087
       21      470     253.087
       21      472     253.087
       21      474     253.087
       21      476     253.087
       21      480     253.087
       21      482     253.087
       21      484     253.087
       21      486     253.087
       21      488     253.087
       21      494     253.087
       21      496     253.087
       21      498     253.087
       21      500     253.087
       21      502     253.087
       21      506     253.087
       21      512     253.087
       21      514     253.087
       21      516     253.087
       21      518     253.087
       21      526     253.087
       21      528     253.087
       21      530     253.087
       21      532     253.087
       21      534     253.087
       21      544     253.087
       21      546     253.087
       21      548     253.087
       21      550     253.087
       21      560     253.087
       21      562     253.087
       21      564     253.087
       21      566     253.087
       21      568     253.087
       21      576     253.087
       21      580     253.087
       21      582     253.087
       21      584     253.087
       21      586     253.087
       21      600     253.087
       21      602     253.087
       21      604     253.087
       21      606     253.087
       21      608     253.087
       21      620     253.087
       21      622     253.087
       21      624     253.087
       21      626     253.087
       21      628     253.087
       21      642     253.087
       21      644     253.087
       21      646     253.087
       21      648     253.087
       21      650     253.087
       21      652     253.087
       21      664     253.087
       21      666     253.087
       21      668     253.087
       21      670     253.087
       21      672     253.087
       21      674     253.087
       21      692     253.087
       21      694     253.087
       21      696     253.087
       21      698     253.087
       21      700     253.087
       21      702     253.087
       21      720     253.087
       21      722     253.087
       21      724     253.087
       21      726     253.087
       21      728     253.087
       21      730     253.087
       21      732     253.087
       21      750     253.087
       21      752     253.087
       21      754     253.087
       21      756     253.087
       21      758     253.087
       21      760     253.087
       21      780     253.087
       21      782     253.087
       21      784     253.087
       21      786     253.087
       21      788     253.087
       21      790     253.087
       21      792     253.087
       21      794     253.087
       21      812     253.087
       21      816     253.087
       21      818     253.087
       21      820     253.087
       21      822     253.087
       21      824     253.087
       21      826     253.087
       21      828     253.087
       21      830     253.087
       21      850     253.087
       21      852     253.087
       21      854     253.087
       21      856     253.087
       21      858     253.087
       21      860     253.087
       21      862     253.087
       21      864     253.087
       21      866     253.087
       21      892     253.087
       21      894     253.087
       21      896     253.087
       21      898     253.087
       21      900     253.087
       21      902     253.087
       21      904     253.087
       21      906     253.087
       21      908     253.087
       21      910     253.087
       21      936     253.087
       21      940     253.087
       21      942     253.087
       21      944     253.087
       21      946     253.087
       21      948     253.087
       21      950     253.087
       21      952     253.087
       21      954     253.087
       21      956     253.087
       21      986     253.087
       21      988     253.087
       21      990     253.087
       21      992     253.087
       21      994     253.087
       21      996     253.087
       21      998     253.087
       23       90     258.748
       23       92     258.748
       23       94     258.748
       23       96     258.748
       23       98     258.748
       23      100     258.748
       23      102     258.748
       23      104     258.748
       23      106     258.748
       23      108     258.748
       23      110     258.748
       23      112     258.748
       23      114     258.748
       23      116     258.748
       23      118     258.748
       23      120     258.748
       23      122     258.748
       23      124     258.748
       23      126     258.748
       23      128     258.748
       23      130     258.748
       23      132     258.748
       23      134     258.748
       23      136     258.748
       23      138     258.748
       23      140     258.748
       23      142     258.748
       23      144     258.748
       23      146     258.748
       23      148     258.748
       23      150     258.748
       23      152     258.748
       23      154     258.748
       23      156     258.748
       23      158     258.748
       23      160     258.748
       23      162     258.748
       23      164     258.748
       23      166     258.748
       23      168     258.748
       23      170     258.748
       23      172     258.748
       23      174     258.748
       23      176     258.748
       23      178     258.748
       23      180     258.748
       23      182     258.748
       23      184     258.748
       23      186     258.748
       23      188     258.748
       23      190     258.748
       23      192     258.748
       23      194     258.748
       23      196     258.748
       23      198     258.748
       23      200     258.748
       23      202     258.748
       23      204     258.748
       23      206     258.748
       23      208     258.748
       23      210     258.748
       23      212     258.748
       23      214     258.748
       23      216     258.748
       23      218     258.748
       23      222     258.748
       23      224     258.748
       23      226     258.748
       23      228     258.748
       23      230     258.748
       23      232     258.748
       23      234     258.748
       23      238     258.748
       23      240     258.748
       23      242     258.748
       23      244     258.748
       23      246     258.748
       23      248     258.748
       23      250     258.748
       23      254     258.748
       23      258     258.748
       23      260     258.748
       23      266     258.748
       23      268     258.748
       23      272     258.748
       23      274     258.748
       23      276     258.748
       23      278     258.748
       23      282     258.748
       23      284     258.748
       23      286     258.748
       23      288     258.748
       23      292     258.748
       23      294     258.748
       23      296     258.748
       23      298     258.748
       23      300     258.748
       23      304     258.748
       23      308     258.748
       23      312     258.748
       23      314     258.748
       23      316     258.748
       23      318     258.748
       23      320     258.748
       23      322     258.748
       23      324     258.748
       23      326     258.748
       23      328     258.748
       23      330     258.748
       23      332     258.748
       23      336     258.748
       23      338     258.748
       23      340     258.748
       23      342     258.748
       23      344     258.748
       23      346     258.748
       23      348     258.748
       23      350     258.748
       23      352     258.748
       23      354     258.748
       23      356     258.748
       23      358     258.748
       23      360     258.748
       23      362     258.748
       23      366     258.748
       23      370     258.748
       23      372     258.748
       23      374     258.748
       23      376     258.748
       23      380     258.748
       23      382     258.748
       23      384     258.748
       23      386     258.748
       23      388     258.748
       23      390     258.748
       23      394     258.748
       23      402     258.748
       23      404     258.748
       23      406     258.748
       23      410     258.748
       23      412     258.748
       23      414     258.748
       23      416     258.748
       23      418     258.748
       23      422     258.748
       23      424     258.748
       23      426     258.748
       23      428     258.748
       23      430     258.748
       23      432     258.748
       23      434     258.748
       23      436     258.748
       23      440     258.748
       23      444     258.748
       23      446     258.748
       23      448     258.748
       23      450     258.748
       23      452     258.748
       23      454     258.748
       23      456     258.748
       23      458     258.748
       23      460     258.748
       23      462     258.748
       23      464     258.748
       23      466     258.748
       23      468     258.748
       23      472     258.748
       23      474     258.748
       23      476     258.748
       23      478     258.748
       23      480     258.748
       23      482     258.748
       23      484     258.748
       23      488     258.748
       23      490     258.748
       23      492     258.748
       23      494     258.748
       23      496     258.748
       23      498     258.748
       23      500     258.748
       23      504     258.748
       23      506     258.748
       23      508     258.748
       23      510     258.748
       23      518     258.748
       23      522     258.748
       23      526     258.748
       23      534     258.748
       23      536     258.748
       23      538     258.748
       23      540     258.748
       23      542     258.748
       23      546     258.748
       23      552     258.748
       23      554     258.748
       23      556     258.748
       23      558     258.748
       23      564     258.748
       23      568     258.748
       23      570     258.748
       23      572     258.748
       23      574     258.748
       23      576     258.748
       23      586     258.748
       23      588     258.748
       23      590     258.748
       23      592     258.748
       23      594     258.748
       23      608     258.748
       23      610     258.748
       23      612     258.748
       23      614     258.748
       23      628     258.748
       23      630     258.748
       23      632     258.748
       23      634     258.748
       23      636     258.748
       23      650     258.748
       23      652     258.748
       23      654     258.748
       23      656     258.748
       23      658     258.748
       23      672     258.748
       23      674     258.748
       23      676     258.748
       23      678     258.748
       23      680     258.748
       23      682     258.748
       23      698     258.748
       23      700     258.748
       23      702     258.748
       23      704     258.748
       23      706     258.748
       23      708     258.748
       23      724     258.748
       23      728     258.748
       23      730     258.748
       23      732     258.748
       23      734     258.748
       23      736     258.748
       23      758     258.748
       23      760     258.748
       23      762     258.748
       23      764     258.748
       23      766     258.748
       23      786     258.748
       23      788     258.748
       23      790     258.748
       23      792     258.748
       23      794     258.748
       23      796     258.748
       23      798     258.748
       23      800     258.748
       23      820     258.748
       23      822     258.748
       23      826     258.748
       23      828     258.748
       23      830     258.748
       23      832     258.748
       23      834     258.748
       23      860     258.748
       23      862     258.748
       23      864     258.748
       23      866     258.748
       23      868     258.748
       23      870     258.748
       23      872     258.748
       23      874     258.748
       23      898     258.748
       23      902     258.748
       23      904     258.748
       23      906     258.748
       23      908     258.748
       23      910     258.748
       23      912     258.748
       23      940     258.748
       23      942     258.748
       23      944     258.748
       23      946     258.748
       23      948     258.748
       23      950     258.748
       23      952     258.748
       23      954     258.748
       23      956     258.748
       23      958     258.748
       23      992     258.748
       23      994     258.748
       23      996     258.748
       23      998     258.748
       25      102     264.343
       25      104     264.343
       25      106     264.343
       25      108     264.343
       25      110     264.343
       25      112     264.343
       25      114     264.343
       25      116     264.343
       25      118     264.343
       25      120     264.343
       25      122     264.343
       25      124     264.343
       25      126     264.343
       25      128     264.343
       25      130     264.343
       25      132     264.343
       25      134     264.343
       25      136     264.343
       25      138     264.343
       25      140     264.343
       25      142     264.343
       25      144     264.343
       25      146     264.343
       25      148     264.343
       25      150     264.343
       25      152     264.343
       25      154     264.343
       25      156     264.343
       25      158     264.343
       25      160     264.343
       25      162     264.343
       25      164     264.343
       25      166     264.343
       25      168     264.343
       25      170     264.343
       25      172     264.343
       25      174     264.343
       25      176     264.343
       25      178     264.343
       25      180     264.343
       25      182     264.343
       25      184     264.343
       25      186     264.343
       25      188     264.343
       25      190     264.343
       25      192     264.343
       25      194     264.343
       25      196     264.343
       25      198     264.343
       25      200     264.343
       25      202     264.343
       25      204     264.343
       25      206     264.343
       25      208     264.343
       25      210     264.343
       25      212     264.343
       25      214     264.343
       25      216     264.343
       25      218     264.343
       25      220     264.343
       25      222     264.343
       25      224     264.343
       25      226     264.343
       25      228     264.343
       25      230     264.343
       25      232     264.343
       25      234     264.343
       25      236     264.343
       25      238     264.343
       25      240     264.343
       25      242     264.343
       25      244     264.343
       25      246     264.343
       25      250     264.343
       25      252     264.343
       25      254     264.343
       25      256     264.343
       25      260     264.343
       25      262     264.343
       25      264     264.343
       25      266     264.343
       25      268     264.343
       25      270     264.343
       25      272     264.343
       25      274     264.343
       25      280     264.343
       25      282     264.343
       25      284     264.343
       25      286     264.343
       25      290     264.343
       25      294     264.343
       25      296     264.343
       25      298     264.343
       25      300     264.343
       25      302     264.343
       25      304     264.343
       25      306     264.343
       25      308     264.343
       25      310     264.343
       25      312     264.343
       25      314     264.343
       25      318     264.343
       25      322     264.343
       25      324     264.343
       25      328     264.343
       25      332     264.343
       25      334     264.343
       25      338     264.343
       25      340     264.343
       25      342     264.343
       25      344     264.343
       25      346     264.343
       25      348     264.343
       25      350     264.343
       25      354     264.343
       25      356     264.343
       25      358     264.343
       25      360     264.343
       25      362     264.343
       25      364     264.343
       25      366     264.343
       25      368     264.343
       25      370     264.343
       25      374     264.343
       25      376     264.343
       25      378     264.343
       25      380     264.343
       25      382     264.343
       25      384     264.343
       25      386     264.343
       25      390     264.343
       25      392     264.343
       25      394     264.343
       25      396     264.343
       25      398     264.343
       25      400     264.343
       25      402     264.343
       25      406     264.343
       25      408     264.343
       25      410     264.343
       25      412     264.343
       25      414     264.343
       25      420     264.343
       25      422     264.343
       25      426     264.343
       25      430     264.343
       25      432     264.343
       25      434     264.343
       25      436     264.343
       25      438     264.343
       25      440     264.343
       25      442     264.343
       25      448     264.343
       25      450     264.343
       25      452     264.343
       25      454     264.343
       25      456     264.343
       25      458     264.343
       25      462     264.343
       25      464     264.343
       25      466     264.343
       25      470     264.343
       25      474     264.343
       25      480     264.343
       25      484     264.343
       25      486     264.343
       25      490     264.343
       25      492     264.343
       25      494     264.343
       25      496     264.343
       25      498     264.343
       25      500     264.343
       25      502     264.343
       25      504     264.343
       25      506     264.343
       25      512     264.343
       25      514     264.343
       25      518     264.343
       25      524     264.343
       25      526     264.343
       25      528     264.343
       25      530     264.343
       25      532     264.343
       25      534     264.343
       25      536     264.343
       25      540     264.343
       25      542     264.343
       25      544     264.343
       25      548     264.343
       25      550     264.343
       25      552     264.343
       25      556     264.343
       25      558     264.343
       25      560     264.343
       25      568     264.343
       25      572     264.343
       25      574     264.343
       25      576     264.343
       25      578     264.343
       25      580     264.343
       25      590     264.343
       25      592     264.343
       25      594     264.343
       25      596     264.343
       25      598     264.343
       25      614     264.343
       25      630     264.343
       25      632     264.343
       25      634     264.343
       25      636     264.343
       25      638     264.343
       25      654     264.343
       25      656     264.343
       25      658     264.343
       25      660     264.343
       25      662     264.343
       25      668     264.343
       25      670     264.343
       25      674     264.343
       25      676     264.343
       25      678     264.343
       25      680     264.343
       25      682     264.343
       25      684     264.343
       25      704     264.343
       25      706     264.343
       25      708     264.343
       25      710     264.343
       25      712     264.343
       25      730     264.343
       25      732     264.343
       25      734     264.343
       25      736     264.343
       25      738     264.343
       25      740     264.343
       25      758     264.343
       25      760     264.343
       25      762     264.343
       25      764     264.343
       25      766     264.343
       25      768     264.343
       25      790     264.343
       25      792     264.343
       25      794     264.343
       25      796     264.343
       25      798     264.343
       25      800     264.343
       25      802     264.343
       25      814     264.343
       25      822     264.343
       25      824     264.343
       25      826     264.343
       25      828     264.343
       25      830     264.343
       25      832     264.343
       25      834     264.343
       25      840     264.343
       25      860     264.343
       25      862     264.343
       25      864     264.343
       25      866     264.343
       25      868     264.343
       25      870     264.343
       25      872     264.343
       25      900     264.343
       25      902     264.343
       25      904     264.343
       25      906     264.343
       25      908     264.343
       25      910     264.343
       25      914     264.343
       25      942     264.343
       25      944     264.343
       25      946     264.343
       25      948     264.343
       25      950     264.343
       25      952     264.343
       25      956     264.343
       25      958     264.343
       25      988     264.343
       25      990     264.343
       25      992     264.343
       25      994     264.343
       25      996     264.343
       25      998     264.343
       27      116     269.447
       27      118     269.447
       27      120     269.447
       27      122     269.447
       27      124     269.447
       27      126     269.447
       27      128     269.447
       27      130     269.447
       27      132     269.447
       27      134     269.447
       27      136     269.447
       27      138     269.447
       27      140     269.447
       27      142     269.447
       27      144     269.447
       27      146     269.447
       27      148     269.447
       27      150     269.447
       27      152     269.447
       27      154     269.447
       27      156     269.447
       27      158     269.447
       27      160     269.447
       27      162     269.447
       27      164     269.447
       27      166     269.447
       27      168     269.447
       27      170     269.447
       27      172     269.447
       27      174     269.447
       27      176     269.447
       27      178     269.447
       27      180     269.447
       27      182     269.447
       27      184     269.447
       27      186     269.447
       27      188     269.447
       27      190     269.447
       27      192     269.447
       27      194     269.447
       27      196     269.447
       27      198     269.447
       27      200     269.447
       27      202     269.447
       27      204     269.447
       27      206     269.447
       27      208     269.447
       27      210     269.447
       27      212     269.447
       27      214     269.447
       27      216     269.447
       27      218     269.447
       27      220     269.447
       27      222     269.447
       27      224     269.447
       27      226     269.447
       27      228     269.447
       27      230     269.447
       27      232     269.447
       27      234     269.447
       27      236     269.447
       27      238     269.447
       27      240     269.447
       27      242     269.447
       27      244     269.447
       27      246     269.447
       27      248     269.447
       27      250     269.447
       27      252     269.447
       27      254     269.447
       27      256     269.447
       27      258     269.447
       27      260     269.447
       27      262     269.447
       27      264     269.447
       27      268     269.447
       27      270     269.447
       27      272     269.447
       27      274     269.447
       27      276     269.447
       27      278     269.447
       27      280     269.447
       27      282     269.447
       27      284     269.447
       27      286     269.447
       27      288     269.447
       27      290     269.447
       27      292     269.447
       27      294     269.447
       27      298     269.447
       27      302     269.447
       27      304     269.447
       27      306     269.447
       27      308     269.447
       27      310     269.447
       27      314     269.447
       27      316     269.447
       27      318     269.447
       27      322     269.447
       27      324     269.447
       27      326     269.447
       27      328     269.447
       27      330     269.447
       27      332     269.447
       27      334     269.447
       27      336     269.447
       27      338     269.447
       27      344     269.447
       27      346     269.447
       27      348     269.447
       27      350     269.447
       27      352     269.447
       27      356     269.447
       27      358     269.447
       27      360     269.447
       27      364     269.447
       27      366     269.447
       27      370     269.447
       27      372     269.447
       27      374     269.447
       27      378     269.447
       27      380     269.447
       27      382     269.447
       27      384     269.447
       27      386     269.447
       27      388     269.447
       27      392     269.447
       27      394     269.447
       27      396     269.447
       27      400     269.447
       27      402     269.447
       27      406     269.447
       27      408     269.447
       27      410     269.447
       27      412     269.447
       27      414     269.447
       27      416     269.447
       27      420     269.447
       27      422     269.447
       27      424     269.447
       27      426     269.447
       27      430     269.447
       27      432     269.447
       27      434     269.447
       27      444     269.447
       27      452     269.447
       27      454     269.447
       27      456     269.447
       27      458     269.447
       27      460     269.447
       27      462     269.447
       27      466     269.447
       27      468     269.447
       27      474     269.447
       27      476     269.447
       27      484     269.447
       27      486     269.447
       27      488     269.447
       27      492     269.447
       27      498     269.447
       27      500     269.447
       27      502     269.447
       27      504     269.447
       27      508     269.447
       27      510     269.447
       27      512     269.447
       27      516     269.447
       27      518     269.447
       27      520     269.447
       27      522     269.447
       27      526     269.447
       27      528     269.447
       27      530     269.447
       27      532     269.447
       27      536     269.447
       27      540     269.447
       27      542     269.447
       27      544     269.447
       27      546     269.447
       27      556     269.447
       27      558     269.447
       27      560     269.447
       27      562     269.447
       27      564     269.447
       27      568     269.447
       27      570     269.447
       27      578     269.447
       27      580     269.447
       27      582     269.447
       27      584     269.447
       27      588     269.447
       27      594     269.447
       27      596     269.447
       27      598     269.447
       27      600     269.447
       27      606     269.447
       27      608     269.447
       27      614     269.447
       27      616     269.447
       27      624     269.447
       27      626     269.447
       27      632     269.447
       27      636     269.447
       27      638     269.447
       27      640     269.447
       27      648     269.447
       27      654     269.447
       27      656     269.447
       27      658     269.447
       27      660     269.447
       27      662     269.447
       27      668     269.447
       27      680     269.447
       27      682     269.447
       27      684     269.447
       27      696     269.447
       27      702     269.447
       27      706     269.447
       27      708     269.447
       27      710     269.447
       27      716     269.447
       27      724     269.447
       27      732     269.447
       27      734     269.447
       27      736     269.447
       27      738     269.447
       27      754     269.447
       27      756     269.447
       27      758     269.447
       27      760     269.447
       27      762     269.447
       27      764     269.447
       27      788     269.447
       27      792     269.447
       27      794     269.447
       27      796     269.447
       27      798     269.447
       27      800     269.447
       27      814     269.447
       27      822     269.447
       27      824     269.447
       27      826     269.447
       27      828     269.447
       27      830     269.447
       27      832     269.447
       27      856     269.447
       27      858     269.447
       27      860     269.447
       27      862     269.447
       27      864     269.447
       27      866     269.447
       27      868     269.447
       27      870     269.447
       27      896     269.447
       27      898     269.447
       27      900     269.447
       27      902     269.447
       27      904     269.447
       27      906     269.447
       27      908     269.447
       27      918     269.447
       27      940     269.447
       27      942     269.447
       27      944     269.447
       27      946     269.447
       27      948     269.447
       27      950     269.447
       27      982     269.447
       27      984     269.447
       27      986     269.447
       27      988     269.447
       27      990     269.447
       27      992     269.447
       27      994     269.447
       27      996     269.447
       29      136     274.551
       29      138     274.551
       29      140     274.551
       29      142     274.551
       29      144     274.551
       29      146     274.551
       29      148     274.551
       29      150     274.551
       29      152     274.551
       29      154     274.551
       29      156     274.551
       29      158     274.551
       29      160     274.551
       29      162     274.551
       29      164     274.551
       29      166     274.551
       29      168     274.551
       29      170     274.551
       29      172     274.551
       29      174     274.551
       29      176     274.551
       29      178     274.551
       29      180     274.551
       29      182     274.551
       29      184     274.551
       29      186     274.551
       29      188     274.551
       29      190     274.551
       29      192     274.551
       29      194     274.551
       29      196     274.551
       29      198     274.551
       29      200     274.551
       29      202     274.551
       29      204     274.551
       29      206     274.551
       29      208     274.551
       29      210     274.551
       29      212     274.551
       29      214     274.551
       29      216     274.551
       29      218     274.551
       29      220     274.551
       29      222     274.551
       29      224     274.551
       29      226     274.551
       29      228     274.551
       29      230     274.551
       29      232     274.551
       29      234     274.551
       29      238     274.551
       29      240     274.551
       29      242     274.551
       29      244     274.551
       29      246     274.551
       29      250     274.551
       29      252     274.551
       29      254     274.551
       29      256     274.551
       29      258     274.551
       29      260     274.551
       29      262     274.551
       29      266     274.551
       29      268     274.551
       29      272     274.551
       29      274     274.551
       29      276     274.551
       29      278     274.551
       29      280     274.551
       29      282     274.551
       29      284     274.551
       29      286     274.551
       29      290     274.551
       29      292     274.551
       29      294     274.551
       29      298     274.551
       29      300     274.551
       29      302     274.551
       29      306     274.551
       29      308     274.551
       29      312     274.551
       29      314     274.551
       29      316     274.551
       29      322     274.551
       29      326     274.551
       29      328     274.551
       29      330     274.551
       29      334     274.551
       29      336     274.551
       29      340     274.551
       29      342     274.551
       29      344     274.551
       29      346     274.551
       29      348     274.551
       29      350     274.551
       29      352     274.551
       29      356     274.551
       29      358     274.551
       29      362     274.551
       29      364     274.551
       29      366     274.551
       29      368     274.551
       29      370     274.551
       29      372     274.551
       29      376     274.551
       29      378     274.551
       29      382     274.551
       29      384     274.551
       29      388     274.551
       29      390     274.551
       29      392     274.551
       29      394     274.551
       29      396     274.551
       29      398     274.551
       29      400     274.551
       29      402     274.551
       29      404     274.551
       29      406     274.551
       29      408     274.551
       29      412     274.551
       29      414     274.551
       29      416     274.551
       29      418     274.551
       29      422     274.551
       29      424     274.551
       29      426     274.551
       29      428     274.551
       29      430     274.551
       29      434     274.551
       29      436     274.551
       29      438     274.551
       29      442     274.551
       29      444     274.551
       29      446     274.551
       29      448     274.551
       29      454     274.551
       29      458     274.551
       29      460     274.551
       29      462     274.551
       29      464     274.551
       29      466     274.551
       29      468     274.551
       29      472     274.551
       29      474     274.551
       29      476     274.551
       29      480     274.551
       29      484     274.551
       29      488     274.551
       29      490     274.551
       29      494     274.551
       29      496     274.551
       29      498     274.551
       29      504     274.551
       29      506     274.551
       29      508     274.551
       29      512     274.551
       29      514     274.551
       29      518     274.551
       29      520     274.551
       29      522     274.551
       29      526     274.551
       29      528     274.551
       29      532     274.551
       29      534     274.551
       29      540     274.551
       29      544     274.551
       29      546     274.551
       29      548     274.551
       29      552     274.551
       29      554     274.551
       29      556     274.551
       29      558     274.551
       29      562     274.551
       29      564     274.551
       29      568     274.551
       29      570     274.551
       29      578     274.551
       29      580     274.551
       29      586     274.551
       29      592     274.551
       29      594     274.551
       29      596     274.551
       29      598     274.551
       29      600     274.551
       29      602     274.551
       29      604     274.551
       29      608     274.551
       29      610     274.551
       29      612     274.551
       29      614     274.551
       29      616     274.551
       29      618     274.551
       29      620     274.551
       29      622     274.551
       29      624     274.551
       29      626     274.551
       29      630     274.551
       29      632     274.551
       29      636     274.551
       29      638     274.551
       29      640     274.551
       29      644     274.551
       29      654     274.551
       29      658     274.551
       29      662     274.551
       29      664     274.551
       29      670     274.551
       29      674     274.551
       29      676     274.551
       29      678     274.551
       29      680     274.551
       29      682     274.551
       29      704     274.551
       29      706     274.551
       29      708     274.551
       29      714     274.551
       29      718     274.551
       29      732     274.551
       29      734     274.551
       29      736     274.551
       29      744     274.551
       29      750     274.551
       29      756     274.551
       29      758     274.551
       29      760     274.551
       29      762     274.551
       29      764     274.551
       29      788     274.551
       29      790     274.551
       29      792     274.551
       29      820     274.551
       29      822     274.551
       29      824     274.551
       29      826     274.551
       29      836     274.551
       29      846     274.551
       29      848     274.551
       29      856     274.551
       29      858     274.551
       29      860     274.551
       29      862     274.551
       29      894     274.551
       29      896     274.551
       29      898     274.551
       29      900     274.551
       29      902     274.551
       29      918     274.551
       29      928     274.551
       29      932     274.551
       29      936     274.551
       29      938     274.551
       29      940     274.551
       29      942     274.551
       29      946     274.551
       29      954     274.551
       29      968     274.551
       29      978     274.551
       29      980     274.551
       29      982     274.551
       29      984     274.551
       29      986     274.551
       29      988     274.551
       31      164     279.242
       31      166     279.242
       31      168     279.242
       31      170     279.242
       31      172     279.242
       31      174     279.242
       31      176     279.242
       31      178     279.242
       31      180     279.242
       31      182     279.242
       31      184     279.242
       31      186     279.242
       31      188     279.242
       31      190     279.242
       31      192     279.242
       31      194     279.242
       31      196     279.242
       31      198     279.242
       31      200     279.242
       31      202     279.242
       31      204     279.242
       31      206     279.242
       31      208     279.242
       31      210     279.242
       31      212     279.242
       31      214     279.242
       31      216     279.242
       31      218     279.242
       31      220     279.242
       31      222     279.242
       31      224     279.242
       31      226     279.242
       31      228     279.242
       31      230     279.242
       31      232     279.242
       31      234     279.242
       31      236     279.242
       31      238     279.242
       31      240     279.242
       31      242     279.242
       31      244     279.242
       31      246     279.242
       31      248     279.242
       31      250     279.242
       31      252     279.242
       31      254     279.242
       31      256     279.242
       31      258     279.242
       31      260     279.242
       31      262     279.242
       31      264     279.242
       31      266     279.242
       31      270     279.242
       31      272     279.242
       31      274     279.242
       31      276     279.242
       31      278     279.242
       31      280     279.242
       31      282     279.242
       31      284     279.242
       31      288     279.242
       31      290     279.242
       31      292     279.242
       31      294     279.242
       31      296     279.242
       31      298     279.242
       31      300     279.242
       31      302     279.242
       31      304     279.242
       31      306     279.242
       31      308     279.242
       31      312     279.242
       31      314     279.242
       31      316     279.242
       31      318     279.242
       31      320     279.242
       31      322     279.242
       31      324     279.242
       31      326     279.242
       31      328     279.242
       31      330     279.242
       31      332     279.242
       31      334     279.242
       31      338     279.242
       31      340     279.242
       31      342     279.242
       31      344     279.242
       31      346     279.242
       31      348     279.242
       31      350     279.242
       31      352     279.242
       31      356     279.242
       31      358     279.242
       31      360     279.242
       31      362     279.242
       31      364     279.242
       31      366     279.242
       31      370     279.242
       31      372     279.242
       31      374     279.242
       31      376     279.242
       31      378     279.242
       31      380     279.242
       31      384     279.242
       31      386     279.242
       31      388     279.242
       31      390     279.242
       31      392     279.242
       31      394     279.242
       31      396     279.242
       31      398     279.242
       31      400     279.242
       31      402     279.242
       31      406     279.242
       31      408     279.242
       31      410     279.242
       31      412     279.242
       31      414     279.242
       31      416     279.242
       31      422     279.242
       31      424     279.242
       31      426     279.242
       31      428     279.242
       31      430     279.242
       31      434     279.242
       31      436     279.242
       31      440     279.242
       31      442     279.242
       31      444     279.242
       31      446     279.242
       31      450     279.242
       31      452     279.242
       31      454     279.242
       31      456     279.242
       31      460     279.242
       31      462     279.242
       31      464     279.242
       31      466     279.242
       31      468     279.242
       31      470     279.242
       31      472     279.242
       31      474     279.242
       31      478     279.242
       31      484     279.242
       31      486     279.242
       31      488     279.242
       31      492     279.242
       31      494     279.242
       31      496     279.242
       31      504     279.242
       31      506     279.242
       31      508     279.242
       31      510     279.242
       31      514     279.242
       31      516     279.242
       31      518     279.242
       31      522     279.242
       31      524     279.242
       31      526     279.242
       31      528     279.242
       31      532     279.242
       31      534     279.242
       31      540     279.242
       31      542     279.242
       31      546     279.242
       31      548     279.242
       31      550     279.242
       31      552     279.242
       31      554     279.242
       31      556     279.242
       31      560     279.242
       31      562     279.242
       31      564     279.242
       31      566     279.242
       31      568     279.242
       31      572     279.242
       31      576     279.242
       31      578     279.242
       31      580     279.242
       31      582     279.242
       31      588     279.242
       31      594     279.242
       31      596     279.242
       31      598     279.242
       31      602     279.242
       31      614     279.242
       31      620     279.242
       31      622     279.242
       31      624     279.242
       31      626     279.242
       31      630     279.242
       31      634     279.242
       31      638     279.242
       31      642     279.242
       31      654     279.242
       31      656     279.242
       31      662     279.242
       31      666     279.242
       31      668     279.242
       31      678     279.242
       31      680     279.242
       31      682     279.242
       31      684     279.242
       31      696     279.242
       31      698     279.242
       31      702     279.242
       31      706     279.242
       31      708     279.242
       31      712     279.242
       31      718     279.242
       31      728     279.242
       31      732     279.242
       31      736     279.242
       31      744     279.242
       31      750     279.242
       31      752     279.242
       31      756     279.242
       31      758     279.242
       31      784     279.242
       31      786     279.242
       31      790     279.242
       31      792     279.242
       31      804     279.242
       31      816     279.242
       31      818     279.242
       31      820     279.242
       31      824     279.242
       31      826     279.242
       31      830     279.242
       31      838     279.242
       31      846     279.242
       31      850     279.242
       31      852     279.242
       31      854     279.242
       31      856     279.242
       31      888     279.242
       31      890     279.242
       31      904     279.242
       31      910     279.242
       31      918     279.242
       31      922     279.242
       31      926     279.242
       31      928     279.242
       31      930     279.242
       31      970     279.242
       31      972     279.242
       31      974     279.242
       31      978     279.242
       31      986     279.242
       31      988     279.242
       33      198     283.919
       33      200     283.919
       33      202     283.919
       33      204     283.919
       33      210     283.919
       33      212     283.919
       33      216     283.919
       33      218     283.919
       33      220     283.919
       33      222     283.919
       33      224     283.919
       33      226     283.919
       33      228     283.919
       33      230     283.919
       33      232     283.919
       33      234     283.919
       33      236     283.919
       33      238     283.919
       33      240     283.919
       33      242     283.919
       33      244     283.919
       33      246     283.919
       33      248     283.919
       33      250     283.919
       33      252     283.919
       33      256     283.919
       33      258     283.919
       33      260     283.919
       33      262     283.919
       33      264     283.919
       33      266     283.919
       33      268     283.919
       33      270     283.919
       33      274     283.919
       33      276     283.919
       33      278     283.919
       33      280     283.919
       33      282     283.919
       33      284     283.919
       33      286     283.919
       33      288     283.919
       33      290     283.919
       33      294     283.919
       33      296     283.919
       33      298     283.919
       33      300     283.919
       33      302     283.919
       33      304     283.919
       33      306     283.919
       33      308     283.919
       33      314     283.919
       33      318     283.919
       33      320     283.919
       33      322     283.919
       33      326     283.919
       33      328     283.919
       33      330     283.919
       33      332     283.919
       33      334     283.919
       33      336     283.919
       33      340     283.919
       33      342     283.919
       33      344     283.919
       33      346     283.919
       33      348     283.919
       33      350     283.919
       33      352     283.919
       33      356     283.919
       33      358     283.919
       33      360     283.919
       33      362     283.919
       33      366     283.919
       33      368     283.919
       33      370     283.919
       33      372     283.919
       33      378     283.919
       33      380     283.919
       33      382     283.919
       33      388     283.919
       33      394     283.919
       33      396     283.919
       33      398     283.919
       33      400     283.919
       33      404     283.919
       33      406     283.919
       33      408     283.919
       33      410     283.919
       33      412     283.919
       33      414     283.919
       33      416     283.919
       33      418     283.919
       33      420     283.919
       33      422     283.919
       33      426     283.919
       33      428     283.919
       33      430     283.919
       33      432     283.919
       33      434     283.919
       33      436     283.919
       33      438     283.919
       33      440     283.919
       33      442     283.919
       33      444     283.919
       33      450     283.919
       33      452     283.919
       33      454     283.919
       33      456     283.919
       33      460     283.919
       33      462     283.919
       33      466     283.919
       33      470     283.919
       33      472     283.919
       33      474     283.919
       33      476     283.919
       33      478     283.919
       33      482     283.919
       33      484     283.919
       33      486     283.919
       33      488     283.919
       33      494     283.919
       33      500     283.919
       33      502     283.919
       33      504     283.919
       33      506     283.919
       33      510     283.919
       33      512     283.919
       33      514     283.919
       33      516     283.919
       33      518     283.919
       33      520     283.919
       33      528     283.919
       33      532     283.919
       33      534     283.919
       33      540     283.919
       33      542     283.919
       33      544     283.919
       33      548     283.919
       33      550     283.919
       33      552     283.919
       33      556     283.919
       33      558     283.919
       33      560     283.919
       33      562     283.919
       33      568     283.919
       33      570     283.919
       33      572     283.919
       33      574     283.919
       33      578     283.919
       33      586     283.919
       33      590     283.919
       33      592     283.919
       33      596     283.919
       33      602     283.919
       33      604     283.919
       33      606     283.919
       33      608     283.919
       33      610     283.919
       33      626     283.919
       33      630     283.919
       33      632     283.919
       33      636     283.919
       33      638     283.919
       33      644     283.919
       33      646     283.919
       33      648     283.919
       33      650     283.919
       33      652     283.919
       33      654     283.919
       33      656     283.919
       33      658     283.919
       33      660     283.919
       33      664     283.919
       33      666     283.919
       33      670     283.919
       33      674     283.919
       33      678     283.919
       33      680     283.919
       33      684     283.919
       33      686     283.919
       33      688     283.919
       33      690     283.919
       33      692     283.919
       33      698     283.919
       33      700     283.919
       33      702     283.919
       33      706     283.919
       33      708     283.919
       33      714     283.919
       33      722     283.919
       33      726     283.919
       33      730     283.919
       33      734     283.919
       33      736     283.919
       33      740     283.919
       33      748     283.919
       33      752     283.919
       33      754     283.919
       33      778     283.919
       33      796     283.919
       33      806     283.919
       33      810     283.919
       33      820     283.919
       33      832     283.919
       33      838     283.919
       33      842     283.919
       33      850     283.919
       33      854     283.919
       33      878     283.919
       33      880     283.919
       33      896     283.919
       33      912     283.919
       33      918     283.919
       33      928     283.919
       33      932     283.919
       33      944     283.919
       33      950     283.919
       33      960     283.919
       33      962     283.919
       33      970     283.919
       33      996     283.919
       33      998     283.919
       35      246     288.380
       35      248     288.380
       35      250     288.380
       35      252     288.380
       35      254     288.380
       35      256     288.380
       35      258     288.380
       35      260     288.380
       35      262     288.380
       35      264     288.380
       35      266     288.380
       35      268     288.380
       35      270     288.380
       35      272     288.380
       35      274     288.380
       35      276     288.380
       35      278     288.380
       35      280     288.380
       35      282     288.380
       35      284     288.380
       35      286     288.380
       35      288     288.380
       35      290     288.380
       35      292     288.380
       35      294     288.380
       35      298     288.380
       35      300     288.380
       35      302     288.380
       35      306     288.380
       35      308     288.380
       35      310     288.380
       35      312     288.380
       35      314     288.380
       35      316     288.380
       35      318     288.380
       35      320     288.380
       35      324     288.380
       35      328     288.380
       35      330     288.380
       35      332     288.380
       35      336     288.380
       35      338     288.380
       35      340     288.380
       35      342     288.380
       35      344     288.380
       35      346     288.380
       35      348     288.380
       35      354     288.380
       35      358     288.380
       35      362     288.380
       35      364     288.380
       35      368     288.380
       35      370     288.380
       35      374     288.380
       35      376     288.380
       35      382     288.380
       35      386     288.380
       35      388     288.380
       35      390     288.380
       35      394     288.380
       35      396     288.380
       35      400     288.380
       35      402     288.380
       35      404     288.380
       35      412     288.380
       35      416     288.380
       35      420     288.380
       35      424     288.380
       35      426     288.380
       35      428     288.380
       35      432     288.380
       35      434     288.380
       35      436     288.380
       35      438     288.380
       35      440     288.380
       35      442     288.380
       35      444     288.380
       35      450     288.380
       35      452     288.380
       35      454     288.380
       35      456     288.380
       35      460     288.380
       35      464     288.380
       35      466     288.380
       35      470     288.380
       35      472     288.380
       35      474     288.380
       35      478     288.380
       35      480     288.380
       35      482     288.380
       35      486     288.380
       35      488     288.380
       35      492     288.380
       35      498     288.380
       35      500     288.380
       35      504     288.380
       35      506     288.380
       35      508     288.380
       35      510     288.380
       35      514     288.380
       35      516     288.380
       35      518     288.380
       35      520     288.380
       35      524     288.380
       35      526     288.380
       35      532     288.380
       35      534     288.380
       35      536     288.380
       35      538     288.380
       35      544     288.380
       35      546     288.380
       35      548     288.380
       35      550     288.380
       35      552     288.380
       35      554     288.380
       35      556     288.380
       35      564     288.380
       35      566     288.380
       35      570     288.380
       35      574     288.380
       35      580     288.380
       35      582     288.380
       35      584     288.380
       35      586     288.380
       35      588     288.380
       35      594     288.380
       35      596     288.380
       35      598     288.380
       35      600     288.380
       35      604     288.380
       35      606     288.380
       35      610     288.380
       35      628     288.380
       35      630     288.380
       35      632     288.380
       35      638     288.380
       35      642     288.380
       35      646     288.380
       35      648     288.380
       35      650     288.380
       35      654     288.380
       35      658     288.380
       35      660     288.380
       35      666     288.380
       35      668     288.380
       35      672     288.380
       35      674     288.380
       35      676     288.380
       35      682     288.380
       35      684     288.380
       35      686     288.380
       35      688     288.380
       35      690     288.380
       35      698     288.380
       35      708     288.380
       35      710     288.380
       35      712     288.380
       35      718     288.380
       35      726     288.380
       35      730     288.380
       35      732     288.380
       35      734     288.380
       35      736     288.380
       35      748     288.380
       35      752     288.380
       35      758     288.380
       35      760     288.380
       35      762     288.380
       35      764     288.380
       35      766     288.380
       35      792     288.380
       35      794     288.380
       35      802     288.380
       35      806     288.380
       35      812     288.380
       35      816     288.380
       35      820     288.380
       35      822     288.380
       35      824     288.380
       35      826     288.380
       35      830     288.380
       35      832     288.380
       35      836     288.380
       35      842     288.380
       35      854     288.380
       35      856     288.380
       35      858     288.380
       35      886     288.380
       35      888     288.380
       35      902     288.380
       35      914     288.380
       35      918     288.380
       35      924     288.380
       35      930     288.380
       35      934     288.380
       35      950     288.380
       35      956     288.380
       35      968     288.380
       35      982     288.380
       37      274     292.714
       37      276     292.714
       37      280     292.714
       37      282     292.714
       37      284     292.714
       37      286     292.714
       37      288     292.714
       37      290     292.714
       37      294     292.714
       37      300     292.714
       37      302     292.714
       37      306     292.714
       37      308     292.714
       37      310     292.714
       37      312     292.714
       37      316     292.714
       37      320     292.714
       37      322     292.714
       37      324     292.714
       37      326     292.714
       37      328     292.714
       37      330     292.714
       37      332     292.714
       37      334     292.714
       37      336     292.714
       37      338     292.714
       37      340     292.714
       37      342     292.714
       37      344     292.714
       37      346     292.714
       37      348     292.714
       37      350     292.714
       37      352     292.714
       37      354     292.714
       37      358     292.714
       37      360     292.714
       37      362     292.714
       37      364     292.714
       37      368     292.714
       37      370     292.714
       37      374     292.714
       37      376     292.714
       37      380     292.714
       37      382     292.714
       37      384     292.714
       37      386     292.714
       37      388     292.714
       37      396     292.714
       37      398     292.714
       37      400     292.714
       37      404     292.714
       37      408     292.714
       37      410     292.714
       37      412     292.714
       37      416     292.714
       37      418     292.714
       37      422     292.714
       37      424     292.714
       37      426     292.714
       37      428     292.714
       37      430     292.714
       37      432     292.714
       37      434     292.714
       37      436     292.714
       37      438     292.714
       37      440     292.714
       37      442     292.714
       37      444     292.714
       37      446     292.714
       37      448     292.714
       37      450     292.714
       37      452     292.714
       37      454     292.714
       37      458     292.714
       37      460     292.714
       37      464     292.714
       37      468     292.714
       37      472     292.714
       37      474     292.714
       37      480     292.714
       37      484     292.714
       37      486     292.714
       37      488     292.714
       37      490     292.714
       37      492     292.714
       37      494     292.714
       37      496     292.714
       37      498     292.714
       37      502     292.714
       37      504     292.714
       37      508     292.714
       37      510     292.714
       37      514     292.714
       37      518     292.714
       37      522     292.714
       37      524     292.714
       37      526     292.714
       37      530     292.714
       37      534     292.714
       37      542     292.714
       37      546     292.714
       37      548     292.714
       37      550     292.714
       37      552     292.714
       37      558     292.714
       37      560     292.714
       37      566     292.714
       37      574     292.714
       37      576     292.714
       37      580     292.714
       37      582     292.714
       37      590     292.714
       37      592     292.714
       37      594     292.714
       37      600     292.714
       37      602     292.714
       37      606     292.714
       37      612     292.714
       37      614     292.714
       37      624     292.714
       37      626     292.714
       37      628     292.714
       37      636     292.714
       37      638     292.714
       37      644     292.714
       37      646     292.714
       37      650     292.714
       37      652     292.714
       37      654     292.714
       37      656     292.714
       37      658     292.714
       37      664     292.714
       37      670     292.714
       37      676     292.714
       37      688     292.714
       37      690     292.714
       37      692     292.714
       37      694     292.714
       37      696     292.714
       37      698     292.714
       37      706     292.714
       37      710     292.714
       37      712     292.714
       37      716     292.714
       37      720     292.714
       37      724     292.714
       37      728     292.714
       37      732     292.714
       37      736     292.714
       37      740     292.714
       37      744     292.714
       37      750     292.714
       37      752     292.714
       37      764     292.714
       37      766     292.714
       37      782     292.714
       37      788     292.714
       37      794     292.714
       37      798     292.714
       37      802     292.714
       37      804     292.714
       37      808     292.714
       37      826     292.714
       37      830     292.714
       37      836     292.714
       37      846     292.714
       37      848     292.714
       37      864     292.714
       37      880     292.714
       37      882     292.714
       37      888     292.714
       37      890     292.714
       37      896     292.714
       37      904     292.714
       37      906     292.714
       37      912     292.714
       37      914     292.714
       37      924     292.714
       37      928     292.714
       37      942     292.714
       37      946     292.714
       37      950     292.714
       37      956     292.714
       37      962     292.714
       37      964     292.714
       39      292     297.029
       39      294     297.029
       39      298     297.029
       39      300     297.029
       39      302     297.029
       39      304     297.029
       39      306     297.029
       39      308     297.029
       39      310     297.029
       39      312     297.029
       39      314     297.029
       39      318     297.029
       39      322     297.029
       39      326     297.029
       39      328     297.029
       39      330     297.029
       39      332     297.029
       39      334     297.029
       39      338     297.029
       39      340     297.029
       39      342     297.029
       39      344     297.029
       39      348     297.029
       39      350     297.029
       39      352     297.029
       39      354     297.029
       39      356     297.029
       39      358     297.029
       39      362     297.029
       39      364     297.029
       39      368     297.029
       39      370     297.029
       39      372     297.029
       39      374     297.029
       39      376     297.029
       39      380     297.029
       39      382     297.029
       39      388     297.029
       39      392     297.029
       39      394     297.029
       39      400     297.029
       39      402     297.029
       39      406     297.029
       39      408     297.029
       39      410     297.029
       39      414     297.029
       39      416     297.029
       39      418     297.029
       39      420     297.029
       39      422     297.029
       39      424     297.029
       39      426     297.029
       39      430     297.029
       39      432     297.029
       39      434     297.029
       39      438     297.029
       39      440     297.029
       39      442     297.029
       39      444     297.029
       39      446     297.029
       39      448     297.029
       39      452     297.029
       39      456     297.029
       39      458     297.029
       39      460     297.029
       39      462     297.029
       39      466     297.029
       39      468     297.029
       39      470     297.029
       39      472     297.029
       39      474     297.029
       39      476     297.029
       39      478     297.029
       39      480     297.029
       39      482     297.029
       39      484     297.029
       39      486     297.029
       39      488     297.029
       39      490     297.029
       39      492     297.029
       39      494     297.029
       39      498     297.029
       39      500     297.029
       39      502     297.029
       39      506     297.029
       39      508     297.029
       39      512     297.029
       39      514     297.029
       39      518     297.029
       39      524     297.029
       39      526     297.029
       39      528     297.029
       39      530     297.029
       39      532     297.029
       39      534     297.029
       39      536     297.029
       39      540     297.029
       39      542     297.029
       39      544     297.029
       39      546     297.029
       39      550     297.029
       39      552     297.029
       39      554     297.029
       39      556     297.029
       39      558     297.029
       39      560     297.029
       39      562     297.029
       39      566     297.029
       39      568     297.029
       39      570     297.029
       39      574     297.029
       39      576     297.029
       39      578     297.029
       39      582     297.029
       39      584     297.029
       39      586     297.029
       39      590     297.029
       39      592     297.029
       39      594     297.029
       39      600     297.029
       39      602     297.029
       39      606     297.029
       39      608     297.029
       39      610     297.029
       39      612     297.029
       39      616     297.029
       39      622     297.029
       39      624     297.029
       39      628     297.029
       39      630     297.029
       39      632     297.029
       39      638     297.029
       39      642     297.029
       39      644     297.029
       39      646     297.029
       39      650     297.029
       39      652     297.029
       39      658     297.029
       39      660     297.029
       39      666     297.029
       39      674     297.029
       39      680     297.029
       39      694     297.029
       39      696     297.029
       39      702     297.029
       39      704     297.029
       39      708     297.029
       39      712     297.029
       39      714     297.029
       39      718     297.029
       39      722     297.029
       39      728     297.029
       39      732     297.029
       39      738     297.029
       39      740     297.029
       39      746     297.029
       39      748     297.029
       39      756     297.029
       39      758     297.029
       39      764     297.029
       39      766     297.029
       39      768     297.029
       39      770     297.029
       39      772     297.029
       39      774     297.029
       39      776     297.029
       39      780     297.029
       39      782     297.029
       39      786     297.029
       39      788     297.029
       39      790     297.029
       39      796     297.029
       39      798     297.029
       39      800     297.029
       39      814     297.029
       39      826     297.029
       39      828     297.029
       39      832     297.029
       39      834     297.029
       39      846     297.029
       39      850     297.029
       39      858     297.029
       39      860     297.029
       39      862     297.029
       39      864     297.029
       39      866     297.029
       39      868     297.029
       39      870     297.029
       39      872     297.029
       39      880     297.029
       39      882     297.029
       39      884     297.029
       39      886     297.029
       39      896     297.029
       39      900     297.029
       39      906     297.029
       39      908     297.029
       39      912     297.029
       39      922     297.029
       39      936     297.029
       39      940     297.029
       39      946     297.029
       39      952     297.029
       39      964     297.029
       39      968     297.029
       39      970     297.029
       39      980     297.029
       39      982     297.029
       39      984     297.029
       39      986     297.029
       39      988     297.029
       39      990     297.029
       41      306     301.086
       41      308     301.086
       41      310     301.086
       41      312     301.086
       41      316     301.086
       41      318     301.086
       41      320     301.086
       41      322     301.086
       41      324     301.086
       41      326     301.086
       41      328     301.086
       41      330     301.086
       41      332     301.086
       41      334     301.086
       41      338     301.086
       41      342     301.086
       41      346     301.086
       41      348     301.086
       41      350     301.086
       41      354     301.086
       41      356     301.086
       41      358     301.086
       41      360     301.086
       41      362     301.086
       41      368     301.086
       41      370     301.086
       41      374     301.086
       41      376     301.086
       41      380     301.086
       41      382     301.086
       41      386     301.086
       41      388     301.086
       41      390     301.086
       41      392     301.086
       41      394     301.086
       41      398     301.086
       41      400     301.086
       41      402     301.086
       41      404     301.086
       41      406     301.086
       41      408     301.086
       41      412     301.086
       41      414     301.086
       41      416     301.086
       41      420     301.086
       41      422     301.086
       41      424     301.086
       41      428     301.086
       41      430     301.086
       41      432     301.086
       41      436     301.086
       41      438     301.086
       41      440     301.086
       41      442     301.086
       41      444     301.086
       41      446     301.086
       41      448     301.086
       41      450     301.086
       41      452     301.086
       41      454     301.086
       41      456     301.086
       41      458     301.086
       41      460     301.086
       41      464     301.086
       41      466     301.086
       41      468     301.086
       41      470     301.086
       41      474     301.086
       41      476     301.086
       41      478     301.086
       41      480     301.086
       41      482     301.086
       41      484     301.086
       41      486     301.086
       41      488     301.086
       41      490     301.086
       41      492     301.086
       41      496     301.086
       41      498     301.086
       41      500     301.086
       41      502     301.086
       41      504     301.086
       41      510     301.086
       41      512     301.086
       41      514     301.086
       41      522     301.086
       41      524     301.086
       41      526     301.086
       41      528     301.086
       41      530     301.086
       41      534     301.086
       41      536     301.086
       41      538     301.086
       41      540     301.086
       41      542     301.086
       41      546     301.086
       41      548     301.086
       41      550     301.086
       41      552     301.086
       41      554     301.086
       41      556     301.086
       41      558     301.086
       41      562     301.086
       41      566     301.086
       41      568     301.086
       41      570     301.086
       41      572     301.086
       41      578     301.086
       41      582     301.086
       41      584     301.086
       41      586     301.086
       41      588     301.086
       41      594     301.086
       41      596     301.086
       41      598     301.086
       41      602     301.086
       41      604     301.086
       41      606     301.086
       41      612     301.086
       41      614     301.086
       41      616     301.086
       41      618     301.086
       41      620     301.086
       41      622     301.086
       41      632     301.086
       41      634     301.086
       41      636     301.086
       41      638     301.086
       41      640     301.086
       41      642     301.086
       41      650     301.086
       41      652     301.086
       41      654     301.086
       41      656     301.086
       41      660     301.086
       41      662     301.086
       41      672     301.086
       41      678     301.086
       41      680     301.086
       41      682     301.086
       41      684     301.086
       41      692     301.086
       41      698     301.086
       41      700     301.086
       41      702     301.086
       41      708     301.086
       41      716     301.086
       41      718     301.086
       41      720     301.086
       41      730     301.086
       41      734     301.086
       41      744     301.086
       41      746     301.086
       41      750     301.086
       41      754     301.086
       41      758     301.086
       41      760     301.086
       41      762     301.086
       41      770     301.086
       41      772     301.086
       41      774     301.086
       41      776     301.086
       41      778     301.086
       41      780     301.086
       41      782     301.086
       41      788     301.086
       41      792     301.086
       41      800     301.086
       41      806     301.086
       41      808     301.086
       41      814     301.086
       41      818     301.086
       41      824     301.086
       41      832     301.086
       41      834     301.086
       41      838     301.086
       41      840     301.086
       41      844     301.086
       41      848     301.086
       41      852     301.086
       41      854     301.086
       41      856     301.086
       41      858     301.086
       41      868     301.086
       41      870     301.086
       41      872     301.086
       41      874     301.086
       41      876     301.086
       41      878     301.086
       41      880     301.086
       41      882     301.086
       41      890     301.086
       41      906     301.086
       41      908     301.086
       41      912     301.086
       41      918     301.086
       41      922     301.086
       41      924     301.086
       41      926     301.086
       41      928     301.086
       41      932     301.086
       41      944     301.086
       41      956     301.086
       41      960     301.086
       41      964     301.086
       41      968     301.086
       41      970     301.086
       41      972     301.086
       43      322     305.143
       43      326     305.143
       43      328     305.143
       43      332     305.143
       43      334     305.143
       43      338     305.143
       43      342     305.143
       43      346     305.143
       43      348     305.143
       43      350     305.143
       43      352     305.143
       43      356     305.143
       43      358     305.143
       43      362     305.143
       43      366     305.143
       43      368     305.143
       43      370     305.143
       43      372     305.143
       43      374     305.143
       43      376     305.143
       43      378     305.143
       43      380     305.143
       43      382     305.143
       43      388     305.143
       43      390     305.143
       43      392     305.143
       43      394     305.143
       43      396     305.143
       43      398     305.143
       43      400     305.143
       43      404     305.143
       43      406     305.143
       43      410     305.143
       43      412     305.143
       43      414     305.143
       43      418     305.143
       43      420     305.143
       43      426     305.143
       43      428     305.143
       43      430     305.143
       43      432     305.143
       43      434     305.143
       43      436     305.143
       43      438     305.143
       43      444     305.143
       43      446     305.143
       43      452     305.143
       43      454     305.143
       43      456     305.143
       43      458     305.143
       43      460     305.143
       43      462     305.143
       43      464     305.143
       43      466     305.143
       43      468     305.143
       43      470     305.143
       43      472     305.143
       43      474     305.143
       43      476     305.143
       43      482     305.143
       43      484     305.143
       43      486     305.143
       43      488     305.143
       43      490     305.143
       43      492     305.143
       43      494     305.143
       43      496     305.143
       43      500     305.143
       43      502     305.143
       43      504     305.143
       43      506     305.143
       43      508     305.143
       43      516     305.143
       43      518     305.143
       43      520     305.143
       43      522     305.143
       43      528     305.143
       43      530     305.143
       43      532     305.143
       43      534     305.143
       43      542     305.143
       43      544     305.143
       43      546     305.143
       43      548     305.143
       43      550     305.143
       43      556     305.143
       43      558     305.143
       43      560     305.143
       43      562     305.143
       43      564     305.143
       43      566     305.143
       43      572     305.143
       43      574     305.143
       43      576     305.143
       43      578     305.143
       43      580     305.143
       43      582     305.143
       43      586     305.143
       43      590     305.143
       43      592     305.143
       43      594     305.143
       43      596     305.143
       43      598     305.143
       43      604     305.143
       43      606     305.143
       43      608     305.143
       43      610     305.143
       43      618     305.143
       43      620     305.143
       43      622     305.143
       43      624     305.143
       43      626     305.143
       43      630     305.143
       43      632     305.143
       43      634     305.143
       43      636     305.143
       43      638     305.143
       43      644     305.143
       43      646     305.143
       43      648     305.143
       43      650     305.143
       43      652     305.143
       43      656     305.143
       43      662     305.143
       43      664     305.143
       43      666     305.143
       43      668     305.143
       43      674     305.143
       43      676     305.143
       43      678     305.143
       43      680     305.143
       43      682     305.143
       43      684     305.143
       43      686     305.143
       43      688     305.143
       43      690     305.143
       43      692     305.143
       43      694     305.143
       43      696     305.143
       43      700     305.143
       43      708     305.143
       43      710     305.143
       43      714     305.143
       43      716     305.143
       43      720     305.143
       43      730     305.143
       43      732     305.143
       43      734     305.143
       43      740     305.143
       43      744     305.143
       43      746     305.143
       43      748     305.143
       43      758     305.143
       43      766     305.143
       43      768     305.143
       43      770     305.143
       43      772     305.143
       43      774     305.143
       43      792     305.143
       43      794     305.143
       43      800     305.143
       43      802     305.143
       43      808     305.143
       43      816     305.143
       43      822     305.143
       43      826     305.143
       43      832     305.143
       43      838     305.143
       43      840     305.143
       43      856     305.143
       43      864     305.143
       43      876     305.143
       43      892     305.143
       43      896     305.143
       43      902     305.143
       43      904     305.143
       43      908     305.143
       43      910     305.143
       43      928     305.143
       43      930     305.143
       43      934     305.143
       43      938     305.143
       43      940     305.143
       43      944     305.143
       43      946     305.143
       43      952     305.143
       43      970     305.143
       43      972     305.143
       43      992     305.143
       43      994     305.143
       43      996     305.143
       43      998     305.143
       45      334     309.135
       45      338     309.135
       45      342     309.135
       45      344     309.135
       45      346     309.135
       45      348     309.135
       45      350     309.135
       45      352     309.135
       45      354     309.135
       45      356     309.135
       45      358     309.135
       45      360     309.135
       45      372     309.135
       45      376     309.135
       45      378     309.135
       45      380     309.135
       45      382     309.135
       45      384     309.135
       45      386     309.135
       45      388     309.135
       45      390     309.135
       45      392     309.135
       45      394     309.135
       45      396     309.135
       45      398     309.135
       45      402     309.135
       45      404     309.135
       45      406     309.135
       45      408     309.135
       45      410     309.135
       45      412     309.135
       45      416     309.135
       45      418     309.135
       45      420     309.135
       45      424     309.135
       45      426     309.135
       45      432     309.135
       45      434     309.135
       45      440     309.135
       45      442     309.135
       45      444     309.135
       45      448     309.135
       45      450     309.135
       45      452     309.135
       45      454     309.135
       45      460     309.135
       45      462     309.135
       45      466     309.135
       45      470     309.135
       45      472     309.135
       45      474     309.135
       45      476     309.135
       45      478     309.135
       45      480     309.135
       45      482     309.135
       45      484     309.135
       45      486     309.135
       45      488     309.135
       45      490     309.135
       45      492     309.135
       45      494     309.135
       45      498     309.135
       45      502     309.135
       45      504     309.135
       45      510     309.135
       45      512     309.135
       45      514     309.135
       45      516     309.135
       45      518     309.135
       45      520     309.135
       45      526     309.135
       45      528     309.135
       45      530     309.135
       45      532     309.135
       45      534     309.135
       45      536     309.135
       45      538     309.135
       45      540     309.135
       45      542     309.135
       45      544     309.135
       45      546     309.135
       45      548     309.135
       45      550     309.135
       45      552     309.135
       45      554     309.135
       45      556     309.135
       45      558     309.135
       45      562     309.135
       45      564     309.135
       45      566     309.135
       45      568     309.135
       45      578     309.135
       45      580     309.135
       45      582     309.135
       45      584     309.135
       45      586     309.135
       45      592     309.135
       45      594     309.135
       45      596     309.135
       45      598     309.135
       45      600     309.135
       45      602     309.135
       45      604     309.135
       45      606     309.135
       45      608     309.135
       45      610     309.135
       45      612     309.135
       45      616     309.135
       45      618     309.135
       45      620     309.135
       45      624     309.135
       45      626     309.135
       45      628     309.135
       45      632     309.135
       45      634     309.135
       45      636     309.135
       45      638     309.135
       45      640     309.135
       45      642     309.135
       45      644     309.135
       45      650     309.135
       45      654     309.135
       45      656     309.135
       45      658     309.135
       45      660     309.135
       45      664     309.135
       45      668     309.135
       45      670     309.135
       45      672     309.135
       45      674     309.135
       45      676     309.135
       45      678     309.135
       45      680     309.135
       45      682     309.135
       45      684     309.135
       45      686     309.135
       45      688     309.135
       45      694     309.135
       45      696     309.135
       45      698     309.135
       45      700     309.135
       45      702     309.135
       45      704     309.135
       45      706     309.135
       45      714     309.135
       45      716     309.135
       45      718     309.135
       45      720     309.135
       45      724     309.135
       45      726     309.135
       45      728     309.135
       45      730     309.135
       45      732     309.135
       45      734     309.135
       45      744     309.135
       45      746     309.135
       45      748     309.135
       45      752     309.135
       45      754     309.135
       45      756     309.135
       45      758     309.135
       45      760     309.135
       45      762     309.135
       45      764     309.135
       45      774     309.135
       45      776     309.135
       45      778     309.135
       45      780     309.135
       45      782     309.135
       45      784     309.135
       45      786     309.135
       45      788     309.135
       45      806     309.135
       45      808     309.135
       45      810     309.135
       45      812     309.135
       45      814     309.135
       45      816     309.135
       45      820     309.135
       45      834     309.135
       45      840     309.135
       45      842     309.135
       45      850     309.135
       45      852     309.135
       45      854     309.135
       45      856     309.135
       45      878     309.135
       45      880     309.135
       45      884     309.135
       45      886     309.135
       45      910     309.135
       45      916     309.135
       45      920     309.135
       45      924     309.135
       45      928     309.135
       45      932     309.135
       45      952     309.135
       45      954     309.135
       45      960     309.135
       45      962     309.135
       45      964     309.135
       45      970     309.135
       45      994     309.135
       45      996     309.135
       45      998     309.135
       47      354     312.967
       47      358     312.967
       47      360     312.967
       47      362     312.967
       47      364     312.967
       47      366     312.967
       47      368     312.967
       47      370     312.967
       47      372     312.967
       47      374     312.967
       47      376     312.967
       47      378     312.967
       47      384     312.967
       47      386     312.967
       47      388     312.967
       47      390     312.967
       47      392     312.967
       47      394     312.967
       47      398     312.967
       47      400     312.967
       47      402     312.967
       47      406     312.967
       47      408     312.967
       47      414     312.967
       47      420     312.967
       47      422     312.967
       47      424     312.967
       47      426     312.967
       47      432     312.967
       47      434     312.967
       47      436     312.967
       47      438     312.967
       47      440     312.967
       47      444     312.967
       47      446     312.967
       47      448     312.967
       47      450     312.967
       47      454     312.967
       47      456     312.967
       47      458     312.967
       47      466     312.967
       47      468     312.967
       47      470     312.967
       47      472     312.967
       47      474     312.967
       47      476     312.967
       47      482     312.967
       47      484     312.967
       47      486     312.967
       47      488     312.967
       47      494     312.967
       47      496     312.967
       47      498     312.967
       47      500     312.967
       47      504     312.967
       47      506     312.967
       47      508     312.967
       47      510     312.967
       47      512     312.967
       47      514     312.967
       47      516     312.967
       47      518     312.967
       47      520     312.967
       47      524     312.967
       47      528     312.967
       47      530     312.967
       47      532     312.967
       47      534     312.967
       47      538     312.967
       47      540     312.967
       47      546     312.967
       47      548     312.967
       47      550     312.967
       47      554     312.967
       47      556     312.967
       47      558     312.967
       47      560     312.967
       47      562     312.967
       47      564     312.967
       47      566     312.967
       47      572     312.967
       47      574     312.967
       47      576     312.967
       47      578     312.967
       47      580     312.967
       47      584     312.967
       47      590     312.967
       47      592     312.967
       47      594     312.967
       47      596     312.967
       47      606     312.967
       47      608     312.967
       47      610     312.967
       47      612     312.967
       47      624     312.967
       47      626     312.967
       47      628     312.967
       47      630     312.967
       47      632     312.967
       47      634     312.967
       47      640     312.967
       47      642     312.967
       47      644     312.967
       47      646     312.967
       47      652     312.967
       47      654     312.967
       47      656     312.967
       47      658     312.967
       47      660     312.967
       47      662     312.967
       47      664     312.967
       47      666     312.967
       47      670     312.967
       47      672     312.967
       47      674     312.967
       47      684     312.967
       47      686     312.967
       47      688     312.967
       47      690     312.967
       47      702     312.967
       47      704     312.967
       47      706     312.967
       47      710     312.967
       47      714     312.967
       47      718     312.967
       47      720     312.967
       47      722     312.967
       47      728     312.967
       47      734     312.967
       47      736     312.967
       47      738     312.967
       47      740     312.967
       47      746     312.967
       47      748     312.967
       47      750     312.967
       47      752     312.967
       47      764     312.967
       47      766     312.967
       47      768     312.967
       47      770     312.967
       47      780     312.967
       47      782     312.967
       47      784     312.967
       47      790     312.967
       47      792     312.967
       47      794     312.967
       47      796     312.967
       47      798     312.967
       47      800     312.967
       47      804     312.967
       47      806     312.967
       47      810     312.967
       47      812     312.967
       47      814     312.967
       47      816     312.967
       47      818     312.967
       47      822     312.967
       47      824     312.967
       47      826     312.967
       47      828     312.967
       47      830     312.967
       47      834     312.967
       47      836     312.967
       47      838     312.967
       47      842     312.967
       47      844     312.967
       47      846     312.967
       47      848     312.967
       47      856     312.967
       47      858     312.967
       47      860     312.967
       47      862     312.967
       47      864     312.967
       47      866     312.967
       47      868     312.967
       47      870     312.967
       47      872     312.967
       47      876     312.967
       47      890     312.967
       47      896     312.967
       47      902     312.967
       47      908     312.967
       47      934     312.967
       47      938     312.967
       47      940     312.967
       47      954     312.967
       47      978     312.967
       47      980     312.967
       47      982     312.967
       47      984     312.967
       47      986     312.967
       47      988     312.967
       47      990     312.967
       49      370     316.799
       49      374     316.799
       49      384     316.799
       49      386     316.799
       49      390     316.799
       49      392     316.799
       49      400     316.799
       49      402     316.799
       49      404     316.799
       49      406     316.799
       49      408     316.799
       49      412     316.799
       49      416     316.799
       49      418     316.799
       49      420     316.799
       49      424     316.799
       49      426     316.799
       49      428     316.799
       49      430     316.799
       49      432     316.799
       49      434     316.799
       49      436     316.799
       49      438     316.799
       49      444     316.799
       49      448     316.799
       49      450     316.799
       49      452     316.799
       49      454     316.799
       49      458     316.799
       49      460     316.799
       49      462     316.799
       49      464     316.799
       49      472     316.799
       49      476     316.799
       49      478     316.799
       49      480     316.799
       49      482     316.799
       49      484     316.799
       49      490     316.799
       49      492     316.799
       49      494     316.799
       49      496     316.799
       49      500     316.799
       49      502     316.799
       49      506     316.799
       49      508     316.799
       49      510     316.799
       49      512     316.799
       49      514     316.799
       49      516     316.799
       49      518     316.799
       49      522     316.799
       49      524     316.799
       49      526     316.799
       49      538     316.799
       49      540     316.799
       49      542     316.799
       49      550     316.799
       49      552     316.799
       49      554     316.799
       49      556     316.799
       49      558     316.799
       49      564     316.799
       49      566     316.799
       49      568     316.799
       49      570     316.799
       49      572     316.799
       49      574     316.799
       49      580     316.799
       49      584     316.799
       49      586     316.799
       49      588     316.799
       49      590     316.799
       49      592     316.799
       49      596     316.799
       49      598     316.799
       49      600     316.799
       49      602     316.799
       49      604     316.799
       49      606     316.799
       49      608     316.799
       49      616     316.799
       49      618     316.799
       49      620     316.799
       49      622     316.799
       49      624     316.799
       49      630     316.799
       49      634     316.799
       49      636     316.799
       49      638     316.799
       49      640     316.799
       49      652     316.799
       49      654     316.799
       49      656     316.799
       49      660     316.799
       49      668     316.799
       49      670     316.799
       49      672     316.799
       49      684     316.799
       49      686     316.799
       49      688     316.799
       49      694     316.799
       49      700     316.799
       49      702     316.799
       49      704     316.799
       49      716     316.799
       49      718     316.799
       49      720     316.799
       49      726     316.799
       49      730     316.799
       49      732     316.799
       49      734     316.799
       49      736     316.799
       49      748     316.799
       49      750     316.799
       49      752     316.799
       49      754     316.799
       49      764     316.799
       49      766     316.799
       49      768     316.799
       49      770     316.799
       49      772     316.799
       49      774     316.799
       49      776     316.799
       49      780     316.799
       49      782     316.799
       49      784     316.799
       49      786     316.799
       49      790     316.799
       49      798     316.799
       49      800     316.799
       49      802     316.799
       49      806     316.799
       49      810     316.799
       49      812     316.799
       49      814     316.799
       49      816     316.799
       49      818     316.799
       49      828     316.799
       49      830     316.799
       49      832     316.799
       49      834     316.799
       49      836     316.799
       49      840     316.799
       49      844     316.799
       49      846     316.799
       49      848     316.799
       49      850     316.799
       49      862     316.799
       49      864     316.799
       49      866     316.799
       49      872     316.799
       49      874     316.799
       49      878     316.799
       49      880     316.799
       49      882     316.799
       49      884     316.799
       49      890     316.799
       49      894     316.799
       49      896     316.799
       49      898     316.799
       49      910     316.799
       49      912     316.799
       49      914     316.799
       49      916     316.799
       49      920     316.799
       49      928     316.799
       49      956     316.799
       49      958     316.799
       49      960     316.799
       49      966     316.799
       49      968     316.799
       49      970     316.799
       51      386     320.577
       51      390     320.577
       51      394     320.577
       51      396     320.577
       51      398     320.577
       51      400     320.577
       51      408     320.577
       51      410     320.577
       51      412     320.577
       51      414     320.577
       51      426     320.577
       51      428     320.577
       51      430     320.577
       51      432     320.577
       51      436     320.577
       51      438     320.577
       51      440     320.577
       51      444     320.577
       51      446     320.577
       51      448     320.577
       51      450     320.577
       51      458     320.577
       51      460     320.577
       51      464     320.577
       51      468     320.577
       51      472     320.577
       51      474     320.577
       51      476     320.577
       51      478     320.577
       51      480     320.577
       51      482     320.577
       51      486     320.577
       51      488     320.577
       51      492     320.577
       51      494     320.577
       51      496     320.577
       51      498     320.577
       51      504     320.577
       51      506     320.577
       51      508     320.577
       51      510     320.577
       51      512     320.577
       51      514     320.577
       51      516     320.577
       51      518     320.577
       51      520     320.577
       51      528     320.577
       51      530     320.577
       51      532     320.577
       51      544     320.577
       51      546     320.577
       51      548     320.577
       51      554     320.577
       51      556     320.577
       51      558     320.577
       51      560     320.577
       51      562     320.577
       51      564     320.577
       51      566     320.577
       51      570     320.577
       51      572     320.577
       51      574     320.577
       51      576     320.577
       51      578     320.577
       51      580     320.577
       51      582     320.577
       51      586     320.577
       51      588     320.577
       51      590     320.577
       51      592     320.577
       51      594     320.577
       51      596     320.577
       51      598     320.577
       51      600     320.577
       51      602     320.577
       51      604     320.577
       51      606     320.577
       51      608     320.577
       51      610     320.577
       51      612     320.577
       51      614     320.577
       51      616     320.577
       51      622     320.577
       51      624     320.577
       51      628     320.577
       51      630     320.577
       51      632     320.577
       51      638     320.577
       51      640     320.577
       51      642     320.577
       51      644     320.577
       51      646     320.577
       51      648     320.577
       51      662     320.577
       51      664     320.577
       51      666     320.577
       51      668     320.577
       51      678     320.577
       51      680     320.577
       51      682     320.577
       51      686     320.577
       51      688     320.577
       51      690     320.577
       51      694     320.577
       51      696     320.577
       51      698     320.577
       51      702     320.577
       51      706     320.577
       51      710     320.577
       51      712     320.577
       51      714     320.577
       51      716     320.577
       51      728     320.577
       51      730     320.577
       51      732     320.577
       51      734     320.577
       51      736     320.577
       51      738     320.577
       51      742     320.577
       51      744     320.577
       51      746     320.577
       51      748     320.577
       51      750     320.577
       51      760     320.577
       51      762     320.577
       51      764     320.577
       51      766     320.577
       51      768     320.577
       51      776     320.577
       51      778     320.577
       51      780     320.577
       51      782     320.577
       51      786     320.577
       51      792     320.577
       51      794     320.577
       51      796     320.577
       51      798     320.577
       51      800     320.577
       51      810     320.577
       51      812     320.577
       51      814     320.577
       51      816     320.577
       51      820     320.577
       51      822     320.577
       51      826     320.577
       51      828     320.577
       51      830     320.577
       51      832     320.577
       51      844     320.577
       51      846     320.577
       51      848     320.577
       51      850     320.577
       51      854     320.577
       51      860     320.577
       51      862     320.577
       51      864     320.577
       51      866     320.577
       51      878     320.577
       51      880     320.577
       51      882     320.577
       51      890     320.577
       51      894     320.577
       51      896     320.577
       51      898     320.577
       51      900     320.577
       51      910     320.577
       51      912     320.577
       51      914     320.577
       51      916     320.577
       51      926     320.577
       51      928     320.577
       51      930     320.577
       51      932     320.577
       51      934     320.577
       51      938     320.577
       51      940     320.577
       51      942     320.577
       51      944     320.577
       51      946     320.577
       51      948     320.577
       51      960     320.577
       51      962     320.577
       51      964     320.577
       51      966     320.577
       51      968     320.577
       51      980     320.577
       51      982     320.577
       51      984     320.577
       51      994     320.577
       53      410     324.225
       53      412     324.225
       53      416     324.225
       53      418     324.225
       53      426     324.225
       53      428     324.225
       53      432     324.225
       53      434     324.225
       53      436     324.225
       53      438     324.225
       53      442     324.225
       53      444     324.225
       53      446     324.225
       53      450     324.225
       53      452     324.225
       53      458     324.225
       53      460     324.225
       53      462     324.225
       53      464     324.225
       53      466     324.225
       53      478     324.225
       53      480     324.225
       53      482     324.225
       53      490     324.225
       53      496     324.225
       53      502     324.225
       53      504     324.225
       53      508     324.225
       53      512     324.225
       53      514     324.225
       53      516     324.225
       53      518     324.225
       53      520     324.225
       53      524     324.225
       53      530     324.225
       53      532     324.225
       53      534     324.225
       53      536     324.225
       53      538     324.225
       53      540     324.225
       53      544     324.225
       53      546     324.225
       53      548     324.225
       53      550     324.225
       53      552     324.225
       53      562     324.225
       53      566     324.225
       53      568     324.225
       53      570     324.225
       53      578     324.225
       53      582     324.225
       53      584     324.225
       53      586     324.225
       53      590     324.225
       53      592     324.225
       53      594     324.225
       53      598     324.225
       53      600     324.225
       53      602     324.225
       53      604     324.225
       53      612     324.225
       53      614     324.225
       53      616     324.225
       53      618     324.225
       53      620     324.225
       53      628     324.225
       53      632     324.225
       53      634     324.225
       53      636     324.225
       53      638     324.225
       53      648     324.225
       53      650     324.225
       53      652     324.225
       53      654     324.225
       53      656     324.225
       53      666     324.225
       53      668     324.225
       53      670     324.225
       53      672     324.225
       53      674     324.225
       53      676     324.225
       53      678     324.225
       53      684     324.225
       53      686     324.225
       53      688     324.225
       53      690     324.225
       53      692     324.225
       53      694     324.225
       53      698     324.225
       53      700     324.225
       53      702     324.225
       53      704     324.225
       53      706     324.225
       53      714     324.225
       53      718     324.225
       53      720     324.225
       53      722     324.225
       53      724     324.225
       53      726     324.225
       53      736     324.225
       53      738     324.225
       53      740     324.225
       53      744     324.225
       53      746     324.225
       53      748     324.225
       53      750     324.225
       53      752     324.225
       53      754     324.225
       53      756     324.225
       53      758     324.225
       53      766     324.225
       53      768     324.225
       53      770     324.225
       53      772     324.225
       53      774     324.225
       53      776     324.225
       53      778     324.225
       53      780     324.225
       53      786     324.225
       53      788     324.225
       53      790     324.225
       53      792     324.225
       53      798     324.225
       53      802     324.225
       53      804     324.225
       53      806     324.225
       53      808     324.225
       53      810     324.225
       53      822     324.225
       53      824     324.225
       53      826     324.225
       53      828     324.225
       53      830     324.225
       53      834     324.225
       53      838     324.225
       53      840     324.225
       53      842     324.225
       53      844     324.225
       53      846     324.225
       53      848     324.225
       53      854     324.225
       53      856     324.225
       53      858     324.225
       53      860     324.225
       53      866     324.225
       53      872     324.225
       53      874     324.225
       53      876     324.225
       53      878     324.225
       53      880     324.225
       53      890     324.225
       53      892     324.225
       53      894     324.225
       53      896     324.225
       53      902     324.225
       53      906     324.225
       53      908     324.225
       53      910     324.225
       53      912     324.225
       53      914     324.225
       53      918     324.225
       53      924     324.225
       53      926     324.225
       53      928     324.225
       53      930     324.225
       53      942     324.225
       53      944     324.225
       53      946     324.225
       53      948     324.225
       53      950     324.225
       53      954     324.225
       53      956     324.225
       53      958     324.225
       53      960     324.225
       53      962     324.225
       53      964     324.225
       53      976     324.225
       53      978     324.225
       53      980     324.225
       53      982     324.225
       53      990     324.225
       53      994     324.225
       53      996     324.225
       53      998     324.225
       55      428     327.873
       55      430     327.873
       55      434     327.873
       55      436     327.873
       55      438     327.873
       55      444     327.873
       55      448     327.873
       55      452     327.873
       55      454     327.873
       55      462     327.873
       55      464     327.873
       55      470     327.873
       55      472     327.873
       55      478     327.873
       55      482     327.873
       55      484     327.873
       55      488     327.873
       55      490     327.873
       55      494     327.873
       55      502     327.873
       55      506     327.873
       55      508     327.873
       55      514     327.873
       55      516     327.873
       55      518     327.873
       55      526     327.873
       55      528     327.873
       55      530     327.873
       55      532     327.873
       55      534     327.873
       55      540     327.873
       55      542     327.873
       55      546     327.873
       55      548     327.873
       55      550     327.873
       55      552     327.873
       55      554     327.873
       55      558     327.873
       55      566     327.873
       55      568     327.873
       55      570     327.873
       55      572     327.873
       55      580     327.873
       55      582     327.873
       55      584     327.873
       55      586     327.873
       55      588     327.873
       55      600     327.873
       55      602     327.873
       55      604     327.873
       55      606     327.873
       55      608     327.873
       55      616     327.873
       55      618     327.873
       55      620     327.873
       55      622     327.873
       55      624     327.873
       55      636     327.873
       55      638     327.873
       55      640     327.873
       55      642     327.873
       55      644     327.873
       55      652     327.873
       55      654     327.873
       55      656     327.873
       55      658     327.873
       55      660     327.873
       55      670     327.873
       55      672     327.873
       55      674     327.873
       55      676     327.873
       55      678     327.873
       55      680     327.873
       55      682     327.873
       55      686     327.873
       55      688     327.873
       55      690     327.873
       55      692     327.873
       55      698     327.873
       55      702     327.873
       55      704     327.873
       55      706     327.873
       55      708     327.873
       55      710     327.873
       55      716     327.873
       55      718     327.873
       55      720     327.873
       55      722     327.873
       55      724     327.873
       55      726     327.873
       55      728     327.873
       55      730     327.873
       55      732     327.873
       55      738     327.873
       55      740     327.873
       55      742     327.873
       55      744     327.873
       55      746     327.873
       55      748     327.873
       55      750     327.873
       55      754     327.873
       55      758     327.873
       55      760     327.873
       55      762     327.873
       55      764     327.873
       55      776     327.873
       55      778     327.873
       55      780     327.873
       55      782     327.873
       55      784     327.873
       55      788     327.873
       55      794     327.873
       55      796     327.873
       55      798     327.873
       55      806     327.873
       55      812     327.873
       55      814     327.873
       55      816     327.873
       55      818     327.873
       55      820     327.873
       55      828     327.873
       55      830     327.873
       55      832     327.873
       55      834     327.873
       55      846     327.873
       55      848     327.873
       55      850     327.873
       55      852     327.873
       55      854     327.873
       55      862     327.873
       55      864     327.873
       55      866     327.873
       55      868     327.873
       55      870     327.873
       55      872     327.873
       55      882     327.873
       55      884     327.873
       55      886     327.873
       55      888     327.873
       55      900     327.873
       55      902     327.873
       55      904     327.873
       55      918     327.873
       55      920     327.873
       55      922     327.873
       55      924     327.873
       55      926     327.873
       55      934     327.873
       55      936     327.873
       55      938     327.873
       55      940     327.873
       55      954     327.873
       55      956     327.873
       55      958     327.873
       55      960     327.873
       55      972     327.873
       55      974     327.873
       55      976     327.873
       55      988     327.873
       55      990     327.873
       55      992     327.873
       55      994     327.873
       57      456     331.506
       57      458     331.506
       57      464     331.506
       57      466     331.506
       57      474     331.506
       57      476     331.506
       57      478     331.506
       57      484     331.506
       57      486     331.506
       57      490     331.506
       57      492     331.506
       57      498     331.506
       57      504     331.506
       57      508     331.506
       57      510     331.506
       57      512     331.506
       57      522     331.506
       57      528     331.506
       57      530     331.506
       57      532     331.506
       57      536     331.506
       57      544     331.506
       57      546     331.506
       57      548     331.506
       57      550     331.506
       57      558     331.506
       57      560     331.506
       57      564     331.506
       57      566     331.506
       57      568     331.506
       57      574     331.506
       57      580     331.506
       57      582     331.506
       57      584     331.506
       57      586     331.506
       57      588     331.506
       57      596     331.506
       57      600     331.506
       57      602     331.506
       57      604     331.506
       57      608     331.506
       57      610     331.506
       57      618     331.506
       57      620     331.506
       57      622     331.506
       57      628     331.506
       57      636     331.506
       57      638     331.506
       57      640     331.506
       57      642     331.506
       57      644     331.506
       57      646     331.506
       57      648     331.506
       57      654     331.506
       57      656     331.506
       57      658     331.506
       57      664     331.506
       57      666     331.506
       57      668     331.506
       57      670     331.506
       57      672     331.506
       57      674     331.506
       57      676     331.506
       57      686     331.506
       57      688     331.506
       57      690     331.506
       57      692     331.506
       57      694     331.506
       57      704     331.506
       57      708     331.506
       57      710     331.506
       57      712     331.506
       57      720     331.506
       57      724     331.506
       57      726     331.506
       57      728     331.506
       57      730     331.506
       57      738     331.506
       57      740     331.506
       57      744     331.506
       57      746     331.506
       57      748     331.506
       57      754     331.506
       57      756     331.506
       57      762     331.506
       57      764     331.506
       57      766     331.506
       57      778     331.506
       57      780     331.506
       57      782     331.506
       57      784     331.506
       57      788     331.506
       57      792     331.506
       57      794     331.506
       57      798     331.506
       57      800     331.506
       57      802     331.506
       57      816     331.506
       57      818     331.506
       57      820     331.506
       57      824     331.506
       57      830     331.506
       57      834     331.506
       57      836     331.506
       57      838     331.506
       57      850     331.506
       57      852     331.506
       57      854     331.506
       57      856     331.506
       57      858     331.506
       57      866     331.506
       57      870     331.506
       57      872     331.506
       57      874     331.506
       57      888     331.506
       57      890     331.506
       57      892     331.506
       57      894     331.506
       57      898     331.506
       57      906     331.506
       57      908     331.506
       57      910     331.506
       57      924     331.506
       57      926     331.506
       57      928     331.506
       57      930     331.506
       57      942     331.506
       57      944     331.506
       57      946     331.506
       57      948     331.506
       57      960     331.506
       57      962     331.506
       57      964     331.506
       57      966     331.506
       57      980     331.506
       57      982     331.506
       57      984     331.506
       57      986     331.506
       57      996     331.506
       57      998     331.506
       59      478     335.003
       59      488     335.003
       59      490     335.003
       59      496     335.003
       59      500     335.003
       59      518     335.003
       59      520     335.003
       59      522     335.003
       59      524     335.003
       59      526     335.003
       59      528     335.003
       59      534     335.003
       59      536     335.003
       59      538     335.003
       59      542     335.003
       59      544     335.003
       59      546     335.003
       59      548     335.003
       59      550     335.003
       59      560     335.003
       59      562     335.003
       59      564     335.003
       59      576     335.003
       59      578     335.003
       59      580     335.003
       59      582     335.003
       59      592     335.003
       59      596     335.003
       59      598     335.003
       59      600     335.003
       59      614     335.003
       59      616     335.003
       59      618     335.003
       59      622     335.003
       59      628     335.003
       59      630     335.003
       59      634     335.003
       59      636     335.003
       59      638     335.003
       59      648     335.003
       59      650     335.003
       59      652     335.003
       59      654     335.003
       59      656     335.003
       59      658     335.003
       59      660     335.003
       59      670     335.003
       59      672     335.003
       59      674     335.003
       59      678     335.003
       59      688     335.003
       59      690     335.003
       59      692     335.003
       59      698     335.003
       59      706     335.003
       59      708     335.003
       59      710     335.003
       59      720     335.003
       59      722     335.003
       59      724     335.003
       59      726     335.003
       59      728     335.003
       59      742     335.003
       59      744     335.003
       59      746     335.003
       59      748     335.003
       59      760     335.003
       59      762     335.003
       59      764     335.003
       59      766     335.003
       59      772     335.003
       59      776     335.003
       59      778     335.003
       59      780     335.003
       59      782     335.003
       59      784     335.003
       59      790     335.003
       59      792     335.003
       59      798     335.003
       59      800     335.003
       59      802     335.003
       59      804     335.003
       59      808     335.003
       59      816     335.003
       59      818     335.003
       59      820     335.003
       59      822     335.003
       59      836     335.003
       59      838     335.003
       59      840     335.003
       59      842     335.003
       59      854     335.003
       59      856     335.003
       59      858     335.003
       59      866     335.003
       59      872     335.003
       59      874     335.003
       59      876     335.003
       59      878     335.003
       59      890     335.003
       59      892     335.003
       59      894     335.003
       59      896     335.003
       59      910     335.003
       59      912     335.003
       59      914     335.003
       59      916     335.003
       59      928     335.003
       59      930     335.003
       59      932     335.003
       59      934     335.003
       59      948     335.003
       59      950     335.003
       59      952     335.003
       59      966     335.003
       59      968     335.003
       59      970     335.003
       59      972     335.003
       59      984     335.003
       59      986     335.003
       59      988     335.003
       59      990     335.003
       59      992     335.003
       61      500     338.500
       61      502     338.500
       61      508     338.500
       61      510     338.500
       61      512     338.500
       61      514     338.500
       61      516     338.500
       61      524     338.500
       61      526     338.500
       61      528     338.500
       61      534     338.500
       61      536     338.500
       61      540     338.500
       61      542     338.500
       61      550     338.500
       61      554     338.500
       61      556     338.500
       61      558     338.500
       61      570     338.500
       61      572     338.500
       61      574     338.500
       61      576     338.500
       61      584     338.500
       61      590     338.500
       61      592     338.500
       61      594     338.500
       61      598     338.500
       61      602     338.500
       61      606     338.500
       61      608     338.500
       61      610     338.500
       61      612     338.500
       61      614     338.500
       61      616     338.500
       61      620     338.500
       61      626     338.500
       61      628     338.500
       61      630     338.500
       61      632     338.500
       61      634     338.500
       61      640     338.500
       61      646     338.500
       61      648     338.500
       61      650     338.500
       61      658     338.500
       61      660     338.500
       61      662     338.500
       61      664     338.500
       61      666     338.500
       61      668     338.500
       61      670     338.500
       61      678     338.500
       61      684     338.500
       61      686     338.500
       61      688     338.500
       61      696     338.500
       61      700     338.500
       61      702     338.500
       61      704     338.500
       61      706     338.500
       61      720     338.500
       61      722     338.500
       61      724     338.500
       61      726     338.500
       61      728     338.500
       61      738     338.500
       61      740     338.500
       61      742     338.500
       61      744     338.500
       61      752     338.500
       61      754     338.500
       61      758     338.500
       61      760     338.500
       61      762     338.500
       61      772     338.500
       61      776     338.500
       61      778     338.500
       61      780     338.500
       61      782     338.500
       61      796     338.500
       61      798     338.500
       61      800     338.500
       61      806     338.500
       61      814     338.500
       61      816     338.500
       61      818     338.500
       61      820     338.500
       61      826     338.500
       61      828     338.500
       61      834     338.500
       61      836     338.500
       61      838     338.500
       61      846     338.500
       61      854     338.500
       61      856     338.500
       61      858     338.500
       61      872     338.500
       61      874     338.500
       61      876     338.500
       61      878     338.500
       61      884     338.500
       61      890     338.500
       61      892     338.500
       61      894     338.500
       61      896     338.500
       61      898     338.500
       61      908     338.500
       61      910     338.500
       61      912     338.500
       61      914     338.500
       61      916     338.500
       61      924     338.500
       61      926     338.500
       61      928     338.500
       61      930     338.500
       61      932     338.500
       61      934     338.500
       61      936     338.500
       61      948     338.500
       61      950     338.500
       61      952     338.500
       61      966     338.500
       61      968     338.500
       61      970     338.500
       61      972     338.500
       61      974     338.500
       61      982     338.500
       61      986     338.500
       61      988     338.500
       61      990     338.500
       61      992     338.500
       63      528     341.997
       63      530     341.997
       63      538     341.997
       63      540     341.997
       63      542     341.997
       63      544     341.997
       63      546     341.997
       63      548     341.997
       63      558     341.997
       63      562     341.997
       63      564     341.997
       63      566     341.997
       63      568     341.997
       63      570     341.997
       63      572     341.997
       63      574     341.997
       63      582     341.997
       63      584     341.997
       63      586     341.997
       63      600     341.997
       63      602     341.997
       63      604     341.997
       63      606     341.997
       63      620     341.997
       63      622     341.997
       63      624     341.997
       63      626     341.997
       63      634     341.997
       63      638     341.997
       63      640     341.997
       63      642     341.997
       63      644     341.997
       63      646     341.997
       63      648     341.997
       63      650     341.997
       63      652     341.997
       63      654     341.997
       63      658     341.997
       63      660     341.997
       63      662     341.997
       63      670     341.997
       63      676     341.997
       63      678     341.997
       63      680     341.997
       63      684     341.997
       63      686     341.997
       63      694     341.997
       63      696     341.997
       63      698     341.997
       63      700     341.997
       63      706     341.997
       63      708     341.997
       63      710     341.997
       63      714     341.997
       63      716     341.997
       63      718     341.997
       63      724     341.997
       63      734     341.997
       63      736     341.997
       63      738     341.997
       63      752     341.997
       63      754     341.997
       63      756     341.997
       63      758     341.997
       63      762     341.997
       63      770     341.997
       63      772     341.997
       63      774     341.997
       63      776     341.997
       63      778     341.997
       63      790     341.997
       63      792     341.997
       63      794     341.997
       63      796     341.997
       63      810     341.997
       63      812     341.997
       63      814     341.997
       63      816     341.997
       63      818     341.997
       63      820     341.997
       63      822     341.997
       63      824     341.997
       63      826     341.997
       63      828     341.997
       63      830     341.997
       63      832     341.997
       63      834     341.997
       63      848     341.997
       63      850     341.997
       63      852     341.997
       63      854     341.997
       63      856     341.997
       63      858     341.997
       63      860     341.997
       63      862     341.997
       63      868     341.997
       63      870     341.997
       63      872     341.997
       63      886     341.997
       63      888     341.997
       63      890     341.997
       63      892     341.997
       63      896     341.997
       63      906     341.997
       63      908     341.997
       63      910     341.997
       63      912     341.997
       63      926     341.997
       63      928     341.997
       63      930     341.997
       63      932     341.997
       63      944     341.997
       63      946     341.997
       63      948     341.997
       63      950     341.997
       63      952     341.997
       63      966     341.997
       63      968     341.997
       63      970     341.997
       63      976     341.997
       63      984     341.997
       63      986     341.997
       63      988     341.997
       63      990     341.997
       63      992     341.997
       65      552     345.404
       65      554     345.404
       65      556     345.404
       65      558     345.404
       65      562     345.404
       65      564     345.404
       65      566     345.404
       65      570     345.404
       65      572     345.404
       65      574     345.404
       65      576     345.404
       65      580     345.404
       65      590     345.404
       65      592     345.404
       65      594     345.404
       65      606     345.404
       65      610     345.404
       65      612     345.404
       65      614     345.404
       65      620     345.404
       65      622     345.404
       65      628     345.404
       65      630     345.404
       65      632     345.404
       65      634     345.404
       65      648     345.404
       65      650     345.404
       65      652     345.404
       65      660     345.404
       65      666     345.404
       65      668     345.404
       65      670     345.404
       65      672     345.404
       65      686     345.404
       65      688     345.404
       65      690     345.404
       65      692     345.404
       65      706     345.404
       65      708     345.404
       65      710     345.404
       65      724     345.404
       65      726     345.404
       65      728     345.404
       65      730     345.404
       65      740     345.404
       65      744     345.404
       65      746     345.404
       65      748     345.404
       65      750     345.404
       65      764     345.404
       65      766     345.404
       65      768     345.404
       65      772     345.404
       65      776     345.404
       65      782     345.404
       65      784     345.404
       65      786     345.404
       65      788     345.404
       65      794     345.404
       65      802     345.404
       65      804     345.404
       65      806     345.404
       65      808     345.404
       65      822     345.404
       65      824     345.404
       65      826     345.404
       65      828     345.404
       65      844     345.404
       65      846     345.404
       65      848     345.404
       65      862     345.404
       65      864     345.404
       65      866     345.404
       65      870     345.404
       65      874     345.404
       65      878     345.404
       65      884     345.404
       65      886     345.404
       65      888     345.404
       65      892     345.404
       65      894     345.404
       65      896     345.404
       65      898     345.404
       65      902     345.404
       65      904     345.404
       65      906     345.404
       65      908     345.404
       65      920     345.404
       65      922     345.404
       65      924     345.404
       65      926     345.404
       65      928     345.404
       65      942     345.404
       65      944     345.404
       65      946     345.404
       65      948     345.404
       65      960     345.404
       65      962     345.404
       65      964     345.404
       65      966     345.404
       65      968     345.404
       65      982     345.404
       65      984     345.404
       65      986     345.404
       65      988     345.404
       65      990     345.404
       67      578     348.774
       67      580     348.774
       67      582     348.774
       67      584     348.774
       67      590     348.774
       67      596     348.774
       67      598     348.774
       67      600     348.774
       67      602     348.774
       67      610     348.774
       67      616     348.774
       67      618     348.774
       67      620     348.774
       67      626     348.774
       67      628     348.774
       67      636     348.774
       67      638     348.774
       67      640     348.774
       67      656     348.774
       67      658     348.774
       67      660     348.774
       67      668     348.774
       67      674     348.774
       67      676     348.774
       67      678     348.774
       67      680     348.774
       67      690     348.774
       67      694     348.774
       67      696     348.774
       67      698     348.774
       67      700     348.774
       67      704     348.774
       67      714     348.774
       67      716     348.774
       67      718     348.774
       67      720     348.774
       67      734     348.774
       67      736     348.774
       67      738     348.774
       67      740     348.774
       67      754     348.774
       67      756     348.774
       67      758     348.774
       67      768     348.774
       67      770     348.774
       67      774     348.774
       67      776     348.774
       67      778     348.774
       67      794     348.774
       67      796     348.774
       67      798     348.774
       67      814     348.774
       67      816     348.774
       67      818     348.774
       67      834     348.774
       67      836     348.774
       67      838     348.774
       67      842     348.774
       67      848     348.774
       67      854     348.774
       67      856     348.774
       67      858     348.774
       67      868     348.774
       67      872     348.774
       67      874     348.774
       67      876     348.774
       67      878     348.774
       67      894     348.774
       67      896     348.774
       67      898     348.774
       67      900     348.774
       67      912     348.774
       67      914     348.774
       67      916     348.774
       67      918     348.774
       67      920     348.774
       67      926     348.774
       67      928     348.774
       67      934     348.774
       67      936     348.774
       67      938     348.774
       67      940     348.774
       67      954     348.774
       67      956     348.774
       67      958     348.774
       67      960     348.774
       67      972     348.774
       67      974     348.774
       67      976     348.774
       67      978     348.774
       67      980     348.774
       67      996     348.774
       67      998     348.774
       69      602     352.145
       69      604     352.145
       69      606     352.145
       69      610     352.145
       69      614     352.145
       69      620     352.145
       69      622     352.145
       69      624     352.145
       69      626     352.145
       69      632     352.145
       69      634     352.145
       69      642     352.145
       69      644     352.145
       69      646     352.145
       69      648     352.145
       69      652     352.145
       69      660     352.145
       69      662     352.145
       69      664     352.145
       69      666     352.145
       69      682     352.145
       69      684     352.145
       69      686     352.145
       69      700     352.145
       69      702     352.145
       69      704     352.145
       69      706     352.145
       69      716     352.145
       69      718     352.145
       69      722     352.145
       69      724     352.145
       69      726     352.145
       69      740     352.145
       69      742     352.145
       69      744     352.145
       69      746     352.145
       69      762     352.145
       69      764     352.145
       69      766     352.145
       69      782     352.145
       69      784     352.145
       69      786     352.145
       69      802     352.145
       69      804     352.145
       69      806     352.145
       69      808     352.145
       69      822     352.145
       69      824     352.145
       69      826     352.145
       69      836     352.145
       69      842     352.145
       69      844     352.145
       69      846     352.145
       69      848     352.145
       69      862     352.145
       69      864     352.145
       69      866     352.145
       69      868     352.145
       69      884     352.145
       69      886     352.145
       69      888     352.145
       69      890     352.145
       69      906     352.145
       69      908     352.145
       69      910     352.145
       69      924     352.145
       69      926     352.145
       69      928     352.145
       69      930     352.145
       69      946     352.145
       69      948     352.145
       69      950     352.145
       69      956     352.145
       69      958     352.145
       69      960     352.145
       69      966     352.145
       69      968     352.145
       69      970     352.145
       69      972     352.145
       69      986     352.145
       69      988     352.145
       69      990     352.145
       69      992     352.145
       71      626     355.502
       71      628     355.502
       71      630     355.502
       71      646     355.502
       71      648     355.502
       71      650     355.502
       71      666     355.502
       71      668     355.502
       71      670     355.502
       71      672     355.502
       71      678     355.502
       71      686     355.502
       71      688     355.502
       71      690     355.502
       71      706     355.502
       71      708     355.502
       71      710     355.502
       71      712     355.502
       71      726     355.502
       71      728     355.502
       71      730     355.502
       71      732     355.502
       71      748     355.502
       71      750     355.502
       71      752     355.502
       71      768     355.502
       71      770     355.502
       71      772     355.502
       71      782     355.502
       71      788     355.502
       71      790     355.502
       71      792     355.502
       71      794     355.502
       71      808     355.502
       71      810     355.502
       71      812     355.502
       71      814     355.502
       71      828     355.502
       71      830     355.502
       71      832     355.502
       71      834     355.502
       71      836     355.502
       71      850     355.502
       71      852     355.502
       71      854     355.502
       71      856     355.502
       71      872     355.502
       71      874     355.502
       71      876     355.502
       71      892     355.502
       71      894     355.502
       71      896     355.502
       71      912     355.502
       71      914     355.502
       71      916     355.502
       71      918     355.502
       71      932     355.502
       71      934     355.502
       71      936     355.502
       71      938     355.502
       71      940     355.502
       71      954     355.502
       71      956     355.502
       71      958     355.502
       71      960     355.502
       71      976     355.502
       71      978     355.502
       71      980     355.502
       71      982     355.502
       71      988     355.502
       71      990     355.502
       71      996     355.502
       71      998     355.502
       73      648     358.767
       73      650     358.767
       73      652     358.767
       73      654     358.767
       73      658     358.767
       73      670     358.767
       73      672     358.767
       73      674     358.767
       73      678     358.767
       73      686     358.767
       73      690     358.767
       73      692     358.767
       73      694     358.767
       73      702     358.767
       73      704     358.767
       73      710     358.767
       73      712     358.767
       73      714     358.767
       73      716     358.767
       73      730     358.767
       73      732     358.767
       73      734     358.767
       73      736     358.767
       73      752     358.767
       73      754     358.767
       73      756     358.767
       73      772     358.767
       73      774     358.767
       73      776     358.767
       73      778     358.767
       73      792     358.767
       73      794     358.767
       73      796     358.767
       73      798     358.767
       73      814     358.767
       73      816     358.767
       73      818     358.767
       73      834     358.767
       73      836     358.767
       73      838     358.767
       73      840     358.767
       73      842     358.767
       73      856     358.767
       73      858     358.767
       73      860     358.767
       73      862     358.767
       73      876     358.767
       73      878     358.767
       73      880     358.767
       73      882     358.767
       73      898     358.767
       73      900     358.767
       73      902     358.767
       73      904     358.767
       73      918     358.767
       73      920     358.767
       73      922     358.767
       73      924     358.767
       73      940     358.767
       73      942     358.767
       73      944     358.767
       73      946     358.767
       73      962     358.767
       73      964     358.767
       73      966     358.767
       73      968     358.767
       73      982     358.767
       73      984     358.767
       73      986     358.767
       73      988     358.767
       73      990     358.767
       73      992     358.767
       75      672     362.032
       75      674     362.032
       75      676     362.032
       75      680     362.032
       75      692     362.032
       75      694     362.032
       75      696     362.032
       75      698     362.032
       75      712     362.032
       75      714     362.032
       75      716     362.032
       75      718     362.032
       75      730     362.032
       75      734     362.032
       75      736     362.032
       75      738     362.032
       75      754     362.032
       75      756     362.032
       75      758     362.032
       75      760     362.032
       75      774     362.032
       75      776     362.032
       75      778     362.032
       75      780     362.032
       75      796     362.032
       75      798     362.032
       75      800     362.032
       75      802     362.032
       75      818     362.032
       75      820     362.032
       75      822     362.032
       75      838     362.032
       75      840     362.032
       75      842     362.032
       75      844     362.032
       75      860     362.032
       75      862     362.032
       75      864     362.032
       75      866     362.032
       75      880     362.032
       75      882     362.032
       75      884     362.032
       75      886     362.032
       75      888     362.032
       75      896     362.032
       75      902     362.032
       75      904     362.032
       75      906     362.032
       75      908     362.032
       75      924     362.032
       75      926     362.032
       75      928     362.032
       75      930     362.032
       75      932     362.032
       75      946     362.032
       75      948     362.032
       75      950     362.032
       75      952     362.032
       75      954     362.032
       75      968     362.032
       75      970     362.032
       75      972     362.032
       75      974     362.032
       75      988     362.032
       75      992     362.032
       75      994     362.032
       75      996     362.032
       77      692     365.297
       77      694     365.297
       77      696     365.297
       77      698     365.297
       77      714     365.297
       77      716     365.297
       77      718     365.297
       77      734     365.297
       77      736     365.297
       77      738     365.297
       77      740     365.297
       77      756     365.297
       77      758     365.297
       77      760     365.297
       77      768     365.297
       77      776     365.297
       77      778     365.297
       77      780     365.297
       77      782     365.297
       77      798     365.297
       77      800     365.297
       77      802     365.297
       77      804     365.297
       77      818     365.297
       77      820     365.297
       77      822     365.297
       77      824     365.297
       77      842     365.297
       77      844     365.297
       77      846     365.297
       77      862     365.297
       77      864     365.297
       77      866     365.297
       77      868     365.297
       77      884     365.297
       77      886     365.297
       77      888     365.297
       77      890     365.297
       77      906     365.297
       77      908     365.297
       77      910     365.297
       77      912     365.297
       77      922     365.297
       77      928     365.297
       77      930     365.297
       77      932     365.297
       77      934     365.297
       77      950     365.297
       77      952     365.297
       77      954     365.297
       77      956     365.297
       77      972     365.297
       77      974     365.297
       77      976     365.297
       77      978     365.297
       77      994     365.297
       77      996     365.297
       77      998     365.297
       79      712     368.529
       79      714     368.529
       79      716     368.529
       79      718     368.529
       79      734     368.529
       79      736     368.529
       79      738     368.529
       79      740     368.529
       79      756     368.529
       79      758     368.529
       79      760     368.529
       79      762     368.529
       79      776     368.529
       79      778     368.529
       79      780     368.529
       79      782     368.529
       79      798     368.529
       79      800     368.529
       79      802     368.529
       79      804     368.529
       79      820     368.529
       79      822     368.529
       79      824     368.529
       79      826     368.529
       79      842     368.529
       79      844     368.529
       79      846     368.529
       79      848     368.529
       79      864     368.529
       79      866     368.529
       79      868     368.529
       79      870     368.529
       79      886     368.529
       79      888     368.529
       79      890     368.529
       79      892     368.529
       79      908     368.529
       79      910     368.529
       79      912     368.529
       79      914     368.529
       79      930     368.529
       79      932     368.529
       79      934     368.529
       79      936     368.529
       79      952     368.529
       79      954     368.529
       79      956     368.529
       79      958     368.529
       79      976     368.529
       79      978     368.529
       79      980     368.529
       79      998     368.529
       81      734     371.704
       81      736     371.704
       81      738     371.704
       81      754     371.704
       81      756     371.704
       81      758     371.704
       81      760     371.704
       81      776     371.704
       81      778     371.704
       81      780     371.704
       81      798     371.704
       81      800     371.704
       81      802     371.704
       81      804     371.704
       81      820     371.704
       81      822     371.704
       81      824     371.704
       81      826     371.704
       81      842     371.704
       81      844     371.704
       81      846     371.704
       81      848     371.704
       81      864     371.704
       81      866     371.704
       81      868     371.704
       81      870     371.704
       81      886     371.704
       81      888     371.704
       81      890     371.704
       81      892     371.704
       81      908     371.704
       81      910     371.704
       81      912     371.704
       81      914     371.704
       81      930     371.704
       81      932     371.704
       81      934     371.704
       81      936     371.704
       81      954     371.704
       81      956     371.704
       81      958     371.704
       81      960     371.704
       81      978     371.704
       81      980     371.704
       81      982     371.704
       83      752     374.880
       83      754     374.880
       83      756     374.880
       83      758     374.880
       83      774     374.880
       83      776     374.880
       83      778     374.880
       83      780     374.880
       83      796     374.880
       83      798     374.880
       83      800     374.880
       83      802     374.880
       83      818     374.880
       83      820     374.880
       83      822     374.880
       83      840     374.880
       83      842     374.880
       83      844     374.880
       83      846     374.880
       83      862     374.880
       83      864     374.880
       83      866     374.880
       83      868     374.880
       83      884     374.880
       83      886     374.880
       83      888     374.880
       83      890     374.880
       83      906     374.880
       83      908     374.880
       83      910     374.880
       83      912     374.880
       83      930     374.880
       83      932     374.880
       83      934     374.880
       83      936     374.880
       83      952     374.880
       83      954     374.880
       83      956     374.880
       83      958     374.880
       83      976     374.880
       83      978     374.880
       83      980     374.880
       83      982     374.880
       83      998     374.880
       85      770     378.056
       85      772     378.056
       85      774     378.056
       85      776     378.056
       85      792     378.056
       85      794     378.056
       85      796     378.056
       85      798     378.056
       85      814     378.056
       85      816     378.056
       85      818     378.056
       85      820     378.056
       85      836     378.056
       85      838     378.056
       85      840     378.056
       85      842     378.056
       85      860     378.056
       85      862     378.056
       85      864     378.056
       85      866     378.056
       85      882     378.056
       85      884     378.056
       85      886     378.056
       85      888     378.056
       85      904     378.056
       85      906     378.056
       85      908     378.056
       85      910     378.056
       85      926     378.056
       85      928     378.056
       85      930     378.056
       85      932     378.056
       85      950     378.056
       85      952     378.056
       85      954     378.056
       85      956     378.056
       85      974     378.056
       85      976     378.056
       85      978     378.056
       85      980     378.056
       85      996     378.056
       85      998     378.056
       87      788     381.198
       87      790     381.198
       87      792     381.198
       87      810     381.198
       87      812     381.198
       87      814     381.198
       87      816     381.198
       87      832     381.198
       87      834     381.198
       87      836     381.198
       87      838     381.198
       87      840     381.198
       87      856     381.198
       87      858     381.198
       87      860     381.198
       87      862     381.198
       87      876     381.198
       87      878     381.198
       87      880     381.198
       87      882     381.198
       87      884     381.198
       87      902     381.198
       87      904     381.198
       87      906     381.198
       87      924     381.198
       87      926     381.198
       87      928     381.198
       87      932     381.198
       87      948     381.198
       87      950     381.198
       87      952     381.198
       87      970     381.198
       87      972     381.198
       87      974     381.198
       87      976     381.198
       87      992     381.198
       87      994     381.198
       87      996     381.198
       87      998     381.198
       89      806     384.297
       89      808     384.297
       89      810     384.297
       89      826     384.297
       89      828     384.297
       89      830     384.297
       89      832     384.297
       89      850     384.297
       89      852     384.297
       89      854     384.297
       89      856     384.297
       89      872     384.297
       89      874     384.297
       89      876     384.297
       89      878     384.297
       89      898     384.297
       89      900     384.297
       89      920     384.297
       89      922     384.297
       89      924     384.297
       89      944     384.297
       89      946     384.297
       89      948     384.297
       89      968     384.297
       89      970     384.297
       89      990     384.297
       89      992     384.297
       89      994     384.297
       89      996     384.297
       91      820     387.397
       91      822     387.397
       91      824     387.397
       91      826     387.397
       91      842     387.397
       91      844     387.397
       91      846     387.397
       91      848     387.397
       91      866     387.397
       91      868     387.397
       91      870     387.397
       91      872     387.397
       91      890     387.397
       91      892     387.397
       91      894     387.397
       91      912     387.397
       91      914     387.397
       91      916     387.397
       91      918     387.397
       91      936     387.397
       91      938     387.397
       91      940     387.397
       91      942     387.397
       91      960     387.397
       91      962     387.397
       91      964     387.397
       91      966     387.397
       91      982     387.397
       91      984     387.397
       91      986     387.397
       91      988     387.397
       91      990     387.397
       93      836     390.496
       93      838     390.496
       93      840     390.496
       93      858     390.496
       93      860     390.496
       93      862     390.496
       93      864     390.496
       93      880     390.496
       93      882     390.496
       93      884     390.496
       93      886     390.496
       93      888     390.496
       93      904     390.496
       93      908     390.496
       93      910     390.496
       93      912     390.496
       93      930     390.496
       93      932     390.496
       93      934     390.496
       93      936     390.496
       93      952     390.496
       93      954     390.496
       93      956     390.496
       93      958     390.496
       93      960     390.496
       93      976     390.496
       93      978     390.496
       93      980     390.496
       93      982     390.496
       93      984     390.496
       95      848     393.573
       95      850     393.573
       95      852     393.573
       95      854     393.573
       95      874     393.573
       95      876     393.573
       95      878     393.573
       95      880     393.573
       95      896     393.573
       95      898     393.573
       95      900     393.573
       95      920     393.573
       95      922     393.573
       95      924     393.573
       95      926     393.573
       95      944     393.573
       95      946     393.573
       95      948     393.573
       95      950     393.573
       95      952     393.573
       95      966     393.573
       95      968     393.573
       95      970     393.573
       95      972     393.573
       95      990     393.573
       95      996     393.573
       95      998     393.573
       97      862     396.607
       97      864     396.607
       97      866     396.607
       97      868     396.607
       97      886     396.607
       97      888     396.607
       97      890     396.607
       97      894     396.607
       97      912     396.607
       97      914     396.607
       97      916     396.607
       97      918     396.607
       97      936     396.607
       97      962     396.607
       97      964     396.607
       97      986     396.607
       97      988     396.607
       97      990     396.607
       99      876     399.641
       99      880     399.641
       99      884     399.641
       99      904     399.641
       99      906     399.641
       99      978     399.641
       99      980     399.641


==> anc/Parameter_Space_Contours/m55/NICER_SE.dat <==
        3       94     155.267
        3       96     155.267
        3       98     155.267
        3      100     155.267
        3      102     155.267
        3      104     155.267
        3      106     155.267
        3      108     155.267
        3      110     155.267
        3      112     155.267
        3      114     155.267
        3      116     155.267
        3      118     155.267
        3      120     155.267
        3      122     155.267
        3      126     155.267
        3      128     155.267
        3      130     155.267
        3      132     155.267
        3      136     155.267
        3      138     155.267
        3      140     155.267
        3      142     155.267
        3      144     155.267
        3      146     155.267
        3      148     155.267
        3      150     155.267
        3      152     155.267
        3      156     155.267
        3      160     155.267
        3      162     155.267
        3      164     155.267
        3      168     155.267
        3      170     155.267
        3      172     155.267
        3      176     155.267
        3      178     155.267
        3      182     155.267
        3      184     155.267
        3      186     155.267
        3      190     155.267
        3      192     155.267
        3      196     155.267
        3      198     155.267
        3      202     155.267
        3      206     155.267
        3      208     155.267
        3      212     155.267
        3      214     155.267
        3      218     155.267
        3      220     155.267
        3      224     155.267
        3      226     155.267
        3      228     155.267
        5       88     177.429
        5       90     177.429
        5       92     177.429
        5       94     177.429
        5       96     177.429
        5       98     177.429
        5      100     177.429
        5      102     177.429
        5      104     177.429
        5      106     177.429
        5      108     177.429
        5      110     177.429
        5      112     177.429
        5      114     177.429
        5      116     177.429
        5      118     177.429
        5      120     177.429
        5      122     177.429
        5      124     177.429
        5      126     177.429
        5      128     177.429
        5      130     177.429
        5      132     177.429
        5      134     177.429
        5      136     177.429
        5      138     177.429
        5      140     177.429
        5      142     177.429
        5      144     177.429
        5      146     177.429
        5      148     177.429
        5      150     177.429
        5      152     177.429
        5      154     177.429
        5      156     177.429
        5      158     177.429
        5      160     177.429
        5      162     177.429
        5      164     177.429
        5      166     177.429
        5      168     177.429
        5      170     177.429
        5      172     177.429
        5      174     177.429
        5      176     177.429
        5      178     177.429
        5      180     177.429
        5      184     177.429
        5      186     177.429
        5      188     177.429
        5      190     177.429
        5      192     177.429
        5      194     177.429
        5      198     177.429
        5      202     177.429
        5      204     177.429
        5      206     177.429
        5      208     177.429
        5      210     177.429
        5      214     177.429
        5      216     177.429
        5      218     177.429
        5      220     177.429
        5      222     177.429
        5      224     177.429
        5      226     177.429
        5      228     177.429
        7       86     193.283
        7       88     193.283
        7       90     193.283
        7       92     193.283
        7       94     193.283
        7       96     193.283
        7       98     193.283
        7      100     193.283
        7      102     193.283
        7      104     193.283
        7      106     193.283
        7      108     193.283
        7      110     193.283
        7      112     193.283
        7      114     193.283
        7      116     193.283
        7      118     193.283
        7      120     193.283
        7      122     193.283
        7      124     193.283
        7      126     193.283
        7      128     193.283
        7      130     193.283
        7      132     193.283
        7      134     193.283
        7      136     193.283
        7      138     193.283
        7      140     193.283
        7      142     193.283
        7      144     193.283
        7      146     193.283
        7      148     193.283
        7      150     193.283
        7      152     193.283
        7      154     193.283
        7      156     193.283
        7      158     193.283
        7      160     193.283
        7      162     193.283
        7      164     193.283
        7      166     193.283
        7      168     193.283
        7      170     193.283
        7      172     193.283
        7      176     193.283
        7      178     193.283
        7      180     193.283
        7      182     193.283
        7      184     193.283
        7      186     193.283
        7      188     193.283
        7      190     193.283
        7      192     193.283
        7      196     193.283
        7      198     193.283
        7      200     193.283
        7      204     193.283
        7      206     193.283
        7      208     193.283
        7      210     193.283
        7      212     193.283
        7      214     193.283
        7      216     193.283
        7      218     193.283
        7      220     193.283
        7      222     193.283
        7      224     193.283
        7      226     193.283
        7      228     193.283
        7      230     193.283
        7      232     193.283
        7      234     193.283
        9       86     205.598
        9       88     205.598
        9       90     205.598
        9       92     205.598
        9       94     205.598
        9       96     205.598
        9       98     205.598
        9      100     205.598
        9      102     205.598
        9      104     205.598
        9      106     205.598
        9      108     205.598
        9      110     205.598
        9      112     205.598
        9      114     205.598
        9      116     205.598
        9      118     205.598
        9      120     205.598
        9      122     205.598
        9      124     205.598
        9      126     205.598
        9      128     205.598
        9      130     205.598
        9      132     205.598
        9      134     205.598
        9      136     205.598
        9      138     205.598
        9      140     205.598
        9      142     205.598
        9      144     205.598
        9      146     205.598
        9      148     205.598
        9      150     205.598
        9      152     205.598
        9      154     205.598
        9      156     205.598
        9      158     205.598
        9      160     205.598
        9      162     205.598
        9      164     205.598
        9      166     205.598
        9      168     205.598
        9      170     205.598
        9      172     205.598
        9      174     205.598
        9      176     205.598
        9      178     205.598
        9      180     205.598
        9      182     205.598
        9      184     205.598
        9      186     205.598
        9      190     205.598
        9      194     205.598
        9      196     205.598
        9      198     205.598
        9      200     205.598
        9      202     205.598
        9      204     205.598
        9      206     205.598
        9      208     205.598
        9      210     205.598
        9      212     205.598
        9      214     205.598
        9      216     205.598
        9      218     205.598
        9      220     205.598
        9      222     205.598
        9      226     205.598
        9      228     205.598
        9      230     205.598
        9      232     205.598
        9      236     205.598
        9      238     205.598
       11       90     215.959
       11       92     215.959
       11       94     215.959
       11       96     215.959
       11       98     215.959
       11      100     215.959
       11      102     215.959
       11      104     215.959
       11      106     215.959
       11      108     215.959
       11      110     215.959
       11      112     215.959
       11      114     215.959
       11      116     215.959
       11      118     215.959
       11      120     215.959
       11      122     215.959
       11      124     215.959
       11      126     215.959
       11      128     215.959
       11      130     215.959
       11      132     215.959
       11      134     215.959
       11      136     215.959
       11      138     215.959
       11      140     215.959
       11      142     215.959
       11      144     215.959
       11      146     215.959
       11      148     215.959
       11      150     215.959
       11      152     215.959
       11      154     215.959
       11      156     215.959
       11      158     215.959
       11      160     215.959
       11      162     215.959
       11      164     215.959
       11      166     215.959
       11      168     215.959
       11      170     215.959
       11      172     215.959
       11      174     215.959
       11      176     215.959
       11      178     215.959
       11      180     215.959
       11      182     215.959
       11      184     215.959
       11      186     215.959
       11      188     215.959
       11      190     215.959
       11      192     215.959
       11      194     215.959
       11      196     215.959
       11      198     215.959
       11      200     215.959
       11      202     215.959
       11      204     215.959
       11      206     215.959
       11      208     215.959
       11      210     215.959
       11      212     215.959
       11      214     215.959
       11      216     215.959
       11      218     215.959
       11      220     215.959
       11      224     215.959
       11      226     215.959
       11      228     215.959
       11      230     215.959
       11      232     215.959
       11      234     215.959
       11      238     215.959
       11      240     215.959
       11      242     215.959
       11      244     215.959
       11      248     215.959
       13       94     224.967
       13       96     224.967
       13       98     224.967
       13      100     224.967
       13      102     224.967
       13      104     224.967
       13      106     224.967
       13      108     224.967
       13      110     224.967
       13      112     224.967
       13      114     224.967
       13      116     224.967
       13      118     224.967
       13      120     224.967
       13      122     224.967
       13      124     224.967
       13      126     224.967
       13      128     224.967
       13      130     224.967
       13      132     224.967
       13      134     224.967
       13      136     224.967
       13      138     224.967
       13      140     224.967
       13      142     224.967
       13      144     224.967
       13      146     224.967
       13      148     224.967
       13      150     224.967
       13      152     224.967
       13      154     224.967
       13      156     224.967
       13      158     224.967
       13      160     224.967
       13      162     224.967
       13      164     224.967
       13      168     224.967
       13      170     224.967
       13      172     224.967
       13      174     224.967
       13      176     224.967
       13      178     224.967
       13      180     224.967
       13      182     224.967
       13      184     224.967
       13      186     224.967
       13      188     224.967
       13      190     224.967
       13      192     224.967
       13      196     224.967
       13      198     224.967
       13      200     224.967
       13      202     224.967
       13      204     224.967
       13      206     224.967
       13      208     224.967
       13      210     224.967
       13      212     224.967
       13      216     224.967
       13      220     224.967
       13      224     224.967
       13      226     224.967
       13      232     224.967
       13      234     224.967
       13      240     224.967
       13      242     224.967
       13      244     224.967
       13      246     224.967
       13      248     224.967
       13      250     224.967
       13      252     224.967
       13      254     224.967
       13      256     224.967
       15      102     233.045
       15      104     233.045
       15      106     233.045
       15      108     233.045
       15      110     233.045
       15      112     233.045
       15      114     233.045
       15      116     233.045
       15      118     233.045
       15      120     233.045
       15      122     233.045
       15      124     233.045
       15      126     233.045
       15      128     233.045
       15      130     233.045
       15      132     233.045
       15      134     233.045
       15      136     233.045
       15      138     233.045
       15      140     233.045
       15      142     233.045
       15      144     233.045
       15      146     233.045
       15      148     233.045
       15      150     233.045
       15      152     233.045
       15      154     233.045
       15      156     233.045
       15      158     233.045
       15      160     233.045
       15      162     233.045
       15      164     233.045
       15      166     233.045
       15      168     233.045
       15      170     233.045
       15      172     233.045
       15      174     233.045
       15      176     233.045
       15      178     233.045
       15      180     233.045
       15      182     233.045
       15      184     233.045
       15      186     233.045
       15      188     233.045
       15      190     233.045
       15      192     233.045
       15      194     233.045
       15      196     233.045
       15      198     233.045
       15      200     233.045
       15      202     233.045
       15      204     233.045
       15      206     233.045
       15      208     233.045
       15      210     233.045
       15      212     233.045
       15      214     233.045
       15      216     233.045
       15      218     233.045
       15      220     233.045
       15      222     233.045
       15      224     233.045
       15      226     233.045
       15      228     233.045
       15      230     233.045
       15      232     233.045
       15      234     233.045
       15      236     233.045
       15      238     233.045
       15      240     233.045
       15      242     233.045
       15      244     233.045
       15      246     233.045
       15      248     233.045
       15      250     233.045
       15      252     233.045
       15      254     233.045
       15      256     233.045
       15      258     233.045
       15      260     233.045
       15      262     233.045
       15      266     233.045
       17      112     240.175
       17      114     240.175
       17      116     240.175
       17      118     240.175
       17      120     240.175
       17      122     240.175
       17      124     240.175
       17      126     240.175
       17      128     240.175
       17      130     240.175
       17      132     240.175
       17      134     240.175
       17      136     240.175
       17      138     240.175
       17      140     240.175
       17      142     240.175
       17      144     240.175
       17      146     240.175
       17      148     240.175
       17      150     240.175
       17      152     240.175
       17      154     240.175
       17      156     240.175
       17      158     240.175
       17      160     240.175
       17      162     240.175
       17      164     240.175
       17      166     240.175
       17      168     240.175
       17      170     240.175
       17      172     240.175
       17      174     240.175
       17      176     240.175
       17      178     240.175
       17      180     240.175
       17      182     240.175
       17      184     240.175
       17      186     240.175
       17      188     240.175
       17      190     240.175
       17      192     240.175
       17      194     240.175
       17      196     240.175
       17      198     240.175
       17      200     240.175
       17      202     240.175
       17      204     240.175
       17      206     240.175
       17      208     240.175
       17      210     240.175
       17      212     240.175
       17      214     240.175
       17      216     240.175
       17      218     240.175
       17      220     240.175
       17      222     240.175
       17      224     240.175
       17      226     240.175
       17      228     240.175
       17      230     240.175
       17      232     240.175
       17      234     240.175
       17      236     240.175
       17      242     240.175
       17      244     240.175
       17      246     240.175
       17      248     240.175
       17      250     240.175
       17      252     240.175
       17      254     240.175
       17      256     240.175
       17      260     240.175
       17      262     240.175
       17      270     240.175
       17      272     240.175
       17      274     240.175
       17      276     240.175
       17      278     240.175
       17      280     240.175
       19      120     246.785
       19      122     246.785
       19      124     246.785
       19      126     246.785
       19      128     246.785
       19      130     246.785
       19      132     246.785
       19      134     246.785
       19      136     246.785
       19      138     246.785
       19      140     246.785
       19      142     246.785
       19      144     246.785
       19      146     246.785
       19      148     246.785
       19      150     246.785
       19      152     246.785
       19      154     246.785
       19      156     246.785
       19      158     246.785
       19      160     246.785
       19      162     246.785
       19      164     246.785
       19      166     246.785
       19      168     246.785
       19      170     246.785
       19      172     246.785
       19      174     246.785
       19      176     246.785
       19      178     246.785
       19      180     246.785
       19      182     246.785
       19      184     246.785
       19      186     246.785
       19      188     246.785
       19      190     246.785
       19      192     246.785
       19      194     246.785
       19      196     246.785
       19      198     246.785
       19      200     246.785
       19      202     246.785
       19      204     246.785
       19      206     246.785
       19      208     246.785
       19      210     246.785
       19      212     246.785
       19      214     246.785
       19      216     246.785
       19      218     246.785
       19      220     246.785
       19      222     246.785
       19      224     246.785
       19      226     246.785
       19      228     246.785
       19      230     246.785
       19      232     246.785
       19      234     246.785
       19      236     246.785
       19      238     246.785
       19      240     246.785
       19      242     246.785
       19      246     246.785
       19      248     246.785
       19      250     246.785
       19      252     246.785
       19      254     246.785
       19      256     246.785
       19      258     246.785
       19      260     246.785
       19      262     246.785
       19      264     246.785
       19      266     246.785
       19      268     246.785
       19      270     246.785
       19      272     246.785
       19      274     246.785
       19      276     246.785
       19      278     246.785
       19      282     246.785
       19      284     246.785
       19      286     246.785
       19      288     246.785
       19      290     246.785
       19      292     246.785
       19      294     246.785
       19      296     246.785
       19      298     246.785
       19      300     246.785
       19      302     246.785
       21      128     253.087
       21      130     253.087
       21      132     253.087
       21      134     253.087
       21      136     253.087
       21      138     253.087
       21      140     253.087
       21      142     253.087
       21      144     253.087
       21      146     253.087
       21      148     253.087
       21      150     253.087
       21      152     253.087
       21      154     253.087
       21      156     253.087
       21      158     253.087
       21      160     253.087
       21      162     253.087
       21      164     253.087
       21      166     253.087
       21      168     253.087
       21      170     253.087
       21      172     253.087
       21      174     253.087
       21      176     253.087
       21      178     253.087
       21      180     253.087
       21      182     253.087
       21      184     253.087
       21      186     253.087
       21      188     253.087
       21      190     253.087
       21      192     253.087
       21      194     253.087
       21      196     253.087
       21      198     253.087
       21      200     253.087
       21      202     253.087
       21      204     253.087
       21      206     253.087
       21      208     253.087
       21      210     253.087
       21      212     253.087
       21      216     253.087
       21      218     253.087
       21      220     253.087
       21      222     253.087
       21      224     253.087
       21      226     253.087
       21      228     253.087
       21      230     253.087
       21      232     253.087
       21      234     253.087
       21      236     253.087
       21      238     253.087
       21      240     253.087
       21      242     253.087
       21      244     253.087
       21      246     253.087
       21      248     253.087
       21      250     253.087
       21      252     253.087
       21      254     253.087
       21      256     253.087
       21      258     253.087
       21      262     253.087
       21      264     253.087
       21      266     253.087
       21      268     253.087
       21      270     253.087
       21      272     253.087
       21      274     253.087
       21      276     253.087
       21      278     253.087
       21      280     253.087
       21      282     253.087
       21      286     253.087
       21      288     253.087
       21      290     253.087
       21      292     253.087
       21      294     253.087
       21      296     253.087
       21      298     253.087
       21      300     253.087
       21      302     253.087
       21      304     253.087
       21      306     253.087
       21      310     253.087
       21      312     253.087
       21      314     253.087
       21      316     253.087
       21      318     253.087
       21      320     253.087
       23      136     258.748
       23      138     258.748
       23      140     258.748
       23      142     258.748
       23      144     258.748
       23      146     258.748
       23      148     258.748
       23      150     258.748
       23      152     258.748
       23      154     258.748
       23      156     258.748
       23      158     258.748
       23      160     258.748
       23      162     258.748
       23      164     258.748
       23      166     258.748
       23      168     258.748
       23      170     258.748
       23      172     258.748
       23      174     258.748
       23      176     258.748
       23      178     258.748
       23      180     258.748
       23      182     258.748
       23      184     258.748
       23      186     258.748
       23      188     258.748
       23      190     258.748
       23      192     258.748
       23      194     258.748
       23      196     258.748
       23      198     258.748
       23      200     258.748
       23      202     258.748
       23      204     258.748
       23      206     258.748
       23      208     258.748
       23      210     258.748
       23      212     258.748
       23      214     258.748
       23      216     258.748
       23      218     258.748
       23      222     258.748
       23      224     258.748
       23      226     258.748
       23      228     258.748
       23      230     258.748
       23      232     258.748
       23      234     258.748
       23      238     258.748
       23      240     258.748
       23      242     258.748
       23      244     258.748
       23      246     258.748
       23      248     258.748
       23      250     258.748
       23      254     258.748
       23      258     258.748
       23      260     258.748
       23      266     258.748
       23      268     258.748
       23      272     258.748
       23      274     258.748
       23      276     258.748
       23      278     258.748
       23      282     258.748
       23      284     258.748
       23      286     258.748
       23      288     258.748
       23      292     258.748
       23      294     258.748
       23      296     258.748
       23      298     258.748
       23      300     258.748
       23      304     258.748
       23      308     258.748
       23      312     258.748
       23      314     258.748
       23      316     258.748
       23      318     258.748
       23      320     258.748
       23      322     258.748
       23      324     258.748
       23      326     258.748
       23      328     258.748
       23      330     258.748
       23      332     258.748
       23      336     258.748
       23      338     258.748
       23      340     258.748
       23      342     258.748
       25      146     264.343
       25      148     264.343
       25      150     264.343
       25      152     264.343
       25      154     264.343
       25      156     264.343
       25      158     264.343
       25      160     264.343
       25      162     264.343
       25      164     264.343
       25      166     264.343
       25      168     264.343
       25      170     264.343
       25      172     264.343
       25      174     264.343
       25      176     264.343
       25      178     264.343
       25      180     264.343
       25      182     264.343
       25      184     264.343
       25      186     264.343
       25      188     264.343
       25      190     264.343
       25      192     264.343
       25      194     264.343
       25      196     264.343
       25      198     264.343
       25      200     264.343
       25      202     264.343
       25      204     264.343
       25      206     264.343
       25      208     264.343
       25      210     264.343
       25      212     264.343
       25      214     264.343
       25      216     264.343
       25      218     264.343
       25      220     264.343
       25      222     264.343
       25      224     264.343
       25      226     264.343
       25      228     264.343
       25      230     264.343
       25      232     264.343
       25      234     264.343
       25      236     264.343
       25      238     264.343
       25      240     264.343
       25      242     264.343
       25      244     264.343
       25      246     264.343
       25      250     264.343
       25      252     264.343
       25      254     264.343
       25      256     264.343
       25      260     264.343
       25      262     264.343
       25      264     264.343
       25      266     264.343
       25      268     264.343
       25      270     264.343
       25      272     264.343
       25      274     264.343
       25      280     264.343
       25      282     264.343
       25      284     264.343
       25      286     264.343
       25      290     264.343
       25      294     264.343
       25      296     264.343
       25      298     264.343
       25      300     264.343
       25      302     264.343
       25      304     264.343
       25      306     264.343
       25      308     264.343
       25      310     264.343
       25      312     264.343
       25      314     264.343
       25      316     264.343
       25      318     264.343
       25      322     264.343
       25      324     264.343
       25      328     264.343
       25      332     264.343
       25      334     264.343
       25      338     264.343
       25      340     264.343
       25      342     264.343
       25      344     264.343
       25      346     264.343
       25      348     264.343
       25      350     264.343
       25      354     264.343
       25      356     264.343
       25      358     264.343
       25      360     264.343
       25      362     264.343
       25      364     264.343
       27      156     269.447
       27      158     269.447
       27      160     269.447
       27      162     269.447
       27      164     269.447
       27      166     269.447
       27      168     269.447
       27      170     269.447
       27      172     269.447
       27      174     269.447
       27      176     269.447
       27      178     269.447
       27      180     269.447
       27      182     269.447
       27      184     269.447
       27      186     269.447
       27      188     269.447
       27      190     269.447
       27      192     269.447
       27      194     269.447
       27      196     269.447
       27      198     269.447
       27      200     269.447
       27      202     269.447
       27      204     269.447
       27      206     269.447
       27      208     269.447
       27      210     269.447
       27      212     269.447
       27      214     269.447
       27      216     269.447
       27      218     269.447
       27      220     269.447
       27      222     269.447
       27      224     269.447
       27      226     269.447
       27      228     269.447
       27      230     269.447
       27      232     269.447
       27      234     269.447
       27      236     269.447
       27      238     269.447
       27      240     269.447
       27      242     269.447
       27      244     269.447
       27      246     269.447
       27      248     269.447
       27      250     269.447
       27      252     269.447
       27      254     269.447
       27      256     269.447
       27      258     269.447
       27      260     269.447
       27      262     269.447
       27      264     269.447
       27      268     269.447
       27      270     269.447
       27      272     269.447
       27      274     269.447
       27      276     269.447
       27      278     269.447
       27      280     269.447
       27      282     269.447
       27      284     269.447
       27      286     269.447
       27      288     269.447
       27      290     269.447
       27      292     269.447
       27      294     269.447
       27      298     269.447
       27      302     269.447
       27      304     269.447
       27      306     269.447
       27      308     269.447
       27      310     269.447
       27      314     269.447
       27      316     269.447
       27      318     269.447
       27      322     269.447
       27      324     269.447
       27      326     269.447
       27      328     269.447
       27      330     269.447
       27      332     269.447
       27      334     269.447
       27      336     269.447
       27      338     269.447
       27      344     269.447
       27      346     269.447
       27      348     269.447
       27      350     269.447
       27      352     269.447
       27      356     269.447
       27      358     269.447
       27      360     269.447
       27      364     269.447
       27      366     269.447
       27      370     269.447
       27      372     269.447
       27      374     269.447
       27      378     269.447
       27      380     269.447
       27      382     269.447
       27      384     269.447
       27      386     269.447
       29      170     274.551
       29      172     274.551
       29      174     274.551
       29      176     274.551
       29      178     274.551
       29      180     274.551
       29      182     274.551
       29      184     274.551
       29      186     274.551
       29      188     274.551
       29      190     274.551
       29      192     274.551
       29      194     274.551
       29      196     274.551
       29      198     274.551
       29      200     274.551
       29      202     274.551
       29      204     274.551
       29      206     274.551
       29      208     274.551
       29      210     274.551
       29      212     274.551
       29      214     274.551
       29      216     274.551
       29      218     274.551
       29      220     274.551
       29      222     274.551
       29      224     274.551
       29      226     274.551
       29      228     274.551
       29      230     274.551
       29      232     274.551
       29      234     274.551
       29      238     274.551
       29      240     274.551
       29      242     274.551
       29      244     274.551
       29      246     274.551
       29      250     274.551
       29      252     274.551
       29      254     274.551
       29      256     274.551
       29      258     274.551
       29      260     274.551
       29      262     274.551
       29      266     274.551
       29      268     274.551
       29      272     274.551
       29      274     274.551
       29      276     274.551
       29      278     274.551
       29      280     274.551
       29      282     274.551
       29      284     274.551
       29      286     274.551
       29      290     274.551
       29      292     274.551
       29      294     274.551
       29      298     274.551
       29      300     274.551
       29      302     274.551
       29      306     274.551
       29      308     274.551
       29      312     274.551
       29      314     274.551
       29      316     274.551
       29      322     274.551
       29      326     274.551
       29      328     274.551
       29      330     274.551
       29      334     274.551
       29      336     274.551
       29      340     274.551
       29      342     274.551
       29      344     274.551
       29      346     274.551
       29      348     274.551
       29      350     274.551
       29      352     274.551
       29      356     274.551
       29      358     274.551
       29      362     274.551
       29      364     274.551
       29      366     274.551
       29      368     274.551
       29      370     274.551
       29      372     274.551
       29      376     274.551
       29      378     274.551
       29      382     274.551
       29      384     274.551
       29      388     274.551
       29      390     274.551
       29      392     274.551
       29      394     274.551
       29      396     274.551
       29      398     274.551
       29      400     274.551
       29      402     274.551
       29      404     274.551
       29      406     274.551
       29      408     274.551
       31      184     279.242
       31      186     279.242
       31      188     279.242
       31      190     279.242
       31      192     279.242
       31      194     279.242
       31      196     279.242
       31      198     279.242
       31      200     279.242
       31      202     279.242
       31      204     279.242
       31      206     279.242
       31      208     279.242
       31      210     279.242
       31      212     279.242
       31      214     279.242
       31      216     279.242
       31      218     279.242
       31      220     279.242
       31      222     279.242
       31      224     279.242
       31      226     279.242
       31      228     279.242
       31      230     279.242
       31      232     279.242
       31      234     279.242
       31      236     279.242
       31      238     279.242
       31      240     279.242
       31      242     279.242
       31      244     279.242
       31      246     279.242
       31      248     279.242
       31      250     279.242
       31      252     279.242
       31      254     279.242
       31      256     279.242
       31      258     279.242
       31      260     279.242
       31      262     279.242
       31      264     279.242
       31      266     279.242
       31      270     279.242
       31      272     279.242
       31      274     279.242
       31      276     279.242
       31      278     279.242
       31      280     279.242
       31      282     279.242
       31      284     279.242
       31      288     279.242
       31      290     279.242
       31      292     279.242
       31      294     279.242
       31      296     279.242
       31      298     279.242
       31      300     279.242
       31      302     279.242
       31      304     279.242
       31      306     279.242
       31      308     279.242
       31      312     279.242
       31      314     279.242
       31      316     279.242
       31      318     279.242
       31      320     279.242
       31      322     279.242
       31      324     279.242
       31      326     279.242
       31      328     279.242
       31      330     279.242
       31      332     279.242
       31      334     279.242
       31      338     279.242
       31      340     279.242
       31      342     279.242
       31      344     279.242
       31      346     279.242
       31      348     279.242
       31      350     279.242
       31      352     279.242
       31      356     279.242
       31      358     279.242
       31      360     279.242
       31      362     279.242
       31      364     279.242
       31      366     279.242
       31      370     279.242
       31      372     279.242
       31      374     279.242
       31      376     279.242
       31      378     279.242
       31      380     279.242
       31      384     279.242
       31      386     279.242
       31      388     279.242
       31      390     279.242
       31      392     279.242
       31      394     279.242
       31      396     279.242
       31      398     279.242
       31      400     279.242
       31      402     279.242
       31      406     279.242
       31      408     279.242
       31      410     279.242
       31      412     279.242
       31      414     279.242
       31      416     279.242
       31      422     279.242
       31      424     279.242
       31      426     279.242
       31      428     279.242
       31      430     279.242
       31      434     279.242
       33      198     283.919
       33      200     283.919
       33      202     283.919
       33      204     283.919
       33      210     283.919
       33      212     283.919
       33      216     283.919
       33      218     283.919
       33      220     283.919
       33      222     283.919
       33      224     283.919
       33      226     283.919
       33      228     283.919
       33      230     283.919
       33      232     283.919
       33      234     283.919
       33      236     283.919
       33      238     283.919
       33      240     283.919
       33      242     283.919
       33      244     283.919
       33      246     283.919
       33      248     283.919
       33      250     283.919
       33      252     283.919
       33      256     283.919
       33      258     283.919
       33      260     283.919
       33      262     283.919
       33      264     283.919
       33      266     283.919
       33      268     283.919
       33      270     283.919
       33      274     283.919
       33      276     283.919
       33      278     283.919
       33      280     283.919
       33      282     283.919
       33      284     283.919
       33      286     283.919
       33      288     283.919
       33      290     283.919
       33      294     283.919
       33      296     283.919
       33      298     283.919
       33      300     283.919
       33      302     283.919
       33      304     283.919
       33      306     283.919
       33      308     283.919
       33      314     283.919
       33      318     283.919
       33      320     283.919
       33      322     283.919
       33      326     283.919
       33      328     283.919
       33      330     283.919
       33      332     283.919
       33      334     283.919
       33      336     283.919
       33      340     283.919
       33      342     283.919
       33      344     283.919
       33      346     283.919
       33      348     283.919
       33      350     283.919
       33      352     283.919
       33      356     283.919
       33      358     283.919
       33      360     283.919
       33      362     283.919
       33      366     283.919
       33      368     283.919
       33      370     283.919
       33      372     283.919
       33      378     283.919
       33      380     283.919
       33      382     283.919
       33      388     283.919
       33      394     283.919
       33      396     283.919
       33      398     283.919
       33      400     283.919
       33      404     283.919
       33      406     283.919
       33      408     283.919
       33      410     283.919
       33      412     283.919
       33      414     283.919
       33      416     283.919
       33      418     283.919
       33      420     283.919
       33      422     283.919
       33      426     283.919
       33      428     283.919
       33      430     283.919
       33      432     283.919
       33      434     283.919
       33      436     283.919
       33      438     283.919
       33      440     283.919
       33      442     283.919
       33      444     283.919
       33      450     283.919
       33      452     283.919
       33      454     283.919
       33      456     283.919
       33      460     283.919
       35      214     288.380
       35      216     288.380
       35      218     288.380
       35      220     288.380
       35      222     288.380
       35      224     288.380
       35      226     288.380
       35      228     288.380
       35      230     288.380
       35      232     288.380
       35      234     288.380
       35      236     288.380
       35      238     288.380
       35      242     288.380
       35      244     288.380
       35      246     288.380
       35      248     288.380
       35      250     288.380
       35      252     288.380
       35      254     288.380
       35      256     288.380
       35      258     288.380
       35      260     288.380
       35      262     288.380
       35      264     288.380
       35      266     288.380
       35      268     288.380
       35      270     288.380
       35      272     288.380
       35      274     288.380
       35      276     288.380
       35      278     288.380
       35      280     288.380
       35      282     288.380
       35      284     288.380
       35      286     288.380
       35      288     288.380
       35      290     288.380
       35      292     288.380
       35      294     288.380
       35      298     288.380
       35      300     288.380
       35      302     288.380
       35      306     288.380
       35      308     288.380
       35      310     288.380
       35      312     288.380
       35      314     288.380
       35      316     288.380
       35      318     288.380
       35      320     288.380
       35      324     288.380
       35      328     288.380
       35      330     288.380
       35      332     288.380
       35      336     288.380
       35      338     288.380
       35      340     288.380
       35      342     288.380
       35      344     288.380
       35      346     288.380
       35      348     288.380
       35      354     288.380
       35      358     288.380
       35      362     288.380
       35      364     288.380
       35      368     288.380
       35      370     288.380
       35      374     288.380
       35      376     288.380
       35      382     288.380
       35      386     288.380
       35      388     288.380
       35      390     288.380
       35      394     288.380
       35      396     288.380
       35      400     288.380
       35      402     288.380
       35      404     288.380
       35      412     288.380
       35      416     288.380
       35      420     288.380
       35      424     288.380
       35      426     288.380
       35      428     288.380
       35      432     288.380
       35      434     288.380
       35      436     288.380
       35      438     288.380
       35      440     288.380
       35      442     288.380
       35      444     288.380
       35      450     288.380
       35      452     288.380
       35      454     288.380
       35      456     288.380
       35      460     288.380
       35      464     288.380
       35      466     288.380
       35      470     288.380
       35      472     288.380
       35      474     288.380
       35      478     288.380
       35      480     288.380
       35      482     288.380
       35      486     288.380
       35      488     288.380
       37      234     292.714
       37      236     292.714
       37      238     292.714
       37      240     292.714
       37      244     292.714
       37      246     292.714
       37      248     292.714
       37      250     292.714
       37      252     292.714
       37      254     292.714
       37      256     292.714
       37      258     292.714
       37      260     292.714
       37      262     292.714
       37      264     292.714
       37      266     292.714
       37      268     292.714
       37      270     292.714
       37      272     292.714
       37      274     292.714
       37      276     292.714
       37      280     292.714
       37      282     292.714
       37      284     292.714
       37      286     292.714
       37      288     292.714
       37      290     292.714
       37      294     292.714
       37      300     292.714
       37      302     292.714
       37      306     292.714
       37      310     292.714
       37      312     292.714
       37      316     292.714
       37      320     292.714
       37      322     292.714
       37      324     292.714
       37      326     292.714
       37      328     292.714
       37      330     292.714
       37      332     292.714
       37      334     292.714
       37      336     292.714
       37      338     292.714
       37      340     292.714
       37      342     292.714
       37      344     292.714
       37      346     292.714
       37      348     292.714
       37      350     292.714
       37      352     292.714
       37      354     292.714
       37      358     292.714
       37      360     292.714
       37      362     292.714
       37      364     292.714
       37      368     292.714
       37      370     292.714
       37      374     292.714
       37      376     292.714
       37      380     292.714
       37      382     292.714
       37      384     292.714
       37      386     292.714
       37      388     292.714
       37      390     292.714
       37      392     292.714
       37      394     292.714
       37      396     292.714
       37      398     292.714
       37      400     292.714
       37      402     292.714
       37      404     292.714
       37      406     292.714
       37      408     292.714
       37      410     292.714
       37      412     292.714
       37      414     292.714
       37      416     292.714
       37      418     292.714
       37      422     292.714
       37      424     292.714
       37      426     292.714
       37      428     292.714
       37      430     292.714
       37      432     292.714
       37      434     292.714
       37      436     292.714
       37      438     292.714
       37      440     292.714
       37      442     292.714
       37      444     292.714
       37      446     292.714
       37      448     292.714
       37      450     292.714
       37      452     292.714
       37      454     292.714
       37      458     292.714
       37      460     292.714
       37      464     292.714
       37      468     292.714
       37      472     292.714
       37      474     292.714
       37      480     292.714
       37      484     292.714
       37      486     292.714
       37      488     292.714
       37      490     292.714
       37      492     292.714
       37      494     292.714
       37      496     292.714
       37      498     292.714
       37      502     292.714
       37      504     292.714
       37      508     292.714
       37      510     292.714
       37      514     292.714
       37      518     292.714
       39      258     297.029
       39      260     297.029
       39      262     297.029
       39      264     297.029
       39      266     297.029
       39      268     297.029
       39      270     297.029
       39      272     297.029
       39      274     297.029
       39      276     297.029
       39      278     297.029
       39      280     297.029
       39      282     297.029
       39      284     297.029
       39      286     297.029
       39      288     297.029
       39      292     297.029
       39      294     297.029
       39      298     297.029
       39      300     297.029
       39      302     297.029
       39      304     297.029
       39      306     297.029
       39      308     297.029
       39      310     297.029
       39      312     297.029
       39      314     297.029
       39      318     297.029
       39      322     297.029
       39      326     297.029
       39      328     297.029
       39      330     297.029
       39      332     297.029
       39      334     297.029
       39      338     297.029
       39      340     297.029
       39      342     297.029
       39      344     297.029
       39      348     297.029
       39      350     297.029
       39      352     297.029
       39      354     297.029
       39      356     297.029
       39      358     297.029
       39      362     297.029
       39      364     297.029
       39      368     297.029
       39      370     297.029
       39      372     297.029
       39      374     297.029
       39      376     297.029
       39      380     297.029
       39      382     297.029
       39      388     297.029
       39      392     297.029
       39      394     297.029
       39      396     297.029
       39      398     297.029
       39      400     297.029
       39      402     297.029
       39      404     297.029
       39      406     297.029
       39      408     297.029
       39      410     297.029
       39      412     297.029
       39      414     297.029
       39      416     297.029
       39      418     297.029
       39      420     297.029
       39      422     297.029
       39      424     297.029
       39      426     297.029
       39      428     297.029
       39      430     297.029
       39      432     297.029
       39      434     297.029
       39      436     297.029
       39      438     297.029
       39      440     297.029
       39      442     297.029
       39      444     297.029
       39      446     297.029
       39      448     297.029
       39      450     297.029
       39      452     297.029
       39      454     297.029
       39      456     297.029
       39      458     297.029
       39      460     297.029
       39      462     297.029
       39      464     297.029
       39      466     297.029
       39      468     297.029
       39      470     297.029
       39      472     297.029
       39      478     297.029
       39      480     297.029
       39      482     297.029
       39      484     297.029
       39      488     297.029
       39      490     297.029
       39      492     297.029
       39      494     297.029
       39      498     297.029
       39      500     297.029
       39      502     297.029
       39      506     297.029
       39      508     297.029
       39      512     297.029
       39      514     297.029
       39      518     297.029
       39      524     297.029
       39      526     297.029
       39      528     297.029
       39      530     297.029
       39      532     297.029
       39      534     297.029
       39      536     297.029
       39      540     297.029
       39      542     297.029
       39      544     297.029
       39      546     297.029
       39      550     297.029
       41      280     301.086
       41      284     301.086
       41      286     301.086
       41      290     301.086
       41      292     301.086
       41      294     301.086
       41      296     301.086
       41      298     301.086
       41      300     301.086
       41      306     301.086
       41      308     301.086
       41      310     301.086
       41      312     301.086
       41      316     301.086
       41      318     301.086
       41      320     301.086
       41      322     301.086
       41      324     301.086
       41      326     301.086
       41      328     301.086
       41      330     301.086
       41      332     301.086
       41      334     301.086
       41      338     301.086
       41      342     301.086
       41      346     301.086
       41      348     301.086
       41      350     301.086
       41      354     301.086
       41      356     301.086
       41      358     301.086
       41      360     301.086
       41      362     301.086
       41      368     301.086
       41      370     301.086
       41      374     301.086
       41      376     301.086
       41      380     301.086
       41      382     301.086
       41      386     301.086
       41      388     301.086
       41      390     301.086
       41      392     301.086
       41      394     301.086
       41      396     301.086
       41      398     301.086
       41      400     301.086
       41      402     301.086
       41      404     301.086
       41      406     301.086
       41      408     301.086
       41      410     301.086
       41      412     301.086
       41      414     301.086
       41      416     301.086
       41      418     301.086
       41      420     301.086
       41      422     301.086
       41      424     301.086
       41      426     301.086
       41      428     301.086
       41      430     301.086
       41      432     301.086
       41      434     301.086
       41      436     301.086
       41      438     301.086
       41      440     301.086
       41      442     301.086
       41      444     301.086
       41      446     301.086
       41      448     301.086
       41      450     301.086
       41      452     301.086
       41      454     301.086
       41      456     301.086
       41      458     301.086
       41      460     301.086
       41      462     301.086
       41      464     301.086
       41      466     301.086
       41      468     301.086
       41      470     301.086
       41      472     301.086
       41      474     301.086
       41      476     301.086
       41      478     301.086
       41      480     301.086
       41      482     301.086
       41      484     301.086
       41      486     301.086
       41      488     301.086
       41      490     301.086
       41      492     301.086
       41      494     301.086
       41      496     301.086
       41      498     301.086
       41      500     301.086
       41      502     301.086
       41      504     301.086
       41      506     301.086
       41      508     301.086
       41      510     301.086
       41      512     301.086
       41      514     301.086
       41      516     301.086
       41      518     301.086
       41      520     301.086
       41      522     301.086
       41      524     301.086
       41      528     301.086
       41      530     301.086
       41      534     301.086
       41      536     301.086
       41      538     301.086
       41      542     301.086
       41      546     301.086
       41      548     301.086
       41      550     301.086
       41      552     301.086
       41      562     301.086
       41      566     301.086
       41      568     301.086
       41      572     301.086
       41      578     301.086
       41      582     301.086
       43      312     305.143
       43      314     305.143
       43      316     305.143
       43      322     305.143
       43      326     305.143
       43      328     305.143
       43      332     305.143
       43      334     305.143
       43      338     305.143
       43      342     305.143
       43      346     305.143
       43      348     305.143
       43      350     305.143
       43      352     305.143
       43      356     305.143
       43      358     305.143
       43      362     305.143
       43      366     305.143
       43      368     305.143
       43      370     305.143
       43      372     305.143
       43      374     305.143
       43      376     305.143
       43      378     305.143
       43      380     305.143
       43      382     305.143
       43      388     305.143
       43      390     305.143
       43      392     305.143
       43      394     305.143
       43      396     305.143
       43      398     305.143
       43      400     305.143
       43      404     305.143
       43      406     305.143
       43      408     305.143
       43      410     305.143
       43      412     305.143
       43      414     305.143
       43      416     305.143
       43      418     305.143
       43      420     305.143
       43      422     305.143
       43      424     305.143
       43      426     305.143
       43      428     305.143
       43      430     305.143
       43      432     305.143
       43      434     305.143
       43      436     305.143
       43      438     305.143
       43      440     305.143
       43      442     305.143
       43      444     305.143
       43      446     305.143
       43      448     305.143
       43      450     305.143
       43      452     305.143
       43      454     305.143
       43      456     305.143
       43      458     305.143
       43      460     305.143
       43      462     305.143
       43      464     305.143
       43      466     305.143
       43      468     305.143
       43      470     305.143
       43      472     305.143
       43      474     305.143
       43      476     305.143
       43      478     305.143
       43      480     305.143
       43      482     305.143
       43      484     305.143
       43      486     305.143
       43      488     305.143
       43      490     305.143
       43      492     305.143
       43      494     305.143
       43      496     305.143
       43      498     305.143
       43      500     305.143
       43      502     305.143
       43      504     305.143
       43      506     305.143
       43      508     305.143
       43      510     305.143
       43      512     305.143
       43      514     305.143
       43      516     305.143
       43      518     305.143
       43      520     305.143
       43      522     305.143
       43      524     305.143
       43      526     305.143
       43      528     305.143
       43      530     305.143
       43      532     305.143
       43      534     305.143
       43      536     305.143
       43      538     305.143
       43      540     305.143
       43      542     305.143
       43      544     305.143
       43      546     305.143
       43      548     305.143
       43      550     305.143
       43      552     305.143
       43      554     305.143
       43      556     305.143
       43      558     305.143
       43      560     305.143
       43      562     305.143
       43      564     305.143
       43      566     305.143
       43      568     305.143
       43      570     305.143
       43      572     305.143
       43      576     305.143
       43      580     305.143
       43      582     305.143
       43      586     305.143
       43      590     305.143
       43      592     305.143
       43      594     305.143
       43      596     305.143
       43      598     305.143
       43      606     305.143
       43      608     305.143
       43      610     305.143
       45      338     309.135
       45      342     309.135
       45      344     309.135
       45      346     309.135
       45      348     309.135
       45      350     309.135
       45      352     309.135
       45      354     309.135
       45      356     309.135
       45      358     309.135
       45      360     309.135
       45      372     309.135
       45      376     309.135
       45      378     309.135
       45      380     309.135
       45      382     309.135
       45      384     309.135
       45      386     309.135
       45      388     309.135
       45      390     309.135
       45      392     309.135
       45      394     309.135
       45      396     309.135
       45      398     309.135
       45      402     309.135
       45      404     309.135
       45      406     309.135
       45      408     309.135
       45      410     309.135
       45      412     309.135
       45      414     309.135
       45      416     309.135
       45      418     309.135
       45      420     309.135
       45      422     309.135
       45      424     309.135
       45      426     309.135
       45      428     309.135
       45      430     309.135
       45      432     309.135
       45      434     309.135
       45      436     309.135
       45      438     309.135
       45      440     309.135
       45      442     309.135
       45      444     309.135
       45      446     309.135
       45      448     309.135
       45      450     309.135
       45      452     309.135
       45      454     309.135
       45      456     309.135
       45      458     309.135
       45      460     309.135
       45      462     309.135
       45      464     309.135
       45      466     309.135
       45      468     309.135
       45      470     309.135
       45      472     309.135
       45      474     309.135
       45      476     309.135
       45      478     309.135
       45      480     309.135
       45      482     309.135
       45      484     309.135
       45      486     309.135
       45      488     309.135
       45      490     309.135
       45      492     309.135
       45      494     309.135
       45      496     309.135
       45      498     309.135
       45      500     309.135
       45      502     309.135
       45      504     309.135
       45      506     309.135
       45      508     309.135
       45      510     309.135
       45      512     309.135
       45      514     309.135
       45      516     309.135
       45      518     309.135
       45      520     309.135
       45      522     309.135
       45      524     309.135
       45      526     309.135
       45      528     309.135
       45      530     309.135
       45      532     309.135
       45      534     309.135
       45      536     309.135
       45      538     309.135
       45      540     309.135
       45      542     309.135
       45      544     309.135
       45      546     309.135
       45      548     309.135
       45      550     309.135
       45      552     309.135
       45      554     309.135
       45      556     309.135
       45      558     309.135
       45      560     309.135
       45      562     309.135
       45      564     309.135
       45      566     309.135
       45      568     309.135
       45      570     309.135
       45      572     309.135
       45      574     309.135
       45      576     309.135
       45      578     309.135
       45      580     309.135
       45      582     309.135
       45      584     309.135
       45      586     309.135
       45      588     309.135
       45      590     309.135
       45      592     309.135
       45      594     309.135
       45      596     309.135
       45      598     309.135
       45      600     309.135
       45      602     309.135
       45      604     309.135
       45      606     309.135
       45      608     309.135
       45      610     309.135
       45      612     309.135
       45      614     309.135
       45      616     309.135
       45      618     309.135
       45      620     309.135
       45      624     309.135
       45      632     309.135
       45      634     309.135
       45      636     309.135
       45      644     309.135
       47      370     312.967
       47      372     312.967
       47      374     312.967
       47      376     312.967
       47      378     312.967
       47      384     312.967
       47      386     312.967
       47      388     312.967
       47      390     312.967
       47      392     312.967
       47      394     312.967
       47      398     312.967
       47      400     312.967
       47      402     312.967
       47      406     312.967
       47      408     312.967
       47      410     312.967
       47      414     312.967
       47      416     312.967
       47      418     312.967
       47      420     312.967
       47      422     312.967
       47      424     312.967
       47      426     312.967
       47      428     312.967
       47      430     312.967
       47      432     312.967
       47      434     312.967
       47      436     312.967
       47      438     312.967
       47      440     312.967
       47      442     312.967
       47      444     312.967
       47      446     312.967
       47      448     312.967
       47      450     312.967
       47      452     312.967
       47      454     312.967
       47      456     312.967
       47      458     312.967
       47      460     312.967
       47      462     312.967
       47      464     312.967
       47      466     312.967
       47      468     312.967
       47      470     312.967
       47      472     312.967
       47      474     312.967
       47      476     312.967
       47      478     312.967
       47      480     312.967
       47      482     312.967
       47      484     312.967
       47      486     312.967
       47      488     312.967
       47      490     312.967
       47      492     312.967
       47      494     312.967
       47      496     312.967
       47      498     312.967
       47      500     312.967
       47      502     312.967
       47      504     312.967
       47      506     312.967
       47      508     312.967
       47      510     312.967
       47      512     312.967
       47      514     312.967
       47      516     312.967
       47      518     312.967
       47      520     312.967
       47      522     312.967
       47      524     312.967
       47      526     312.967
       47      528     312.967
       47      530     312.967
       47      532     312.967
       47      534     312.967
       47      536     312.967
       47      538     312.967
       47      540     312.967
       47      542     312.967
       47      544     312.967
       47      546     312.967
       47      548     312.967
       47      550     312.967
       47      552     312.967
       47      554     312.967
       47      556     312.967
       47      558     312.967
       47      560     312.967
       47      562     312.967
       47      564     312.967
       47      566     312.967
       47      568     312.967
       47      570     312.967
       47      572     312.967
       47      574     312.967
       47      576     312.967
       47      578     312.967
       47      580     312.967
       47      582     312.967
       47      584     312.967
       47      586     312.967
       47      588     312.967
       47      590     312.967
       47      592     312.967
       47      594     312.967
       47      596     312.967
       47      598     312.967
       47      600     312.967
       47      602     312.967
       47      604     312.967
       47      606     312.967
       47      608     312.967
       47      610     312.967
       47      612     312.967
       47      614     312.967
       47      616     312.967
       47      618     312.967
       47      620     312.967
       47      622     312.967
       47      624     312.967
       47      626     312.967
       47      628     312.967
       47      630     312.967
       47      632     312.967
       47      634     312.967
       47      636     312.967
       47      638     312.967
       47      640     312.967
       47      642     312.967
       47      644     312.967
       47      646     312.967
       47      648     312.967
       47      650     312.967
       47      652     312.967
       47      654     312.967
       47      656     312.967
       47      658     312.967
       47      660     312.967
       47      662     312.967
       47      664     312.967
       47      666     312.967
       47      668     312.967
       47      672     312.967
       47      684     312.967
       47      686     312.967
       49      406     316.799
       49      408     316.799
       49      412     316.799
       49      414     316.799
       49      416     316.799
       49      418     316.799
       49      420     316.799
       49      422     316.799
       49      424     316.799
       49      426     316.799
       49      428     316.799
       49      430     316.799
       49      432     316.799
       49      434     316.799
       49      436     316.799
       49      438     316.799
       49      440     316.799
       49      442     316.799
       49      444     316.799
       49      446     316.799
       49      448     316.799
       49      450     316.799
       49      452     316.799
       49      454     316.799
       49      456     316.799
       49      458     316.799
       49      460     316.799
       49      462     316.799
       49      464     316.799
       49      466     316.799
       49      468     316.799
       49      470     316.799
       49      472     316.799
       49      474     316.799
       49      476     316.799
       49      478     316.799
       49      480     316.799
       49      482     316.799
       49      484     316.799
       49      486     316.799
       49      488     316.799
       49      490     316.799
       49      492     316.799
       49      494     316.799
       49      496     316.799
       49      498     316.799
       49      500     316.799
       49      502     316.799
       49      504     316.799
       49      506     316.799
       49      508     316.799
       49      510     316.799
       49      512     316.799
       49      514     316.799
       49      516     316.799
       49      518     316.799
       49      520     316.799
       49      522     316.799
       49      524     316.799
       49      526     316.799
       49      528     316.799
       49      530     316.799
       49      532     316.799
       49      534     316.799
       49      536     316.799
       49      538     316.799
       49      540     316.799
       49      542     316.799
       49      544     316.799
       49      546     316.799
       49      548     316.799
       49      550     316.799
       49      552     316.799
       49      554     316.799
       49      556     316.799
       49      558     316.799
       49      560     316.799
       49      562     316.799
       49      564     316.799
       49      566     316.799
       49      568     316.799
       49      570     316.799
       49      572     316.799
       49      574     316.799
       49      576     316.799
       49      578     316.799
       49      580     316.799
       49      582     316.799
       49      584     316.799
       49      586     316.799
       49      588     316.799
       49      590     316.799
       49      592     316.799
       49      594     316.799
       49      596     316.799
       49      598     316.799
       49      600     316.799
       49      602     316.799
       49      604     316.799
       49      606     316.799
       49      608     316.799
       49      610     316.799
       49      612     316.799
       49      614     316.799
       49      616     316.799
       49      618     316.799
       49      620     316.799
       49      622     316.799
       49      624     316.799
       49      626     316.799
       49      628     316.799
       49      630     316.799
       49      632     316.799
       49      634     316.799
       49      636     316.799
       49      638     316.799
       49      640     316.799
       49      642     316.799
       49      644     316.799
       49      646     316.799
       49      648     316.799
       49      650     316.799
       49      652     316.799
       49      654     316.799
       49      656     316.799
       49      658     316.799
       49      660     316.799
       49      662     316.799
       49      664     316.799
       49      666     316.799
       49      668     316.799
       49      670     316.799
       49      672     316.799
       49      674     316.799
       49      676     316.799
       49      678     316.799
       49      680     316.799
       49      682     316.799
       49      684     316.799
       49      686     316.799
       49      688     316.799
       49      690     316.799
       49      692     316.799
       49      694     316.799
       49      696     316.799
       49      698     316.799
       49      700     316.799
       49      702     316.799
       49      704     316.799
       49      706     316.799
       49      708     316.799
       49      710     316.799
       49      712     316.799
       49      714     316.799
       51      444     320.577
       51      446     320.577
       51      448     320.577
       51      450     320.577
       51      452     320.577
       51      454     320.577
       51      456     320.577
       51      458     320.577
       51      460     320.577
       51      462     320.577
       51      464     320.577
       51      466     320.577
       51      468     320.577
       51      470     320.577
       51      472     320.577
       51      474     320.577
       51      476     320.577
       51      478     320.577
       51      480     320.577
       51      482     320.577
       51      484     320.577
       51      486     320.577
       51      488     320.577
       51      490     320.577
       51      492     320.577
       51      494     320.577
       51      496     320.577
       51      498     320.577
       51      500     320.577
       51      502     320.577
       51      504     320.577
       51      506     320.577
       51      508     320.577
       51      510     320.577
       51      512     320.577
       51      514     320.577
       51      516     320.577
       51      518     320.577
       51      520     320.577
       51      522     320.577
       51      524     320.577
       51      526     320.577
       51      528     320.577
       51      530     320.577
       51      532     320.577
       51      534     320.577
       51      536     320.577
       51      538     320.577
       51      540     320.577
       51      542     320.577
       51      544     320.577
       51      546     320.577
       51      548     320.577
       51      550     320.577
       51      552     320.577
       51      554     320.577
       51      556     320.577
       51      558     320.577
       51      560     320.577
       51      562     320.577
       51      564     320.577
       51      566     320.577
       51      568     320.577
       51      570     320.577
       51      572     320.577
       51      574     320.577
       51      576     320.577
       51      578     320.577
       51      580     320.577
       51      582     320.577
       51      584     320.577
       51      586     320.577
       51      588     320.577
       51      590     320.577
       51      592     320.577
       51      594     320.577
       51      596     320.577
       51      598     320.577
       51      600     320.577
       51      602     320.577
       51      604     320.577
       51      606     320.577
       51      608     320.577
       51      610     320.577
       51      612     320.577
       51      614     320.577
       51      616     320.577
       51      618     320.577
       51      620     320.577
       51      622     320.577
       51      624     320.577
       51      626     320.577
       51      628     320.577
       51      630     320.577
       51      632     320.577
       51      634     320.577
       51      636     320.577
       51      638     320.577
       51      640     320.577
       51      642     320.577
       51      644     320.577
       51      646     320.577
       51      648     320.577
       51      650     320.577
       51      652     320.577
       51      654     320.577
       51      656     320.577
       51      658     320.577
       51      660     320.577
       51      662     320.577
       51      664     320.577
       51      666     320.577
       51      668     320.577
       51      670     320.577
       51      672     320.577
       51      674     320.577
       51      676     320.577
       51      678     320.577
       51      680     320.577
       51      682     320.577
       51      684     320.577
       51      686     320.577
       51      688     320.577
       51      690     320.577
       51      692     320.577
       51      694     320.577
       51      696     320.577
       51      698     320.577
       51      700     320.577
       51      702     320.577
       51      704     320.577
       51      706     320.577
       51      708     320.577
       51      710     320.577
       51      712     320.577
       51      714     320.577
       51      716     320.577
       51      718     320.577
       51      720     320.577
       51      722     320.577
       51      724     320.577
       51      726     320.577
       51      728     320.577
       51      730     320.577
       51      732     320.577
       51      734     320.577
       51      736     320.577
       51      738     320.577
       51      740     320.577
       51      742     320.577
       51      744     320.577
       51      746     320.577
       51      748     320.577
       51      750     320.577
       51      752     320.577
       51      754     320.577
       51      756     320.577
       51      758     320.577
       53      480     324.225
       53      482     324.225
       53      484     324.225
       53      486     324.225
       53      488     324.225
       53      490     324.225
       53      492     324.225
       53      494     324.225
       53      496     324.225
       53      498     324.225
       53      500     324.225
       53      502     324.225
       53      504     324.225
       53      506     324.225
       53      508     324.225
       53      510     324.225
       53      512     324.225
       53      514     324.225
       53      516     324.225
       53      518     324.225
       53      520     324.225
       53      522     324.225
       53      524     324.225
       53      526     324.225
       53      528     324.225
       53      530     324.225
       53      532     324.225
       53      534     324.225
       53      536     324.225
       53      538     324.225
       53      540     324.225
       53      542     324.225
       53      544     324.225
       53      546     324.225
       53      548     324.225
       53      550     324.225
       53      552     324.225
       53      554     324.225
       53      556     324.225
       53      558     324.225
       53      560     324.225
       53      562     324.225
       53      564     324.225
       53      566     324.225
       53      568     324.225
       53      570     324.225
       53      572     324.225
       53      574     324.225
       53      576     324.225
       53      578     324.225
       53      580     324.225
       53      582     324.225
       53      584     324.225
       53      586     324.225
       53      588     324.225
       53      590     324.225
       53      592     324.225
       53      594     324.225
       53      596     324.225
       53      598     324.225
       53      600     324.225
       53      602     324.225
       53      604     324.225
       53      606     324.225
       53      608     324.225
       53      610     324.225
       53      612     324.225
       53      614     324.225
       53      616     324.225
       53      618     324.225
       53      620     324.225
       53      622     324.225
       53      624     324.225
       53      626     324.225
       53      628     324.225
       53      630     324.225
       53      632     324.225
       53      634     324.225
       53      636     324.225
       53      638     324.225
       53      640     324.225
       53      642     324.225
       53      644     324.225
       53      646     324.225
       53      648     324.225
       53      650     324.225
       53      652     324.225
       53      654     324.225
       53      656     324.225
       53      658     324.225
       53      660     324.225
       53      662     324.225
       53      664     324.225
       53      666     324.225
       53      668     324.225
       53      670     324.225
       53      672     324.225
       53      674     324.225
       53      676     324.225
       53      678     324.225
       53      680     324.225
       53      682     324.225
       53      684     324.225
       53      686     324.225
       53      688     324.225
       53      690     324.225
       53      692     324.225
       53      694     324.225
       53      696     324.225
       53      698     324.225
       53      700     324.225
       53      702     324.225
       53      704     324.225
       53      706     324.225
       53      708     324.225
       53      710     324.225
       53      712     324.225
       53      714     324.225
       53      716     324.225
       53      718     324.225
       53      720     324.225
       53      722     324.225
       53      724     324.225
       53      726     324.225
       53      728     324.225
       53      730     324.225
       53      732     324.225
       53      734     324.225
       53      736     324.225
       53      738     324.225
       53      740     324.225
       53      742     324.225
       53      744     324.225
       53      746     324.225
       53      748     324.225
       53      750     324.225
       53      752     324.225
       53      754     324.225
       53      756     324.225
       53      758     324.225
       53      760     324.225
       53      762     324.225
       53      764     324.225
       53      766     324.225
       53      768     324.225
       53      770     324.225
       53      772     324.225
       53      774     324.225
       53      776     324.225
       53      778     324.225
       53      780     324.225
       53      782     324.225
       53      784     324.225
       53      786     324.225
       53      788     324.225
       53      790     324.225
       53      792     324.225
       53      794     324.225
       53      796     324.225
       53      798     324.225
       53      800     324.225
       53      802     324.225
       55      514     327.873
       55      516     327.873
       55      518     327.873
       55      520     327.873
       55      522     327.873
       55      524     327.873
       55      526     327.873
       55      528     327.873
       55      530     327.873
       55      532     327.873
       55      534     327.873
       55      536     327.873
       55      538     327.873
       55      540     327.873
       55      542     327.873
       55      544     327.873
       55      546     327.873
       55      548     327.873
       55      550     327.873
       55      552     327.873
       55      554     327.873
       55      556     327.873
       55      558     327.873
       55      560     327.873
       55      562     327.873
       55      564     327.873
       55      566     327.873
       55      568     327.873
       55      570     327.873
       55      572     327.873
       55      574     327.873
       55      576     327.873
       55      578     327.873
       55      580     327.873
       55      582     327.873
       55      584     327.873
       55      586     327.873
       55      588     327.873
       55      590     327.873
       55      592     327.873
       55      594     327.873
       55      596     327.873
       55      598     327.873
       55      600     327.873
       55      602     327.873
       55      604     327.873
       55      606     327.873
       55      608     327.873
       55      610     327.873
       55      612     327.873
       55      614     327.873
       55      616     327.873
       55      618     327.873
       55      620     327.873
       55      622     327.873
       55      624     327.873
       55      626     327.873
       55      628     327.873
       55      630     327.873
       55      632     327.873
       55      634     327.873
       55      636     327.873
       55      638     327.873
       55      640     327.873
       55      642     327.873
       55      644     327.873
       55      646     327.873
       55      648     327.873
       55      650     327.873
       55      652     327.873
       55      654     327.873
       55      656     327.873
       55      658     327.873
       55      660     327.873
       55      662     327.873
       55      664     327.873
       55      666     327.873
       55      668     327.873
       55      670     327.873
       55      672     327.873
       55      674     327.873
       55      676     327.873
       55      678     327.873
       55      680     327.873
       55      682     327.873
       55      684     327.873
       55      686     327.873
       55      688     327.873
       55      690     327.873
       55      692     327.873
       55      694     327.873
       55      696     327.873
       55      698     327.873
       55      700     327.873
       55      702     327.873
       55      704     327.873
       55      706     327.873
       55      708     327.873
       55      710     327.873
       55      712     327.873
       55      714     327.873
       55      716     327.873
       55      718     327.873
       55      720     327.873
       55      722     327.873
       55      724     327.873
       55      726     327.873
       55      728     327.873
       55      730     327.873
       55      732     327.873
       55      734     327.873
       55      736     327.873
       55      738     327.873
       55      740     327.873
       55      742     327.873
       55      744     327.873
       55      746     327.873
       55      748     327.873
       55      750     327.873
       55      752     327.873
       55      754     327.873
       55      756     327.873
       55      758     327.873
       55      760     327.873
       55      762     327.873
       55      764     327.873
       55      766     327.873
       55      768     327.873
       55      770     327.873
       55      772     327.873
       55      774     327.873
       55      776     327.873
       55      778     327.873
       55      780     327.873
       55      782     327.873
       55      784     327.873
       55      786     327.873
       55      788     327.873
       55      790     327.873
       55      792     327.873
       55      794     327.873
       55      796     327.873
       55      798     327.873
       55      800     327.873
       55      802     327.873
       55      804     327.873
       55      806     327.873
       55      808     327.873
       55      810     327.873
       55      812     327.873
       55      814     327.873
       55      816     327.873
       55      818     327.873
       55      820     327.873
       55      822     327.873
       55      824     327.873
       55      826     327.873
       55      828     327.873
       55      830     327.873
       55      832     327.873
       55      834     327.873
       55      836     327.873
       55      838     327.873
       55      840     327.873
       55      842     327.873
       55      844     327.873
       57      548     331.506
       57      550     331.506
       57      552     331.506
       57      554     331.506
       57      556     331.506
       57      558     331.506
       57      560     331.506
       57      562     331.506
       57      564     331.506
       57      566     331.506
       57      568     331.506
       57      570     331.506
       57      572     331.506
       57      574     331.506
       57      576     331.506
       57      578     331.506
       57      580     331.506
       57      582     331.506
       57      584     331.506
       57      586     331.506
       57      588     331.506
       57      590     331.506
       57      592     331.506
       57      594     331.506
       57      596     331.506
       57      598     331.506
       57      600     331.506
       57      602     331.506
       57      604     331.506
       57      606     331.506
       57      608     331.506
       57      610     331.506
       57      612     331.506
       57      614     331.506
       57      616     331.506
       57      618     331.506
       57      620     331.506
       57      622     331.506
       57      624     331.506
       57      626     331.506
       57      628     331.506
       57      630     331.506
       57      632     331.506
       57      634     331.506
       57      636     331.506
       57      638     331.506
       57      640     331.506
       57      642     331.506
       57      644     331.506
       57      646     331.506
       57      648     331.506
       57      650     331.506
       57      652     331.506
       57      654     331.506
       57      656     331.506
       57      658     331.506
       57      660     331.506
       57      662     331.506
       57      664     331.506
       57      666     331.506
       57      668     331.506
       57      670     331.506
       57      672     331.506
       57      674     331.506
       57      676     331.506
       57      678     331.506
       57      680     331.506
       57      682     331.506
       57      684     331.506
       57      686     331.506
       57      688     331.506
       57      690     331.506
       57      692     331.506
       57      694     331.506
       57      696     331.506
       57      698     331.506
       57      700     331.506
       57      702     331.506
       57      704     331.506
       57      706     331.506
       57      708     331.506
       57      710     331.506
       57      712     331.506
       57      714     331.506
       57      716     331.506
       57      718     331.506
       57      720     331.506
       57      722     331.506
       57      724     331.506
       57      726     331.506
       57      728     331.506
       57      730     331.506
       57      732     331.506
       57      734     331.506
       57      736     331.506
       57      738     331.506
       57      740     331.506
       57      742     331.506
       57      744     331.506
       57      746     331.506
       57      748     331.506
       57      750     331.506
       57      752     331.506
       57      754     331.506
       57      756     331.506
       57      758     331.506
       57      760     331.506
       57      762     331.506
       57      764     331.506
       57      766     331.506
       57      768     331.506
       57      770     331.506
       57      772     331.506
       57      774     331.506
       57      776     331.506
       57      778     331.506
       57      780     331.506
       57      782     331.506
       57      784     331.506
       57      786     331.506
       57      788     331.506
       57      790     331.506
       57      792     331.506
       57      794     331.506
       57      796     331.506
       57      798     331.506
       57      800     331.506
       57      802     331.506
       57      804     331.506
       57      806     331.506
       57      808     331.506
       57      810     331.506
       57      812     331.506
       57      814     331.506
       57      818     331.506
       57      820     331.506
       57      822     331.506
       57      826     331.506
       57      828     331.506
       57      832     331.506
       57      834     331.506
       57      836     331.506
       57      838     331.506
       57      840     331.506
       57      842     331.506
       57      844     331.506
       57      846     331.506
       57      848     331.506
       57      860     331.506
       59      580     335.003
       59      582     335.003
       59      584     335.003
       59      586     335.003
       59      588     335.003
       59      590     335.003
       59      592     335.003
       59      594     335.003
       59      596     335.003
       59      598     335.003
       59      600     335.003
       59      602     335.003
       59      604     335.003
       59      606     335.003
       59      608     335.003
       59      610     335.003
       59      612     335.003
       59      614     335.003
       59      616     335.003
       59      618     335.003
       59      620     335.003
       59      622     335.003
       59      624     335.003
       59      626     335.003
       59      628     335.003
       59      630     335.003
       59      632     335.003
       59      634     335.003
       59      636     335.003
       59      638     335.003
       59      640     335.003
       59      642     335.003
       59      644     335.003
       59      646     335.003
       59      648     335.003
       59      650     335.003
       59      652     335.003
       59      654     335.003
       59      656     335.003
       59      658     335.003
       59      660     335.003
       59      662     335.003
       59      664     335.003
       59      666     335.003
       59      668     335.003
       59      670     335.003
       59      672     335.003
       59      674     335.003
       59      676     335.003
       59      678     335.003
       59      680     335.003
       59      682     335.003
       59      684     335.003
       59      686     335.003
       59      688     335.003
       59      690     335.003
       59      692     335.003
       59      694     335.003
       59      696     335.003
       59      698     335.003
       59      700     335.003
       59      702     335.003
       59      704     335.003
       59      706     335.003
       59      708     335.003
       59      710     335.003
       59      712     335.003
       59      714     335.003
       59      716     335.003
       59      718     335.003
       59      720     335.003
       59      722     335.003
       59      724     335.003
       59      726     335.003
       59      728     335.003
       59      730     335.003
       59      732     335.003
       59      734     335.003
       59      736     335.003
       59      738     335.003
       59      740     335.003
       59      742     335.003
       59      744     335.003
       59      746     335.003
       59      748     335.003
       59      750     335.003
       59      752     335.003
       59      754     335.003
       59      756     335.003
       59      758     335.003
       59      760     335.003
       59      762     335.003
       59      764     335.003
       59      766     335.003
       59      768     335.003
       59      770     335.003
       59      772     335.003
       59      774     335.003
       59      776     335.003
       59      778     335.003
       59      780     335.003
       59      782     335.003
       59      784     335.003
       59      786     335.003
       59      788     335.003
       59      790     335.003
       59      792     335.003
       59      794     335.003
       59      796     335.003
       59      798     335.003
       59      800     335.003
       59      802     335.003
       59      804     335.003
       59      806     335.003
       59      808     335.003
       59      810     335.003
       59      812     335.003
       59      814     335.003
       59      816     335.003
       59      818     335.003
       59      820     335.003
       59      822     335.003
       59      824     335.003
       59      826     335.003
       59      828     335.003
       59      830     335.003
       59      832     335.003
       59      834     335.003
       59      836     335.003
       59      838     335.003
       59      840     335.003
       59      868     335.003
       61      610     338.500
       61      612     338.500
       61      614     338.500
       61      616     338.500
       61      618     338.500
       61      620     338.500
       61      622     338.500
       61      624     338.500
       61      626     338.500
       61      628     338.500
       61      630     338.500
       61      632     338.500
       61      634     338.500
       61      636     338.500
       61      638     338.500
       61      640     338.500
       61      642     338.500
       61      644     338.500
       61      646     338.500
       61      648     338.500
       61      650     338.500
       61      652     338.500
       61      654     338.500
       61      656     338.500
       61      658     338.500
       61      660     338.500
       61      662     338.500
       61      664     338.500
       61      666     338.500
       61      668     338.500
       61      670     338.500
       61      672     338.500
       61      674     338.500
       61      676     338.500
       61      678     338.500
       61      680     338.500
       61      682     338.500
       61      684     338.500
       61      686     338.500
       61      688     338.500
       61      690     338.500
       61      692     338.500
       61      694     338.500
       61      696     338.500
       61      698     338.500
       61      700     338.500
       61      702     338.500
       61      704     338.500
       61      706     338.500
       61      708     338.500
       61      710     338.500
       61      712     338.500
       61      714     338.500
       61      716     338.500
       61      718     338.500
       61      720     338.500
       61      722     338.500
       61      724     338.500
       61      726     338.500
       61      728     338.500
       61      730     338.500
       61      732     338.500
       61      734     338.500
       61      736     338.500
       61      738     338.500
       61      740     338.500
       61      742     338.500
       61      744     338.500
       61      746     338.500
       61      748     338.500
       61      750     338.500
       61      752     338.500
       61      754     338.500
       61      756     338.500
       61      758     338.500
       61      760     338.500
       61      762     338.500
       61      764     338.500
       61      766     338.500
       61      768     338.500
       61      770     338.500
       61      772     338.500
       61      774     338.500
       61      776     338.500
       61      778     338.500
       61      780     338.500
       61      782     338.500
       61      784     338.500
       61      786     338.500
       61      788     338.500
       61      790     338.500
       61      792     338.500
       61      794     338.500
       61      796     338.500
       61      798     338.500
       61      800     338.500
       61      802     338.500
       61      804     338.500
       61      806     338.500
       61      808     338.500
       61      810     338.500
       61      812     338.500
       61      814     338.500
       61      816     338.500
       61      818     338.500
       61      820     338.500
       61      822     338.500
       61      824     338.500
       61      826     338.500
       61      828     338.500
       61      830     338.500
       61      832     338.500
       61      834     338.500
       61      836     338.500
       61      838     338.500
       61      840     338.500
       61      842     338.500
       61      844     338.500
       61      850     338.500
       61      852     338.500
       63      640     341.997
       63      642     341.997
       63      644     341.997
       63      646     341.997
       63      648     341.997
       63      650     341.997
       63      652     341.997
       63      654     341.997
       63      656     341.997
       63      658     341.997
       63      660     341.997
       63      662     341.997
       63      664     341.997
       63      666     341.997
       63      668     341.997
       63      670     341.997
       63      672     341.997
       63      674     341.997
       63      676     341.997
       63      678     341.997
       63      680     341.997
       63      682     341.997
       63      684     341.997
       63      686     341.997
       63      688     341.997
       63      690     341.997
       63      692     341.997
       63      694     341.997
       63      696     341.997
       63      698     341.997
       63      700     341.997
       63      702     341.997
       63      704     341.997
       63      706     341.997
       63      708     341.997
       63      710     341.997
       63      712     341.997
       63      714     341.997
       63      716     341.997
       63      718     341.997
       63      720     341.997
       63      722     341.997
       63      724     341.997
       63      726     341.997
       63      728     341.997
       63      730     341.997
       63      732     341.997
       63      734     341.997
       63      736     341.997
       63      738     341.997
       63      740     341.997
       63      742     341.997
       63      744     341.997
       63      746     341.997
       63      748     341.997
       63      750     341.997
       63      752     341.997
       63      754     341.997
       63      756     341.997
       63      758     341.997
       63      760     341.997
       63      762     341.997
       63      764     341.997
       63      766     341.997
       63      768     341.997
       63      770     341.997
       63      772     341.997
       63      774     341.997
       63      776     341.997
       63      778     341.997
       63      780     341.997
       63      782     341.997
       63      784     341.997
       63      786     341.997
       63      788     341.997
       63      790     341.997
       63      792     341.997
       63      794     341.997
       63      796     341.997
       63      798     341.997
       63      800     341.997
       63      802     341.997
       63      804     341.997
       63      806     341.997
       63      808     341.997
       63      810     341.997
       63      812     341.997
       63      814     341.997
       63      832     341.997
       63      834     341.997
       65      668     345.404
       65      670     345.404
       65      672     345.404
       65      674     345.404
       65      676     345.404
       65      678     345.404
       65      680     345.404
       65      682     345.404
       65      684     345.404
       65      686     345.404
       65      688     345.404
       65      690     345.404
       65      692     345.404
       65      694     345.404
       65      696     345.404
       65      698     345.404
       65      700     345.404
       65      702     345.404
       65      704     345.404
       65      706     345.404
       65      708     345.404
       65      710     345.404
       65      712     345.404
       65      714     345.404
       65      716     345.404
       65      718     345.404
       65      720     345.404
       65      722     345.404
       65      724     345.404
       65      726     345.404
       65      728     345.404
       65      730     345.404
       65      732     345.404
       65      734     345.404
       65      736     345.404
       65      738     345.404
       65      740     345.404
       65      742     345.404
       65      744     345.404
       65      746     345.404
       65      748     345.404
       65      750     345.404
       65      752     345.404
       65      754     345.404
       65      756     345.404
       65      758     345.404
       65      760     345.404
       65      762     345.404
       65      764     345.404
       65      766     345.404
       65      768     345.404
       65      770     345.404
       65      772     345.404
       65      774     345.404
       65      776     345.404
       65      778     345.404
       65      780     345.404
       65      782     345.404
       65      784     345.404
       65      786     345.404
       65      788     345.404
       65      790     345.404
       65      792     345.404
       65      794     345.404
       65      796     345.404
       65      798     345.404
       65      800     345.404
       65      802     345.404
       65      804     345.404
       65      806     345.404
       65      808     345.404
       65      810     345.404
       65      828     345.404
       65      830     345.404
       65      842     345.404
       67      696     348.774
       67      698     348.774
       67      700     348.774
       67      702     348.774
       67      704     348.774
       67      706     348.774
       67      708     348.774
       67      710     348.774
       67      712     348.774
       67      714     348.774
       67      716     348.774
       67      718     348.774
       67      720     348.774
       67      722     348.774
       67      724     348.774
       67      726     348.774
       67      728     348.774
       67      730     348.774
       67      732     348.774
       67      734     348.774
       67      736     348.774
       67      738     348.774
       67      740     348.774
       67      742     348.774
       67      744     348.774
       67      746     348.774
       67      748     348.774
       67      750     348.774
       67      752     348.774
       67      754     348.774
       67      756     348.774
       67      758     348.774
       67      760     348.774
       67      762     348.774
       67      764     348.774
       67      766     348.774
       67      768     348.774
       67      770     348.774
       67      772     348.774
       67      774     348.774
       67      776     348.774
       67      778     348.774
       67      780     348.774
       67      782     348.774
       67      784     348.774
       67      786     348.774
       67      788     348.774
       67      790     348.774
       67      792     348.774
       67      794     348.774
       67      796     348.774
       67      798     348.774
       67      800     348.774
       67      802     348.774
       67      804     348.774
       67      806     348.774
       69      722     352.145
       69      724     352.145
       69      726     352.145
       69      728     352.145
       69      730     352.145
       69      732     352.145
       69      734     352.145
       69      736     352.145
       69      738     352.145
       69      740     352.145
       69      742     352.145
       69      744     352.145
       69      746     352.145
       69      748     352.145
       69      750     352.145
       69      752     352.145
       69      754     352.145
       69      756     352.145
       69      758     352.145
       69      760     352.145
       69      762     352.145
       69      764     352.145
       69      766     352.145
       69      768     352.145
       69      770     352.145
       69      772     352.145
       69      774     352.145
       69      776     352.145
       69      778     352.145
       69      780     352.145
       69      782     352.145
       69      784     352.145
       69      786     352.145
       69      788     352.145
       69      790     352.145
       69      792     352.145
       69      794     352.145
       69      796     352.145
       69      798     352.145
       69      800     352.145
       69      802     352.145
       69      804     352.145
       69      806     352.145
       69      808     352.145
       69      810     352.145
       69      812     352.145
       69      814     352.145
       69      816     352.145
       71      748     355.502
       71      750     355.502
       71      752     355.502
       71      754     355.502
       71      756     355.502
       71      758     355.502
       71      760     355.502
       71      762     355.502
       71      764     355.502
       71      766     355.502
       71      768     355.502
       71      770     355.502
       71      772     355.502
       71      774     355.502
       71      776     355.502
       71      778     355.502
       71      784     355.502
       71      786     355.502
       71      788     355.502
       71      820     355.502
       71      836     355.502
       71      842     355.502
       73      774     358.767
       73      776     358.767
       73      778     358.767
       73      782     358.767
       73      784     358.767
       73      786     358.767
       73      788     358.767
       73      790     358.767
       73      792     358.767


==> anc/Parameter_Space_Contours/m55/Overlap_LE.dat <==
        3       78     155.267
        3       80     155.267
        3       82     155.267
        3       84     155.267
        3       86     155.267
        3       88     155.267
        3       90     155.267
        3       92     155.267
        3       94     155.267
        5       70     177.429
        5       72     177.429
        5       74     177.429
        5       76     177.429
        5       78     177.429
        5       80     177.429
        7       64     193.283
        7       66     193.283
        7       68     193.283
        7       70     193.283
        7       72     193.283
        7       74     193.283
        9       62     205.598
        9       64     205.598
        9       66     205.598
        9       68     205.598
        9       70     205.598
       11       62     215.959
       11       64     215.959
       11       66     215.959
       13       62     224.967
       13       64     224.967
       79      712     368.529
       79      714     368.529
       79      716     368.529
       79      718     368.529
       79      734     368.529
       79      736     368.529
       79      738     368.529
       79      740     368.529
       79      756     368.529
       79      758     368.529
       79      760     368.529
       79      762     368.529
       79      776     368.529
       79      778     368.529
       79      780     368.529
       79      782     368.529
       79      798     368.529
       79      800     368.529
       79      802     368.529
       79      804     368.529
       79      820     368.529
       79      822     368.529
       79      824     368.529
       79      826     368.529
       79      842     368.529
       79      844     368.529
       79      846     368.529
       79      848     368.529
       79      864     368.529
       79      866     368.529
       79      868     368.529
       79      870     368.529
       79      886     368.529
       79      888     368.529
       79      890     368.529
       79      892     368.529
       79      908     368.529
       79      910     368.529
       79      912     368.529
       79      914     368.529
       79      930     368.529
       79      932     368.529
       79      934     368.529
       79      936     368.529
       79      952     368.529
       79      954     368.529
       79      956     368.529
       79      958     368.529
       79      976     368.529
       79      978     368.529
       79      980     368.529
       79      998     368.529
       81      734     371.704
       81      736     371.704
       81      738     371.704
       81      754     371.704
       81      756     371.704
       81      758     371.704
       81      760     371.704
       81      776     371.704
       81      778     371.704
       81      780     371.704
       81      798     371.704
       81      800     371.704
       81      802     371.704
       81      804     371.704
       81      820     371.704
       81      822     371.704
       81      824     371.704
       81      826     371.704
       81      842     371.704
       81      844     371.704
       81      846     371.704
       81      848     371.704
       81      864     371.704
       81      866     371.704
       81      868     371.704
       81      870     371.704
       81      886     371.704
       81      888     371.704
       81      890     371.704
       81      892     371.704
       81      908     371.704
       81      910     371.704
       81      912     371.704
       81      914     371.704
       81      930     371.704
       81      932     371.704
       81      934     371.704
       81      936     371.704
       81      954     371.704
       81      956     371.704
       81      958     371.704
       81      960     371.704
       81      978     371.704
       81      980     371.704
       81      982     371.704
       83      752     374.880
       83      754     374.880
       83      756     374.880
       83      758     374.880
       83      774     374.880
       83      776     374.880
       83      778     374.880
       83      780     374.880
       83      796     374.880
       83      798     374.880
       83      800     374.880
       83      802     374.880
       83      818     374.880
       83      820     374.880
       83      822     374.880
       83      840     374.880
       83      842     374.880
       83      844     374.880
       83      846     374.880
       83      862     374.880
       83      864     374.880
       83      866     374.880
       83      868     374.880
       83      884     374.880
       83      886     374.880
       83      888     374.880
       83      890     374.880
       83      906     374.880
       83      908     374.880
       83      910     374.880
       83      912     374.880
       83      930     374.880
       83      932     374.880
       83      934     374.880
       83      936     374.880
       83      952     374.880
       83      954     374.880
       83      956     374.880
       83      958     374.880
       83      976     374.880
       83      978     374.880
       83      980     374.880
       83      982     374.880
       83      998     374.880
       85      770     378.056
       85      772     378.056
       85      774     378.056
       85      776     378.056
       85      792     378.056
       85      794     378.056
       85      796     378.056
       85      798     378.056
       85      814     378.056
       85      816     378.056
       85      818     378.056
       85      820     378.056
       85      836     378.056
       85      838     378.056
       85      840     378.056
       85      842     378.056
       85      860     378.056
       85      862     378.056
       85      864     378.056
       85      866     378.056
       85      882     378.056
       85      884     378.056
       85      886     378.056
       85      888     378.056
       85      904     378.056
       85      906     378.056
       85      908     378.056
       85      910     378.056
       85      926     378.056
       85      928     378.056
       85      930     378.056
       85      932     378.056
       85      950     378.056
       85      952     378.056
       85      954     378.056
       85      956     378.056
       85      974     378.056
       85      976     378.056
       85      978     378.056
       85      980     378.056
       85      996     378.056
       85      998     378.056
       87      788     381.198
       87      790     381.198
       87      792     381.198
       87      810     381.198
       87      812     381.198
       87      814     381.198
       87      816     381.198
       87      832     381.198
       87      834     381.198
       87      836     381.198
       87      838     381.198
       87      840     381.198
       87      856     381.198
       87      858     381.198
       87      860     381.198
       87      862     381.198
       87      876     381.198
       87      878     381.198
       87      880     381.198
       87      882     381.198
       87      884     381.198
       87      902     381.198
       87      904     381.198
       87      906     381.198
       87      924     381.198
       87      926     381.198
       87      928     381.198
       87      932     381.198
       87      948     381.198
       87      950     381.198
       87      952     381.198
       87      970     381.198
       87      972     381.198
       87      974     381.198
       87      976     381.198
       87      992     381.198
       87      994     381.198
       87      996     381.198
       87      998     381.198
       89      806     384.297
       89      808     384.297
       89      810     384.297
       89      826     384.297
       89      828     384.297
       89      830     384.297
       89      832     384.297
       89      850     384.297
       89      852     384.297
       89      854     384.297
       89      856     384.297
       89      872     384.297
       89      874     384.297
       89      876     384.297
       89      878     384.297
       89      898     384.297
       89      900     384.297
       89      920     384.297
       89      922     384.297
       89      924     384.297
       89      944     384.297
       89      946     384.297
       89      948     384.297
       89      968     384.297
       89      970     384.297
       89      990     384.297
       89      992     384.297
       89      994     384.297
       89      996     384.297
       91      820     387.397
       91      822     387.397
       91      824     387.397
       91      826     387.397
       91      842     387.397
       91      844     387.397
       91      846     387.397
       91      848     387.397
       91      866     387.397
       91      868     387.397
       91      870     387.397
       91      872     387.397
       91      890     387.397
       91      892     387.397
       91      894     387.397
       91      912     387.397
       91      914     387.397
       91      916     387.397
       91      918     387.397
       91      936     387.397
       91      938     387.397
       91      940     387.397
       91      942     387.397
       91      960     387.397
       91      962     387.397
       91      964     387.397
       91      966     387.397
       91      982     387.397
       91      984     387.397
       91      986     387.397
       91      988     387.397
       91      990     387.397
       93      836     390.496
       93      838     390.496
       93      840     390.496
       93      858     390.496
       93      860     390.496
       93      862     390.496
       93      864     390.496
       93      880     390.496
       93      882     390.496
       93      884     390.496
       93      886     390.496
       93      888     390.496
       93      904     390.496
       93      908     390.496
       93      910     390.496
       93      912     390.496
       93      930     390.496
       93      932     390.496
       93      934     390.496
       93      936     390.496
       93      952     390.496
       93      954     390.496
       93      956     390.496
       93      958     390.496
       93      960     390.496
       93      976     390.496
       93      978     390.496
       93      980     390.496
       93      982     390.496
       93      984     390.496
       95      848     393.573
       95      850     393.573
       95      852     393.573
       95      854     393.573
       95      874     393.573
       95      876     393.573
       95      878     393.573
       95      880     393.573
       95      896     393.573
       95      898     393.573
       95      900     393.573
       95      920     393.573
       95      922     393.573
       95      924     393.573
       95      926     393.573
       95      944     393.573
       95      946     393.573
       95      948     393.573
       95      950     393.573
       95      952     393.573
       95      966     393.573
       95      968     393.573
       95      970     393.573
       95      972     393.573
       95      990     393.573
       95      996     393.573
       95      998     393.573
       97      862     396.607
       97      864     396.607
       97      866     396.607
       97      868     396.607
       97      886     396.607
       97      888     396.607
       97      890     396.607
       97      894     396.607
       97      912     396.607
       97      914     396.607
       97      916     396.607
       97      918     396.607
       97      936     396.607
       97      962     396.607
       97      964     396.607
       97      986     396.607
       97      988     396.607
       97      990     396.607
       99      876     399.641
       99      880     399.641
       99      884     399.641
       99      904     399.641
       99      906     399.641
       99      978     399.641
       99      980     399.641


==> anc/Parameter_Space_Contours/m55/Overlap_SE.dat <==
        3       94     155.267
        3       96     155.267
        3       98     155.267
        3      100     155.267
        3      102     155.267
        3      104     155.267
        3      106     155.267
        3      108     155.267
        3      110     155.267
        3      112     155.267
        3      114     155.267
        3      116     155.267
        3      118     155.267
        3      120     155.267
        3      122     155.267
        3      126     155.267
        3      128     155.267
        3      130     155.267
        3      132     155.267
        3      136     155.267
        3      138     155.267
        3      140     155.267
        3      142     155.267
        3      144     155.267
        3      146     155.267
        3      148     155.267
        3      150     155.267
        3      152     155.267
        3      156     155.267
        3      160     155.267
        3      162     155.267
        3      164     155.267
        3      168     155.267
        3      170     155.267
        3      172     155.267
        3      176     155.267
        3      178     155.267
        3      182     155.267
        3      184     155.267
        3      186     155.267
        3      190     155.267
        3      192     155.267
        3      196     155.267
        3      198     155.267
        3      202     155.267
        3      206     155.267
        3      208     155.267
        3      212     155.267
        3      214     155.267
        3      218     155.267
        3      220     155.267
        3      224     155.267
        3      226     155.267
        3      228     155.267
        5       88     177.429
        5       90     177.429
        5       92     177.429
        5       94     177.429
        5       96     177.429
        5       98     177.429
        5      100     177.429
        5      102     177.429
        5      104     177.429
        5      106     177.429
        5      108     177.429
        5      110     177.429
        5      112     177.429
        5      114     177.429
        5      116     177.429
        5      118     177.429
        5      120     177.429
        5      122     177.429
        5      124     177.429
        5      126     177.429
        5      128     177.429
        5      130     177.429
        5      132     177.429
        5      134     177.429
        5      136     177.429
        5      138     177.429
        5      140     177.429
        5      142     177.429
        5      144     177.429
        5      146     177.429
        5      148     177.429
        5      150     177.429
        5      152     177.429
        5      154     177.429
        5      156     177.429
        5      158     177.429
        5      160     177.429
        5      162     177.429
        5      164     177.429
        5      166     177.429
        5      168     177.429
        5      170     177.429
        5      172     177.429
        5      174     177.429
        5      176     177.429
        5      178     177.429
        5      180     177.429
        5      184     177.429
        5      186     177.429
        5      188     177.429
        5      190     177.429
        5      192     177.429
        5      194     177.429
        5      198     177.429
        5      202     177.429
        5      204     177.429
        5      206     177.429
        5      208     177.429
        5      210     177.429
        5      214     177.429
        5      216     177.429
        5      218     177.429
        5      220     177.429
        5      222     177.429
        5      224     177.429
        5      226     177.429
        5      228     177.429
        7       86     193.283
        7       88     193.283
        7       90     193.283
        7       92     193.283
        7       94     193.283
        7       96     193.283
        7       98     193.283
        7      100     193.283
        7      102     193.283
        7      104     193.283
        7      106     193.283
        7      108     193.283
        7      110     193.283
        7      112     193.283
        7      114     193.283
        7      116     193.283
        7      118     193.283
        7      120     193.283
        7      122     193.283
        7      124     193.283
        7      126     193.283
        7      128     193.283
        7      130     193.283
        7      132     193.283
        7      134     193.283
        7      136     193.283
        7      138     193.283
        7      140     193.283
        7      142     193.283
        7      144     193.283
        7      146     193.283
        7      148     193.283
        7      150     193.283
        7      152     193.283
        7      154     193.283
        7      156     193.283
        7      158     193.283
        7      160     193.283
        7      162     193.283
        7      164     193.283
        7      166     193.283
        7      168     193.283
        7      170     193.283
        7      172     193.283
        7      176     193.283
        7      178     193.283
        7      180     193.283
        7      182     193.283
        7      184     193.283
        7      186     193.283
        7      188     193.283
        7      190     193.283
        7      192     193.283
        7      196     193.283
        7      198     193.283
        7      200     193.283
        7      204     193.283
        7      206     193.283
        7      208     193.283
        7      210     193.283
        7      212     193.283
        7      214     193.283
        7      216     193.283
        7      218     193.283
        7      220     193.283
        7      222     193.283
        7      224     193.283
        7      226     193.283
        7      228     193.283
        7      230     193.283
        7      232     193.283
        7      234     193.283
        9       86     205.598
        9       88     205.598
        9       90     205.598
        9       92     205.598
        9       94     205.598
        9       96     205.598
        9       98     205.598
        9      100     205.598
        9      102     205.598
        9      104     205.598
        9      106     205.598
        9      108     205.598
        9      110     205.598
        9      112     205.598
        9      114     205.598
        9      116     205.598
        9      118     205.598
        9      120     205.598
        9      122     205.598
        9      124     205.598
        9      126     205.598
        9      128     205.598
        9      130     205.598
        9      132     205.598
        9      134     205.598
        9      136     205.598
        9      138     205.598
        9      140     205.598
        9      142     205.598
        9      144     205.598
        9      146     205.598
        9      148     205.598
        9      150     205.598
        9      152     205.598
        9      154     205.598
        9      156     205.598
        9      158     205.598
        9      160     205.598
        9      162     205.598
        9      164     205.598
        9      166     205.598
        9      168     205.598
        9      170     205.598
        9      172     205.598
        9      174     205.598
        9      176     205.598
        9      178     205.598
        9      180     205.598
        9      182     205.598
        9      184     205.598
        9      186     205.598
        9      190     205.598
        9      194     205.598
        9      196     205.598
        9      198     205.598
        9      200     205.598
        9      202     205.598
        9      204     205.598
        9      206     205.598
        9      208     205.598
        9      210     205.598
        9      212     205.598
        9      214     205.598
        9      216     205.598
        9      218     205.598
        9      220     205.598
        9      222     205.598
        9      226     205.598
        9      228     205.598
        9      230     205.598
        9      232     205.598
        9      236     205.598
        9      238     205.598
       11       90     215.959
       11       92     215.959
       11       94     215.959
       11       96     215.959
       11       98     215.959
       11      100     215.959
       11      102     215.959
       11      104     215.959
       11      106     215.959
       11      108     215.959
       11      110     215.959
       11      112     215.959
       11      114     215.959
       11      116     215.959
       11      118     215.959
       11      120     215.959
       11      122     215.959
       11      124     215.959
       11      126     215.959
       11      128     215.959
       11      130     215.959
       11      132     215.959
       11      134     215.959
       11      136     215.959
       11      138     215.959
       11      140     215.959
       11      142     215.959
       11      144     215.959
       11      146     215.959
       11      148     215.959
       11      150     215.959
       11      152     215.959
       11      154     215.959
       11      156     215.959
       11      158     215.959
       11      160     215.959
       11      162     215.959
       11      164     215.959
       11      166     215.959
       11      168     215.959
       11      170     215.959
       11      172     215.959
       11      174     215.959
       11      176     215.959
       11      178     215.959
       11      180     215.959
       11      182     215.959
       11      184     215.959
       11      186     215.959
       11      188     215.959
       11      190     215.959
       11      192     215.959
       11      194     215.959
       11      196     215.959
       11      198     215.959
       11      200     215.959
       11      202     215.959
       11      204     215.959
       11      206     215.959
       11      208     215.959
       11      210     215.959
       11      212     215.959
       11      214     215.959
       11      216     215.959
       11      218     215.959
       11      220     215.959
       11      224     215.959
       11      226     215.959
       11      228     215.959
       11      230     215.959
       11      232     215.959
       11      234     215.959
       11      238     215.959
       11      240     215.959
       11      242     215.959
       11      244     215.959
       11      248     215.959
       13       94     224.967
       13       96     224.967
       13       98     224.967
       13      100     224.967
       13      102     224.967
       13      104     224.967
       13      106     224.967
       13      108     224.967
       13      110     224.967
       13      112     224.967
       13      114     224.967
       13      116     224.967
       13      118     224.967
       13      120     224.967
       13      122     224.967
       13      124     224.967
       13      126     224.967
       13      128     224.967
       13      130     224.967
       13      132     224.967
       13      134     224.967
       13      136     224.967
       13      138     224.967
       13      140     224.967
       13      142     224.967
       13      144     224.967
       13      146     224.967
       13      148     224.967
       13      150     224.967
       13      152     224.967
       13      154     224.967
       13      156     224.967
       13      158     224.967
       13      160     224.967
       13      162     224.967
       13      164     224.967
       13      168     224.967
       13      170     224.967
       13      172     224.967
       13      174     224.967
       13      176     224.967
       13      178     224.967
       13      180     224.967
       13      182     224.967
       13      184     224.967
       13      186     224.967
       13      188     224.967
       13      190     224.967
       13      192     224.967
       13      196     224.967
       13      198     224.967
       13      200     224.967
       13      202     224.967
       13      204     224.967
       13      206     224.967
       13      208     224.967
       13      210     224.967
       13      212     224.967
       13      216     224.967
       13      220     224.967
       13      224     224.967
       13      226     224.967
       13      232     224.967
       13      234     224.967
       13      240     224.967
       13      242     224.967
       13      244     224.967
       13      246     224.967
       13      248     224.967
       13      250     224.967
       13      252     224.967
       13      254     224.967
       13      256     224.967
       15      102     233.045
       15      104     233.045
       15      106     233.045
       15      108     233.045
       15      110     233.045
       15      112     233.045
       15      114     233.045
       15      116     233.045
       15      118     233.045
       15      120     233.045
       15      122     233.045
       15      124     233.045
       15      126     233.045
       15      128     233.045
       15      130     233.045
       15      132     233.045
       15      134     233.045
       15      136     233.045
       15      138     233.045
       15      140     233.045
       15      142     233.045
       15      144     233.045
       15      146     233.045
       15      148     233.045
       15      150     233.045
       15      152     233.045
       15      154     233.045
       15      156     233.045
       15      158     233.045
       15      160     233.045
       15      162     233.045
       15      164     233.045
       15      166     233.045
       15      168     233.045
       15      170     233.045
       15      172     233.045
       15      174     233.045
       15      176     233.045
       15      178     233.045
       15      180     233.045
       15      182     233.045
       15      184     233.045
       15      186     233.045
       15      188     233.045
       15      190     233.045
       15      192     233.045
       15      194     233.045
       15      196     233.045
       15      198     233.045
       15      200     233.045
       15      202     233.045
       15      204     233.045
       15      206     233.045
       15      208     233.045
       15      210     233.045
       15      212     233.045
       15      214     233.045
       15      216     233.045
       15      218     233.045
       15      220     233.045
       15      222     233.045
       15      224     233.045
       15      226     233.045
       15      228     233.045
       15      230     233.045
       15      232     233.045
       15      234     233.045
       15      236     233.045
       15      238     233.045
       15      240     233.045
       15      242     233.045
       15      244     233.045
       15      246     233.045
       15      248     233.045
       15      250     233.045
       15      252     233.045
       15      254     233.045
       15      256     233.045
       15      258     233.045
       15      260     233.045
       15      262     233.045
       17      112     240.175
       17      114     240.175
       17      116     240.175
       17      118     240.175
       17      120     240.175
       17      122     240.175
       17      124     240.175
       17      126     240.175
       17      128     240.175
       17      130     240.175
       17      132     240.175
       17      134     240.175
       17      136     240.175
       17      138     240.175
       17      140     240.175
       17      142     240.175
       17      144     240.175
       17      146     240.175
       17      148     240.175
       17      150     240.175
       17      152     240.175
       17      154     240.175
       17      156     240.175
       17      158     240.175
       17      160     240.175
       17      162     240.175
       17      164     240.175
       17      166     240.175
       17      168     240.175
       17      170     240.175
       17      172     240.175
       17      174     240.175
       17      176     240.175
       17      178     240.175
       17      180     240.175
       17      182     240.175
       17      184     240.175
       17      186     240.175
       17      188     240.175
       17      190     240.175
       17      192     240.175
       17      194     240.175
       17      196     240.175
       17      198     240.175
       17      200     240.175
       17      202     240.175
       17      204     240.175
       17      206     240.175
       17      208     240.175
       17      210     240.175
       17      212     240.175
       17      214     240.175
       17      216     240.175
       17      218     240.175
       17      220     240.175
       17      222     240.175
       17      224     240.175
       17      226     240.175
       17      228     240.175
       17      230     240.175
       17      232     240.175
       17      234     240.175
       17      236     240.175
       17      242     240.175
       17      244     240.175
       17      246     240.175
       17      248     240.175
       17      250     240.175
       17      252     240.175
       17      254     240.175
       17      256     240.175
       17      260     240.175
       17      262     240.175
       19      120     246.785
       19      122     246.785
       19      126     246.785
       19      128     246.785
       19      132     246.785
       19      134     246.785
       19      138     246.785
       19      140     246.785
       19      144     246.785
       19      146     246.785
       19      150     246.785
       19      152     246.785
       19      154     246.785
       19      156     246.785
       19      158     246.785
       19      160     246.785
       19      162     246.785
       19      164     246.785
       19      166     246.785
       19      168     246.785
       19      170     246.785
       19      172     246.785
       19      174     246.785
       19      176     246.785
       19      178     246.785
       19      180     246.785
       19      182     246.785
       19      184     246.785
       19      186     246.785
       19      188     246.785
       19      190     246.785
       19      192     246.785
       19      194     246.785
       19      196     246.785
       19      198     246.785
       19      200     246.785
       19      202     246.785
       19      204     246.785
       19      206     246.785
       19      208     246.785
       19      210     246.785
       19      212     246.785
       19      214     246.785
       19      216     246.785
       19      218     246.785
       19      220     246.785
       19      222     246.785
       19      224     246.785
       19      226     246.785
       19      228     246.785
       19      230     246.785
       19      232     246.785
       19      234     246.785
       19      236     246.785
       19      238     246.785
       19      240     246.785
       19      242     246.785
       19      246     246.785
       19      248     246.785
       19      250     246.785
       19      252     246.785
       19      254     246.785
       19      256     246.785
       19      258     246.785
       19      260     246.785
       19      262     246.785
       19      264     246.785
       19      266     246.785
       19      268     246.785
       21      128     253.087
       21      130     253.087
       21      132     253.087
       21      134     253.087
       21      136     253.087
       21      138     253.087
       21      140     253.087
       21      142     253.087
       21      144     253.087
       21      146     253.087
       21      148     253.087
       21      150     253.087
       21      152     253.087
       21      154     253.087
       21      156     253.087
       21      158     253.087
       21      160     253.087
       21      162     253.087
       21      164     253.087
       21      166     253.087
       21      168     253.087
       21      170     253.087
       21      172     253.087
       21      174     253.087
       21      176     253.087
       21      178     253.087
       21      180     253.087
       21      182     253.087
       21      184     253.087
       21      188     253.087
       21      190     253.087
       21      192     253.087
       21      196     253.087
       21      198     253.087
       21      204     253.087
       21      206     253.087
       21      208     253.087
       21      212     253.087
       21      216     253.087
       21      218     253.087
       21      220     253.087
       21      222     253.087
       21      224     253.087
       21      226     253.087
       21      228     253.087
       21      230     253.087
       21      232     253.087
       21      234     253.087
       21      236     253.087
       21      238     253.087
       21      240     253.087
       21      242     253.087
       21      244     253.087
       21      246     253.087
       21      248     253.087
       21      250     253.087
       21      252     253.087
       21      254     253.087
       21      256     253.087
       21      258     253.087
       21      262     253.087
       21      264     253.087
       21      266     253.087
       21      268     253.087
       21      270     253.087
       23      136     258.748
       23      138     258.748
       23      140     258.748
       23      142     258.748
       23      144     258.748
       23      146     258.748
       23      148     258.748
       23      150     258.748
       23      152     258.748
       23      154     258.748
       23      156     258.748
       23      158     258.748
       23      160     258.748
       23      162     258.748
       23      164     258.748
       23      166     258.748
       23      168     258.748
       23      170     258.748
       23      172     258.748
       23      174     258.748
       23      176     258.748
       23      178     258.748
       23      180     258.748
       23      182     258.748
       23      184     258.748
       23      186     258.748
       23      188     258.748
       23      190     258.748
       23      192     258.748
       23      194     258.748
       23      196     258.748
       23      198     258.748
       23      200     258.748
       23      202     258.748
       23      204     258.748
       23      206     258.748
       23      208     258.748
       23      210     258.748
       23      212     258.748
       23      214     258.748
       23      216     258.748
       23      218     258.748
       23      222     258.748
       23      224     258.748
       23      226     258.748
       23      228     258.748
       23      230     258.748
       23      232     258.748
       23      234     258.748
       23      238     258.748
       23      240     258.748
       23      242     258.748
       23      244     258.748
       23      246     258.748
       23      248     258.748
       23      250     258.748
       23      254     258.748
       23      258     258.748
       23      260     258.748
       23      266     258.748
       23      268     258.748
       23      272     258.748
       23      274     258.748
       25      146     264.343
       25      148     264.343
       25      150     264.343
       25      152     264.343
       25      154     264.343
       25      156     264.343
       25      158     264.343
       25      160     264.343
       25      162     264.343
       25      164     264.343
       25      166     264.343
       25      168     264.343
       25      170     264.343
       25      172     264.343
       25      174     264.343
       25      176     264.343
       25      178     264.343
       25      180     264.343
       25      182     264.343
       25      184     264.343
       25      186     264.343
       25      188     264.343
       25      190     264.343
       25      192     264.343
       25      194     264.343
       25      196     264.343
       25      198     264.343
       25      200     264.343
       25      202     264.343
       25      204     264.343
       25      206     264.343
       25      208     264.343
       25      210     264.343
       25      212     264.343
       25      214     264.343
       25      216     264.343
       25      218     264.343
       25      220     264.343
       25      222     264.343
       25      224     264.343
       25      226     264.343
       25      228     264.343
       25      230     264.343
       25      232     264.343
       25      234     264.343
       25      236     264.343
       25      238     264.343
       25      240     264.343
       25      242     264.343
       25      244     264.343
       25      246     264.343
       25      250     264.343
       25      252     264.343
       25      254     264.343
       25      256     264.343
       25      260     264.343
       25      262     264.343
       25      264     264.343
       25      266     264.343
       25      268     264.343
       25      270     264.343
       25      272     264.343
       25      274     264.343
       27      156     269.447
       27      158     269.447
       27      160     269.447
       27      162     269.447
       27      164     269.447
       27      166     269.447
       27      168     269.447
       27      170     269.447
       27      172     269.447
       27      174     269.447
       27      176     269.447
       27      178     269.447
       27      180     269.447
       27      182     269.447
       27      184     269.447
       27      186     269.447
       27      188     269.447
       27      190     269.447
       27      192     269.447
       27      194     269.447
       27      196     269.447
       27      198     269.447
       27      200     269.447
       27      202     269.447
       27      204     269.447
       27      206     269.447
       27      208     269.447
       27      210     269.447
       27      212     269.447
       27      214     269.447
       27      216     269.447
       27      218     269.447
       27      220     269.447
       27      222     269.447
       27      224     269.447
       27      226     269.447
       27      228     269.447
       27      230     269.447
       27      232     269.447
       27      234     269.447
       27      236     269.447
       27      238     269.447
       27      240     269.447
       27      242     269.447
       27      244     269.447
       27      246     269.447
       27      248     269.447
       27      250     269.447
       27      252     269.447
       27      254     269.447
       27      256     269.447
       27      258     269.447
       27      260     269.447
       27      262     269.447
       27      264     269.447
       27      268     269.447
       27      270     269.447
       27      272     269.447
       27      274     269.447
       27      276     269.447
       27      278     269.447
       27      280     269.447
       29      170     274.551
       29      172     274.551
       29      174     274.551
       29      176     274.551
       29      178     274.551
       29      180     274.551
       29      182     274.551
       29      184     274.551
       29      186     274.551
       29      188     274.551
       29      190     274.551
       29      192     274.551
       29      194     274.551
       29      196     274.551
       29      198     274.551
       29      200     274.551
       29      202     274.551
       29      204     274.551
       29      206     274.551
       29      208     274.551
       29      210     274.551
       29      212     274.551
       29      214     274.551
       29      216     274.551
       29      218     274.551
       29      220     274.551
       29      222     274.551
       29      224     274.551
       29      226     274.551
       29      228     274.551
       29      230     274.551
       29      232     274.551
       29      234     274.551
       29      238     274.551
       29      240     274.551
       29      242     274.551
       29      244     274.551
       29      246     274.551
       29      250     274.551
       29      252     274.551
       29      254     274.551
       29      256     274.551
       29      258     274.551
       29      260     274.551
       29      262     274.551
       29      266     274.551
       29      268     274.551
       29      272     274.551
       29      274     274.551
       29      276     274.551
       29      278     274.551
       29      280     274.551
       29      282     274.551
       31      184     279.242
       31      186     279.242
       31      188     279.242
       31      190     279.242
       31      192     279.242
       31      194     279.242
       31      196     279.242
       31      198     279.242
       31      200     279.242
       31      202     279.242
       31      204     279.242
       31      206     279.242
       31      208     279.242
       31      210     279.242
       31      212     279.242
       31      214     279.242
       31      216     279.242
       31      218     279.242
       31      220     279.242
       31      222     279.242
       31      224     279.242
       31      226     279.242
       31      228     279.242
       31      230     279.242
       31      232     279.242
       31      234     279.242
       31      236     279.242
       31      238     279.242
       31      240     279.242
       31      242     279.242
       31      244     279.242
       31      246     279.242
       31      248     279.242
       31      250     279.242
       31      252     279.242
       31      254     279.242
       31      256     279.242
       31      258     279.242
       31      260     279.242
       31      262     279.242
       31      264     279.242
       31      266     279.242
       31      270     279.242
       31      272     279.242
       31      274     279.242
       31      276     279.242
       31      278     279.242
       31      280     279.242
       31      282     279.242
       31      284     279.242
       33      198     283.919
       33      200     283.919
       33      202     283.919
       33      204     283.919
       33      210     283.919
       33      212     283.919
       33      216     283.919
       33      218     283.919
       33      220     283.919
       33      222     283.919
       33      224     283.919
       33      226     283.919
       33      228     283.919
       33      230     283.919
       33      232     283.919
       33      234     283.919
       33      236     283.919
       33      238     283.919
       33      240     283.919
       33      242     283.919
       33      244     283.919
       33      246     283.919
       33      248     283.919
       33      250     283.919
       33      252     283.919
       33      256     283.919
       33      258     283.919
       33      260     283.919
       33      262     283.919
       33      264     283.919
       33      266     283.919
       33      268     283.919
       33      270     283.919
       33      274     283.919
       33      276     283.919
       33      278     283.919
       33      280     283.919
       33      282     283.919
       33      284     283.919
       33      286     283.919
       33      288     283.919
       33      290     283.919
       35      246     288.380
       35      248     288.380
       35      250     288.380
       35      252     288.380
       35      254     288.380
       35      256     288.380
       35      258     288.380
       35      260     288.380
       35      262     288.380
       35      264     288.380
       35      266     288.380
       35      268     288.380
       35      270     288.380
       35      272     288.380
       35      274     288.380
       35      276     288.380
       35      278     288.380
       35      280     288.380
       35      282     288.380
       35      284     288.380
       35      286     288.380
       35      288     288.380
       35      290     288.380
       35      292     288.380
       37      274     292.714
       37      276     292.714
       37      280     292.714
       37      282     292.714
       37      284     292.714
       37      286     292.714
       37      288     292.714
       37      290     292.714
       37      294     292.714
       39      292     297.029
       39      294     297.029
       39      298     297.029
       39      300     297.029


==> anc/Parameter_Space_Contours/m55/Overlap_SE_Twin.dat <==
       27      250     269.447
       27      252     269.447
       27      254     269.447
       27      256     269.447
       27      258     269.447
       27      260     269.447
       27      262     269.447
       27      264     269.447
       27      268     269.447
       27      270     269.447
       27      272     269.447
       27      274     269.447
       27      276     269.447
       27      278     269.447
       27      280     269.447
       29      250     274.551
       29      252     274.551
       29      254     274.551
       29      256     274.551
       29      258     274.551
       29      260     274.551
       29      262     274.551
       29      266     274.551
       29      268     274.551
       29      272     274.551
       29      274     274.551
       29      276     274.551
       29      278     274.551
       29      280     274.551
       29      282     274.551
       31      252     279.242
       31      254     279.242
       31      256     279.242
       31      258     279.242
       31      260     279.242
       31      262     279.242
       31      264     279.242
       31      266     279.242
       31      270     279.242
       31      272     279.242
       31      274     279.242
       31      276     279.242
       31      278     279.242
       31      280     279.242
       31      282     279.242
       31      284     279.242
       33      252     283.919
       33      256     283.919
       33      258     283.919
       33      260     283.919
       33      262     283.919
       33      264     283.919
       33      266     283.919
       33      268     283.919
       33      270     283.919
       33      274     283.919
       33      276     283.919
       33      278     283.919
       33      280     283.919
       33      282     283.919
       33      284     283.919
       33      286     283.919
       33      288     283.919
       33      290     283.919
       35      252     288.380
       35      254     288.380
       35      256     288.380
       35      258     288.380
       35      260     288.380
       35      262     288.380
       35      264     288.380
       35      266     288.380
       35      268     288.380
       35      270     288.380
       35      272     288.380
       35      274     288.380
       35      276     288.380
       35      278     288.380
       35      280     288.380
       35      282     288.380
       35      284     288.380
       35      286     288.380
       35      288     288.380
       35      290     288.380
       35      292     288.380
       37      274     292.714
       37      276     292.714
       37      280     292.714
       37      282     292.714
       37      284     292.714
       37      286     292.714
       37      288     292.714
       37      290     292.714
       37      294     292.714
       39      292     297.029
       39      294     297.029
       39      298     297.029
       39      300     297.029


==> anc/Parameter_Space_Contours/m55/UTwin.dat <==
       27      250     269.447
       27      252     269.447
       27      254     269.447
       27      256     269.447
       27      258     269.447
       27      260     269.447
       27      262     269.447
       27      264     269.447
       27      268     269.447
       27      270     269.447
       27      272     269.447
       27      274     269.447
       27      276     269.447
       27      278     269.447
       27      280     269.447
       27      282     269.447
       27      284     269.447
       27      286     269.447
       27      288     269.447
       27      290     269.447
       27      292     269.447
       27      294     269.447
       27      298     269.447
       27      302     269.447
       27      304     269.447
       27      306     269.447
       27      308     269.447
       27      310     269.447
       27      314     269.447
       27      316     269.447
       27      318     269.447
       27      322     269.447
       27      324     269.447
       27      326     269.447
       27      328     269.447
       27      330     269.447
       27      332     269.447
       27      334     269.447
       27      336     269.447
       27      338     269.447
       27      344     269.447
       27      346     269.447
       27      348     269.447
       27      350     269.447
       27      352     269.447
       27      356     269.447
       27      358     269.447
       27      360     269.447
       27      364     269.447
       27      366     269.447
       27      370     269.447
       27      372     269.447
       27      374     269.447
       27      378     269.447
       27      380     269.447
       27      382     269.447
       27      384     269.447
       27      386     269.447
       27      388     269.447
       27      392     269.447
       27      394     269.447
       27      396     269.447
       27      400     269.447
       27      402     269.447
       27      406     269.447
       27      408     269.447
       27      410     269.447
       27      412     269.447
       27      414     269.447
       27      416     269.447
       27      420     269.447
       27      422     269.447
       27      424     269.447
       27      426     269.447
       27      430     269.447
       27      432     269.447
       27      434     269.447
       27      444     269.447
       27      452     269.447
       27      454     269.447
       27      456     269.447
       27      458     269.447
       27      460     269.447
       27      462     269.447
       27      466     269.447
       27      468     269.447
       27      474     269.447
       29      250     274.551
       29      252     274.551
       29      254     274.551
       29      256     274.551
       29      258     274.551
       29      260     274.551
       29      262     274.551
       29      266     274.551
       29      268     274.551
       29      272     274.551
       29      274     274.551
       29      276     274.551
       29      278     274.551
       29      280     274.551
       29      282     274.551
       29      284     274.551
       29      286     274.551
       29      290     274.551
       29      292     274.551
       29      294     274.551
       29      298     274.551
       29      300     274.551
       29      302     274.551
       29      306     274.551
       29      308     274.551
       29      312     274.551
       29      314     274.551
       29      316     274.551
       29      322     274.551
       29      326     274.551
       29      328     274.551
       29      330     274.551
       29      334     274.551
       29      336     274.551
       29      340     274.551
       29      342     274.551
       29      344     274.551
       29      346     274.551
       29      348     274.551
       29      350     274.551
       29      352     274.551
       29      356     274.551
       29      358     274.551
       29      362     274.551
       29      364     274.551
       29      366     274.551
       29      368     274.551
       29      370     274.551
       29      372     274.551
       29      376     274.551
       29      378     274.551
       29      382     274.551
       29      384     274.551
       29      388     274.551
       29      390     274.551
       29      392     274.551
       29      394     274.551
       29      396     274.551
       29      398     274.551
       29      400     274.551
       29      402     274.551
       29      404     274.551
       29      406     274.551
       29      408     274.551
       29      412     274.551
       29      414     274.551
       29      416     274.551
       29      418     274.551
       29      422     274.551
       29      424     274.551
       29      426     274.551
       29      428     274.551
       29      430     274.551
       29      434     274.551
       29      436     274.551
       29      438     274.551
       29      442     274.551
       29      444     274.551
       29      446     274.551
       29      448     274.551
       29      454     274.551
       29      458     274.551
       29      460     274.551
       29      462     274.551
       29      464     274.551
       29      466     274.551
       29      468     274.551
       29      472     274.551
       29      474     274.551
       29      476     274.551
       29      480     274.551
       29      484     274.551
       29      488     274.551
       29      490     274.551
       29      494     274.551
       29      496     274.551
       29      498     274.551
       29      504     274.551
       29      506     274.551
       29      508     274.551
       29      512     274.551
       29      514     274.551
       29      518     274.551
       29      520     274.551
       29      522     274.551
       29      526     274.551
       29      528     274.551
       29      532     274.551
       29      534     274.551
       29      540     274.551
       29      544     274.551
       29      546     274.551
       29      548     274.551
       29      552     274.551
       29      554     274.551
       29      556     274.551
       29      558     274.551
       29      562     274.551
       29      564     274.551
       29      568     274.551
       29      570     274.551
       29      578     274.551
       29      580     274.551
       29      586     274.551
       29      592     274.551
       29      594     274.551
       29      596     274.551
       29      598     274.551
       29      600     274.551
       29      602     274.551
       29      604     274.551
       29      608     274.551
       29      610     274.551
       29      612     274.551
       29      614     274.551
       29      616     274.551
       29      618     274.551
       29      620     274.551
       29      622     274.551
       29      624     274.551
       29      626     274.551
       29      630     274.551
       29      632     274.551
       29      636     274.551
       29      638     274.551
       29      640     274.551
       29      644     274.551
       29      654     274.551
       29      658     274.551
       29      662     274.551
       29      664     274.551
       29      670     274.551
       29      674     274.551
       29      676     274.551
       29      678     274.551
       29      680     274.551
       29      682     274.551
       29      704     274.551
       29      706     274.551
       29      708     274.551
       29      714     274.551
       29      718     274.551
       29      732     274.551
       29      734     274.551
       29      736     274.551
       29      744     274.551
       29      750     274.551
       29      756     274.551
       29      758     274.551
       29      760     274.551
       29      762     274.551
       29      764     274.551
       29      788     274.551
       29      790     274.551
       29      792     274.551
       29      820     274.551
       29      822     274.551
       29      824     274.551
       29      826     274.551
       29      836     274.551
       29      846     274.551
       29      848     274.551
       29      856     274.551
       29      858     274.551
       29      860     274.551
       29      862     274.551
       29      894     274.551
       29      896     274.551
       29      898     274.551
       29      900     274.551
       29      902     274.551
       29      918     274.551
       29      928     274.551
       29      932     274.551
       29      936     274.551
       29      938     274.551
       29      940     274.551
       29      942     274.551
       29      946     274.551
       29      954     274.551
       29      968     274.551
       29      978     274.551
       29      980     274.551
       29      982     274.551
       29      984     274.551
       29      986     274.551
       29      988     274.551
       31      252     279.242
       31      254     279.242
       31      256     279.242
       31      258     279.242
       31      260     279.242
       31      262     279.242
       31      264     279.242
       31      266     279.242
       31      270     279.242
       31      272     279.242
       31      274     279.242
       31      276     279.242
       31      278     279.242
       31      280     279.242
       31      282     279.242
       31      284     279.242
       31      288     279.242
       31      290     279.242
       31      292     279.242
       31      294     279.242
       31      296     279.242
       31      298     279.242
       31      300     279.242
       31      302     279.242
       31      304     279.242
       31      306     279.242
       31      308     279.242
       31      312     279.242
       31      314     279.242
       31      316     279.242
       31      318     279.242
       31      320     279.242
       31      322     279.242
       31      324     279.242
       31      326     279.242
       31      328     279.242
       31      330     279.242
       31      332     279.242
       31      334     279.242
       31      338     279.242
       31      340     279.242
       31      342     279.242
       31      344     279.242
       31      346     279.242
       31      348     279.242
       31      350     279.242
       31      352     279.242
       31      356     279.242
       31      358     279.242
       31      360     279.242
       31      362     279.242
       31      364     279.242
       31      366     279.242
       31      370     279.242
       31      372     279.242
       31      374     279.242
       31      376     279.242
       31      378     279.242
       31      380     279.242
       31      384     279.242
       31      386     279.242
       31      388     279.242
       31      390     279.242
       31      392     279.242
       31      394     279.242
       31      396     279.242
       31      398     279.242
       31      400     279.242
       31      402     279.242
       31      406     279.242
       31      408     279.242
       31      410     279.242
       31      412     279.242
       31      414     279.242
       31      416     279.242
       31      422     279.242
       31      424     279.242
       31      426     279.242
       31      428     279.242
       31      430     279.242
       31      434     279.242
       31      436     279.242
       31      440     279.242
       31      442     279.242
       31      444     279.242
       31      446     279.242
       31      450     279.242
       31      452     279.242
       31      454     279.242
       31      456     279.242
       31      460     279.242
       31      462     279.242
       31      464     279.242
       31      466     279.242
       31      468     279.242
       31      470     279.242
       31      472     279.242
       31      474     279.242
       31      478     279.242
       31      484     279.242
       31      486     279.242
       31      488     279.242
       31      492     279.242
       31      494     279.242
       31      496     279.242
       31      504     279.242
       31      506     279.242
       31      508     279.242
       31      510     279.242
       31      514     279.242
       31      516     279.242
       31      518     279.242
       31      522     279.242
       31      524     279.242
       31      526     279.242
       31      528     279.242
       31      532     279.242
       31      534     279.242
       31      540     279.242
       31      542     279.242
       31      546     279.242
       31      548     279.242
       31      550     279.242
       31      552     279.242
       31      554     279.242
       31      556     279.242
       31      560     279.242
       31      562     279.242
       31      564     279.242
       31      566     279.242
       31      568     279.242
       31      572     279.242
       31      576     279.242
       31      578     279.242
       31      580     279.242
       31      582     279.242
       31      588     279.242
       31      594     279.242
       31      596     279.242
       31      598     279.242
       31      602     279.242
       31      614     279.242
       31      620     279.242
       31      622     279.242
       31      624     279.242
       31      626     279.242
       31      630     279.242
       31      634     279.242
       31      638     279.242
       31      642     279.242
       31      654     279.242
       31      656     279.242
       31      662     279.242
       31      666     279.242
       31      668     279.242
       31      678     279.242
       31      680     279.242
       31      682     279.242
       31      684     279.242
       31      696     279.242
       31      698     279.242
       31      702     279.242
       31      706     279.242
       31      708     279.242
       31      712     279.242
       31      718     279.242
       31      728     279.242
       31      732     279.242
       31      736     279.242
       31      744     279.242
       31      750     279.242
       31      752     279.242
       31      756     279.242
       31      758     279.242
       31      784     279.242
       31      786     279.242
       31      790     279.242
       31      792     279.242
       31      804     279.242
       31      816     279.242
       31      818     279.242
       31      820     279.242
       31      824     279.242
       31      826     279.242
       31      830     279.242
       31      838     279.242
       31      846     279.242
       31      850     279.242
       31      852     279.242
       31      854     279.242
       31      856     279.242
       31      888     279.242
       31      890     279.242
       31      904     279.242
       31      910     279.242
       31      918     279.242
       31      922     279.242
       31      926     279.242
       31      928     279.242
       31      930     279.242
       31      970     279.242
       31      972     279.242
       31      974     279.242
       31      978     279.242
       31      986     279.242
       31      988     279.242
       33      252     283.919
       33      256     283.919
       33      258     283.919
       33      260     283.919
       33      262     283.919
       33      264     283.919
       33      266     283.919
       33      268     283.919
       33      270     283.919
       33      274     283.919
       33      276     283.919
       33      278     283.919
       33      280     283.919
       33      282     283.919
       33      284     283.919
       33      286     283.919
       33      288     283.919
       33      290     283.919
       33      294     283.919
       33      296     283.919
       33      298     283.919
       33      300     283.919
       33      302     283.919
       33      304     283.919
       33      306     283.919
       33      308     283.919
       33      314     283.919
       33      318     283.919
       33      320     283.919
       33      322     283.919
       33      326     283.919
       33      328     283.919
       33      330     283.919
       33      332     283.919
       33      334     283.919
       33      336     283.919
       33      340     283.919
       33      342     283.919
       33      344     283.919
       33      346     283.919
       33      348     283.919
       33      350     283.919
       33      352     283.919
       33      356     283.919
       33      358     283.919
       33      360     283.919
       33      362     283.919
       33      366     283.919
       33      368     283.919
       33      370     283.919
       33      372     283.919
       33      378     283.919
       33      380     283.919
       33      382     283.919
       33      388     283.919
       33      394     283.919
       33      396     283.919
       33      398     283.919
       33      400     283.919
       33      404     283.919
       33      406     283.919
       33      408     283.919
       33      410     283.919
       33      412     283.919
       33      414     283.919
       33      416     283.919
       33      418     283.919
       33      420     283.919
       33      422     283.919
       33      424     283.919
       33      426     283.919
       33      428     283.919
       33      430     283.919
       33      432     283.919
       33      434     283.919
       33      436     283.919
       33      438     283.919
       33      440     283.919
       33      442     283.919
       33      444     283.919
       33      450     283.919
       33      452     283.919
       33      454     283.919
       33      456     283.919
       33      460     283.919
       33      462     283.919
       33      466     283.919
       33      470     283.919
       33      472     283.919
       33      474     283.919
       33      476     283.919
       33      478     283.919
       33      482     283.919
       33      484     283.919
       33      486     283.919
       33      488     283.919
       33      494     283.919
       33      500     283.919
       33      502     283.919
       33      504     283.919
       33      506     283.919
       33      510     283.919
       33      512     283.919
       33      514     283.919
       33      516     283.919
       33      518     283.919
       33      520     283.919
       33      528     283.919
       33      532     283.919
       33      534     283.919
       33      540     283.919
       33      542     283.919
       33      544     283.919
       33      548     283.919
       33      550     283.919
       33      552     283.919
       33      556     283.919
       33      558     283.919
       33      560     283.919
       33      562     283.919
       33      568     283.919
       33      570     283.919
       33      572     283.919
       33      574     283.919
       33      578     283.919
       33      586     283.919
       33      590     283.919
       33      592     283.919
       33      596     283.919
       33      602     283.919
       33      604     283.919
       33      606     283.919
       33      608     283.919
       33      610     283.919
       33      626     283.919
       33      630     283.919
       33      632     283.919
       33      636     283.919
       33      638     283.919
       33      644     283.919
       33      646     283.919
       33      648     283.919
       33      650     283.919
       33      652     283.919
       33      654     283.919
       33      656     283.919
       33      658     283.919
       33      660     283.919
       33      664     283.919
       33      666     283.919
       33      670     283.919
       33      674     283.919
       33      678     283.919
       33      680     283.919
       33      684     283.919
       33      686     283.919
       33      688     283.919
       33      690     283.919
       33      692     283.919
       33      698     283.919
       33      700     283.919
       33      702     283.919
       33      706     283.919
       33      708     283.919
       33      714     283.919
       33      722     283.919
       33      726     283.919
       33      730     283.919
       33      734     283.919
       33      736     283.919
       33      740     283.919
       33      748     283.919
       33      752     283.919
       33      754     283.919
       33      778     283.919
       33      796     283.919
       33      806     283.919
       33      810     283.919
       33      820     283.919
       33      832     283.919
       33      838     283.919
       33      842     283.919
       33      850     283.919
       33      854     283.919
       33      878     283.919
       33      880     283.919
       33      896     283.919
       33      912     283.919
       33      918     283.919
       33      928     283.919
       33      932     283.919
       33      944     283.919
       33      950     283.919
       33      960     283.919
       33      962     283.919
       33      970     283.919
       33      996     283.919
       33      998     283.919
       35      252     288.380
       35      254     288.380
       35      256     288.380
       35      258     288.380
       35      260     288.380
       35      262     288.380
       35      264     288.380
       35      266     288.380
       35      268     288.380
       35      270     288.380
       35      272     288.380
       35      274     288.380
       35      276     288.380
       35      278     288.380
       35      280     288.380
       35      282     288.380
       35      284     288.380
       35      286     288.380
       35      288     288.380
       35      290     288.380
       35      292     288.380
       35      294     288.380
       35      298     288.380
       35      300     288.380
       35      302     288.380
       35      306     288.380
       35      308     288.380
       35      310     288.380
       35      312     288.380
       35      314     288.380
       35      316     288.380
       35      318     288.380
       35      320     288.380
       35      324     288.380
       35      328     288.380
       35      330     288.380
       35      332     288.380
       35      336     288.380
       35      338     288.380
       35      340     288.380
       35      342     288.380
       35      344     288.380
       35      346     288.380
       35      348     288.380
       35      354     288.380
       35      358     288.380
       35      362     288.380
       35      364     288.380
       35      368     288.380
       35      370     288.380
       35      374     288.380
       35      376     288.380
       35      382     288.380
       35      386     288.380
       35      388     288.380
       35      390     288.380
       35      394     288.380
       35      396     288.380
       35      400     288.380
       35      402     288.380
       35      404     288.380
       35      408     288.380
       35      410     288.380
       35      412     288.380
       35      414     288.380
       35      416     288.380
       35      418     288.380
       35      420     288.380
       35      422     288.380
       35      424     288.380
       35      426     288.380
       35      428     288.380
       35      430     288.380
       35      432     288.380
       35      434     288.380
       35      436     288.380
       35      438     288.380
       35      440     288.380
       35      442     288.380
       35      444     288.380
       35      446     288.380
       35      448     288.380
       35      450     288.380
       35      452     288.380
       35      454     288.380
       35      456     288.380
       35      458     288.380
       35      460     288.380
       35      462     288.380
       35      464     288.380
       35      466     288.380
       35      468     288.380
       35      470     288.380
       35      472     288.380
       35      474     288.380
       35      476     288.380
       35      478     288.380
       35      480     288.380
       35      482     288.380
       35      484     288.380
       35      486     288.380
       35      488     288.380
       35      490     288.380
       35      492     288.380
       35      494     288.380
       35      496     288.380
       35      498     288.380
       35      500     288.380
       35      502     288.380
       35      504     288.380
       35      506     288.380
       35      508     288.380
       35      510     288.380
       35      514     288.380
       35      516     288.380
       35      518     288.380
       35      520     288.380
       35      524     288.380
       35      526     288.380
       35      532     288.380
       35      534     288.380
       35      536     288.380
       35      538     288.380
       35      544     288.380
       35      546     288.380
       35      548     288.380
       35      550     288.380
       35      552     288.380
       35      554     288.380
       35      556     288.380
       35      564     288.380
       35      566     288.380
       35      570     288.380
       35      574     288.380
       35      580     288.380
       35      582     288.380
       35      584     288.380
       35      586     288.380
       35      588     288.380
       35      594     288.380
       35      596     288.380
       35      598     288.380
       35      600     288.380
       35      604     288.380
       35      606     288.380
       35      610     288.380
       35      628     288.380
       35      630     288.380
       35      632     288.380
       35      638     288.380
       35      642     288.380
       35      646     288.380
       35      648     288.380
       35      650     288.380
       35      654     288.380
       35      658     288.380
       35      660     288.380
       35      666     288.380
       35      668     288.380
       35      672     288.380
       35      674     288.380
       35      676     288.380
       35      682     288.380
       35      684     288.380
       35      686     288.380
       35      688     288.380
       35      690     288.380
       35      698     288.380
       35      708     288.380
       35      710     288.380
       35      712     288.380
       35      718     288.380
       35      726     288.380
       35      730     288.380
       35      732     288.380
       35      734     288.380
       35      736     288.380
       35      748     288.380
       35      752     288.380
       35      758     288.380
       35      760     288.380
       35      762     288.380
       35      764     288.380
       35      766     288.380
       35      792     288.380
       35      794     288.380
       35      802     288.380
       35      806     288.380
       35      812     288.380
       35      816     288.380
       35      820     288.380
       35      822     288.380
       35      824     288.380
       35      826     288.380
       35      830     288.380
       35      832     288.380
       35      836     288.380
       35      842     288.380
       35      854     288.380
       35      856     288.380
       35      858     288.380
       35      886     288.380
       35      888     288.380
       35      902     288.380
       35      914     288.380
       35      918     288.380
       35      924     288.380
       35      930     288.380
       35      934     288.380
       35      950     288.380
       35      956     288.380
       35      968     288.380
       35      982     288.380
       37      254     292.714
       37      256     292.714
       37      258     292.714
       37      260     292.714
       37      262     292.714
       37      264     292.714
       37      266     292.714
       37      268     292.714
       37      270     292.714
       37      272     292.714
       37      274     292.714
       37      276     292.714
       37      280     292.714
       37      282     292.714
       37      284     292.714
       37      286     292.714
       37      288     292.714
       37      290     292.714
       37      294     292.714
       37      300     292.714
       37      302     292.714
       37      306     292.714
       37      310     292.714
       37      312     292.714
       37      316     292.714
       37      320     292.714
       37      322     292.714
       37      324     292.714
       37      326     292.714
       37      328     292.714
       37      330     292.714
       37      332     292.714
       37      334     292.714
       37      336     292.714
       37      338     292.714
       37      340     292.714
       37      342     292.714
       37      344     292.714
       37      346     292.714
       37      348     292.714
       37      350     292.714
       37      352     292.714
       37      354     292.714
       37      358     292.714
       37      360     292.714
       37      362     292.714
       37      364     292.714
       37      368     292.714
       37      370     292.714
       37      374     292.714
       37      376     292.714
       37      380     292.714
       37      382     292.714
       37      384     292.714
       37      386     292.714
       37      388     292.714
       37      396     292.714
       37      398     292.714
       37      400     292.714
       37      402     292.714
       37      404     292.714
       37      406     292.714
       37      408     292.714
       37      410     292.714
       37      412     292.714
       37      414     292.714
       37      416     292.714
       37      418     292.714
       37      420     292.714
       37      422     292.714
       37      424     292.714
       37      426     292.714
       37      428     292.714
       37      430     292.714
       37      432     292.714
       37      434     292.714
       37      436     292.714
       37      438     292.714
       37      440     292.714
       37      442     292.714
       37      444     292.714
       37      446     292.714
       37      448     292.714
       37      450     292.714
       37      452     292.714
       37      454     292.714
       37      456     292.714
       37      458     292.714
       37      460     292.714
       37      462     292.714
       37      464     292.714
       37      466     292.714
       37      468     292.714
       37      470     292.714
       37      472     292.714
       37      474     292.714
       37      476     292.714
       37      478     292.714
       37      480     292.714
       37      482     292.714
       37      484     292.714
       37      486     292.714
       37      488     292.714
       37      490     292.714
       37      492     292.714
       37      494     292.714
       37      496     292.714
       37      498     292.714
       37      500     292.714
       37      502     292.714
       37      504     292.714
       37      506     292.714
       37      508     292.714
       37      510     292.714
       37      512     292.714
       37      514     292.714
       37      516     292.714
       37      518     292.714
       37      520     292.714
       37      522     292.714
       37      524     292.714
       37      526     292.714
       37      528     292.714
       37      530     292.714
       37      532     292.714
       37      534     292.714
       37      536     292.714
       37      538     292.714
       37      540     292.714
       37      542     292.714
       37      544     292.714
       37      546     292.714
       37      548     292.714
       37      550     292.714
       37      552     292.714
       37      554     292.714
       37      556     292.714
       37      558     292.714
       37      560     292.714
       37      562     292.714
       37      564     292.714
       37      566     292.714
       37      574     292.714
       37      576     292.714
       37      580     292.714
       37      582     292.714
       37      590     292.714
       37      592     292.714
       37      594     292.714
       37      600     292.714
       37      602     292.714
       37      606     292.714
       37      612     292.714
       37      614     292.714
       37      624     292.714
       37      626     292.714
       37      628     292.714
       37      636     292.714
       37      638     292.714
       37      644     292.714
       37      646     292.714
       37      650     292.714
       37      652     292.714
       37      654     292.714
       37      656     292.714
       37      658     292.714
       37      664     292.714
       37      670     292.714
       37      676     292.714
       37      688     292.714
       37      690     292.714
       37      692     292.714
       37      694     292.714
       37      696     292.714
       37      698     292.714
       37      706     292.714
       37      710     292.714
       37      712     292.714
       37      716     292.714
       37      720     292.714
       37      724     292.714
       37      728     292.714
       37      732     292.714
       37      736     292.714
       37      740     292.714
       37      744     292.714
       37      750     292.714
       37      752     292.714
       37      764     292.714
       37      766     292.714
       37      782     292.714
       37      788     292.714
       37      794     292.714
       37      798     292.714
       37      802     292.714
       37      804     292.714
       37      808     292.714
       37      826     292.714
       37      830     292.714
       37      836     292.714
       37      846     292.714
       37      848     292.714
       37      864     292.714
       37      880     292.714
       37      882     292.714
       37      888     292.714
       37      890     292.714
       37      896     292.714
       37      904     292.714
       37      906     292.714
       37      912     292.714
       37      914     292.714
       37      924     292.714
       37      928     292.714
       37      942     292.714
       37      946     292.714
       37      950     292.714
       37      956     292.714
       37      962     292.714
       37      964     292.714
       39      254     297.029
       39      256     297.029
       39      258     297.029
       39      260     297.029
       39      262     297.029
       39      264     297.029
       39      266     297.029
       39      268     297.029
       39      270     297.029
       39      272     297.029
       39      274     297.029
       39      276     297.029
       39      278     297.029
       39      280     297.029
       39      282     297.029
       39      284     297.029
       39      286     297.029
       39      288     297.029
       39      292     297.029
       39      294     297.029
       39      298     297.029
       39      300     297.029
       39      302     297.029
       39      304     297.029
       39      306     297.029
       39      308     297.029
       39      310     297.029
       39      312     297.029
       39      314     297.029
       39      318     297.029
       39      322     297.029
       39      326     297.029
       39      328     297.029
       39      330     297.029
       39      332     297.029
       39      334     297.029
       39      338     297.029
       39      340     297.029
       39      342     297.029
       39      344     297.029
       39      348     297.029
       39      350     297.029
       39      352     297.029
       39      354     297.029
       39      356     297.029
       39      358     297.029
       39      362     297.029
       39      364     297.029
       39      368     297.029
       39      370     297.029
       39      372     297.029
       39      374     297.029
       39      376     297.029
       39      380     297.029
       39      382     297.029
       39      388     297.029
       39      392     297.029
       39      394     297.029
       39      396     297.029
       39      398     297.029
       39      400     297.029
       39      402     297.029
       39      404     297.029
       39      406     297.029
       39      408     297.029
       39      410     297.029
       39      412     297.029
       39      414     297.029
       39      416     297.029
       39      418     297.029
       39      420     297.029
       39      422     297.029
       39      424     297.029
       39      426     297.029
       39      428     297.029
       39      430     297.029
       39      432     297.029
       39      434     297.029
       39      436     297.029
       39      438     297.029
       39      440     297.029
       39      442     297.029
       39      444     297.029
       39      446     297.029
       39      448     297.029
       39      450     297.029
       39      452     297.029
       39      454     297.029
       39      456     297.029
       39      458     297.029
       39      460     297.029
       39      462     297.029
       39      464     297.029
       39      466     297.029
       39      468     297.029
       39      470     297.029
       39      472     297.029
       39      474     297.029
       39      476     297.029
       39      478     297.029
       39      480     297.029
       39      482     297.029
       39      484     297.029
       39      486     297.029
       39      488     297.029
       39      490     297.029
       39      492     297.029
       39      494     297.029
       39      496     297.029
       39      498     297.029
       39      500     297.029
       39      502     297.029
       39      504     297.029
       39      506     297.029
       39      508     297.029
       39      510     297.029
       39      512     297.029
       39      514     297.029
       39      516     297.029
       39      518     297.029
       39      520     297.029
       39      522     297.029
       39      524     297.029
       39      526     297.029
       39      528     297.029
       39      530     297.029
       39      532     297.029
       39      534     297.029
       39      536     297.029
       39      538     297.029
       39      540     297.029
       39      542     297.029
       39      544     297.029
       39      546     297.029
       39      548     297.029
       39      550     297.029
       39      552     297.029
       39      554     297.029
       39      556     297.029
       39      558     297.029
       39      560     297.029
       39      562     297.029
       39      564     297.029
       39      566     297.029
       39      568     297.029
       39      570     297.029
       39      572     297.029
       39      574     297.029
       39      576     297.029
       39      578     297.029
       39      580     297.029
       39      582     297.029
       39      584     297.029
       39      586     297.029
       39      588     297.029
       39      590     297.029
       39      592     297.029
       39      594     297.029
       39      596     297.029
       39      598     297.029
       39      600     297.029
       39      602     297.029
       39      604     297.029
       39      606     297.029
       39      608     297.029
       39      610     297.029
       39      612     297.029
       39      614     297.029
       39      616     297.029
       39      618     297.029
       39      620     297.029
       39      622     297.029
       39      624     297.029
       39      628     297.029
       39      630     297.029
       39      632     297.029
       39      638     297.029
       39      642     297.029
       39      644     297.029
       39      646     297.029
       39      650     297.029
       39      652     297.029
       39      658     297.029
       39      660     297.029
       39      666     297.029
       39      674     297.029
       39      680     297.029
       39      694     297.029
       39      696     297.029
       39      702     297.029
       39      704     297.029
       39      708     297.029
       39      712     297.029
       39      714     297.029
       39      718     297.029
       39      722     297.029
       39      728     297.029
       39      732     297.029
       39      738     297.029
       39      740     297.029
       39      746     297.029
       39      748     297.029
       39      756     297.029
       39      758     297.029
       39      764     297.029
       39      766     297.029
       39      768     297.029
       39      770     297.029
       39      772     297.029
       39      774     297.029
       39      776     297.029
       39      780     297.029
       39      782     297.029
       39      786     297.029
       39      788     297.029
       39      790     297.029
       39      796     297.029
       39      798     297.029
       39      800     297.029
       39      814     297.029
       39      826     297.029
       39      828     297.029
       39      832     297.029
       39      834     297.029
       39      846     297.029
       39      850     297.029
       39      858     297.029
       39      860     297.029
       39      862     297.029
       39      864     297.029
       39      866     297.029
       39      868     297.029
       39      870     297.029
       39      872     297.029
       39      880     297.029
       39      882     297.029
       39      884     297.029
       39      886     297.029
       39      896     297.029
       39      900     297.029
       39      906     297.029
       39      908     297.029
       39      912     297.029
       39      922     297.029
       39      936     297.029
       39      940     297.029
       39      946     297.029
       39      952     297.029
       39      964     297.029
       39      968     297.029
       39      970     297.029
       39      980     297.029
       39      982     297.029
       39      984     297.029
       39      986     297.029
       39      988     297.029
       39      990     297.029
       41      252     301.086
       41      254     301.086
       41      256     301.086
       41      258     301.086
       41      260     301.086
       41      262     301.086
       41      264     301.086
       41      266     301.086
       41      268     301.086
       41      270     301.086
       41      272     301.086
       41      274     301.086
       41      276     301.086
       41      278     301.086
       41      280     301.086
       41      284     301.086
       41      286     301.086
       41      290     301.086
       41      292     301.086
       41      294     301.086
       41      296     301.086
       41      298     301.086
       41      300     301.086
       41      306     301.086
       41      308     301.086
       41      310     301.086
       41      312     301.086
       41      316     301.086
       41      318     301.086
       41      320     301.086
       41      322     301.086
       41      324     301.086
       41      326     301.086
       41      328     301.086
       41      330     301.086
       41      332     301.086
       41      334     301.086
       41      338     301.086
       41      342     301.086
       41      346     301.086
       41      348     301.086
       41      350     301.086
       41      354     301.086
       41      356     301.086
       41      358     301.086
       41      360     301.086
       41      362     301.086
       41      368     301.086
       41      370     301.086
       41      374     301.086
       41      376     301.086
       41      380     301.086
       41      382     301.086
       41      386     301.086
       41      388     301.086
       41      390     301.086
       41      392     301.086
       41      394     301.086
       41      396     301.086
       41      398     301.086
       41      400     301.086
       41      402     301.086
       41      404     301.086
       41      406     301.086
       41      408     301.086
       41      410     301.086
       41      412     301.086
       41      414     301.086
       41      416     301.086
       41      418     301.086
       41      420     301.086
       41      422     301.086
       41      424     301.086
       41      426     301.086
       41      428     301.086
       41      430     301.086
       41      432     301.086
       41      434     301.086
       41      436     301.086
       41      438     301.086
       41      440     301.086
       41      442     301.086
       41      444     301.086
       41      446     301.086
       41      448     301.086
       41      450     301.086
       41      452     301.086
       41      454     301.086
       41      456     301.086
       41      458     301.086
       41      460     301.086
       41      462     301.086
       41      464     301.086
       41      466     301.086
       41      468     301.086
       41      470     301.086
       41      472     301.086
       41      474     301.086
       41      476     301.086
       41      478     301.086
       41      480     301.086
       41      482     301.086
       41      484     301.086
       41      486     301.086
       41      488     301.086
       41      490     301.086
       41      492     301.086
       41      494     301.086
       41      496     301.086
       41      498     301.086
       41      500     301.086
       41      502     301.086
       41      504     301.086
       41      506     301.086
       41      508     301.086
       41      510     301.086
       41      512     301.086
       41      514     301.086
       41      516     301.086
       41      518     301.086
       41      520     301.086
       41      522     301.086
       41      524     301.086
       41      526     301.086
       41      528     301.086
       41      530     301.086
       41      532     301.086
       41      534     301.086
       41      536     301.086
       41      538     301.086
       41      540     301.086
       41      542     301.086
       41      544     301.086
       41      546     301.086
       41      548     301.086
       41      550     301.086
       41      552     301.086
       41      554     301.086
       41      556     301.086
       41      558     301.086
       41      560     301.086
       41      562     301.086
       41      564     301.086
       41      566     301.086
       41      568     301.086
       41      570     301.086
       41      572     301.086
       41      574     301.086
       41      576     301.086
       41      578     301.086
       41      580     301.086
       41      582     301.086
       41      584     301.086
       41      586     301.086
       41      588     301.086
       41      590     301.086
       41      592     301.086
       41      594     301.086
       41      596     301.086
       41      598     301.086
       41      600     301.086
       41      602     301.086
       41      604     301.086
       41      606     301.086
       41      608     301.086
       41      610     301.086
       41      612     301.086
       41      614     301.086
       41      616     301.086
       41      618     301.086
       41      620     301.086
       41      622     301.086
       41      624     301.086
       41      626     301.086
       41      628     301.086
       41      630     301.086
       41      632     301.086
       41      634     301.086
       41      636     301.086
       41      638     301.086
       41      640     301.086
       41      642     301.086
       41      644     301.086
       41      646     301.086
       41      648     301.086
       41      650     301.086
       41      652     301.086
       41      654     301.086
       41      656     301.086
       41      658     301.086
       41      660     301.086
       41      662     301.086
       41      664     301.086
       41      666     301.086
       41      668     301.086
       41      670     301.086
       41      672     301.086
       41      674     301.086
       41      676     301.086
       41      678     301.086
       41      680     301.086
       41      682     301.086
       41      684     301.086
       41      692     301.086
       41      698     301.086
       41      700     301.086
       41      702     301.086
       41      708     301.086
       41      716     301.086
       41      718     301.086
       41      720     301.086
       41      730     301.086
       41      734     301.086
       41      744     301.086
       41      746     301.086
       41      750     301.086
       41      754     301.086
       41      758     301.086
       41      760     301.086
       41      762     301.086
       41      770     301.086
       41      772     301.086
       41      774     301.086
       41      776     301.086
       41      778     301.086
       41      780     301.086
       41      782     301.086
       41      788     301.086
       41      792     301.086
       41      800     301.086
       41      806     301.086
       41      808     301.086
       41      814     301.086
       41      818     301.086
       41      824     301.086
       41      832     301.086
       41      834     301.086
       41      838     301.086
       41      840     301.086
       41      844     301.086
       41      848     301.086
       41      852     301.086
       41      854     301.086
       41      856     301.086
       41      858     301.086
       41      868     301.086
       41      870     301.086
       41      872     301.086
       41      874     301.086
       41      876     301.086
       41      878     301.086
       41      880     301.086
       41      882     301.086
       41      890     301.086
       41      906     301.086
       41      908     301.086
       41      912     301.086
       41      918     301.086
       41      922     301.086
       41      924     301.086
       41      926     301.086
       41      928     301.086
       41      932     301.086
       41      944     301.086
       41      956     301.086
       41      960     301.086
       41      964     301.086
       41      968     301.086
       41      970     301.086
       41      972     301.086
       43      254     305.143
       43      256     305.143
       43      258     305.143
       43      260     305.143
       43      262     305.143
       43      264     305.143
       43      266     305.143
       43      268     305.143
       43      270     305.143
       43      272     305.143
       43      276     305.143
       43      278     305.143
       43      280     305.143
       43      282     305.143
       43      284     305.143
       43      286     305.143
       43      288     305.143
       43      292     305.143
       43      294     305.143
       43      296     305.143
       43      298     305.143
       43      300     305.143
       43      302     305.143
       43      304     305.143
       43      306     305.143
       43      312     305.143
       43      314     305.143
       43      316     305.143
       43      322     305.143
       43      326     305.143
       43      328     305.143
       43      332     305.143
       43      334     305.143
       43      338     305.143
       43      342     305.143
       43      346     305.143
       43      348     305.143
       43      350     305.143
       43      352     305.143
       43      356     305.143
       43      358     305.143
       43      362     305.143
       43      366     305.143
       43      368     305.143
       43      370     305.143
       43      372     305.143
       43      374     305.143
       43      376     305.143
       43      378     305.143
       43      380     305.143
       43      382     305.143
       43      388     305.143
       43      390     305.143
       43      392     305.143
       43      394     305.143
       43      396     305.143
       43      398     305.143
       43      400     305.143
       43      402     305.143
       43      404     305.143
       43      406     305.143
       43      408     305.143
       43      410     305.143
       43      412     305.143
       43      414     305.143
       43      416     305.143
       43      418     305.143
       43      420     305.143
       43      422     305.143
       43      424     305.143
       43      426     305.143
       43      428     305.143
       43      430     305.143
       43      432     305.143
       43      434     305.143
       43      436     305.143
       43      438     305.143
       43      440     305.143
       43      442     305.143
       43      444     305.143
       43      446     305.143
       43      448     305.143
       43      450     305.143
       43      452     305.143
       43      454     305.143
       43      456     305.143
       43      458     305.143
       43      460     305.143
       43      462     305.143
       43      464     305.143
       43      466     305.143
       43      468     305.143
       43      470     305.143
       43      472     305.143
       43      474     305.143
       43      476     305.143
       43      478     305.143
       43      480     305.143
       43      482     305.143
       43      484     305.143
       43      486     305.143
       43      488     305.143
       43      490     305.143
       43      492     305.143
       43      494     305.143
       43      496     305.143
       43      498     305.143
       43      500     305.143
       43      502     305.143
       43      504     305.143
       43      506     305.143
       43      508     305.143
       43      510     305.143
       43      512     305.143
       43      514     305.143
       43      516     305.143
       43      518     305.143
       43      520     305.143
       43      522     305.143
       43      524     305.143
       43      526     305.143
       43      528     305.143
       43      530     305.143
       43      532     305.143
       43      534     305.143
       43      536     305.143
       43      538     305.143
       43      540     305.143
       43      542     305.143
       43      544     305.143
       43      546     305.143
       43      548     305.143
       43      550     305.143
       43      552     305.143
       43      554     305.143
       43      556     305.143
       43      558     305.143
       43      560     305.143
       43      562     305.143
       43      564     305.143
       43      566     305.143
       43      568     305.143
       43      570     305.143
       43      572     305.143
       43      574     305.143
       43      576     305.143
       43      578     305.143
       43      580     305.143
       43      582     305.143
       43      584     305.143
       43      586     305.143
       43      588     305.143
       43      590     305.143
       43      592     305.143
       43      594     305.143
       43      596     305.143
       43      598     305.143
       43      600     305.143
       43      602     305.143
       43      604     305.143
       43      606     305.143
       43      608     305.143
       43      610     305.143
       43      612     305.143
       43      614     305.143
       43      616     305.143
       43      618     305.143
       43      620     305.143
       43      622     305.143
       43      624     305.143
       43      626     305.143
       43      628     305.143
       43      630     305.143
       43      632     305.143
       43      634     305.143
       43      636     305.143
       43      638     305.143
       43      640     305.143
       43      642     305.143
       43      644     305.143
       43      646     305.143
       43      648     305.143
       43      650     305.143
       43      652     305.143
       43      654     305.143
       43      656     305.143
       43      658     305.143
       43      660     305.143
       43      662     305.143
       43      664     305.143
       43      666     305.143
       43      668     305.143
       43      670     305.143
       43      672     305.143
       43      674     305.143
       43      676     305.143
       43      678     305.143
       43      680     305.143
       43      682     305.143
       43      684     305.143
       43      686     305.143
       43      688     305.143
       43      690     305.143
       43      692     305.143
       43      694     305.143
       43      696     305.143
       43      698     305.143
       43      700     305.143
       43      702     305.143
       43      704     305.143
       43      706     305.143
       43      708     305.143
       43      710     305.143
       43      712     305.143
       43      714     305.143
       43      716     305.143
       43      718     305.143
       43      720     305.143
       43      722     305.143
       43      724     305.143
       43      726     305.143
       43      728     305.143
       43      730     305.143
       43      732     305.143
       43      734     305.143
       43      736     305.143
       43      740     305.143
       43      744     305.143
       43      746     305.143
       43      748     305.143
       43      758     305.143
       43      766     305.143
       43      768     305.143
       43      770     305.143
       43      772     305.143
       43      774     305.143
       43      792     305.143
       43      794     305.143
       43      800     305.143
       43      802     305.143
       43      808     305.143
       43      816     305.143
       43      822     305.143
       43      826     305.143
       43      832     305.143
       43      838     305.143
       43      840     305.143
       43      856     305.143
       43      864     305.143
       43      876     305.143
       43      892     305.143
       43      896     305.143
       43      902     305.143
       43      904     305.143
       43      908     305.143
       43      910     305.143
       43      928     305.143
       43      930     305.143
       43      934     305.143
       43      938     305.143
       43      940     305.143
       43      944     305.143
       43      946     305.143
       43      952     305.143
       43      970     305.143
       43      972     305.143
       43      992     305.143
       43      994     305.143
       43      996     305.143
       43      998     305.143
       45      254     309.135
       45      256     309.135
       45      258     309.135
       45      260     309.135
       45      264     309.135
       45      268     309.135
       45      270     309.135
       45      272     309.135
       45      274     309.135
       45      276     309.135
       45      278     309.135
       45      280     309.135
       45      282     309.135
       45      284     309.135
       45      286     309.135
       45      288     309.135
       45      290     309.135
       45      292     309.135
       45      294     309.135
       45      296     309.135
       45      298     309.135
       45      300     309.135
       45      302     309.135
       45      304     309.135
       45      308     309.135
       45      310     309.135
       45      312     309.135
       45      316     309.135
       45      318     309.135
       45      322     309.135
       45      326     309.135
       45      328     309.135
       45      330     309.135
       45      334     309.135
       45      338     309.135
       45      342     309.135
       45      344     309.135
       45      346     309.135
       45      348     309.135
       45      350     309.135
       45      352     309.135
       45      354     309.135
       45      356     309.135
       45      358     309.135
       45      360     309.135
       45      372     309.135
       45      376     309.135
       45      378     309.135
       45      380     309.135
       45      382     309.135
       45      384     309.135
       45      386     309.135
       45      388     309.135
       45      390     309.135
       45      392     309.135
       45      394     309.135
       45      396     309.135
       45      398     309.135
       45      400     309.135
       45      402     309.135
       45      404     309.135
       45      406     309.135
       45      408     309.135
       45      410     309.135
       45      412     309.135
       45      414     309.135
       45      416     309.135
       45      418     309.135
       45      420     309.135
       45      422     309.135
       45      424     309.135
       45      426     309.135
       45      428     309.135
       45      430     309.135
       45      432     309.135
       45      434     309.135
       45      436     309.135
       45      438     309.135
       45      440     309.135
       45      442     309.135
       45      444     309.135
       45      446     309.135
       45      448     309.135
       45      450     309.135
       45      452     309.135
       45      454     309.135
       45      456     309.135
       45      458     309.135
       45      460     309.135
       45      462     309.135
       45      464     309.135
       45      466     309.135
       45      468     309.135
       45      470     309.135
       45      472     309.135
       45      474     309.135
       45      476     309.135
       45      478     309.135
       45      480     309.135
       45      482     309.135
       45      484     309.135
       45      486     309.135
       45      488     309.135
       45      490     309.135
       45      492     309.135
       45      494     309.135
       45      496     309.135
       45      498     309.135
       45      500     309.135
       45      502     309.135
       45      504     309.135
       45      506     309.135
       45      508     309.135
       45      510     309.135
       45      512     309.135
       45      514     309.135
       45      516     309.135
       45      518     309.135
       45      520     309.135
       45      522     309.135
       45      524     309.135
       45      526     309.135
       45      528     309.135
       45      530     309.135
       45      532     309.135
       45      534     309.135
       45      536     309.135
       45      538     309.135
       45      540     309.135
       45      542     309.135
       45      544     309.135
       45      546     309.135
       45      548     309.135
       45      550     309.135
       45      552     309.135
       45      554     309.135
       45      556     309.135
       45      558     309.135
       45      560     309.135
       45      562     309.135
       45      564     309.135
       45      566     309.135
       45      568     309.135
       45      570     309.135
       45      572     309.135
       45      574     309.135
       45      576     309.135
       45      578     309.135
       45      580     309.135
       45      582     309.135
       45      584     309.135
       45      586     309.135
       45      588     309.135
       45      590     309.135
       45      592     309.135
       45      594     309.135
       45      596     309.135
       45      598     309.135
       45      600     309.135
       45      602     309.135
       45      604     309.135
       45      606     309.135
       45      608     309.135
       45      610     309.135
       45      612     309.135
       45      614     309.135
       45      616     309.135
       45      618     309.135
       45      620     309.135
       45      622     309.135
       45      624     309.135
       45      626     309.135
       45      628     309.135
       45      630     309.135
       45      632     309.135
       45      634     309.135
       45      636     309.135
       45      638     309.135
       45      640     309.135
       45      642     309.135
       45      644     309.135
       45      646     309.135
       45      648     309.135
       45      650     309.135
       45      652     309.135
       45      654     309.135
       45      656     309.135
       45      658     309.135
       45      660     309.135
       45      662     309.135
       45      664     309.135
       45      666     309.135
       45      668     309.135
       45      670     309.135
       45      672     309.135
       45      674     309.135
       45      676     309.135
       45      678     309.135
       45      680     309.135
       45      682     309.135
       45      684     309.135
       45      686     309.135
       45      688     309.135
       45      690     309.135
       45      692     309.135
       45      694     309.135
       45      696     309.135
       45      698     309.135
       45      700     309.135
       45      702     309.135
       45      704     309.135
       45      706     309.135
       45      708     309.135
       45      710     309.135
       45      712     309.135
       45      714     309.135
       45      716     309.135
       45      718     309.135
       45      720     309.135
       45      722     309.135
       45      724     309.135
       45      726     309.135
       45      728     309.135
       45      730     309.135
       45      732     309.135
       45      734     309.135
       45      736     309.135
       45      738     309.135
       45      740     309.135
       45      742     309.135
       45      744     309.135
       45      746     309.135
       45      748     309.135
       45      750     309.135
       45      752     309.135
       45      754     309.135
       45      756     309.135
       45      758     309.135
       45      760     309.135
       45      762     309.135
       45      764     309.135
       45      766     309.135
       45      768     309.135
       45      770     309.135
       45      772     309.135
       45      774     309.135
       45      776     309.135
       45      778     309.135
       45      780     309.135
       45      782     309.135
       45      784     309.135
       45      786     309.135
       45      788     309.135
       45      790     309.135
       45      792     309.135
       45      806     309.135
       45      808     309.135
       45      810     309.135
       45      812     309.135
       45      814     309.135
       45      816     309.135
       45      820     309.135
       45      834     309.135
       45      840     309.135
       45      842     309.135
       45      850     309.135
       45      852     309.135
       45      854     309.135
       45      856     309.135
       45      878     309.135
       45      880     309.135
       45      884     309.135
       45      886     309.135
       45      910     309.135
       45      916     309.135
       45      920     309.135
       45      924     309.135
       45      928     309.135
       45      932     309.135
       45      952     309.135
       45      954     309.135
       45      960     309.135
       45      962     309.135
       45      964     309.135
       45      970     309.135
       45      994     309.135
       45      996     309.135
       45      998     309.135
       47      254     312.967
       47      256     312.967
       47      258     312.967
       47      262     312.967
       47      264     312.967
       47      266     312.967
       47      268     312.967
       47      272     312.967
       47      274     312.967
       47      278     312.967
       47      280     312.967
       47      282     312.967
       47      284     312.967
       47      286     312.967
       47      288     312.967
       47      290     312.967
       47      292     312.967
       47      294     312.967
       47      296     312.967
       47      298     312.967
       47      300     312.967
       47      302     312.967
       47      304     312.967
       47      306     312.967
       47      310     312.967
       47      312     312.967
       47      314     312.967
       47      316     312.967
       47      324     312.967
       47      326     312.967
       47      328     312.967
       47      330     312.967
       47      332     312.967
       47      334     312.967
       47      336     312.967
       47      344     312.967
       47      346     312.967
       47      348     312.967
       47      350     312.967
       47      354     312.967
       47      358     312.967
       47      360     312.967
       47      362     312.967
       47      364     312.967
       47      366     312.967
       47      368     312.967
       47      370     312.967
       47      372     312.967
       47      374     312.967
       47      376     312.967
       47      378     312.967
       47      384     312.967
       47      386     312.967
       47      388     312.967
       47      390     312.967
       47      392     312.967
       47      394     312.967
       47      396     312.967
       47      398     312.967
       47      400     312.967
       47      402     312.967
       47      404     312.967
       47      406     312.967
       47      408     312.967
       47      410     312.967
       47      412     312.967
       47      414     312.967
       47      416     312.967
       47      418     312.967
       47      420     312.967
       47      422     312.967
       47      424     312.967
       47      426     312.967
       47      428     312.967
       47      430     312.967
       47      432     312.967
       47      434     312.967
       47      436     312.967
       47      438     312.967
       47      440     312.967
       47      442     312.967
       47      444     312.967
       47      446     312.967
       47      448     312.967
       47      450     312.967
       47      452     312.967
       47      454     312.967
       47      456     312.967
       47      458     312.967
       47      460     312.967
       47      462     312.967
       47      464     312.967
       47      466     312.967
       47      468     312.967
       47      470     312.967
       47      472     312.967
       47      474     312.967
       47      476     312.967
       47      478     312.967
       47      480     312.967
       47      482     312.967
       47      484     312.967
       47      486     312.967
       47      488     312.967
       47      490     312.967
       47      492     312.967
       47      494     312.967
       47      496     312.967
       47      498     312.967
       47      500     312.967
       47      502     312.967
       47      504     312.967
       47      506     312.967
       47      508     312.967
       47      510     312.967
       47      512     312.967
       47      514     312.967
       47      516     312.967
       47      518     312.967
       47      520     312.967
       47      522     312.967
       47      524     312.967
       47      526     312.967
       47      528     312.967
       47      530     312.967
       47      532     312.967
       47      534     312.967
       47      536     312.967
       47      538     312.967
       47      540     312.967
       47      542     312.967
       47      544     312.967
       47      546     312.967
       47      548     312.967
       47      550     312.967
       47      552     312.967
       47      554     312.967
       47      556     312.967
       47      558     312.967
       47      560     312.967
       47      562     312.967
       47      564     312.967
       47      566     312.967
       47      568     312.967
       47      570     312.967
       47      572     312.967
       47      574     312.967
       47      576     312.967
       47      578     312.967
       47      580     312.967
       47      582     312.967
       47      584     312.967
       47      586     312.967
       47      588     312.967
       47      590     312.967
       47      592     312.967
       47      594     312.967
       47      596     312.967
       47      598     312.967
       47      600     312.967
       47      602     312.967
       47      604     312.967
       47      606     312.967
       47      608     312.967
       47      610     312.967
       47      612     312.967
       47      614     312.967
       47      616     312.967
       47      618     312.967
       47      620     312.967
       47      622     312.967
       47      624     312.967
       47      626     312.967
       47      628     312.967
       47      630     312.967
       47      632     312.967
       47      634     312.967
       47      636     312.967
       47      638     312.967
       47      640     312.967
       47      642     312.967
       47      644     312.967
       47      646     312.967
       47      648     312.967
       47      650     312.967
       47      652     312.967
       47      654     312.967
       47      656     312.967
       47      658     312.967
       47      660     312.967
       47      662     312.967
       47      664     312.967
       47      666     312.967
       47      668     312.967
       47      670     312.967
       47      672     312.967
       47      674     312.967
       47      676     312.967
       47      678     312.967
       47      680     312.967
       47      682     312.967
       47      684     312.967
       47      686     312.967
       47      688     312.967
       47      690     312.967
       47      692     312.967
       47      694     312.967
       47      696     312.967
       47      698     312.967
       47      700     312.967
       47      702     312.967
       47      704     312.967
       47      706     312.967
       47      708     312.967
       47      710     312.967
       47      712     312.967
       47      714     312.967
       47      716     312.967
       47      718     312.967
       47      720     312.967
       47      722     312.967
       47      724     312.967
       47      726     312.967
       47      728     312.967
       47      730     312.967
       47      732     312.967
       47      734     312.967
       47      736     312.967
       47      738     312.967
       47      740     312.967
       47      742     312.967
       47      744     312.967
       47      746     312.967
       47      748     312.967
       47      750     312.967
       47      752     312.967
       47      754     312.967
       47      756     312.967
       47      758     312.967
       47      760     312.967
       47      762     312.967
       47      764     312.967
       47      766     312.967
       47      768     312.967
       47      770     312.967
       47      772     312.967
       47      774     312.967
       47      776     312.967
       47      778     312.967
       47      780     312.967
       47      782     312.967
       47      784     312.967
       47      786     312.967
       47      788     312.967
       47      790     312.967
       47      792     312.967
       47      794     312.967
       47      796     312.967
       47      798     312.967
       47      800     312.967
       47      802     312.967
       47      804     312.967
       47      806     312.967
       47      808     312.967
       47      810     312.967
       47      812     312.967
       47      814     312.967
       47      816     312.967
       47      818     312.967
       47      820     312.967
       47      822     312.967
       47      824     312.967
       47      826     312.967
       47      828     312.967
       47      830     312.967
       47      832     312.967
       47      834     312.967
       47      836     312.967
       47      838     312.967
       47      840     312.967
       47      842     312.967
       47      844     312.967
       47      848     312.967
       47      856     312.967
       47      858     312.967
       47      860     312.967
       47      862     312.967
       47      864     312.967
       47      866     312.967
       47      868     312.967
       47      870     312.967
       47      872     312.967
       47      876     312.967
       47      890     312.967
       47      896     312.967
       47      902     312.967
       47      908     312.967
       47      934     312.967
       47      938     312.967
       47      940     312.967
       47      954     312.967
       47      978     312.967
       47      980     312.967
       47      982     312.967
       47      984     312.967
       47      986     312.967
       47      988     312.967
       47      990     312.967
       49      252     316.799
       49      254     316.799
       49      256     316.799
       49      262     316.799
       49      264     316.799
       49      266     316.799
       49      268     316.799
       49      272     316.799
       49      274     316.799
       49      276     316.799
       49      278     316.799
       49      280     316.799
       49      282     316.799
       49      284     316.799
       49      286     316.799
       49      288     316.799
       49      290     316.799
       49      292     316.799
       49      294     316.799
       49      296     316.799
       49      300     316.799
       49      302     316.799
       49      304     316.799
       49      308     316.799
       49      310     316.799
       49      312     316.799
       49      314     316.799
       49      316     316.799
       49      318     316.799
       49      324     316.799
       49      326     316.799
       49      328     316.799
       49      332     316.799
       49      336     316.799
       49      340     316.799
       49      342     316.799
       49      344     316.799
       49      348     316.799
       49      350     316.799
       49      352     316.799
       49      354     316.799
       49      360     316.799
       49      364     316.799
       49      366     316.799
       49      368     316.799
       49      370     316.799
       49      374     316.799
       49      380     316.799
       49      382     316.799
       49      384     316.799
       49      386     316.799
       49      388     316.799
       49      390     316.799
       49      392     316.799
       49      394     316.799
       49      396     316.799
       49      398     316.799
       49      400     316.799
       49      402     316.799
       49      404     316.799
       49      406     316.799
       49      408     316.799
       49      410     316.799
       49      412     316.799
       49      414     316.799
       49      416     316.799
       49      418     316.799
       49      420     316.799
       49      422     316.799
       49      424     316.799
       49      426     316.799
       49      428     316.799
       49      430     316.799
       49      432     316.799
       49      434     316.799
       49      436     316.799
       49      438     316.799
       49      440     316.799
       49      442     316.799
       49      444     316.799
       49      446     316.799
       49      448     316.799
       49      450     316.799
       49      452     316.799
       49      454     316.799
       49      456     316.799
       49      458     316.799
       49      460     316.799
       49      462     316.799
       49      464     316.799
       49      466     316.799
       49      468     316.799
       49      470     316.799
       49      472     316.799
       49      474     316.799
       49      476     316.799
       49      478     316.799
       49      480     316.799
       49      482     316.799
       49      484     316.799
       49      486     316.799
       49      488     316.799
       49      490     316.799
       49      492     316.799
       49      494     316.799
       49      496     316.799
       49      498     316.799
       49      500     316.799
       49      502     316.799
       49      504     316.799
       49      506     316.799
       49      508     316.799
       49      510     316.799
       49      512     316.799
       49      514     316.799
       49      516     316.799
       49      518     316.799
       49      520     316.799
       49      522     316.799
       49      524     316.799
       49      526     316.799
       49      528     316.799
       49      530     316.799
       49      532     316.799
       49      534     316.799
       49      536     316.799
       49      538     316.799
       49      540     316.799
       49      542     316.799
       49      544     316.799
       49      546     316.799
       49      548     316.799
       49      550     316.799
       49      552     316.799
       49      554     316.799
       49      556     316.799
       49      558     316.799
       49      560     316.799
       49      562     316.799
       49      564     316.799
       49      566     316.799
       49      568     316.799
       49      570     316.799
       49      572     316.799
       49      574     316.799
       49      576     316.799
       49      578     316.799
       49      580     316.799
       49      582     316.799
       49      584     316.799
       49      586     316.799
       49      588     316.799
       49      590     316.799
       49      592     316.799
       49      594     316.799
       49      596     316.799
       49      598     316.799
       49      600     316.799
       49      602     316.799
       49      604     316.799
       49      606     316.799
       49      608     316.799
       49      610     316.799
       49      612     316.799
       49      614     316.799
       49      616     316.799
       49      618     316.799
       49      620     316.799
       49      622     316.799
       49      624     316.799
       49      626     316.799
       49      628     316.799
       49      630     316.799
       49      632     316.799
       49      634     316.799
       49      636     316.799
       49      638     316.799
       49      640     316.799
       49      642     316.799
       49      644     316.799
       49      646     316.799
       49      648     316.799
       49      650     316.799
       49      652     316.799
       49      654     316.799
       49      656     316.799
       49      658     316.799
       49      660     316.799
       49      662     316.799
       49      664     316.799
       49      666     316.799
       49      668     316.799
       49      670     316.799
       49      672     316.799
       49      674     316.799
       49      676     316.799
       49      678     316.799
       49      680     316.799
       49      682     316.799
       49      684     316.799
       49      686     316.799
       49      688     316.799
       49      690     316.799
       49      692     316.799
       49      694     316.799
       49      696     316.799
       49      698     316.799
       49      700     316.799
       49      702     316.799
       49      704     316.799
       49      706     316.799
       49      708     316.799
       49      710     316.799
       49      712     316.799
       49      714     316.799
       49      716     316.799
       49      718     316.799
       49      720     316.799
       49      722     316.799
       49      724     316.799
       49      726     316.799
       49      728     316.799
       49      730     316.799
       49      732     316.799
       49      734     316.799
       49      736     316.799
       49      738     316.799
       49      740     316.799
       49      742     316.799
       49      744     316.799
       49      746     316.799
       49      748     316.799
       49      750     316.799
       49      752     316.799
       49      754     316.799
       49      756     316.799
       49      758     316.799
       49      760     316.799
       49      762     316.799
       49      764     316.799
       49      766     316.799
       49      768     316.799
       49      770     316.799
       49      772     316.799
       49      774     316.799
       49      776     316.799
       49      778     316.799
       49      780     316.799
       49      782     316.799
       49      784     316.799
       49      786     316.799
       49      788     316.799
       49      790     316.799
       49      792     316.799
       49      794     316.799
       49      796     316.799
       49      798     316.799
       49      800     316.799
       49      802     316.799
       49      804     316.799
       49      806     316.799
       49      808     316.799
       49      810     316.799
       49      812     316.799
       49      814     316.799
       49      816     316.799
       49      818     316.799
       49      820     316.799
       49      822     316.799
       49      824     316.799
       49      826     316.799
       49      828     316.799
       49      830     316.799
       49      832     316.799
       49      834     316.799
       49      836     316.799
       49      838     316.799
       49      840     316.799
       49      842     316.799
       49      844     316.799
       49      846     316.799
       49      848     316.799
       49      850     316.799
       49      852     316.799
       49      854     316.799
       49      856     316.799
       49      858     316.799
       49      860     316.799
       49      862     316.799
       49      864     316.799
       49      866     316.799
       49      868     316.799
       49      870     316.799
       49      872     316.799
       49      874     316.799
       49      876     316.799
       49      878     316.799
       49      880     316.799
       49      882     316.799
       49      884     316.799
       49      886     316.799
       49      888     316.799
       49      890     316.799
       49      892     316.799
       49      894     316.799
       49      896     316.799
       49      912     316.799
       49      916     316.799
       49      920     316.799
       49      928     316.799
       49      956     316.799
       49      958     316.799
       49      960     316.799
       49      966     316.799
       49      968     316.799
       49      970     316.799
       51      252     320.577
       51      254     320.577
       51      256     320.577
       51      258     320.577
       51      260     320.577
       51      262     320.577
       51      264     320.577
       51      268     320.577
       51      270     320.577
       51      272     320.577
       51      274     320.577
       51      276     320.577
       51      278     320.577
       51      280     320.577
       51      282     320.577
       51      284     320.577
       51      286     320.577
       51      288     320.577
       51      292     320.577
       51      294     320.577
       51      296     320.577
       51      298     320.577
       51      300     320.577
       51      302     320.577
       51      308     320.577
       51      310     320.577
       51      312     320.577
       51      316     320.577
       51      320     320.577
       51      324     320.577
       51      326     320.577
       51      328     320.577
       51      330     320.577
       51      336     320.577
       51      338     320.577
       51      340     320.577
       51      342     320.577
       51      344     320.577
       51      346     320.577
       51      348     320.577
       51      352     320.577
       51      356     320.577
       51      358     320.577
       51      360     320.577
       51      362     320.577
       51      366     320.577
       51      370     320.577
       51      372     320.577
       51      374     320.577
       51      376     320.577
       51      378     320.577
       51      382     320.577
       51      384     320.577
       51      386     320.577
       51      388     320.577
       51      390     320.577
       51      392     320.577
       51      394     320.577
       51      396     320.577
       51      398     320.577
       51      400     320.577
       51      402     320.577
       51      404     320.577
       51      406     320.577
       51      408     320.577
       51      410     320.577
       51      412     320.577
       51      414     320.577
       51      416     320.577
       51      418     320.577
       51      420     320.577
       51      422     320.577
       51      424     320.577
       51      426     320.577
       51      428     320.577
       51      430     320.577
       51      432     320.577
       51      434     320.577
       51      436     320.577
       51      438     320.577
       51      440     320.577
       51      442     320.577
       51      444     320.577
       51      446     320.577
       51      448     320.577
       51      450     320.577
       51      452     320.577
       51      454     320.577
       51      456     320.577
       51      458     320.577
       51      460     320.577
       51      462     320.577
       51      464     320.577
       51      466     320.577
       51      468     320.577
       51      470     320.577
       51      472     320.577
       51      474     320.577
       51      476     320.577
       51      478     320.577
       51      480     320.577
       51      482     320.577
       51      484     320.577
       51      486     320.577
       51      488     320.577
       51      490     320.577
       51      492     320.577
       51      494     320.577
       51      496     320.577
       51      498     320.577
       51      500     320.577
       51      502     320.577
       51      504     320.577
       51      506     320.577
       51      508     320.577
       51      510     320.577
       51      512     320.577
       51      514     320.577
       51      516     320.577
       51      518     320.577
       51      520     320.577
       51      522     320.577
       51      524     320.577
       51      526     320.577
       51      528     320.577
       51      530     320.577
       51      532     320.577
       51      534     320.577
       51      536     320.577
       51      538     320.577
       51      540     320.577
       51      542     320.577
       51      544     320.577
       51      546     320.577
       51      548     320.577
       51      550     320.577
       51      552     320.577
       51      554     320.577
       51      556     320.577
       51      558     320.577
       51      560     320.577
       51      562     320.577
       51      564     320.577
       51      566     320.577
       51      568     320.577
       51      570     320.577
       51      572     320.577
       51      574     320.577
       51      576     320.577
       51      578     320.577
       51      580     320.577
       51      582     320.577
       51      584     320.577
       51      586     320.577
       51      588     320.577
       51      590     320.577
       51      592     320.577
       51      594     320.577
       51      596     320.577
       51      598     320.577
       51      600     320.577
       51      602     320.577
       51      604     320.577
       51      606     320.577
       51      608     320.577
       51      610     320.577
       51      612     320.577
       51      614     320.577
       51      616     320.577
       51      618     320.577
       51      620     320.577
       51      622     320.577
       51      624     320.577
       51      626     320.577
       51      628     320.577
       51      630     320.577
       51      632     320.577
       51      634     320.577
       51      636     320.577
       51      638     320.577
       51      640     320.577
       51      642     320.577
       51      644     320.577
       51      646     320.577
       51      648     320.577
       51      650     320.577
       51      652     320.577
       51      654     320.577
       51      656     320.577
       51      658     320.577
       51      660     320.577
       51      662     320.577
       51      664     320.577
       51      666     320.577
       51      668     320.577
       51      670     320.577
       51      672     320.577
       51      674     320.577
       51      676     320.577
       51      678     320.577
       51      680     320.577
       51      682     320.577
       51      684     320.577
       51      686     320.577
       51      688     320.577
       51      690     320.577
       51      692     320.577
       51      694     320.577
       51      696     320.577
       51      698     320.577
       51      700     320.577
       51      702     320.577
       51      704     320.577
       51      706     320.577
       51      708     320.577
       51      710     320.577
       51      712     320.577
       51      714     320.577
       51      716     320.577
       51      718     320.577
       51      720     320.577
       51      722     320.577
       51      724     320.577
       51      726     320.577
       51      728     320.577
       51      730     320.577
       51      732     320.577
       51      734     320.577
       51      736     320.577
       51      738     320.577
       51      740     320.577
       51      742     320.577
       51      744     320.577
       51      746     320.577
       51      748     320.577
       51      750     320.577
       51      752     320.577
       51      754     320.577
       51      756     320.577
       51      758     320.577
       51      760     320.577
       51      762     320.577
       51      764     320.577
       51      766     320.577
       51      768     320.577
       51      770     320.577
       51      772     320.577
       51      774     320.577
       51      776     320.577
       51      778     320.577
       51      780     320.577
       51      782     320.577
       51      784     320.577
       51      786     320.577
       51      788     320.577
       51      790     320.577
       51      792     320.577
       51      794     320.577
       51      796     320.577
       51      798     320.577
       51      800     320.577
       51      802     320.577
       51      804     320.577
       51      806     320.577
       51      808     320.577
       51      810     320.577
       51      812     320.577
       51      814     320.577
       51      816     320.577
       51      818     320.577
       51      820     320.577
       51      822     320.577
       51      824     320.577
       51      826     320.577
       51      828     320.577
       51      830     320.577
       51      832     320.577
       51      834     320.577
       51      836     320.577
       51      838     320.577
       51      840     320.577
       51      842     320.577
       51      844     320.577
       51      846     320.577
       51      848     320.577
       51      850     320.577
       51      852     320.577
       51      854     320.577
       51      856     320.577
       51      858     320.577
       51      860     320.577
       51      862     320.577
       51      864     320.577
       51      866     320.577
       51      868     320.577
       51      870     320.577
       51      872     320.577
       51      874     320.577
       51      876     320.577
       51      878     320.577
       51      880     320.577
       51      882     320.577
       51      884     320.577
       51      886     320.577
       51      888     320.577
       51      890     320.577
       51      892     320.577
       51      894     320.577
       51      896     320.577
       51      898     320.577
       51      900     320.577
       51      902     320.577
       51      904     320.577
       51      906     320.577
       51      908     320.577
       51      910     320.577
       51      912     320.577
       51      914     320.577
       51      916     320.577
       51      918     320.577
       51      920     320.577
       51      922     320.577
       51      924     320.577
       51      926     320.577
       51      928     320.577
       51      930     320.577
       51      932     320.577
       51      934     320.577
       51      936     320.577
       51      938     320.577
       51      940     320.577
       51      942     320.577
       51      944     320.577
       51      946     320.577
       51      980     320.577
       51      982     320.577
       51      984     320.577
       51      994     320.577
       53      250     324.225
       53      254     324.225
       53      256     324.225
       53      258     324.225
       53      260     324.225
       53      264     324.225
       53      266     324.225
       53      268     324.225
       53      270     324.225
       53      272     324.225
       53      274     324.225
       53      276     324.225
       53      280     324.225
       53      282     324.225
       53      284     324.225
       53      286     324.225
       53      290     324.225
       53      294     324.225
       53      296     324.225
       53      298     324.225
       53      300     324.225
       53      302     324.225
       53      304     324.225
       53      306     324.225
       53      308     324.225
       53      312     324.225
       53      314     324.225
       53      316     324.225
       53      318     324.225
       53      320     324.225
       53      322     324.225
       53      324     324.225
       53      328     324.225
       53      330     324.225
       53      334     324.225
       53      336     324.225
       53      340     324.225
       53      344     324.225
       53      348     324.225
       53      350     324.225
       53      352     324.225
       53      354     324.225
       53      356     324.225
       53      358     324.225
       53      360     324.225
       53      362     324.225
       53      364     324.225
       53      368     324.225
       53      370     324.225
       53      372     324.225
       53      374     324.225
       53      376     324.225
       53      378     324.225
       53      380     324.225
       53      382     324.225
       53      384     324.225
       53      386     324.225
       53      388     324.225
       53      390     324.225
       53      392     324.225
       53      394     324.225
       53      396     324.225
       53      398     324.225
       53      400     324.225
       53      402     324.225
       53      404     324.225
       53      406     324.225
       53      408     324.225
       53      410     324.225
       53      412     324.225
       53      414     324.225
       53      416     324.225
       53      418     324.225
       53      420     324.225
       53      422     324.225
       53      424     324.225
       53      426     324.225
       53      428     324.225
       53      430     324.225
       53      432     324.225
       53      434     324.225
       53      436     324.225
       53      438     324.225
       53      440     324.225
       53      442     324.225
       53      444     324.225
       53      446     324.225
       53      448     324.225
       53      450     324.225
       53      452     324.225
       53      454     324.225
       53      456     324.225
       53      458     324.225
       53      460     324.225
       53      462     324.225
       53      464     324.225
       53      466     324.225
       53      468     324.225
       53      470     324.225
       53      472     324.225
       53      474     324.225
       53      476     324.225
       53      478     324.225
       53      480     324.225
       53      482     324.225
       53      484     324.225
       53      486     324.225
       53      488     324.225
       53      490     324.225
       53      492     324.225
       53      494     324.225
       53      496     324.225
       53      498     324.225
       53      500     324.225
       53      502     324.225
       53      504     324.225
       53      506     324.225
       53      508     324.225
       53      510     324.225
       53      512     324.225
       53      514     324.225
       53      516     324.225
       53      518     324.225
       53      520     324.225
       53      522     324.225
       53      524     324.225
       53      526     324.225
       53      528     324.225
       53      530     324.225
       53      532     324.225
       53      534     324.225
       53      536     324.225
       53      538     324.225
       53      540     324.225
       53      542     324.225
       53      544     324.225
       53      546     324.225
       53      548     324.225
       53      550     324.225
       53      552     324.225
       53      554     324.225
       53      556     324.225
       53      558     324.225
       53      560     324.225
       53      562     324.225
       53      564     324.225
       53      566     324.225
       53      568     324.225
       53      570     324.225
       53      572     324.225
       53      574     324.225
       53      576     324.225
       53      578     324.225
       53      580     324.225
       53      582     324.225
       53      584     324.225
       53      586     324.225
       53      588     324.225
       53      590     324.225
       53      592     324.225
       53      594     324.225
       53      596     324.225
       53      598     324.225
       53      600     324.225
       53      602     324.225
       53      604     324.225
       53      606     324.225
       53      608     324.225
       53      610     324.225
       53      612     324.225
       53      614     324.225
       53      616     324.225
       53      618     324.225
       53      620     324.225
       53      622     324.225
       53      624     324.225
       53      626     324.225
       53      628     324.225
       53      630     324.225
       53      632     324.225
       53      634     324.225
       53      636     324.225
       53      638     324.225
       53      640     324.225
       53      642     324.225
       53      644     324.225
       53      646     324.225
       53      648     324.225
       53      650     324.225
       53      652     324.225
       53      654     324.225
       53      656     324.225
       53      658     324.225
       53      660     324.225
       53      662     324.225
       53      664     324.225
       53      666     324.225
       53      668     324.225
       53      670     324.225
       53      672     324.225
       53      674     324.225
       53      676     324.225
       53      678     324.225
       53      680     324.225
       53      682     324.225
       53      684     324.225
       53      686     324.225
       53      688     324.225
       53      690     324.225
       53      692     324.225
       53      694     324.225
       53      696     324.225
       53      698     324.225
       53      700     324.225
       53      702     324.225
       53      704     324.225
       53      706     324.225
       53      708     324.225
       53      710     324.225
       53      712     324.225
       53      714     324.225
       53      716     324.225
       53      718     324.225
       53      720     324.225
       53      722     324.225
       53      724     324.225
       53      726     324.225
       53      728     324.225
       53      730     324.225
       53      732     324.225
       53      734     324.225
       53      736     324.225
       53      738     324.225
       53      740     324.225
       53      742     324.225
       53      744     324.225
       53      746     324.225
       53      748     324.225
       53      750     324.225
       53      752     324.225
       53      754     324.225
       53      756     324.225
       53      758     324.225
       53      760     324.225
       53      762     324.225
       53      764     324.225
       53      766     324.225
       53      768     324.225
       53      770     324.225
       53      772     324.225
       53      774     324.225
       53      776     324.225
       53      778     324.225
       53      780     324.225
       53      782     324.225
       53      784     324.225
       53      786     324.225
       53      788     324.225
       53      790     324.225
       53      792     324.225
       53      794     324.225
       53      796     324.225
       53      798     324.225
       53      800     324.225
       53      802     324.225
       53      804     324.225
       53      806     324.225
       53      808     324.225
       53      810     324.225
       53      812     324.225
       53      814     324.225
       53      816     324.225
       53      818     324.225
       53      820     324.225
       53      822     324.225
       53      824     324.225
       53      826     324.225
       53      828     324.225
       53      830     324.225
       53      832     324.225
       53      834     324.225
       53      836     324.225
       53      838     324.225
       53      840     324.225
       53      842     324.225
       53      844     324.225
       53      846     324.225
       53      848     324.225
       53      850     324.225
       53      852     324.225
       53      854     324.225
       53      856     324.225
       53      858     324.225
       53      860     324.225
       53      862     324.225
       53      864     324.225
       53      866     324.225
       53      868     324.225
       53      870     324.225
       53      872     324.225
       53      874     324.225
       53      876     324.225
       53      878     324.225
       53      880     324.225
       53      882     324.225
       53      884     324.225
       53      886     324.225
       53      888     324.225
       53      890     324.225
       53      892     324.225
       53      894     324.225
       53      896     324.225
       53      898     324.225
       53      900     324.225
       53      902     324.225
       53      904     324.225
       53      906     324.225
       53      908     324.225
       53      910     324.225
       53      912     324.225
       53      914     324.225
       53      916     324.225
       53      918     324.225
       53      920     324.225
       53      922     324.225
       53      924     324.225
       53      926     324.225
       53      928     324.225
       53      930     324.225
       53      932     324.225
       53      934     324.225
       53      936     324.225
       53      938     324.225
       53      940     324.225
       53      942     324.225
       53      944     324.225
       53      946     324.225
       53      948     324.225
       53      950     324.225
       53      952     324.225
       53      954     324.225
       53      956     324.225
       53      958     324.225
       53      960     324.225
       53      962     324.225
       53      964     324.225
       53      966     324.225
       53      968     324.225
       53      970     324.225
       53      972     324.225
       53      974     324.225
       53      976     324.225
       53      978     324.225
       53      980     324.225
       53      982     324.225
       53      984     324.225
       53      986     324.225
       53      988     324.225
       53      990     324.225
       53      992     324.225
       53      994     324.225
       53      996     324.225
       55      250     327.873
       55      252     327.873
       55      254     327.873
       55      256     327.873
       55      258     327.873
       55      260     327.873
       55      262     327.873
       55      264     327.873
       55      268     327.873
       55      270     327.873
       55      272     327.873
       55      274     327.873
       55      276     327.873
       55      278     327.873
       55      280     327.873
       55      282     327.873
       55      284     327.873
       55      286     327.873
       55      288     327.873
       55      292     327.873
       55      298     327.873
       55      300     327.873
       55      302     327.873
       55      306     327.873
       55      308     327.873
       55      310     327.873
       55      312     327.873
       55      314     327.873
       55      316     327.873
       55      318     327.873
       55      320     327.873
       55      322     327.873
       55      326     327.873
       55      328     327.873
       55      330     327.873
       55      332     327.873
       55      334     327.873
       55      336     327.873
       55      338     327.873
       55      340     327.873
       55      342     327.873
       55      344     327.873
       55      348     327.873
       55      350     327.873
       55      352     327.873
       55      356     327.873
       55      358     327.873
       55      360     327.873
       55      362     327.873
       55      364     327.873
       55      366     327.873
       55      370     327.873
       55      374     327.873
       55      376     327.873
       55      378     327.873
       55      380     327.873
       55      382     327.873
       55      384     327.873
       55      386     327.873
       55      388     327.873
       55      390     327.873
       55      392     327.873
       55      394     327.873
       55      396     327.873
       55      398     327.873
       55      400     327.873
       55      402     327.873
       55      404     327.873
       55      406     327.873
       55      408     327.873
       55      410     327.873
       55      412     327.873
       55      414     327.873
       55      416     327.873
       55      418     327.873
       55      420     327.873
       55      422     327.873
       55      424     327.873
       55      426     327.873
       55      428     327.873
       55      430     327.873
       55      432     327.873
       55      434     327.873
       55      436     327.873
       55      438     327.873
       55      440     327.873
       55      442     327.873
       55      444     327.873
       55      446     327.873
       55      448     327.873
       55      450     327.873
       55      452     327.873
       55      454     327.873
       55      456     327.873
       55      458     327.873
       55      460     327.873
       55      462     327.873
       55      464     327.873
       55      466     327.873
       55      468     327.873
       55      470     327.873
       55      472     327.873
       55      474     327.873
       55      476     327.873
       55      478     327.873
       55      480     327.873
       55      482     327.873
       55      484     327.873
       55      486     327.873
       55      488     327.873
       55      490     327.873
       55      492     327.873
       55      494     327.873
       55      496     327.873
       55      498     327.873
       55      500     327.873
       55      502     327.873
       55      504     327.873
       55      506     327.873
       55      508     327.873
       55      510     327.873
       55      512     327.873
       55      514     327.873
       55      516     327.873
       55      518     327.873
       55      520     327.873
       55      522     327.873
       55      524     327.873
       55      526     327.873
       55      528     327.873
       55      530     327.873
       55      532     327.873
       55      534     327.873
       55      536     327.873
       55      538     327.873
       55      540     327.873
       55      542     327.873
       55      544     327.873
       55      546     327.873
       55      548     327.873
       55      550     327.873
       55      552     327.873
       55      554     327.873
       55      556     327.873
       55      558     327.873
       55      560     327.873
       55      562     327.873
       55      564     327.873
       55      566     327.873
       55      568     327.873
       55      570     327.873
       55      572     327.873
       55      574     327.873
       55      576     327.873
       55      578     327.873
       55      580     327.873
       55      582     327.873
       55      584     327.873
       55      586     327.873
       55      588     327.873
       55      590     327.873
       55      592     327.873
       55      594     327.873
       55      596     327.873
       55      598     327.873
       55      600     327.873
       55      602     327.873
       55      604     327.873
       55      606     327.873
       55      608     327.873
       55      610     327.873
       55      612     327.873
       55      614     327.873
       55      616     327.873
       55      618     327.873
       55      620     327.873
       55      622     327.873
       55      624     327.873
       55      626     327.873
       55      628     327.873
       55      630     327.873
       55      632     327.873
       55      634     327.873
       55      636     327.873
       55      638     327.873
       55      640     327.873
       55      642     327.873
       55      644     327.873
       55      646     327.873
       55      648     327.873
       55      650     327.873
       55      652     327.873
       55      654     327.873
       55      656     327.873
       55      658     327.873
       55      660     327.873
       55      662     327.873
       55      664     327.873
       55      666     327.873
       55      668     327.873
       55      670     327.873
       55      672     327.873
       55      674     327.873
       55      676     327.873
       55      678     327.873
       55      680     327.873
       55      682     327.873
       55      684     327.873
       55      686     327.873
       55      688     327.873
       55      690     327.873
       55      692     327.873
       55      694     327.873
       55      696     327.873
       55      698     327.873
       55      700     327.873
       55      702     327.873
       55      704     327.873
       55      706     327.873
       55      708     327.873
       55      710     327.873
       55      712     327.873
       55      714     327.873
       55      716     327.873
       55      718     327.873
       55      720     327.873
       55      722     327.873
       55      724     327.873
       55      726     327.873
       55      728     327.873
       55      730     327.873
       55      732     327.873
       55      734     327.873
       55      736     327.873
       55      738     327.873
       55      740     327.873
       55      742     327.873
       55      744     327.873
       55      746     327.873
       55      748     327.873
       55      750     327.873
       55      752     327.873
       55      754     327.873
       55      756     327.873
       55      758     327.873
       55      760     327.873
       55      762     327.873
       55      764     327.873
       55      766     327.873
       55      768     327.873
       55      770     327.873
       55      772     327.873
       55      774     327.873
       55      776     327.873
       55      778     327.873
       55      780     327.873
       55      782     327.873
       55      784     327.873
       55      786     327.873
       55      788     327.873
       55      790     327.873
       55      792     327.873
       55      794     327.873
       55      796     327.873
       55      798     327.873
       55      800     327.873
       55      802     327.873
       55      804     327.873
       55      806     327.873
       55      808     327.873
       55      810     327.873
       55      812     327.873
       55      814     327.873
       55      816     327.873
       55      818     327.873
       55      820     327.873
       55      822     327.873
       55      824     327.873
       55      826     327.873
       55      828     327.873
       55      830     327.873
       55      832     327.873
       55      834     327.873
       55      836     327.873
       55      838     327.873
       55      840     327.873
       55      842     327.873
       55      844     327.873
       55      846     327.873
       55      848     327.873
       55      850     327.873
       55      852     327.873
       55      854     327.873
       55      856     327.873
       55      858     327.873
       55      860     327.873
       55      862     327.873
       55      864     327.873
       55      866     327.873
       55      868     327.873
       55      870     327.873
       55      872     327.873
       55      874     327.873
       55      876     327.873
       55      878     327.873
       55      880     327.873
       55      882     327.873
       55      884     327.873
       55      886     327.873
       55      888     327.873
       55      890     327.873
       55      892     327.873
       55      894     327.873
       55      896     327.873
       55      898     327.873
       55      900     327.873
       55      902     327.873
       55      904     327.873
       55      906     327.873
       55      908     327.873
       55      910     327.873
       55      912     327.873
       55      914     327.873
       55      916     327.873
       55      918     327.873
       55      920     327.873
       55      922     327.873
       55      924     327.873
       55      926     327.873
       55      928     327.873
       55      930     327.873
       55      932     327.873
       55      934     327.873
       55      936     327.873
       55      938     327.873
       55      940     327.873
       55      942     327.873
       55      944     327.873
       55      946     327.873
       55      948     327.873
       55      950     327.873
       55      952     327.873
       55      954     327.873
       55      956     327.873
       55      958     327.873
       55      960     327.873
       55      962     327.873
       55      964     327.873
       55      966     327.873
       55      968     327.873
       55      970     327.873
       55      972     327.873
       55      974     327.873
       55      976     327.873
       55      978     327.873
       55      980     327.873
       55      982     327.873
       55      984     327.873
       55      986     327.873
       55      988     327.873
       55      990     327.873
       55      992     327.873
       55      994     327.873
       55      996     327.873
       55      998     327.873
       57      248     331.506
       57      250     331.506
       57      252     331.506
       57      254     331.506
       57      256     331.506
       57      258     331.506
       57      260     331.506
       57      262     331.506
       57      264     331.506
       57      266     331.506
       57      270     331.506
       57      272     331.506
       57      274     331.506
       57      276     331.506
       57      278     331.506
       57      280     331.506
       57      284     331.506
       57      286     331.506
       57      288     331.506
       57      292     331.506
       57      294     331.506
       57      296     331.506
       57      298     331.506
       57      300     331.506
       57      302     331.506
       57      304     331.506
       57      306     331.506
       57      308     331.506
       57      310     331.506
       57      312     331.506
       57      314     331.506
       57      316     331.506
       57      318     331.506
       57      320     331.506
       57      322     331.506
       57      324     331.506
       57      326     331.506
       57      328     331.506
       57      330     331.506
       57      332     331.506
       57      338     331.506
       57      340     331.506
       57      342     331.506
       57      344     331.506
       57      346     331.506
       57      348     331.506
       57      350     331.506
       57      352     331.506
       57      354     331.506
       57      356     331.506
       57      358     331.506
       57      360     331.506
       57      364     331.506
       57      368     331.506
       57      372     331.506
       57      374     331.506
       57      376     331.506
       57      378     331.506
       57      380     331.506
       57      382     331.506
       57      384     331.506
       57      386     331.506
       57      388     331.506
       57      390     331.506
       57      392     331.506
       57      394     331.506
       57      396     331.506
       57      398     331.506
       57      400     331.506
       57      402     331.506
       57      404     331.506
       57      406     331.506
       57      408     331.506
       57      410     331.506
       57      412     331.506
       57      414     331.506
       57      416     331.506
       57      418     331.506
       57      420     331.506
       57      422     331.506
       57      424     331.506
       57      426     331.506
       57      428     331.506
       57      430     331.506
       57      432     331.506
       57      434     331.506
       57      436     331.506
       57      438     331.506
       57      440     331.506
       57      442     331.506
       57      444     331.506
       57      446     331.506
       57      448     331.506
       57      450     331.506
       57      452     331.506
       57      454     331.506
       57      456     331.506
       57      458     331.506
       57      460     331.506
       57      462     331.506
       57      464     331.506
       57      466     331.506
       57      468     331.506
       57      470     331.506
       57      472     331.506
       57      474     331.506
       57      476     331.506
       57      478     331.506
       57      480     331.506
       57      482     331.506
       57      484     331.506
       57      486     331.506
       57      488     331.506
       57      490     331.506
       57      492     331.506
       57      494     331.506
       57      496     331.506
       57      498     331.506
       57      500     331.506
       57      502     331.506
       57      504     331.506
       57      506     331.506
       57      508     331.506
       57      510     331.506
       57      512     331.506
       57      514     331.506
       57      516     331.506
       57      518     331.506
       57      520     331.506
       57      522     331.506
       57      524     331.506
       57      526     331.506
       57      528     331.506
       57      530     331.506
       57      532     331.506
       57      534     331.506
       57      536     331.506
       57      538     331.506
       57      540     331.506
       57      542     331.506
       57      544     331.506
       57      546     331.506
       57      548     331.506
       57      550     331.506
       57      552     331.506
       57      554     331.506
       57      556     331.506
       57      558     331.506
       57      560     331.506
       57      562     331.506
       57      564     331.506
       57      566     331.506
       57      568     331.506
       57      570     331.506
       57      572     331.506
       57      574     331.506
       57      576     331.506
       57      578     331.506
       57      580     331.506
       57      582     331.506
       57      584     331.506
       57      586     331.506
       57      588     331.506
       57      590     331.506
       57      592     331.506
       57      594     331.506
       57      596     331.506
       57      598     331.506
       57      600     331.506
       57      602     331.506
       57      604     331.506
       57      606     331.506
       57      608     331.506
       57      610     331.506
       57      612     331.506
       57      614     331.506
       57      616     331.506
       57      618     331.506
       57      620     331.506
       57      622     331.506
       57      624     331.506
       57      626     331.506
       57      628     331.506
       57      630     331.506
       57      632     331.506
       57      634     331.506
       57      636     331.506
       57      638     331.506
       57      640     331.506
       57      642     331.506
       57      644     331.506
       57      646     331.506
       57      648     331.506
       57      650     331.506
       57      652     331.506
       57      654     331.506
       57      656     331.506
       57      658     331.506
       57      660     331.506
       57      662     331.506
       57      664     331.506
       57      666     331.506
       57      668     331.506
       57      670     331.506
       57      672     331.506
       57      674     331.506
       57      676     331.506
       57      678     331.506
       57      680     331.506
       57      682     331.506
       57      684     331.506
       57      686     331.506
       57      688     331.506
       57      690     331.506
       57      692     331.506
       57      694     331.506
       57      696     331.506
       57      698     331.506
       57      700     331.506
       57      702     331.506
       57      704     331.506
       57      706     331.506
       57      708     331.506
       57      710     331.506
       57      712     331.506
       57      714     331.506
       57      716     331.506
       57      718     331.506
       57      720     331.506
       57      722     331.506
       57      724     331.506
       57      726     331.506
       57      728     331.506
       57      730     331.506
       57      732     331.506
       57      734     331.506
       57      736     331.506
       57      738     331.506
       57      740     331.506
       57      742     331.506
       57      744     331.506
       57      746     331.506
       57      748     331.506
       57      750     331.506
       57      752     331.506
       57      754     331.506
       57      756     331.506
       57      758     331.506
       57      760     331.506
       57      762     331.506
       57      764     331.506
       57      766     331.506
       57      768     331.506
       57      770     331.506
       57      772     331.506
       57      774     331.506
       57      776     331.506
       57      778     331.506
       57      780     331.506
       57      782     331.506
       57      784     331.506
       57      786     331.506
       57      788     331.506
       57      790     331.506
       57      792     331.506
       57      794     331.506
       57      796     331.506
       57      798     331.506
       57      800     331.506
       57      802     331.506
       57      804     331.506
       57      806     331.506
       57      808     331.506
       57      810     331.506
       57      812     331.506
       57      814     331.506
       57      816     331.506
       57      818     331.506
       57      820     331.506
       57      822     331.506
       57      824     331.506
       57      826     331.506
       57      828     331.506
       57      830     331.506
       57      832     331.506
       57      834     331.506
       57      836     331.506
       57      838     331.506
       57      840     331.506
       57      842     331.506
       57      844     331.506
       57      846     331.506
       57      848     331.506
       57      850     331.506
       57      852     331.506
       57      854     331.506
       57      856     331.506
       57      858     331.506
       57      860     331.506
       57      862     331.506
       57      864     331.506
       57      866     331.506
       57      868     331.506
       57      870     331.506
       57      872     331.506
       57      874     331.506
       57      876     331.506
       57      878     331.506
       57      880     331.506
       57      882     331.506
       57      884     331.506
       57      886     331.506
       57      888     331.506
       57      890     331.506
       57      892     331.506
       57      894     331.506
       57      896     331.506
       57      898     331.506
       57      900     331.506
       57      902     331.506
       57      904     331.506
       57      906     331.506
       57      908     331.506
       57      910     331.506
       57      912     331.506
       57      914     331.506
       57      916     331.506
       57      918     331.506
       57      920     331.506
       57      922     331.506
       57      924     331.506
       57      926     331.506
       57      928     331.506
       57      930     331.506
       57      932     331.506
       57      934     331.506
       57      936     331.506
       57      938     331.506
       57      940     331.506
       57      942     331.506
       57      944     331.506
       57      946     331.506
       57      948     331.506
       57      950     331.506
       57      952     331.506
       57      954     331.506
       57      956     331.506
       57      958     331.506
       57      960     331.506
       57      962     331.506
       57      964     331.506
       57      966     331.506
       57      968     331.506
       57      970     331.506
       57      972     331.506
       57      974     331.506
       57      976     331.506
       57      978     331.506
       57      980     331.506
       57      982     331.506
       57      984     331.506
       57      986     331.506
       57      988     331.506
       57      990     331.506
       57      992     331.506
       57      994     331.506
       57      996     331.506
       57      998     331.506
       59      248     335.003
       59      250     335.003
       59      252     335.003
       59      254     335.003
       59      258     335.003
       59      260     335.003
       59      264     335.003
       59      266     335.003
       59      270     335.003
       59      272     335.003
       59      274     335.003
       59      276     335.003
       59      278     335.003
       59      280     335.003
       59      282     335.003
       59      284     335.003
       59      286     335.003
       59      290     335.003
       59      292     335.003
       59      294     335.003
       59      296     335.003
       59      302     335.003
       59      304     335.003
       59      306     335.003
       59      308     335.003
       59      310     335.003
       59      312     335.003
       59      314     335.003
       59      316     335.003
       59      324     335.003
       59      326     335.003
       59      328     335.003
       59      330     335.003
       59      338     335.003
       59      340     335.003
       59      342     335.003
       59      344     335.003
       59      346     335.003
       59      348     335.003
       59      350     335.003
       59      352     335.003
       59      356     335.003
       59      358     335.003
       59      360     335.003
       59      362     335.003
       59      366     335.003
       59      368     335.003
       59      370     335.003
       59      372     335.003
       59      374     335.003
       59      376     335.003
       59      378     335.003
       59      380     335.003
       59      382     335.003
       59      384     335.003
       59      386     335.003
       59      388     335.003
       59      390     335.003
       59      392     335.003
       59      394     335.003
       59      396     335.003
       59      398     335.003
       59      400     335.003
       59      402     335.003
       59      404     335.003
       59      406     335.003
       59      408     335.003
       59      410     335.003
       59      412     335.003
       59      414     335.003
       59      416     335.003
       59      418     335.003
       59      420     335.003
       59      422     335.003
       59      424     335.003
       59      426     335.003
       59      428     335.003
       59      430     335.003
       59      432     335.003
       59      434     335.003
       59      436     335.003
       59      438     335.003
       59      440     335.003
       59      442     335.003
       59      444     335.003
       59      446     335.003
       59      448     335.003
       59      450     335.003
       59      452     335.003
       59      454     335.003
       59      456     335.003
       59      458     335.003
       59      460     335.003
       59      462     335.003
       59      464     335.003
       59      466     335.003
       59      468     335.003
       59      470     335.003
       59      472     335.003
       59      474     335.003
       59      476     335.003
       59      478     335.003
       59      480     335.003
       59      482     335.003
       59      484     335.003
       59      486     335.003
       59      488     335.003
       59      490     335.003
       59      492     335.003
       59      494     335.003
       59      496     335.003
       59      498     335.003
       59      500     335.003
       59      502     335.003
       59      504     335.003
       59      506     335.003
       59      508     335.003
       59      510     335.003
       59      512     335.003
       59      514     335.003
       59      516     335.003
       59      518     335.003
       59      520     335.003
       59      522     335.003
       59      524     335.003
       59      526     335.003
       59      528     335.003
       59      530     335.003
       59      532     335.003
       59      534     335.003
       59      536     335.003
       59      538     335.003
       59      540     335.003
       59      542     335.003
       59      544     335.003
       59      546     335.003
       59      548     335.003
       59      550     335.003
       59      552     335.003
       59      554     335.003
       59      556     335.003
       59      558     335.003
       59      560     335.003
       59      562     335.003
       59      564     335.003
       59      566     335.003
       59      568     335.003
       59      570     335.003
       59      572     335.003
       59      574     335.003
       59      576     335.003
       59      578     335.003
       59      580     335.003
       59      582     335.003
       59      584     335.003
       59      586     335.003
       59      588     335.003
       59      590     335.003
       59      592     335.003
       59      594     335.003
       59      596     335.003
       59      598     335.003
       59      600     335.003
       59      602     335.003
       59      604     335.003
       59      606     335.003
       59      608     335.003
       59      610     335.003
       59      612     335.003
       59      614     335.003
       59      616     335.003
       59      618     335.003
       59      620     335.003
       59      622     335.003
       59      624     335.003
       59      626     335.003
       59      628     335.003
       59      630     335.003
       59      632     335.003
       59      634     335.003
       59      636     335.003
       59      638     335.003
       59      640     335.003
       59      642     335.003
       59      644     335.003
       59      646     335.003
       59      648     335.003
       59      650     335.003
       59      652     335.003
       59      654     335.003
       59      656     335.003
       59      658     335.003
       59      660     335.003
       59      662     335.003
       59      664     335.003
       59      666     335.003
       59      668     335.003
       59      670     335.003
       59      672     335.003
       59      674     335.003
       59      676     335.003
       59      678     335.003
       59      680     335.003
       59      682     335.003
       59      684     335.003
       59      686     335.003
       59      688     335.003
       59      690     335.003
       59      692     335.003
       59      694     335.003
       59      696     335.003
       59      698     335.003
       59      700     335.003
       59      702     335.003
       59      704     335.003
       59      706     335.003
       59      708     335.003
       59      710     335.003
       59      712     335.003
       59      714     335.003
       59      716     335.003
       59      718     335.003
       59      720     335.003
       59      722     335.003
       59      724     335.003
       59      726     335.003
       59      728     335.003
       59      730     335.003
       59      732     335.003
       59      734     335.003
       59      736     335.003
       59      738     335.003
       59      740     335.003
       59      742     335.003
       59      744     335.003
       59      746     335.003
       59      748     335.003
       59      750     335.003
       59      752     335.003
       59      754     335.003
       59      756     335.003
       59      758     335.003
       59      760     335.003
       59      762     335.003
       59      764     335.003
       59      766     335.003
       59      768     335.003
       59      770     335.003
       59      772     335.003
       59      774     335.003
       59      776     335.003
       59      778     335.003
       59      780     335.003
       59      782     335.003
       59      784     335.003
       59      786     335.003
       59      788     335.003
       59      790     335.003
       59      792     335.003
       59      794     335.003
       59      796     335.003
       59      798     335.003
       59      800     335.003
       59      802     335.003
       59      804     335.003
       59      806     335.003
       59      808     335.003
       59      810     335.003
       59      812     335.003
       59      814     335.003
       59      816     335.003
       59      818     335.003
       59      820     335.003
       59      822     335.003
       59      824     335.003
       59      826     335.003
       59      828     335.003
       59      830     335.003
       59      832     335.003
       59      834     335.003
       59      836     335.003
       59      838     335.003
       59      840     335.003
       59      842     335.003
       59      844     335.003
       59      846     335.003
       59      848     335.003
       59      850     335.003
       59      852     335.003
       59      854     335.003
       59      856     335.003
       59      858     335.003
       59      860     335.003
       59      862     335.003
       59      864     335.003
       59      866     335.003
       59      868     335.003
       59      870     335.003
       59      872     335.003
       59      874     335.003
       59      876     335.003
       59      878     335.003
       59      880     335.003
       59      882     335.003
       59      884     335.003
       59      886     335.003
       59      888     335.003
       59      890     335.003
       59      892     335.003
       59      894     335.003
       59      896     335.003
       59      898     335.003
       59      900     335.003
       59      902     335.003
       59      904     335.003
       59      906     335.003
       59      908     335.003
       59      910     335.003
       59      912     335.003
       59      914     335.003
       59      916     335.003
       59      918     335.003
       59      920     335.003
       59      922     335.003
       59      924     335.003
       59      926     335.003
       59      928     335.003
       59      930     335.003
       59      932     335.003
       59      934     335.003
       59      936     335.003
       59      938     335.003
       59      940     335.003
       59      942     335.003
       59      944     335.003
       59      946     335.003
       59      948     335.003
       59      950     335.003
       59      952     335.003
       59      954     335.003
       59      956     335.003
       59      958     335.003
       59      960     335.003
       59      962     335.003
       59      964     335.003
       59      966     335.003
       59      968     335.003
       59      970     335.003
       59      972     335.003
       59      974     335.003
       59      976     335.003
       59      978     335.003
       59      980     335.003
       59      982     335.003
       59      984     335.003
       59      986     335.003
       59      988     335.003
       59      990     335.003
       59      992     335.003
       59      994     335.003
       59      996     335.003
       59      998     335.003
       61      248     338.500
       61      250     338.500
       61      252     338.500
       61      254     338.500
       61      256     338.500
       61      258     338.500
       61      260     338.500
       61      264     338.500
       61      266     338.500
       61      268     338.500
       61      270     338.500
       61      272     338.500
       61      274     338.500
       61      276     338.500
       61      278     338.500
       61      280     338.500
       61      282     338.500
       61      284     338.500
       61      288     338.500
       61      290     338.500
       61      292     338.500
       61      294     338.500
       61      296     338.500
       61      298     338.500
       61      300     338.500
       61      302     338.500
       61      304     338.500
       61      306     338.500
       61      308     338.500
       61      310     338.500
       61      312     338.500
       61      314     338.500
       61      316     338.500
       61      318     338.500
       61      326     338.500
       61      328     338.500
       61      330     338.500
       61      332     338.500
       61      334     338.500
       61      340     338.500
       61      342     338.500
       61      344     338.500
       61      346     338.500
       61      348     338.500
       61      350     338.500
       61      354     338.500
       61      356     338.500
       61      358     338.500
       61      362     338.500
       61      364     338.500
       61      368     338.500
       61      370     338.500
       61      372     338.500
       61      374     338.500
       61      376     338.500
       61      378     338.500
       61      380     338.500
       61      382     338.500
       61      384     338.500
       61      386     338.500
       61      388     338.500
       61      390     338.500
       61      392     338.500
       61      394     338.500
       61      396     338.500
       61      398     338.500
       61      400     338.500
       61      402     338.500
       61      404     338.500
       61      406     338.500
       61      408     338.500
       61      410     338.500
       61      412     338.500
       61      414     338.500
       61      416     338.500
       61      418     338.500
       61      420     338.500
       61      422     338.500
       61      424     338.500
       61      426     338.500
       61      428     338.500
       61      430     338.500
       61      432     338.500
       61      434     338.500
       61      436     338.500
       61      438     338.500
       61      440     338.500
       61      442     338.500
       61      444     338.500
       61      446     338.500
       61      448     338.500
       61      450     338.500
       61      452     338.500
       61      454     338.500
       61      456     338.500
       61      458     338.500
       61      460     338.500
       61      462     338.500
       61      464     338.500
       61      466     338.500
       61      468     338.500
       61      470     338.500
       61      472     338.500
       61      474     338.500
       61      476     338.500
       61      478     338.500
       61      480     338.500
       61      482     338.500
       61      484     338.500
       61      486     338.500
       61      488     338.500
       61      490     338.500
       61      492     338.500
       61      494     338.500
       61      496     338.500
       61      498     338.500
       61      500     338.500
       61      502     338.500
       61      504     338.500
       61      506     338.500
       61      508     338.500
       61      510     338.500
       61      512     338.500
       61      514     338.500
       61      516     338.500
       61      518     338.500
       61      520     338.500
       61      522     338.500
       61      524     338.500
       61      526     338.500
       61      528     338.500
       61      530     338.500
       61      532     338.500
       61      534     338.500
       61      536     338.500
       61      538     338.500
       61      540     338.500
       61      542     338.500
       61      544     338.500
       61      546     338.500
       61      548     338.500
       61      550     338.500
       61      552     338.500
       61      554     338.500
       61      556     338.500
       61      558     338.500
       61      560     338.500
       61      562     338.500
       61      564     338.500
       61      566     338.500
       61      568     338.500
       61      570     338.500
       61      572     338.500
       61      574     338.500
       61      576     338.500
       61      578     338.500
       61      580     338.500
       61      582     338.500
       61      584     338.500
       61      586     338.500
       61      588     338.500
       61      590     338.500
       61      592     338.500
       61      594     338.500
       61      596     338.500
       61      598     338.500
       61      600     338.500
       61      602     338.500
       61      604     338.500
       61      606     338.500
       61      608     338.500
       61      610     338.500
       61      612     338.500
       61      614     338.500
       61      616     338.500
       61      618     338.500
       61      620     338.500
       61      622     338.500
       61      624     338.500
       61      626     338.500
       61      628     338.500
       61      630     338.500
       61      632     338.500
       61      634     338.500
       61      636     338.500
       61      638     338.500
       61      640     338.500
       61      642     338.500
       61      644     338.500
       61      646     338.500
       61      648     338.500
       61      650     338.500
       61      652     338.500
       61      654     338.500
       61      656     338.500
       61      658     338.500
       61      660     338.500
       61      662     338.500
       61      664     338.500
       61      666     338.500
       61      668     338.500
       61      670     338.500
       61      672     338.500
       61      674     338.500
       61      676     338.500
       61      678     338.500
       61      680     338.500
       61      682     338.500
       61      684     338.500
       61      686     338.500
       61      688     338.500
       61      690     338.500
       61      692     338.500
       61      694     338.500
       61      696     338.500
       61      698     338.500
       61      700     338.500
       61      702     338.500
       61      704     338.500
       61      706     338.500
       61      708     338.500
       61      710     338.500
       61      712     338.500
       61      714     338.500
       61      716     338.500
       61      718     338.500
       61      720     338.500
       61      722     338.500
       61      724     338.500
       61      726     338.500
       61      728     338.500
       61      730     338.500
       61      732     338.500
       61      734     338.500
       61      736     338.500
       61      738     338.500
       61      740     338.500
       61      742     338.500
       61      744     338.500
       61      746     338.500
       61      748     338.500
       61      750     338.500
       61      752     338.500
       61      754     338.500
       61      756     338.500
       61      758     338.500
       61      760     338.500
       61      762     338.500
       61      764     338.500
       61      766     338.500
       61      768     338.500
       61      770     338.500
       61      772     338.500
       61      774     338.500
       61      776     338.500
       61      778     338.500
       61      780     338.500
       61      782     338.500
       61      784     338.500
       61      786     338.500
       61      788     338.500
       61      790     338.500
       61      792     338.500
       61      794     338.500
       61      796     338.500
       61      798     338.500
       61      800     338.500
       61      802     338.500
       61      804     338.500
       61      806     338.500
       61      808     338.500
       61      810     338.500
       61      812     338.500
       61      814     338.500
       61      816     338.500
       61      818     338.500
       61      820     338.500
       61      822     338.500
       61      824     338.500
       61      826     338.500
       61      828     338.500
       61      830     338.500
       61      832     338.500
       61      834     338.500
       61      836     338.500
       61      838     338.500
       61      840     338.500
       61      842     338.500
       61      844     338.500
       61      846     338.500
       61      848     338.500
       61      850     338.500
       61      852     338.500
       61      854     338.500
       61      856     338.500
       61      858     338.500
       61      860     338.500
       61      862     338.500
       61      864     338.500
       61      866     338.500
       61      868     338.500
       61      870     338.500
       61      872     338.500
       61      874     338.500
       61      876     338.500
       61      878     338.500
       61      880     338.500
       61      882     338.500
       61      884     338.500
       61      886     338.500
       61      888     338.500
       61      890     338.500
       61      892     338.500
       61      894     338.500
       61      896     338.500
       61      898     338.500
       61      900     338.500
       61      902     338.500
       61      904     338.500
       61      906     338.500
       61      908     338.500
       61      910     338.500
       61      912     338.500
       61      914     338.500
       61      916     338.500
       61      918     338.500
       61      920     338.500
       61      922     338.500
       61      924     338.500
       61      926     338.500
       61      928     338.500
       61      930     338.500
       61      932     338.500
       61      934     338.500
       61      936     338.500
       61      938     338.500
       61      940     338.500
       61      942     338.500
       61      944     338.500
       61      946     338.500
       61      948     338.500
       61      950     338.500
       61      952     338.500
       61      954     338.500
       61      956     338.500
       61      958     338.500
       61      960     338.500
       61      962     338.500
       61      964     338.500
       61      966     338.500
       61      968     338.500
       61      970     338.500
       61      972     338.500
       61      974     338.500
       61      976     338.500
       61      978     338.500
       61      980     338.500
       61      982     338.500
       61      984     338.500
       61      986     338.500
       61      988     338.500
       61      990     338.500
       61      992     338.500
       61      994     338.500
       61      996     338.500
       61      998     338.500
       63      246     341.997
       63      250     341.997
       63      252     341.997
       63      254     341.997
       63      256     341.997
       63      258     341.997
       63      260     341.997
       63      262     341.997
       63      264     341.997
       63      266     341.997
       63      268     341.997
       63      270     341.997
       63      272     341.997
       63      274     341.997
       63      278     341.997
       63      280     341.997
       63      282     341.997
       63      284     341.997
       63      286     341.997
       63      290     341.997
       63      292     341.997
       63      294     341.997
       63      296     341.997
       63      300     341.997
       63      302     341.997
       63      304     341.997
       63      306     341.997
       63      310     341.997
       63      312     341.997
       63      314     341.997
       63      316     341.997
       63      320     341.997
       63      322     341.997
       63      324     341.997
       63      326     341.997
       63      328     341.997
       63      338     341.997
       63      340     341.997
       63      342     341.997
       63      346     341.997
       63      348     341.997
       63      350     341.997
       63      352     341.997
       63      356     341.997
       63      358     341.997
       63      360     341.997
       63      362     341.997
       63      364     341.997
       63      366     341.997
       63      368     341.997
       63      370     341.997
       63      372     341.997
       63      374     341.997
       63      376     341.997
       63      378     341.997
       63      380     341.997
       63      382     341.997
       63      384     341.997
       63      386     341.997
       63      388     341.997
       63      390     341.997
       63      392     341.997
       63      394     341.997
       63      396     341.997
       63      398     341.997
       63      400     341.997
       63      402     341.997
       63      404     341.997
       63      406     341.997
       63      408     341.997
       63      410     341.997
       63      412     341.997
       63      414     341.997
       63      416     341.997
       63      418     341.997
       63      420     341.997
       63      422     341.997
       63      424     341.997
       63      426     341.997
       63      428     341.997
       63      430     341.997
       63      432     341.997
       63      434     341.997
       63      436     341.997
       63      438     341.997
       63      440     341.997
       63      442     341.997
       63      444     341.997
       63      446     341.997
       63      448     341.997
       63      450     341.997
       63      452     341.997
       63      454     341.997
       63      456     341.997
       63      458     341.997
       63      460     341.997
       63      462     341.997
       63      464     341.997
       63      466     341.997
       63      468     341.997
       63      470     341.997
       63      472     341.997
       63      474     341.997
       63      476     341.997
       63      478     341.997
       63      480     341.997
       63      482     341.997
       63      484     341.997
       63      486     341.997
       63      488     341.997
       63      490     341.997
       63      492     341.997
       63      494     341.997
       63      496     341.997
       63      498     341.997
       63      500     341.997
       63      502     341.997
       63      504     341.997
       63      506     341.997
       63      508     341.997
       63      510     341.997
       63      512     341.997
       63      514     341.997
       63      516     341.997
       63      518     341.997
       63      520     341.997
       63      522     341.997
       63      524     341.997
       63      526     341.997
       63      528     341.997
       63      530     341.997
       63      532     341.997
       63      534     341.997
       63      536     341.997
       63      538     341.997
       63      540     341.997
       63      542     341.997
       63      544     341.997
       63      546     341.997
       63      548     341.997
       63      550     341.997
       63      552     341.997
       63      554     341.997
       63      556     341.997
       63      558     341.997
       63      560     341.997
       63      562     341.997
       63      564     341.997
       63      566     341.997
       63      568     341.997
       63      570     341.997
       63      572     341.997
       63      574     341.997
       63      576     341.997
       63      578     341.997
       63      580     341.997
       63      582     341.997
       63      584     341.997
       63      586     341.997
       63      588     341.997
       63      590     341.997
       63      592     341.997
       63      594     341.997
       63      596     341.997
       63      598     341.997
       63      600     341.997
       63      602     341.997
       63      604     341.997
       63      606     341.997
       63      608     341.997
       63      610     341.997
       63      612     341.997
       63      614     341.997
       63      616     341.997
       63      618     341.997
       63      620     341.997
       63      622     341.997
       63      624     341.997
       63      626     341.997
       63      628     341.997
       63      630     341.997
       63      632     341.997
       63      634     341.997
       63      636     341.997
       63      638     341.997
       63      640     341.997
       63      642     341.997
       63      644     341.997
       63      646     341.997
       63      648     341.997
       63      650     341.997
       63      652     341.997
       63      654     341.997
       63      656     341.997
       63      658     341.997
       63      660     341.997
       63      662     341.997
       63      664     341.997
       63      666     341.997
       63      668     341.997
       63      670     341.997
       63      672     341.997
       63      674     341.997
       63      676     341.997
       63      678     341.997
       63      680     341.997
       63      682     341.997
       63      684     341.997
       63      686     341.997
       63      688     341.997
       63      690     341.997
       63      692     341.997
       63      694     341.997
       63      696     341.997
       63      698     341.997
       63      700     341.997
       63      702     341.997
       63      704     341.997
       63      706     341.997
       63      708     341.997
       63      710     341.997
       63      712     341.997
       63      714     341.997
       63      716     341.997
       63      718     341.997
       63      720     341.997
       63      722     341.997
       63      724     341.997
       63      726     341.997
       63      728     341.997
       63      730     341.997
       63      732     341.997
       63      734     341.997
       63      736     341.997
       63      738     341.997
       63      740     341.997
       63      742     341.997
       63      744     341.997
       63      746     341.997
       63      748     341.997
       63      750     341.997
       63      752     341.997
       63      754     341.997
       63      756     341.997
       63      758     341.997
       63      760     341.997
       63      762     341.997
       63      764     341.997
       63      766     341.997
       63      768     341.997
       63      770     341.997
       63      772     341.997
       63      774     341.997
       63      776     341.997
       63      778     341.997
       63      780     341.997
       63      782     341.997
       63      784     341.997
       63      786     341.997
       63      788     341.997
       63      790     341.997
       63      792     341.997
       63      794     341.997
       63      796     341.997
       63      798     341.997
       63      800     341.997
       63      802     341.997
       63      804     341.997
       63      806     341.997
       63      808     341.997
       63      810     341.997
       63      812     341.997
       63      814     341.997
       63      816     341.997
       63      818     341.997
       63      820     341.997
       63      822     341.997
       63      824     341.997
       63      826     341.997
       63      828     341.997
       63      830     341.997
       63      832     341.997
       63      834     341.997
       63      836     341.997
       63      838     341.997
       63      840     341.997
       63      842     341.997
       63      844     341.997
       63      846     341.997
       63      848     341.997
       63      850     341.997
       63      852     341.997
       63      854     341.997
       63      856     341.997
       63      858     341.997
       63      860     341.997
       63      862     341.997
       63      864     341.997
       63      866     341.997
       63      868     341.997
       63      870     341.997
       63      872     341.997
       63      874     341.997
       63      876     341.997
       63      878     341.997
       63      880     341.997
       63      882     341.997
       63      884     341.997
       63      886     341.997
       63      888     341.997
       63      890     341.997
       63      892     341.997
       63      894     341.997
       63      896     341.997
       63      898     341.997
       63      900     341.997
       63      902     341.997
       63      904     341.997
       63      906     341.997
       63      908     341.997
       63      910     341.997
       63      912     341.997
       63      914     341.997
       63      916     341.997
       63      918     341.997
       63      920     341.997
       63      922     341.997
       63      924     341.997
       63      926     341.997
       63      928     341.997
       63      930     341.997
       63      932     341.997
       63      934     341.997
       63      936     341.997
       63      938     341.997
       63      940     341.997
       63      942     341.997
       63      944     341.997
       63      946     341.997
       63      948     341.997
       63      950     341.997
       63      952     341.997
       63      954     341.997
       63      956     341.997
       63      958     341.997
       63      960     341.997
       63      962     341.997
       63      964     341.997
       63      966     341.997
       63      968     341.997
       63      970     341.997
       63      972     341.997
       63      974     341.997
       63      976     341.997
       63      978     341.997
       63      980     341.997
       63      982     341.997
       63      984     341.997
       63      986     341.997
       63      988     341.997
       63      990     341.997
       63      992     341.997
       63      994     341.997
       63      996     341.997
       63      998     341.997
       65      244     345.404
       65      246     345.404
       65      248     345.404
       65      250     345.404
       65      254     345.404
       65      256     345.404
       65      258     345.404
       65      260     345.404
       65      262     345.404
       65      264     345.404
       65      266     345.404
       65      268     345.404
       65      270     345.404
       65      272     345.404
       65      274     345.404
       65      278     345.404
       65      282     345.404
       65      284     345.404
       65      286     345.404
       65      288     345.404
       65      292     345.404
       65      294     345.404
       65      296     345.404
       65      300     345.404
       65      302     345.404
       65      304     345.404
       65      306     345.404
       65      308     345.404
       65      310     345.404
       65      312     345.404
       65      316     345.404
       65      320     345.404
       65      322     345.404
       65      324     345.404
       65      326     345.404
       65      336     345.404
       65      338     345.404
       65      342     345.404
       65      344     345.404
       65      346     345.404
       65      348     345.404
       65      352     345.404
       65      354     345.404
       65      356     345.404
       65      358     345.404
       65      362     345.404
       65      364     345.404
       65      366     345.404
       65      368     345.404
       65      370     345.404
       65      372     345.404
       65      374     345.404
       65      376     345.404
       65      378     345.404
       65      380     345.404
       65      382     345.404
       65      384     345.404
       65      386     345.404
       65      388     345.404
       65      390     345.404
       65      392     345.404
       65      394     345.404
       65      396     345.404
       65      398     345.404
       65      400     345.404
       65      402     345.404
       65      404     345.404
       65      406     345.404
       65      408     345.404
       65      410     345.404
       65      412     345.404
       65      414     345.404
       65      416     345.404
       65      418     345.404
       65      420     345.404
       65      422     345.404
       65      424     345.404
       65      426     345.404
       65      428     345.404
       65      430     345.404
       65      432     345.404
       65      434     345.404
       65      436     345.404
       65      438     345.404
       65      440     345.404
       65      442     345.404
       65      444     345.404
       65      446     345.404
       65      448     345.404
       65      450     345.404
       65      452     345.404
       65      454     345.404
       65      456     345.404
       65      458     345.404
       65      460     345.404
       65      462     345.404
       65      464     345.404
       65      466     345.404
       65      468     345.404
       65      470     345.404
       65      472     345.404
       65      474     345.404
       65      476     345.404
       65      478     345.404
       65      480     345.404
       65      482     345.404
       65      484     345.404
       65      486     345.404
       65      488     345.404
       65      490     345.404
       65      492     345.404
       65      494     345.404
       65      496     345.404
       65      498     345.404
       65      500     345.404
       65      502     345.404
       65      504     345.404
       65      506     345.404
       65      508     345.404
       65      510     345.404
       65      512     345.404
       65      514     345.404
       65      516     345.404
       65      518     345.404
       65      520     345.404
       65      522     345.404
       65      524     345.404
       65      526     345.404
       65      528     345.404
       65      530     345.404
       65      532     345.404
       65      534     345.404
       65      536     345.404
       65      538     345.404
       65      540     345.404
       65      542     345.404
       65      544     345.404
       65      546     345.404
       65      548     345.404
       65      550     345.404
       65      552     345.404
       65      554     345.404
       65      556     345.404
       65      558     345.404
       65      560     345.404
       65      562     345.404
       65      564     345.404
       65      566     345.404
       65      568     345.404
       65      570     345.404
       65      572     345.404
       65      574     345.404
       65      576     345.404
       65      578     345.404
       65      580     345.404
       65      582     345.404
       65      584     345.404
       65      586     345.404
       65      588     345.404
       65      590     345.404
       65      592     345.404
       65      594     345.404
       65      596     345.404
       65      598     345.404
       65      600     345.404
       65      602     345.404
       65      604     345.404
       65      606     345.404
       65      608     345.404
       65      610     345.404
       65      612     345.404
       65      614     345.404
       65      616     345.404
       65      618     345.404
       65      620     345.404
       65      622     345.404
       65      624     345.404
       65      626     345.404
       65      628     345.404
       65      630     345.404
       65      632     345.404
       65      634     345.404
       65      636     345.404
       65      638     345.404
       65      640     345.404
       65      642     345.404
       65      644     345.404
       65      646     345.404
       65      648     345.404
       65      650     345.404
       65      652     345.404
       65      654     345.404
       65      656     345.404
       65      658     345.404
       65      660     345.404
       65      662     345.404
       65      664     345.404
       65      666     345.404
       65      668     345.404
       65      670     345.404
       65      672     345.404
       65      674     345.404
       65      676     345.404
       65      678     345.404
       65      680     345.404
       65      682     345.404
       65      684     345.404
       65      686     345.404
       65      688     345.404
       65      690     345.404
       65      692     345.404
       65      694     345.404
       65      696     345.404
       65      698     345.404
       65      700     345.404
       65      702     345.404
       65      704     345.404
       65      706     345.404
       65      708     345.404
       65      710     345.404
       65      712     345.404
       65      714     345.404
       65      716     345.404
       65      718     345.404
       65      720     345.404
       65      722     345.404
       65      724     345.404
       65      726     345.404
       65      728     345.404
       65      730     345.404
       65      732     345.404
       65      734     345.404
       65      736     345.404
       65      738     345.404
       65      740     345.404
       65      742     345.404
       65      744     345.404
       65      746     345.404
       65      748     345.404
       65      750     345.404
       65      752     345.404
       65      754     345.404
       65      756     345.404
       65      758     345.404
       65      760     345.404
       65      762     345.404
       65      764     345.404
       65      766     345.404
       65      768     345.404
       65      770     345.404
       65      772     345.404
       65      774     345.404
       65      776     345.404
       65      778     345.404
       65      780     345.404
       65      782     345.404
       65      784     345.404
       65      786     345.404
       65      788     345.404
       65      790     345.404
       65      792     345.404
       65      794     345.404
       65      796     345.404
       65      798     345.404
       65      800     345.404
       65      802     345.404
       65      804     345.404
       65      806     345.404
       65      808     345.404
       65      810     345.404
       65      812     345.404
       65      814     345.404
       65      816     345.404
       65      818     345.404
       65      820     345.404
       65      822     345.404
       65      824     345.404
       65      826     345.404
       65      828     345.404
       65      830     345.404
       65      832     345.404
       65      834     345.404
       65      836     345.404
       65      838     345.404
       65      840     345.404
       65      842     345.404
       65      844     345.404
       65      846     345.404
       65      848     345.404
       65      850     345.404
       65      852     345.404
       65      854     345.404
       65      856     345.404
       65      858     345.404
       65      860     345.404
       65      862     345.404
       65      864     345.404
       65      866     345.404
       65      868     345.404
       65      870     345.404
       65      872     345.404
       65      874     345.404
       65      876     345.404
       65      878     345.404
       65      880     345.404
       65      882     345.404
       65      884     345.404
       65      886     345.404
       65      888     345.404
       65      890     345.404
       65      892     345.404
       65      894     345.404
       65      896     345.404
       65      898     345.404
       65      900     345.404
       65      902     345.404
       65      904     345.404
       65      906     345.404
       65      908     345.404
       65      910     345.404
       65      912     345.404
       65      914     345.404
       65      916     345.404
       65      918     345.404
       65      920     345.404
       65      922     345.404
       65      924     345.404
       65      926     345.404
       65      928     345.404
       65      930     345.404
       65      932     345.404
       65      934     345.404
       65      936     345.404
       65      938     345.404
       65      940     345.404
       65      942     345.404
       65      944     345.404
       65      946     345.404
       65      948     345.404
       65      950     345.404
       65      952     345.404
       65      954     345.404
       65      956     345.404
       65      958     345.404
       65      960     345.404
       65      962     345.404
       65      964     345.404
       65      966     345.404
       65      968     345.404
       65      970     345.404
       65      972     345.404
       65      974     345.404
       65      976     345.404
       65      978     345.404
       65      980     345.404
       65      982     345.404
       65      984     345.404
       65      986     345.404
       65      988     345.404
       65      990     345.404
       65      992     345.404
       65      994     345.404
       65      996     345.404
       65      998     345.404
       67      244     348.774
       67      246     348.774
       67      250     348.774
       67      254     348.774
       67      256     348.774
       67      260     348.774
       67      262     348.774
       67      266     348.774
       67      268     348.774
       67      270     348.774
       67      272     348.774
       67      274     348.774
       67      276     348.774
       67      278     348.774
       67      280     348.774
       67      282     348.774
       67      286     348.774
       67      288     348.774
       67      290     348.774
       67      292     348.774
       67      294     348.774
       67      296     348.774
       67      298     348.774
       67      300     348.774
       67      306     348.774
       67      308     348.774
       67      310     348.774
       67      312     348.774
       67      314     348.774
       67      316     348.774
       67      318     348.774
       67      320     348.774
       67      322     348.774
       67      324     348.774
       67      326     348.774
       67      330     348.774
       67      334     348.774
       67      336     348.774
       67      338     348.774
       67      340     348.774
       67      344     348.774
       67      346     348.774
       67      352     348.774
       67      354     348.774
       67      358     348.774
       67      362     348.774
       67      364     348.774
       67      366     348.774
       67      368     348.774
       67      370     348.774
       67      372     348.774
       67      374     348.774
       67      376     348.774
       67      378     348.774
       67      380     348.774
       67      382     348.774
       67      384     348.774
       67      386     348.774
       67      388     348.774
       67      390     348.774
       67      392     348.774
       67      394     348.774
       67      396     348.774
       67      398     348.774
       67      400     348.774
       67      402     348.774
       67      404     348.774
       67      406     348.774
       67      408     348.774
       67      410     348.774
       67      412     348.774
       67      414     348.774
       67      416     348.774
       67      418     348.774
       67      420     348.774
       67      422     348.774
       67      424     348.774
       67      426     348.774
       67      428     348.774
       67      430     348.774
       67      432     348.774
       67      434     348.774
       67      436     348.774
       67      438     348.774
       67      440     348.774
       67      442     348.774
       67      444     348.774
       67      446     348.774
       67      448     348.774
       67      450     348.774
       67      452     348.774
       67      454     348.774
       67      456     348.774
       67      458     348.774
       67      460     348.774
       67      462     348.774
       67      464     348.774
       67      466     348.774
       67      468     348.774
       67      470     348.774
       67      472     348.774
       67      474     348.774
       67      476     348.774
       67      478     348.774
       67      480     348.774
       67      482     348.774
       67      484     348.774
       67      486     348.774
       67      488     348.774
       67      490     348.774
       67      492     348.774
       67      494     348.774
       67      496     348.774
       67      498     348.774
       67      500     348.774
       67      502     348.774
       67      504     348.774
       67      506     348.774
       67      508     348.774
       67      510     348.774
       67      512     348.774
       67      514     348.774
       67      516     348.774
       67      518     348.774
       67      520     348.774
       67      522     348.774
       67      524     348.774
       67      526     348.774
       67      528     348.774
       67      530     348.774
       67      532     348.774
       67      534     348.774
       67      536     348.774
       67      538     348.774
       67      540     348.774
       67      542     348.774
       67      544     348.774
       67      546     348.774
       67      548     348.774
       67      550     348.774
       67      552     348.774
       67      554     348.774
       67      556     348.774
       67      558     348.774
       67      560     348.774
       67      562     348.774
       67      564     348.774
       67      566     348.774
       67      568     348.774
       67      570     348.774
       67      572     348.774
       67      574     348.774
       67      576     348.774
       67      578     348.774
       67      580     348.774
       67      582     348.774
       67      584     348.774
       67      586     348.774
       67      588     348.774
       67      590     348.774
       67      592     348.774
       67      594     348.774
       67      596     348.774
       67      598     348.774
       67      600     348.774
       67      602     348.774
       67      604     348.774
       67      606     348.774
       67      608     348.774
       67      610     348.774
       67      612     348.774
       67      614     348.774
       67      616     348.774
       67      618     348.774
       67      620     348.774
       67      622     348.774
       67      624     348.774
       67      626     348.774
       67      628     348.774
       67      630     348.774
       67      632     348.774
       67      634     348.774
       67      636     348.774
       67      638     348.774
       67      640     348.774
       67      642     348.774
       67      644     348.774
       67      646     348.774
       67      648     348.774
       67      650     348.774
       67      652     348.774
       67      654     348.774
       67      656     348.774
       67      658     348.774
       67      660     348.774
       67      662     348.774
       67      664     348.774
       67      666     348.774
       67      668     348.774
       67      670     348.774
       67      672     348.774
       67      674     348.774
       67      676     348.774
       67      678     348.774
       67      680     348.774
       67      682     348.774
       67      684     348.774
       67      686     348.774
       67      688     348.774
       67      690     348.774
       67      692     348.774
       67      694     348.774
       67      696     348.774
       67      698     348.774
       67      700     348.774
       67      702     348.774
       67      704     348.774
       67      706     348.774
       67      708     348.774
       67      710     348.774
       67      712     348.774
       67      714     348.774
       67      716     348.774
       67      718     348.774
       67      720     348.774
       67      722     348.774
       67      724     348.774
       67      726     348.774
       67      728     348.774
       67      730     348.774
       67      732     348.774
       67      734     348.774
       67      736     348.774
       67      738     348.774
       67      740     348.774
       67      742     348.774
       67      744     348.774
       67      746     348.774
       67      748     348.774
       67      750     348.774
       67      752     348.774
       67      754     348.774
       67      756     348.774
       67      758     348.774
       67      760     348.774
       67      762     348.774
       67      764     348.774
       67      766     348.774
       67      768     348.774
       67      770     348.774
       67      772     348.774
       67      774     348.774
       67      776     348.774
       67      778     348.774
       67      780     348.774
       67      782     348.774
       67      784     348.774
       67      786     348.774
       67      788     348.774
       67      790     348.774
       67      792     348.774
       67      794     348.774
       67      796     348.774
       67      798     348.774
       67      800     348.774
       67      802     348.774
       67      804     348.774
       67      806     348.774
       67      808     348.774
       67      810     348.774
       67      812     348.774
       67      814     348.774
       67      816     348.774
       67      818     348.774
       67      820     348.774
       67      822     348.774
       67      824     348.774
       67      826     348.774
       67      828     348.774
       67      830     348.774
       67      832     348.774
       67      834     348.774
       67      836     348.774
       67      838     348.774
       67      840     348.774
       67      842     348.774
       67      844     348.774
       67      846     348.774
       67      848     348.774
       67      850     348.774
       67      852     348.774
       67      854     348.774
       67      856     348.774
       67      858     348.774
       67      860     348.774
       67      862     348.774
       67      864     348.774
       67      866     348.774
       67      868     348.774
       67      870     348.774
       67      872     348.774
       67      874     348.774
       67      876     348.774
       67      878     348.774
       67      880     348.774
       67      882     348.774
       67      884     348.774
       67      886     348.774
       67      888     348.774
       67      890     348.774
       67      892     348.774
       67      894     348.774
       67      896     348.774
       67      898     348.774
       67      900     348.774
       67      902     348.774
       67      904     348.774
       67      906     348.774
       67      908     348.774
       67      910     348.774
       67      912     348.774
       67      914     348.774
       67      916     348.774
       67      918     348.774
       67      920     348.774
       67      922     348.774
       67      924     348.774
       67      926     348.774
       67      928     348.774
       67      930     348.774
       67      932     348.774
       67      934     348.774
       67      936     348.774
       67      938     348.774
       67      940     348.774
       67      942     348.774
       67      944     348.774
       67      946     348.774
       67      948     348.774
       67      950     348.774
       67      952     348.774
       67      954     348.774
       67      956     348.774
       67      958     348.774
       67      960     348.774
       67      962     348.774
       67      964     348.774
       67      966     348.774
       67      968     348.774
       67      970     348.774
       67      972     348.774
       67      974     348.774
       67      976     348.774
       67      978     348.774
       67      980     348.774
       67      982     348.774
       67      984     348.774
       67      986     348.774
       67      988     348.774
       67      990     348.774
       67      992     348.774
       67      994     348.774
       67      996     348.774
       67      998     348.774
       69      242     352.145
       69      244     352.145
       69      246     352.145
       69      248     352.145
       69      250     352.145
       69      252     352.145
       69      254     352.145
       69      256     352.145
       69      258     352.145
       69      262     352.145
       69      264     352.145
       69      274     352.145
       69      276     352.145
       69      278     352.145
       69      280     352.145
       69      282     352.145
       69      284     352.145
       69      286     352.145
       69      288     352.145
       69      290     352.145
       69      292     352.145
       69      294     352.145
       69      296     352.145
       69      304     352.145
       69      306     352.145
       69      308     352.145
       69      310     352.145
       69      312     352.145
       69      314     352.145
       69      316     352.145
       69      318     352.145
       69      320     352.145
       69      322     352.145
       69      328     352.145
       69      330     352.145
       69      332     352.145
       69      334     352.145
       69      336     352.145
       69      338     352.145
       69      340     352.145
       69      342     352.145
       69      350     352.145
       69      352     352.145
       69      354     352.145
       69      356     352.145
       69      358     352.145
       69      360     352.145
       69      362     352.145
       69      364     352.145
       69      366     352.145
       69      368     352.145
       69      370     352.145
       69      372     352.145
       69      374     352.145
       69      376     352.145
       69      378     352.145
       69      380     352.145
       69      382     352.145
       69      384     352.145
       69      386     352.145
       69      388     352.145
       69      390     352.145
       69      392     352.145
       69      394     352.145
       69      396     352.145
       69      398     352.145
       69      400     352.145
       69      402     352.145
       69      404     352.145
       69      406     352.145
       69      408     352.145
       69      410     352.145
       69      412     352.145
       69      414     352.145
       69      416     352.145
       69      418     352.145
       69      420     352.145
       69      422     352.145
       69      424     352.145
       69      426     352.145
       69      428     352.145
       69      430     352.145
       69      432     352.145
       69      434     352.145
       69      436     352.145
       69      438     352.145
       69      440     352.145
       69      442     352.145
       69      444     352.145
       69      446     352.145
       69      448     352.145
       69      450     352.145
       69      452     352.145
       69      454     352.145
       69      456     352.145
       69      458     352.145
       69      460     352.145
       69      462     352.145
       69      464     352.145
       69      466     352.145
       69      468     352.145
       69      470     352.145
       69      472     352.145
       69      474     352.145
       69      476     352.145
       69      478     352.145
       69      480     352.145
       69      482     352.145
       69      484     352.145
       69      486     352.145
       69      488     352.145
       69      490     352.145
       69      492     352.145
       69      494     352.145
       69      496     352.145
       69      498     352.145
       69      500     352.145
       69      502     352.145
       69      504     352.145
       69      506     352.145
       69      508     352.145
       69      510     352.145
       69      512     352.145
       69      514     352.145
       69      516     352.145
       69      518     352.145
       69      520     352.145
       69      522     352.145
       69      524     352.145
       69      526     352.145
       69      528     352.145
       69      530     352.145
       69      532     352.145
       69      534     352.145
       69      536     352.145
       69      538     352.145
       69      540     352.145
       69      542     352.145
       69      544     352.145
       69      546     352.145
       69      548     352.145
       69      550     352.145
       69      552     352.145
       69      554     352.145
       69      556     352.145
       69      558     352.145
       69      560     352.145
       69      562     352.145
       69      564     352.145
       69      566     352.145
       69      568     352.145
       69      570     352.145
       69      572     352.145
       69      574     352.145
       69      576     352.145
       69      578     352.145
       69      580     352.145
       69      582     352.145
       69      584     352.145
       69      586     352.145
       69      588     352.145
       69      590     352.145
       69      592     352.145
       69      594     352.145
       69      596     352.145
       69      598     352.145
       69      600     352.145
       69      602     352.145
       69      604     352.145
       69      606     352.145
       69      608     352.145
       69      610     352.145
       69      612     352.145
       69      614     352.145
       69      616     352.145
       69      618     352.145
       69      620     352.145
       69      622     352.145
       69      624     352.145
       69      626     352.145
       69      628     352.145
       69      630     352.145
       69      632     352.145
       69      634     352.145
       69      636     352.145
       69      638     352.145
       69      640     352.145
       69      642     352.145
       69      644     352.145
       69      646     352.145
       69      648     352.145
       69      650     352.145
       69      652     352.145
       69      654     352.145
       69      656     352.145
       69      658     352.145
       69      660     352.145
       69      662     352.145
       69      664     352.145
       69      666     352.145
       69      668     352.145
       69      670     352.145
       69      672     352.145
       69      674     352.145
       69      676     352.145
       69      678     352.145
       69      680     352.145
       69      682     352.145
       69      684     352.145
       69      686     352.145
       69      688     352.145
       69      690     352.145
       69      692     352.145
       69      694     352.145
       69      696     352.145
       69      698     352.145
       69      700     352.145
       69      702     352.145
       69      704     352.145
       69      706     352.145
       69      708     352.145
       69      710     352.145
       69      712     352.145
       69      714     352.145
       69      716     352.145
       69      718     352.145
       69      720     352.145
       69      722     352.145
       69      724     352.145
       69      726     352.145
       69      728     352.145
       69      730     352.145
       69      732     352.145
       69      734     352.145
       69      736     352.145
       69      738     352.145
       69      740     352.145
       69      742     352.145
       69      744     352.145
       69      746     352.145
       69      748     352.145
       69      750     352.145
       69      752     352.145
       69      754     352.145
       69      756     352.145
       69      758     352.145
       69      760     352.145
       69      762     352.145
       69      764     352.145
       69      766     352.145
       69      768     352.145
       69      770     352.145
       69      772     352.145
       69      774     352.145
       69      776     352.145
       69      778     352.145
       69      780     352.145
       69      782     352.145
       69      784     352.145
       69      786     352.145
       69      788     352.145
       69      790     352.145
       69      792     352.145
       69      794     352.145
       69      796     352.145
       69      798     352.145
       69      800     352.145
       69      802     352.145
       69      804     352.145
       69      806     352.145
       69      808     352.145
       69      810     352.145
       69      812     352.145
       69      814     352.145
       69      816     352.145
       69      818     352.145
       69      820     352.145
       69      822     352.145
       69      824     352.145
       69      826     352.145
       69      828     352.145
       69      830     352.145
       69      832     352.145
       69      834     352.145
       69      836     352.145
       69      838     352.145
       69      840     352.145
       69      842     352.145
       69      844     352.145
       69      846     352.145
       69      848     352.145
       69      850     352.145
       69      852     352.145
       69      854     352.145
       69      856     352.145
       69      858     352.145
       69      860     352.145
       69      862     352.145
       69      864     352.145
       69      866     352.145
       69      868     352.145
       69      870     352.145
       69      872     352.145
       69      874     352.145
       69      876     352.145
       69      878     352.145
       69      880     352.145
       69      882     352.145
       69      884     352.145
       69      886     352.145
       69      888     352.145
       69      890     352.145
       69      892     352.145
       69      894     352.145
       69      896     352.145
       69      898     352.145
       69      900     352.145
       69      902     352.145
       69      904     352.145
       69      906     352.145
       69      908     352.145
       69      910     352.145
       69      912     352.145
       69      914     352.145
       69      916     352.145
       69      918     352.145
       69      920     352.145
       69      922     352.145
       69      924     352.145
       69      926     352.145
       69      928     352.145
       69      930     352.145
       69      932     352.145
       69      934     352.145
       69      936     352.145
       69      938     352.145
       69      940     352.145
       69      942     352.145
       69      944     352.145
       69      946     352.145
       69      948     352.145
       69      950     352.145
       69      952     352.145
       69      954     352.145
       69      956     352.145
       69      958     352.145
       69      960     352.145
       69      962     352.145
       69      964     352.145
       69      966     352.145
       69      968     352.145
       69      970     352.145
       69      972     352.145
       69      974     352.145
       69      976     352.145
       69      978     352.145
       69      980     352.145
       69      982     352.145
       69      984     352.145
       69      986     352.145
       69      988     352.145
       69      990     352.145
       69      992     352.145
       69      994     352.145
       69      996     352.145
       69      998     352.145
       71      242     355.502
       71      244     355.502
       71      246     355.502
       71      248     355.502
       71      250     355.502
       71      252     355.502
       71      258     355.502
       71      260     355.502
       71      262     355.502
       71      264     355.502
       71      266     355.502
       71      268     355.502
       71      270     355.502
       71      272     355.502
       71      276     355.502
       71      278     355.502
       71      280     355.502
       71      282     355.502
       71      284     355.502
       71      286     355.502
       71      288     355.502
       71      292     355.502
       71      294     355.502
       71      296     355.502
       71      300     355.502
       71      302     355.502
       71      308     355.502
       71      310     355.502
       71      312     355.502
       71      314     355.502
       71      320     355.502
       71      322     355.502
       71      324     355.502
       71      326     355.502
       71      328     355.502
       71      330     355.502
       71      332     355.502
       71      334     355.502
       71      340     355.502
       71      344     355.502
       71      348     355.502
       71      350     355.502
       71      352     355.502
       71      354     355.502
       71      356     355.502
       71      358     355.502
       71      360     355.502
       71      362     355.502
       71      364     355.502
       71      366     355.502
       71      368     355.502
       71      370     355.502
       71      372     355.502
       71      374     355.502
       71      376     355.502
       71      378     355.502
       71      380     355.502
       71      382     355.502
       71      384     355.502
       71      386     355.502
       71      388     355.502
       71      390     355.502
       71      392     355.502
       71      394     355.502
       71      396     355.502
       71      398     355.502
       71      400     355.502
       71      402     355.502
       71      404     355.502
       71      406     355.502
       71      408     355.502
       71      410     355.502
       71      412     355.502
       71      414     355.502
       71      416     355.502
       71      418     355.502
       71      420     355.502
       71      422     355.502
       71      424     355.502
       71      426     355.502
       71      428     355.502
       71      430     355.502
       71      432     355.502
       71      434     355.502
       71      436     355.502
       71      438     355.502
       71      440     355.502
       71      442     355.502
       71      444     355.502
       71      446     355.502
       71      448     355.502
       71      450     355.502
       71      452     355.502
       71      454     355.502
       71      456     355.502
       71      458     355.502
       71      460     355.502
       71      462     355.502
       71      464     355.502
       71      466     355.502
       71      468     355.502
       71      470     355.502
       71      472     355.502
       71      474     355.502
       71      476     355.502
       71      478     355.502
       71      480     355.502
       71      482     355.502
       71      484     355.502
       71      486     355.502
       71      488     355.502
       71      490     355.502
       71      492     355.502
       71      494     355.502
       71      496     355.502
       71      498     355.502
       71      500     355.502
       71      502     355.502
       71      504     355.502
       71      506     355.502
       71      508     355.502
       71      510     355.502
       71      512     355.502
       71      514     355.502
       71      516     355.502
       71      518     355.502
       71      520     355.502
       71      522     355.502
       71      524     355.502
       71      526     355.502
       71      528     355.502
       71      530     355.502
       71      532     355.502
       71      534     355.502
       71      536     355.502
       71      538     355.502
       71      540     355.502
       71      542     355.502
       71      544     355.502
       71      546     355.502
       71      548     355.502
       71      550     355.502
       71      552     355.502
       71      554     355.502
       71      556     355.502
       71      558     355.502
       71      560     355.502
       71      562     355.502
       71      564     355.502
       71      566     355.502
       71      568     355.502
       71      570     355.502
       71      572     355.502
       71      574     355.502
       71      576     355.502
       71      578     355.502
       71      580     355.502
       71      582     355.502
       71      584     355.502
       71      586     355.502
       71      588     355.502
       71      590     355.502
       71      592     355.502
       71      594     355.502
       71      596     355.502
       71      598     355.502
       71      600     355.502
       71      602     355.502
       71      604     355.502
       71      606     355.502
       71      608     355.502
       71      610     355.502
       71      612     355.502
       71      614     355.502
       71      616     355.502
       71      618     355.502
       71      620     355.502
       71      622     355.502
       71      624     355.502
       71      626     355.502
       71      628     355.502
       71      630     355.502
       71      632     355.502
       71      634     355.502
       71      636     355.502
       71      638     355.502
       71      640     355.502
       71      642     355.502
       71      644     355.502
       71      646     355.502
       71      648     355.502
       71      650     355.502
       71      652     355.502
       71      654     355.502
       71      656     355.502
       71      658     355.502
       71      660     355.502
       71      662     355.502
       71      664     355.502
       71      666     355.502
       71      668     355.502
       71      670     355.502
       71      672     355.502
       71      674     355.502
       71      676     355.502
       71      678     355.502
       71      680     355.502
       71      682     355.502
       71      684     355.502
       71      686     355.502
       71      688     355.502
       71      690     355.502
       71      692     355.502
       71      694     355.502
       71      696     355.502
       71      698     355.502
       71      700     355.502
       71      702     355.502
       71      704     355.502
       71      706     355.502
       71      708     355.502
       71      710     355.502
       71      712     355.502
       71      714     355.502
       71      716     355.502
       71      718     355.502
       71      720     355.502
       71      722     355.502
       71      724     355.502
       71      726     355.502
       71      728     355.502
       71      730     355.502
       71      732     355.502
       71      734     355.502
       71      736     355.502
       71      738     355.502
       71      740     355.502
       71      742     355.502
       71      744     355.502
       71      746     355.502
       71      748     355.502
       71      750     355.502
       71      752     355.502
       71      754     355.502
       71      756     355.502
       71      758     355.502
       71      760     355.502
       71      762     355.502
       71      764     355.502
       71      766     355.502
       71      768     355.502
       71      770     355.502
       71      772     355.502
       71      774     355.502
       71      776     355.502
       71      778     355.502
       71      780     355.502
       71      782     355.502
       71      784     355.502
       71      786     355.502
       71      788     355.502
       71      790     355.502
       71      792     355.502
       71      794     355.502
       71      796     355.502
       71      798     355.502
       71      800     355.502
       71      802     355.502
       71      804     355.502
       71      806     355.502
       71      808     355.502
       71      810     355.502
       71      812     355.502
       71      814     355.502
       71      816     355.502
       71      818     355.502
       71      820     355.502
       71      822     355.502
       71      824     355.502
       71      826     355.502
       71      828     355.502
       71      830     355.502
       71      832     355.502
       71      834     355.502
       71      836     355.502
       71      838     355.502
       71      840     355.502
       71      842     355.502
       71      844     355.502
       71      846     355.502
       71      848     355.502
       71      850     355.502
       71      852     355.502
       71      854     355.502
       71      856     355.502
       71      858     355.502
       71      860     355.502
       71      862     355.502
       71      864     355.502
       71      866     355.502
       71      868     355.502
       71      870     355.502
       71      872     355.502
       71      874     355.502
       71      876     355.502
       71      878     355.502
       71      880     355.502
       71      882     355.502
       71      884     355.502
       71      886     355.502
       71      888     355.502
       71      890     355.502
       71      892     355.502
       71      894     355.502
       71      896     355.502
       71      898     355.502
       71      900     355.502
       71      902     355.502
       71      904     355.502
       71      906     355.502
       71      908     355.502
       71      910     355.502
       71      912     355.502
       71      914     355.502
       71      916     355.502
       71      918     355.502
       71      920     355.502
       71      922     355.502
       71      924     355.502
       71      926     355.502
       71      928     355.502
       71      930     355.502
       71      932     355.502
       71      934     355.502
       71      936     355.502
       71      938     355.502
       71      940     355.502
       71      942     355.502
       71      944     355.502
       71      946     355.502
       71      948     355.502
       71      950     355.502
       71      952     355.502
       71      954     355.502
       71      956     355.502
       71      958     355.502
       71      960     355.502
       71      962     355.502
       71      964     355.502
       71      966     355.502
       71      968     355.502
       71      970     355.502
       71      972     355.502
       71      974     355.502
       71      976     355.502
       71      978     355.502
       71      980     355.502
       71      982     355.502
       71      984     355.502
       71      986     355.502
       71      988     355.502
       71      990     355.502
       71      992     355.502
       71      994     355.502
       71      996     355.502
       71      998     355.502
       73      242     358.767
       73      244     358.767
       73      246     358.767
       73      248     358.767
       73      250     358.767
       73      252     358.767
       73      254     358.767
       73      256     358.767
       73      258     358.767
       73      264     358.767
       73      266     358.767
       73      270     358.767
       73      272     358.767
       73      274     358.767
       73      276     358.767
       73      278     358.767
       73      280     358.767
       73      282     358.767
       73      284     358.767
       73      286     358.767
       73      288     358.767
       73      290     358.767
       73      292     358.767
       73      294     358.767
       73      296     358.767
       73      298     358.767
       73      300     358.767
       73      304     358.767
       73      306     358.767
       73      308     358.767
       73      314     358.767
       73      316     358.767
       73      318     358.767
       73      320     358.767
       73      322     358.767
       73      324     358.767
       73      326     358.767
       73      330     358.767
       73      332     358.767
       73      336     358.767
       73      340     358.767
       73      342     358.767
       73      344     358.767
       73      346     358.767
       73      348     358.767
       73      350     358.767
       73      352     358.767
       73      354     358.767
       73      356     358.767
       73      358     358.767
       73      360     358.767
       73      362     358.767
       73      364     358.767
       73      366     358.767
       73      368     358.767
       73      370     358.767
       73      372     358.767
       73      374     358.767
       73      376     358.767
       73      378     358.767
       73      380     358.767
       73      382     358.767
       73      384     358.767
       73      386     358.767
       73      388     358.767
       73      390     358.767
       73      392     358.767
       73      394     358.767
       73      396     358.767
       73      398     358.767
       73      400     358.767
       73      402     358.767
       73      404     358.767
       73      406     358.767
       73      408     358.767
       73      410     358.767
       73      412     358.767
       73      414     358.767
       73      416     358.767
       73      418     358.767
       73      420     358.767
       73      422     358.767
       73      424     358.767
       73      426     358.767
       73      428     358.767
       73      430     358.767
       73      432     358.767
       73      434     358.767
       73      436     358.767
       73      438     358.767
       73      440     358.767
       73      442     358.767
       73      444     358.767
       73      446     358.767
       73      448     358.767
       73      450     358.767
       73      452     358.767
       73      454     358.767
       73      456     358.767
       73      458     358.767
       73      460     358.767
       73      462     358.767
       73      464     358.767
       73      466     358.767
       73      468     358.767
       73      470     358.767
       73      472     358.767
       73      474     358.767
       73      476     358.767
       73      478     358.767
       73      480     358.767
       73      482     358.767
       73      484     358.767
       73      486     358.767
       73      488     358.767
       73      490     358.767
       73      492     358.767
       73      494     358.767
       73      496     358.767
       73      498     358.767
       73      500     358.767
       73      502     358.767
       73      504     358.767
       73      506     358.767
       73      508     358.767
       73      510     358.767
       73      512     358.767
       73      514     358.767
       73      516     358.767
       73      518     358.767
       73      520     358.767
       73      522     358.767
       73      524     358.767
       73      526     358.767
       73      528     358.767
       73      530     358.767
       73      532     358.767
       73      534     358.767
       73      536     358.767
       73      538     358.767
       73      540     358.767
       73      542     358.767
       73      544     358.767
       73      546     358.767
       73      548     358.767
       73      550     358.767
       73      552     358.767
       73      554     358.767
       73      556     358.767
       73      558     358.767
       73      560     358.767
       73      562     358.767
       73      564     358.767
       73      566     358.767
       73      568     358.767
       73      570     358.767
       73      572     358.767
       73      574     358.767
       73      576     358.767
       73      578     358.767
       73      580     358.767
       73      582     358.767
       73      584     358.767
       73      586     358.767
       73      588     358.767
       73      590     358.767
       73      592     358.767
       73      594     358.767
       73      596     358.767
       73      598     358.767
       73      600     358.767
       73      602     358.767
       73      604     358.767
       73      606     358.767
       73      608     358.767
       73      610     358.767
       73      612     358.767
       73      614     358.767
       73      616     358.767
       73      618     358.767
       73      620     358.767
       73      622     358.767
       73      624     358.767
       73      626     358.767
       73      628     358.767
       73      630     358.767
       73      632     358.767
       73      634     358.767
       73      636     358.767
       73      638     358.767
       73      640     358.767
       73      642     358.767
       73      644     358.767
       73      646     358.767
       73      648     358.767
       73      650     358.767
       73      652     358.767
       73      654     358.767
       73      656     358.767
       73      658     358.767
       73      660     358.767
       73      662     358.767
       73      664     358.767
       73      666     358.767
       73      668     358.767
       73      670     358.767
       73      672     358.767
       73      674     358.767
       73      676     358.767
       73      678     358.767
       73      680     358.767
       73      682     358.767
       73      684     358.767
       73      686     358.767
       73      688     358.767
       73      690     358.767
       73      692     358.767
       73      694     358.767
       73      696     358.767
       73      698     358.767
       73      700     358.767
       73      702     358.767
       73      704     358.767
       73      706     358.767
       73      708     358.767
       73      710     358.767
       73      712     358.767
       73      714     358.767
       73      716     358.767
       73      718     358.767
       73      720     358.767
       73      722     358.767
       73      724     358.767
       73      726     358.767
       73      728     358.767
       73      730     358.767
       73      732     358.767
       73      734     358.767
       73      736     358.767
       73      738     358.767
       73      740     358.767
       73      742     358.767
       73      744     358.767
       73      746     358.767
       73      748     358.767
       73      750     358.767
       73      752     358.767
       73      754     358.767
       73      756     358.767
       73      758     358.767
       73      760     358.767
       73      762     358.767
       73      764     358.767
       73      766     358.767
       73      768     358.767
       73      770     358.767
       73      772     358.767
       73      774     358.767
       73      776     358.767
       73      778     358.767
       73      780     358.767
       73      782     358.767
       73      784     358.767
       73      786     358.767
       73      788     358.767
       73      790     358.767
       73      792     358.767
       73      794     358.767
       73      796     358.767
       73      798     358.767
       73      800     358.767
       73      802     358.767
       73      804     358.767
       73      806     358.767
       73      808     358.767
       73      810     358.767
       73      812     358.767
       73      814     358.767
       73      816     358.767
       73      818     358.767
       73      820     358.767
       73      822     358.767
       73      824     358.767
       73      826     358.767
       73      828     358.767
       73      830     358.767
       73      832     358.767
       73      834     358.767
       73      836     358.767
       73      838     358.767
       73      840     358.767
       73      842     358.767
       73      844     358.767
       73      846     358.767
       73      848     358.767
       73      850     358.767
       73      852     358.767
       73      854     358.767
       73      856     358.767
       73      858     358.767
       73      860     358.767
       73      862     358.767
       73      864     358.767
       73      866     358.767
       73      868     358.767
       73      870     358.767
       73      872     358.767
       73      874     358.767
       73      876     358.767
       73      878     358.767
       73      880     358.767
       73      882     358.767
       73      884     358.767
       73      886     358.767
       73      888     358.767
       73      890     358.767
       73      892     358.767
       73      894     358.767
       73      896     358.767
       73      898     358.767
       73      900     358.767
       73      902     358.767
       73      904     358.767
       73      906     358.767
       73      908     358.767
       73      910     358.767
       73      912     358.767
       73      914     358.767
       73      916     358.767
       73      918     358.767
       73      920     358.767
       73      922     358.767
       73      924     358.767
       73      926     358.767
       73      928     358.767
       73      930     358.767
       73      932     358.767
       73      934     358.767
       73      936     358.767
       73      938     358.767
       73      940     358.767
       73      942     358.767
       73      944     358.767
       73      946     358.767
       73      948     358.767
       73      950     358.767
       73      952     358.767
       73      954     358.767
       73      956     358.767
       73      958     358.767
       73      960     358.767
       73      962     358.767
       73      964     358.767
       73      966     358.767
       73      968     358.767
       73      970     358.767
       73      972     358.767
       73      974     358.767
       73      976     358.767
       73      978     358.767
       73      980     358.767
       73      982     358.767
       73      984     358.767
       73      986     358.767
       73      988     358.767
       73      990     358.767
       73      992     358.767
       73      994     358.767
       73      996     358.767
       73      998     358.767
       75      238     362.032
       75      240     362.032
       75      242     362.032
       75      244     362.032
       75      246     362.032
       75      248     362.032
       75      250     362.032
       75      252     362.032
       75      254     362.032
       75      256     362.032
       75      258     362.032
       75      262     362.032
       75      264     362.032
       75      268     362.032
       75      270     362.032
       75      274     362.032
       75      276     362.032
       75      278     362.032
       75      280     362.032
       75      282     362.032
       75      286     362.032
       75      288     362.032
       75      290     362.032
       75      292     362.032
       75      294     362.032
       75      296     362.032
       75      300     362.032
       75      302     362.032
       75      308     362.032
       75      310     362.032
       75      312     362.032
       75      314     362.032
       75      322     362.032
       75      324     362.032
       75      326     362.032
       75      328     362.032
       75      330     362.032
       75      332     362.032
       75      334     362.032
       75      340     362.032
       75      344     362.032
       75      346     362.032
       75      348     362.032
       75      350     362.032
       75      352     362.032
       75      354     362.032
       75      356     362.032
       75      358     362.032
       75      360     362.032
       75      362     362.032
       75      364     362.032
       75      366     362.032
       75      368     362.032
       75      370     362.032
       75      372     362.032
       75      374     362.032
       75      376     362.032
       75      378     362.032
       75      380     362.032
       75      382     362.032
       75      384     362.032
       75      386     362.032
       75      388     362.032
       75      390     362.032
       75      392     362.032
       75      394     362.032
       75      396     362.032
       75      398     362.032
       75      400     362.032
       75      402     362.032
       75      404     362.032
       75      406     362.032
       75      408     362.032
       75      410     362.032
       75      412     362.032
       75      414     362.032
       75      416     362.032
       75      418     362.032
       75      420     362.032
       75      422     362.032
       75      424     362.032
       75      426     362.032
       75      428     362.032
       75      430     362.032
       75      432     362.032
       75      434     362.032
       75      436     362.032
       75      438     362.032
       75      440     362.032
       75      442     362.032
       75      444     362.032
       75      446     362.032
       75      448     362.032
       75      450     362.032
       75      452     362.032
       75      454     362.032
       75      456     362.032
       75      458     362.032
       75      460     362.032
       75      462     362.032
       75      464     362.032
       75      466     362.032
       75      468     362.032
       75      470     362.032
       75      472     362.032
       75      474     362.032
       75      476     362.032
       75      478     362.032
       75      480     362.032
       75      482     362.032
       75      484     362.032
       75      486     362.032
       75      488     362.032
       75      490     362.032
       75      492     362.032
       75      494     362.032
       75      496     362.032
       75      498     362.032
       75      500     362.032
       75      502     362.032
       75      504     362.032
       75      506     362.032
       75      508     362.032
       75      510     362.032
       75      512     362.032
       75      514     362.032
       75      516     362.032
       75      518     362.032
       75      520     362.032
       75      522     362.032
       75      524     362.032
       75      526     362.032
       75      528     362.032
       75      530     362.032
       75      532     362.032
       75      534     362.032
       75      536     362.032
       75      538     362.032
       75      540     362.032
       75      542     362.032
       75      544     362.032
       75      546     362.032
       75      548     362.032
       75      550     362.032
       75      552     362.032
       75      554     362.032
       75      556     362.032
       75      558     362.032
       75      560     362.032
       75      562     362.032
       75      564     362.032
       75      566     362.032
       75      568     362.032
       75      570     362.032
       75      572     362.032
       75      574     362.032
       75      576     362.032
       75      578     362.032
       75      580     362.032
       75      582     362.032
       75      584     362.032
       75      586     362.032
       75      588     362.032
       75      590     362.032
       75      592     362.032
       75      594     362.032
       75      596     362.032
       75      598     362.032
       75      600     362.032
       75      602     362.032
       75      604     362.032
       75      606     362.032
       75      608     362.032
       75      610     362.032
       75      612     362.032
       75      614     362.032
       75      616     362.032
       75      618     362.032
       75      620     362.032
       75      622     362.032
       75      624     362.032
       75      626     362.032
       75      628     362.032
       75      630     362.032
       75      632     362.032
       75      634     362.032
       75      636     362.032
       75      638     362.032
       75      640     362.032
       75      642     362.032
       75      644     362.032
       75      646     362.032
       75      648     362.032
       75      650     362.032
       75      652     362.032
       75      654     362.032
       75      656     362.032
       75      658     362.032
       75      660     362.032
       75      662     362.032
       75      664     362.032
       75      666     362.032
       75      668     362.032
       75      670     362.032
       75      672     362.032
       75      674     362.032
       75      676     362.032
       75      678     362.032
       75      680     362.032
       75      682     362.032
       75      684     362.032
       75      686     362.032
       75      688     362.032
       75      690     362.032
       75      692     362.032
       75      694     362.032
       75      696     362.032
       75      698     362.032
       75      700     362.032
       75      702     362.032
       75      704     362.032
       75      706     362.032
       75      708     362.032
       75      710     362.032
       75      712     362.032
       75      714     362.032
       75      716     362.032
       75      718     362.032
       75      720     362.032
       75      722     362.032
       75      724     362.032
       75      726     362.032
       75      728     362.032
       75      730     362.032
       75      732     362.032
       75      734     362.032
       75      736     362.032
       75      738     362.032
       75      740     362.032
       75      742     362.032
       75      744     362.032
       75      746     362.032
       75      748     362.032
       75      750     362.032
       75      752     362.032
       75      754     362.032
       75      756     362.032
       75      758     362.032
       75      760     362.032
       75      762     362.032
       75      764     362.032
       75      766     362.032
       75      768     362.032
       75      770     362.032
       75      772     362.032
       75      774     362.032
       75      776     362.032
       75      778     362.032
       75      780     362.032
       75      782     362.032
       75      784     362.032
       75      786     362.032
       75      788     362.032
       75      790     362.032
       75      792     362.032
       75      794     362.032
       75      796     362.032
       75      798     362.032
       75      800     362.032
       75      802     362.032
       75      804     362.032
       75      806     362.032
       75      808     362.032
       75      810     362.032
       75      812     362.032
       75      814     362.032
       75      816     362.032
       75      818     362.032
       75      820     362.032
       75      822     362.032
       75      824     362.032
       75      826     362.032
       75      828     362.032
       75      830     362.032
       75      832     362.032
       75      834     362.032
       75      836     362.032
       75      838     362.032
       75      840     362.032
       75      842     362.032
       75      844     362.032
       75      846     362.032
       75      848     362.032
       75      850     362.032
       75      852     362.032
       75      854     362.032
       75      856     362.032
       75      858     362.032
       75      860     362.032
       75      862     362.032
       75      864     362.032
       75      866     362.032
       75      868     362.032
       75      870     362.032
       75      872     362.032
       75      874     362.032
       75      876     362.032
       75      878     362.032
       75      880     362.032
       75      882     362.032
       75      884     362.032
       75      886     362.032
       75      888     362.032
       75      890     362.032
       75      892     362.032
       75      894     362.032
       75      896     362.032
       75      898     362.032
       75      900     362.032
       75      902     362.032
       75      904     362.032
       75      906     362.032
       75      908     362.032
       75      910     362.032
       75      912     362.032
       75      914     362.032
       75      916     362.032
       75      918     362.032
       75      920     362.032
       75      922     362.032
       75      924     362.032
       75      926     362.032
       75      928     362.032
       75      930     362.032
       75      932     362.032
       75      934     362.032
       75      936     362.032
       75      938     362.032
       75      940     362.032
       75      942     362.032
       75      944     362.032
       75      946     362.032
       75      948     362.032
       75      950     362.032
       75      952     362.032
       75      954     362.032
       75      956     362.032
       75      958     362.032
       75      960     362.032
       75      962     362.032
       75      964     362.032
       75      966     362.032
       75      968     362.032
       75      970     362.032
       75      972     362.032
       75      974     362.032
       75      976     362.032
       75      978     362.032
       75      980     362.032
       75      982     362.032
       75      984     362.032
       75      986     362.032
       75      988     362.032
       75      990     362.032
       75      992     362.032
       75      994     362.032
       75      996     362.032
       75      998     362.032
       77      236     365.297
       77      240     365.297
       77      242     365.297
       77      244     365.297
       77      246     365.297
       77      248     365.297
       77      250     365.297
       77      254     365.297
       77      256     365.297
       77      258     365.297
       77      260     365.297
       77      266     365.297
       77      268     365.297
       77      270     365.297
       77      272     365.297
       77      276     365.297
       77      278     365.297
       77      280     365.297
       77      284     365.297
       77      286     365.297
       77      288     365.297
       77      290     365.297
       77      292     365.297
       77      296     365.297
       77      298     365.297
       77      300     365.297
       77      302     365.297
       77      304     365.297
       77      306     365.297
       77      308     365.297
       77      310     365.297
       77      312     365.297
       77      316     365.297
       77      318     365.297
       77      320     365.297
       77      324     365.297
       77      330     365.297
       77      336     365.297
       77      338     365.297
       77      340     365.297
       77      344     365.297
       77      346     365.297
       77      348     365.297
       77      350     365.297
       77      352     365.297
       77      354     365.297
       77      356     365.297
       77      358     365.297
       77      360     365.297
       77      362     365.297
       77      364     365.297
       77      366     365.297
       77      368     365.297
       77      370     365.297
       77      372     365.297
       77      374     365.297
       77      376     365.297
       77      378     365.297
       77      380     365.297
       77      382     365.297
       77      384     365.297
       77      386     365.297
       77      388     365.297
       77      390     365.297
       77      392     365.297
       77      394     365.297
       77      396     365.297
       77      398     365.297
       77      400     365.297
       77      402     365.297
       77      404     365.297
       77      406     365.297
       77      408     365.297
       77      410     365.297
       77      412     365.297
       77      414     365.297
       77      416     365.297
       77      418     365.297
       77      420     365.297
       77      422     365.297
       77      424     365.297
       77      426     365.297
       77      428     365.297
       77      430     365.297
       77      432     365.297
       77      434     365.297
       77      436     365.297
       77      438     365.297
       77      440     365.297
       77      442     365.297
       77      444     365.297
       77      446     365.297
       77      448     365.297
       77      450     365.297
       77      452     365.297
       77      454     365.297
       77      456     365.297
       77      458     365.297
       77      460     365.297
       77      462     365.297
       77      464     365.297
       77      466     365.297
       77      468     365.297
       77      470     365.297
       77      472     365.297
       77      474     365.297
       77      476     365.297
       77      478     365.297
       77      480     365.297
       77      482     365.297
       77      484     365.297
       77      486     365.297
       77      488     365.297
       77      490     365.297
       77      492     365.297
       77      494     365.297
       77      496     365.297
       77      498     365.297
       77      500     365.297
       77      502     365.297
       77      504     365.297
       77      506     365.297
       77      508     365.297
       77      510     365.297
       77      512     365.297
       77      514     365.297
       77      516     365.297
       77      518     365.297
       77      520     365.297
       77      522     365.297
       77      524     365.297
       77      526     365.297
       77      528     365.297
       77      530     365.297
       77      532     365.297
       77      534     365.297
       77      536     365.297
       77      538     365.297
       77      540     365.297
       77      542     365.297
       77      544     365.297
       77      546     365.297
       77      548     365.297
       77      550     365.297
       77      552     365.297
       77      554     365.297
       77      556     365.297
       77      558     365.297
       77      560     365.297
       77      562     365.297
       77      564     365.297
       77      566     365.297
       77      568     365.297
       77      570     365.297
       77      572     365.297
       77      574     365.297
       77      576     365.297
       77      578     365.297
       77      580     365.297
       77      582     365.297
       77      584     365.297
       77      586     365.297
       77      588     365.297
       77      590     365.297
       77      592     365.297
       77      594     365.297
       77      596     365.297
       77      598     365.297
       77      600     365.297
       77      602     365.297
       77      604     365.297
       77      606     365.297
       77      608     365.297
       77      610     365.297
       77      612     365.297
       77      614     365.297
       77      616     365.297
       77      618     365.297
       77      620     365.297
       77      622     365.297
       77      624     365.297
       77      626     365.297
       77      628     365.297
       77      630     365.297
       77      632     365.297
       77      634     365.297
       77      636     365.297
       77      638     365.297
       77      640     365.297
       77      642     365.297
       77      644     365.297
       77      646     365.297
       77      648     365.297
       77      650     365.297
       77      652     365.297
       77      654     365.297
       77      656     365.297
       77      658     365.297
       77      660     365.297
       77      662     365.297
       77      664     365.297
       77      666     365.297
       77      668     365.297
       77      670     365.297
       77      672     365.297
       77      674     365.297
       77      676     365.297
       77      678     365.297
       77      680     365.297
       77      682     365.297
       77      684     365.297
       77      686     365.297
       77      688     365.297
       77      690     365.297
       77      692     365.297
       77      694     365.297
       77      696     365.297
       77      698     365.297
       77      700     365.297
       77      702     365.297
       77      704     365.297
       77      706     365.297
       77      708     365.297
       77      710     365.297
       77      712     365.297
       77      714     365.297
       77      716     365.297
       77      718     365.297
       77      720     365.297
       77      722     365.297
       77      724     365.297
       77      726     365.297
       77      728     365.297
       77      730     365.297
       77      732     365.297
       77      734     365.297
       77      736     365.297
       77      738     365.297
       77      740     365.297
       77      742     365.297
       77      744     365.297
       77      746     365.297
       77      748     365.297
       77      750     365.297
       77      752     365.297
       77      754     365.297
       77      756     365.297
       77      758     365.297
       77      760     365.297
       77      762     365.297
       77      764     365.297
       77      766     365.297
       77      768     365.297
       77      770     365.297
       77      772     365.297
       77      774     365.297
       77      776     365.297
       77      778     365.297
       77      780     365.297
       77      782     365.297
       77      784     365.297
       77      786     365.297
       77      788     365.297
       77      790     365.297
       77      792     365.297
       77      794     365.297
       77      796     365.297
       77      798     365.297
       77      800     365.297
       77      802     365.297
       77      804     365.297
       77      806     365.297
       77      808     365.297
       77      810     365.297
       77      812     365.297
       77      814     365.297
       77      816     365.297
       77      818     365.297
       77      820     365.297
       77      822     365.297
       77      824     365.297
       77      826     365.297
       77      828     365.297
       77      830     365.297
       77      832     365.297
       77      834     365.297
       77      836     365.297
       77      838     365.297
       77      840     365.297
       77      842     365.297
       77      844     365.297
       77      846     365.297
       77      848     365.297
       77      850     365.297
       77      852     365.297
       77      854     365.297
       77      856     365.297
       77      858     365.297
       77      860     365.297
       77      862     365.297
       77      864     365.297
       77      866     365.297
       77      868     365.297
       77      870     365.297
       77      872     365.297
       77      874     365.297
       77      876     365.297
       77      878     365.297
       77      880     365.297
       77      882     365.297
       77      884     365.297
       77      886     365.297
       77      888     365.297
       77      890     365.297
       77      892     365.297
       77      894     365.297
       77      896     365.297
       77      898     365.297
       77      900     365.297
       77      902     365.297
       77      904     365.297
       77      906     365.297
       77      908     365.297
       77      910     365.297
       77      912     365.297
       77      914     365.297
       77      916     365.297
       77      918     365.297
       77      920     365.297
       77      922     365.297
       77      924     365.297
       77      926     365.297
       77      928     365.297
       77      930     365.297
       77      932     365.297
       77      934     365.297
       77      936     365.297
       77      938     365.297
       77      940     365.297
       77      942     365.297
       77      944     365.297
       77      946     365.297
       77      948     365.297
       77      950     365.297
       77      952     365.297
       77      954     365.297
       77      956     365.297
       77      958     365.297
       77      960     365.297
       77      962     365.297
       77      964     365.297
       77      966     365.297
       77      968     365.297
       77      970     365.297
       77      972     365.297
       77      974     365.297
       77      976     365.297
       77      978     365.297
       77      980     365.297
       77      982     365.297
       77      984     365.297
       77      986     365.297
       77      988     365.297
       77      990     365.297
       77      992     365.297
       77      994     365.297
       77      996     365.297
       77      998     365.297
       79      234     368.529
       79      236     368.529
       79      238     368.529
       79      242     368.529
       79      244     368.529
       79      246     368.529
       79      248     368.529
       79      250     368.529
       79      252     368.529
       79      254     368.529
       79      256     368.529
       79      258     368.529
       79      260     368.529
       79      264     368.529
       79      266     368.529
       79      268     368.529
       79      270     368.529
       79      272     368.529
       79      274     368.529
       79      276     368.529
       79      278     368.529
       79      280     368.529
       79      282     368.529
       79      284     368.529
       79      286     368.529
       79      288     368.529
       79      290     368.529
       79      292     368.529
       79      296     368.529
       79      298     368.529
       79      300     368.529
       79      304     368.529
       79      306     368.529
       79      308     368.529
       79      310     368.529
       79      312     368.529
       79      316     368.529
       79      320     368.529
       79      322     368.529
       79      324     368.529
       79      326     368.529
       79      328     368.529
       79      332     368.529
       79      334     368.529
       79      336     368.529
       79      338     368.529
       79      340     368.529
       79      342     368.529
       79      344     368.529
       79      346     368.529
       79      348     368.529
       79      350     368.529
       79      352     368.529
       79      354     368.529
       79      356     368.529
       79      358     368.529
       79      360     368.529
       79      362     368.529
       79      364     368.529
       79      366     368.529
       79      368     368.529
       79      370     368.529
       79      372     368.529
       79      374     368.529
       79      376     368.529
       79      378     368.529
       79      380     368.529
       79      382     368.529
       79      384     368.529
       79      386     368.529
       79      388     368.529
       79      390     368.529
       79      392     368.529
       79      394     368.529
       79      396     368.529
       79      398     368.529
       79      400     368.529
       79      402     368.529
       79      404     368.529
       79      406     368.529
       79      408     368.529
       79      410     368.529
       79      412     368.529
       79      414     368.529
       79      416     368.529
       79      418     368.529
       79      420     368.529
       79      422     368.529
       79      424     368.529
       79      426     368.529
       79      428     368.529
       79      430     368.529
       79      432     368.529
       79      434     368.529
       79      436     368.529
       79      438     368.529
       79      440     368.529
       79      442     368.529
       79      444     368.529
       79      446     368.529
       79      448     368.529
       79      450     368.529
       79      452     368.529
       79      454     368.529
       79      456     368.529
       79      458     368.529
       79      460     368.529
       79      462     368.529
       79      464     368.529
       79      466     368.529
       79      468     368.529
       79      470     368.529
       79      472     368.529
       79      474     368.529
       79      476     368.529
       79      478     368.529
       79      480     368.529
       79      482     368.529
       79      484     368.529
       79      486     368.529
       79      488     368.529
       79      490     368.529
       79      492     368.529
       79      494     368.529
       79      496     368.529
       79      498     368.529
       79      500     368.529
       79      502     368.529
       79      504     368.529
       79      506     368.529
       79      508     368.529
       79      510     368.529
       79      512     368.529
       79      514     368.529
       79      516     368.529
       79      518     368.529
       79      520     368.529
       79      522     368.529
       79      524     368.529
       79      526     368.529
       79      528     368.529
       79      530     368.529
       79      532     368.529
       79      534     368.529
       79      536     368.529
       79      538     368.529
       79      540     368.529
       79      542     368.529
       79      544     368.529
       79      546     368.529
       79      548     368.529
       79      550     368.529
       79      552     368.529
       79      554     368.529
       79      556     368.529
       79      558     368.529
       79      560     368.529
       79      562     368.529
       79      564     368.529
       79      566     368.529
       79      568     368.529
       79      570     368.529
       79      572     368.529
       79      574     368.529
       79      576     368.529
       79      578     368.529
       79      580     368.529
       79      582     368.529
       79      584     368.529
       79      586     368.529
       79      588     368.529
       79      590     368.529
       79      592     368.529
       79      594     368.529
       79      596     368.529
       79      598     368.529
       79      600     368.529
       79      602     368.529
       79      604     368.529
       79      606     368.529
       79      608     368.529
       79      610     368.529
       79      612     368.529
       79      614     368.529
       79      616     368.529
       79      618     368.529
       79      620     368.529
       79      622     368.529
       79      624     368.529
       79      626     368.529
       79      628     368.529
       79      630     368.529
       79      632     368.529
       79      634     368.529
       79      636     368.529
       79      638     368.529
       79      640     368.529
       79      642     368.529
       79      644     368.529
       79      646     368.529
       79      648     368.529
       79      650     368.529
       79      652     368.529
       79      654     368.529
       79      656     368.529
       79      658     368.529
       79      660     368.529
       79      662     368.529
       79      664     368.529
       79      666     368.529
       79      668     368.529
       79      670     368.529
       79      672     368.529
       79      674     368.529
       79      676     368.529
       79      678     368.529
       79      680     368.529
       79      682     368.529
       79      684     368.529
       79      686     368.529
       79      688     368.529
       79      690     368.529
       79      692     368.529
       79      694     368.529
       79      696     368.529
       79      698     368.529
       79      700     368.529
       79      702     368.529
       79      704     368.529
       79      706     368.529
       79      708     368.529
       79      710     368.529
       79      712     368.529
       79      714     368.529
       79      716     368.529
       79      718     368.529
       79      720     368.529
       79      722     368.529
       79      724     368.529
       79      726     368.529
       79      728     368.529
       79      730     368.529
       79      732     368.529
       79      734     368.529
       79      736     368.529
       79      738     368.529
       79      740     368.529
       79      742     368.529
       79      744     368.529
       79      746     368.529
       79      748     368.529
       79      750     368.529
       79      752     368.529
       79      754     368.529
       79      756     368.529
       79      758     368.529
       79      760     368.529
       79      762     368.529
       79      764     368.529
       79      766     368.529
       79      768     368.529
       79      770     368.529
       79      772     368.529
       79      774     368.529
       79      776     368.529
       79      778     368.529
       79      780     368.529
       79      782     368.529
       79      784     368.529
       79      786     368.529
       79      788     368.529
       79      790     368.529
       79      792     368.529
       79      794     368.529
       79      796     368.529
       79      798     368.529
       79      800     368.529
       79      802     368.529
       79      804     368.529
       79      806     368.529
       79      808     368.529
       79      810     368.529
       79      812     368.529
       79      814     368.529
       79      816     368.529
       79      818     368.529
       79      820     368.529
       79      822     368.529
       79      824     368.529
       79      826     368.529
       79      828     368.529
       79      830     368.529
       79      832     368.529
       79      834     368.529
       79      836     368.529
       79      838     368.529
       79      840     368.529
       79      842     368.529
       79      844     368.529
       79      846     368.529
       79      848     368.529
       79      850     368.529
       79      852     368.529
       79      854     368.529
       79      856     368.529
       79      858     368.529
       79      860     368.529
       79      862     368.529
       79      864     368.529
       79      866     368.529
       79      868     368.529
       79      870     368.529
       79      872     368.529
       79      874     368.529
       79      876     368.529
       79      878     368.529
       79      880     368.529
       79      882     368.529
       79      884     368.529
       79      886     368.529
       79      888     368.529
       79      890     368.529
       79      892     368.529
       79      894     368.529
       79      896     368.529
       79      898     368.529
       79      900     368.529
       79      902     368.529
       79      904     368.529
       79      906     368.529
       79      908     368.529
       79      910     368.529
       79      912     368.529
       79      914     368.529
       79      916     368.529
       79      918     368.529
       79      920     368.529
       79      922     368.529
       79      924     368.529
       79      926     368.529
       79      928     368.529
       79      930     368.529
       79      932     368.529
       79      934     368.529
       79      936     368.529
       79      938     368.529
       79      940     368.529
       79      942     368.529
       79      944     368.529
       79      946     368.529
       79      948     368.529
       79      950     368.529
       79      952     368.529
       79      954     368.529
       79      956     368.529
       79      958     368.529
       79      960     368.529
       79      962     368.529
       79      964     368.529
       79      966     368.529
       79      968     368.529
       79      970     368.529
       79      972     368.529
       79      974     368.529
       79      976     368.529
       79      978     368.529
       79      980     368.529
       79      982     368.529
       79      984     368.529
       79      986     368.529
       79      988     368.529
       79      990     368.529
       79      992     368.529
       79      994     368.529
       79      996     368.529
       79      998     368.529
       81      232     371.704
       81      234     371.704
       81      236     371.704
       81      238     371.704
       81      240     371.704
       81      242     371.704
       81      244     371.704
       81      246     371.704
       81      250     371.704
       81      252     371.704
       81      254     371.704
       81      258     371.704
       81      260     371.704
       81      264     371.704
       81      270     371.704
       81      272     371.704
       81      274     371.704
       81      276     371.704
       81      278     371.704
       81      284     371.704
       81      286     371.704
       81      288     371.704
       81      290     371.704
       81      292     371.704
       81      294     371.704
       81      298     371.704
       81      300     371.704
       81      302     371.704
       81      304     371.704
       81      308     371.704
       81      310     371.704
       81      312     371.704
       81      314     371.704
       81      328     371.704
       81      332     371.704
       81      334     371.704
       81      336     371.704
       81      338     371.704
       81      340     371.704
       81      342     371.704
       81      344     371.704
       81      346     371.704
       81      348     371.704
       81      350     371.704
       81      352     371.704
       81      354     371.704
       81      356     371.704
       81      358     371.704
       81      360     371.704
       81      362     371.704
       81      364     371.704
       81      366     371.704
       81      368     371.704
       81      370     371.704
       81      372     371.704
       81      374     371.704
       81      376     371.704
       81      378     371.704
       81      380     371.704
       81      382     371.704
       81      384     371.704
       81      386     371.704
       81      388     371.704
       81      390     371.704
       81      392     371.704
       81      394     371.704
       81      396     371.704
       81      398     371.704
       81      400     371.704
       81      402     371.704
       81      404     371.704
       81      406     371.704
       81      408     371.704
       81      410     371.704
       81      412     371.704
       81      414     371.704
       81      416     371.704
       81      418     371.704
       81      420     371.704
       81      422     371.704
       81      424     371.704
       81      426     371.704
       81      428     371.704
       81      430     371.704
       81      432     371.704
       81      434     371.704
       81      436     371.704
       81      438     371.704
       81      440     371.704
       81      442     371.704
       81      444     371.704
       81      446     371.704
       81      448     371.704
       81      450     371.704
       81      452     371.704
       81      454     371.704
       81      456     371.704
       81      458     371.704
       81      460     371.704
       81      462     371.704
       81      464     371.704
       81      466     371.704
       81      468     371.704
       81      470     371.704
       81      472     371.704
       81      474     371.704
       81      476     371.704
       81      478     371.704
       81      480     371.704
       81      482     371.704
       81      484     371.704
       81      486     371.704
       81      488     371.704
       81      490     371.704
       81      492     371.704
       81      494     371.704
       81      496     371.704
       81      498     371.704
       81      500     371.704
       81      502     371.704
       81      504     371.704
       81      506     371.704
       81      508     371.704
       81      510     371.704
       81      512     371.704
       81      514     371.704
       81      516     371.704
       81      518     371.704
       81      520     371.704
       81      522     371.704
       81      524     371.704
       81      526     371.704
       81      528     371.704
       81      530     371.704
       81      532     371.704
       81      534     371.704
       81      536     371.704
       81      538     371.704
       81      540     371.704
       81      542     371.704
       81      544     371.704
       81      546     371.704
       81      548     371.704
       81      550     371.704
       81      552     371.704
       81      554     371.704
       81      556     371.704
       81      558     371.704
       81      560     371.704
       81      562     371.704
       81      564     371.704
       81      566     371.704
       81      568     371.704
       81      570     371.704
       81      572     371.704
       81      574     371.704
       81      576     371.704
       81      578     371.704
       81      580     371.704
       81      582     371.704
       81      584     371.704
       81      586     371.704
       81      588     371.704
       81      590     371.704
       81      592     371.704
       81      594     371.704
       81      596     371.704
       81      598     371.704
       81      600     371.704
       81      602     371.704
       81      604     371.704
       81      606     371.704
       81      608     371.704
       81      610     371.704
       81      612     371.704
       81      614     371.704
       81      616     371.704
       81      618     371.704
       81      620     371.704
       81      622     371.704
       81      624     371.704
       81      626     371.704
       81      628     371.704
       81      630     371.704
       81      632     371.704
       81      634     371.704
       81      636     371.704
       81      638     371.704
       81      640     371.704
       81      642     371.704
       81      644     371.704
       81      646     371.704
       81      648     371.704
       81      650     371.704
       81      652     371.704
       81      654     371.704
       81      656     371.704
       81      658     371.704
       81      660     371.704
       81      662     371.704
       81      664     371.704
       81      666     371.704
       81      668     371.704
       81      670     371.704
       81      672     371.704
       81      674     371.704
       81      676     371.704
       81      678     371.704
       81      680     371.704
       81      682     371.704
       81      684     371.704
       81      686     371.704
       81      688     371.704
       81      690     371.704
       81      692     371.704
       81      694     371.704
       81      696     371.704
       81      698     371.704
       81      700     371.704
       81      702     371.704
       81      704     371.704
       81      706     371.704
       81      708     371.704
       81      710     371.704
       81      712     371.704
       81      714     371.704
       81      716     371.704
       81      718     371.704
       81      720     371.704
       81      722     371.704
       81      724     371.704
       81      726     371.704
       81      728     371.704
       81      730     371.704
       81      732     371.704
       81      734     371.704
       81      736     371.704
       81      738     371.704
       81      740     371.704
       81      742     371.704
       81      744     371.704
       81      746     371.704
       81      748     371.704
       81      750     371.704
       81      752     371.704
       81      754     371.704
       81      756     371.704
       81      758     371.704
       81      760     371.704
       81      762     371.704
       81      764     371.704
       81      766     371.704
       81      768     371.704
       81      770     371.704
       81      772     371.704
       81      774     371.704
       81      776     371.704
       81      778     371.704
       81      780     371.704
       81      782     371.704
       81      784     371.704
       81      786     371.704
       81      788     371.704
       81      790     371.704
       81      792     371.704
       81      794     371.704
       81      796     371.704
       81      798     371.704
       81      800     371.704
       81      802     371.704
       81      804     371.704
       81      806     371.704
       81      808     371.704
       81      810     371.704
       81      812     371.704
       81      814     371.704
       81      816     371.704
       81      818     371.704
       81      820     371.704
       81      822     371.704
       81      824     371.704
       81      826     371.704
       81      828     371.704
       81      830     371.704
       81      832     371.704
       81      834     371.704
       81      836     371.704
       81      838     371.704
       81      840     371.704
       81      842     371.704
       81      844     371.704
       81      846     371.704
       81      848     371.704
       81      850     371.704
       81      852     371.704
       81      854     371.704
       81      856     371.704
       81      858     371.704
       81      860     371.704
       81      862     371.704
       81      864     371.704
       81      866     371.704
       81      868     371.704
       81      870     371.704
       81      872     371.704
       81      874     371.704
       81      876     371.704
       81      878     371.704
       81      880     371.704
       81      882     371.704
       81      884     371.704
       81      886     371.704
       81      888     371.704
       81      890     371.704
       81      892     371.704
       81      894     371.704
       81      896     371.704
       81      898     371.704
       81      900     371.704
       81      902     371.704
       81      904     371.704
       81      906     371.704
       81      908     371.704
       81      910     371.704
       81      912     371.704
       81      914     371.704
       81      916     371.704
       81      918     371.704
       81      920     371.704
       81      922     371.704
       81      924     371.704
       81      926     371.704
       81      928     371.704
       81      930     371.704
       81      932     371.704
       81      934     371.704
       81      936     371.704
       81      938     371.704
       81      940     371.704
       81      942     371.704
       81      944     371.704
       81      946     371.704
       81      948     371.704
       81      950     371.704
       81      952     371.704
       81      954     371.704
       81      956     371.704
       81      958     371.704
       81      960     371.704
       81      962     371.704
       81      964     371.704
       81      966     371.704
       81      968     371.704
       81      970     371.704
       81      972     371.704
       81      974     371.704
       81      976     371.704
       81      978     371.704
       81      980     371.704
       81      982     371.704
       81      984     371.704
       81      986     371.704
       81      988     371.704
       81      990     371.704
       81      992     371.704
       81      994     371.704
       81      996     371.704
       81      998     371.704
       83      232     374.880
       83      234     374.880
       83      236     374.880
       83      238     374.880
       83      240     374.880
       83      242     374.880
       83      244     374.880
       83      246     374.880
       83      248     374.880
       83      250     374.880
       83      252     374.880
       83      254     374.880
       83      256     374.880
       83      258     374.880
       83      260     374.880
       83      262     374.880
       83      264     374.880
       83      266     374.880
       83      270     374.880
       83      274     374.880
       83      278     374.880
       83      280     374.880
       83      282     374.880
       83      284     374.880
       83      286     374.880
       83      288     374.880
       83      292     374.880
       83      294     374.880
       83      300     374.880
       83      302     374.880
       83      304     374.880
       83      306     374.880
       83      312     374.880
       83      314     374.880
       83      316     374.880
       83      318     374.880
       83      320     374.880
       83      330     374.880
       83      332     374.880
       83      334     374.880
       83      336     374.880
       83      338     374.880
       83      340     374.880
       83      342     374.880
       83      344     374.880
       83      346     374.880
       83      348     374.880
       83      350     374.880
       83      352     374.880
       83      354     374.880
       83      356     374.880
       83      358     374.880
       83      360     374.880
       83      362     374.880
       83      364     374.880
       83      366     374.880
       83      368     374.880
       83      370     374.880
       83      372     374.880
       83      374     374.880
       83      376     374.880
       83      378     374.880
       83      380     374.880
       83      382     374.880
       83      384     374.880
       83      386     374.880
       83      388     374.880
       83      390     374.880
       83      392     374.880
       83      394     374.880
       83      396     374.880
       83      398     374.880
       83      400     374.880
       83      402     374.880
       83      404     374.880
       83      406     374.880
       83      408     374.880
       83      410     374.880
       83      412     374.880
       83      414     374.880
       83      416     374.880
       83      418     374.880
       83      420     374.880
       83      422     374.880
       83      424     374.880
       83      426     374.880
       83      428     374.880
       83      430     374.880
       83      432     374.880
       83      434     374.880
       83      436     374.880
       83      438     374.880
       83      440     374.880
       83      442     374.880
       83      444     374.880
       83      446     374.880
       83      448     374.880
       83      450     374.880
       83      452     374.880
       83      454     374.880
       83      456     374.880
       83      458     374.880
       83      460     374.880
       83      462     374.880
       83      464     374.880
       83      466     374.880
       83      468     374.880
       83      470     374.880
       83      472     374.880
       83      474     374.880
       83      476     374.880
       83      478     374.880
       83      480     374.880
       83      482     374.880
       83      484     374.880
       83      486     374.880
       83      488     374.880
       83      490     374.880
       83      492     374.880
       83      494     374.880
       83      496     374.880
       83      498     374.880
       83      500     374.880
       83      502     374.880
       83      504     374.880
       83      506     374.880
       83      508     374.880
       83      510     374.880
       83      512     374.880
       83      514     374.880
       83      516     374.880
       83      518     374.880
       83      520     374.880
       83      522     374.880
       83      524     374.880
       83      526     374.880
       83      528     374.880
       83      530     374.880
       83      532     374.880
       83      534     374.880
       83      536     374.880
       83      538     374.880
       83      540     374.880
       83      542     374.880
       83      544     374.880
       83      546     374.880
       83      548     374.880
       83      550     374.880
       83      552     374.880
       83      554     374.880
       83      556     374.880
       83      558     374.880
       83      560     374.880
       83      562     374.880
       83      564     374.880
       83      566     374.880
       83      568     374.880
       83      570     374.880
       83      572     374.880
       83      574     374.880
       83      576     374.880
       83      578     374.880
       83      580     374.880
       83      582     374.880
       83      584     374.880
       83      586     374.880
       83      588     374.880
       83      590     374.880
       83      592     374.880
       83      594     374.880
       83      596     374.880
       83      598     374.880
       83      600     374.880
       83      602     374.880
       83      604     374.880
       83      606     374.880
       83      608     374.880
       83      610     374.880
       83      612     374.880
       83      614     374.880
       83      616     374.880
       83      618     374.880
       83      620     374.880
       83      622     374.880
       83      624     374.880
       83      626     374.880
       83      628     374.880
       83      630     374.880
       83      632     374.880
       83      634     374.880
       83      636     374.880
       83      638     374.880
       83      640     374.880
       83      642     374.880
       83      644     374.880
       83      646     374.880
       83      648     374.880
       83      650     374.880
       83      652     374.880
       83      654     374.880
       83      656     374.880
       83      658     374.880
       83      660     374.880
       83      662     374.880
       83      664     374.880
       83      666     374.880
       83      668     374.880
       83      670     374.880
       83      672     374.880
       83      674     374.880
       83      676     374.880
       83      678     374.880
       83      680     374.880
       83      682     374.880
       83      684     374.880
       83      686     374.880
       83      688     374.880
       83      690     374.880
       83      692     374.880
       83      694     374.880
       83      696     374.880
       83      698     374.880
       83      700     374.880
       83      702     374.880
       83      704     374.880
       83      706     374.880
       83      708     374.880
       83      710     374.880
       83      712     374.880
       83      714     374.880
       83      716     374.880
       83      718     374.880
       83      720     374.880
       83      722     374.880
       83      724     374.880
       83      726     374.880
       83      728     374.880
       83      730     374.880
       83      732     374.880
       83      734     374.880
       83      736     374.880
       83      738     374.880
       83      740     374.880
       83      742     374.880
       83      744     374.880
       83      746     374.880
       83      748     374.880
       83      750     374.880
       83      752     374.880
       83      754     374.880
       83      756     374.880
       83      758     374.880
       83      760     374.880
       83      762     374.880
       83      764     374.880
       83      766     374.880
       83      768     374.880
       83      770     374.880
       83      772     374.880
       83      774     374.880
       83      776     374.880
       83      778     374.880
       83      780     374.880
       83      782     374.880
       83      784     374.880
       83      786     374.880
       83      788     374.880
       83      790     374.880
       83      792     374.880
       83      794     374.880
       83      796     374.880
       83      798     374.880
       83      800     374.880
       83      802     374.880
       83      804     374.880
       83      806     374.880
       83      808     374.880
       83      810     374.880
       83      812     374.880
       83      814     374.880
       83      816     374.880
       83      818     374.880
       83      820     374.880
       83      822     374.880
       83      824     374.880
       83      826     374.880
       83      828     374.880
       83      830     374.880
       83      832     374.880
       83      834     374.880
       83      836     374.880
       83      838     374.880
       83      840     374.880
       83      842     374.880
       83      844     374.880
       83      846     374.880
       83      848     374.880
       83      850     374.880
       83      852     374.880
       83      854     374.880
       83      856     374.880
       83      858     374.880
       83      860     374.880
       83      862     374.880
       83      864     374.880
       83      866     374.880
       83      868     374.880
       83      870     374.880
       83      872     374.880
       83      874     374.880
       83      876     374.880
       83      878     374.880
       83      880     374.880
       83      882     374.880
       83      884     374.880
       83      886     374.880
       83      888     374.880
       83      890     374.880
       83      892     374.880
       83      894     374.880
       83      896     374.880
       83      898     374.880
       83      900     374.880
       83      902     374.880
       83      904     374.880
       83      906     374.880
       83      908     374.880
       83      910     374.880
       83      912     374.880
       83      914     374.880
       83      916     374.880
       83      918     374.880
       83      920     374.880
       83      922     374.880
       83      924     374.880
       83      926     374.880
       83      928     374.880
       83      930     374.880
       83      932     374.880
       83      934     374.880
       83      936     374.880
       83      938     374.880
       83      940     374.880
       83      942     374.880
       83      944     374.880
       83      946     374.880
       83      948     374.880
       83      950     374.880
       83      952     374.880
       83      954     374.880
       83      956     374.880
       83      958     374.880
       83      960     374.880
       83      962     374.880
       83      964     374.880
       83      966     374.880
       83      968     374.880
       83      970     374.880
       83      972     374.880
       83      974     374.880
       83      976     374.880
       83      978     374.880
       83      980     374.880
       83      982     374.880
       83      984     374.880
       83      986     374.880
       83      988     374.880
       83      990     374.880
       83      992     374.880
       83      994     374.880
       83      996     374.880
       83      998     374.880
       85      230     378.056
       85      232     378.056
       85      234     378.056
       85      236     378.056
       85      238     378.056
       85      240     378.056
       85      242     378.056
       85      244     378.056
       85      246     378.056
       85      250     378.056
       85      252     378.056
       85      256     378.056
       85      258     378.056
       85      260     378.056
       85      262     378.056
       85      264     378.056
       85      266     378.056
       85      268     378.056
       85      270     378.056
       85      272     378.056
       85      274     378.056
       85      278     378.056
       85      280     378.056
       85      284     378.056
       85      286     378.056
       85      288     378.056
       85      290     378.056
       85      294     378.056
       85      296     378.056
       85      298     378.056
       85      304     378.056
       85      306     378.056
       85      308     378.056
       85      314     378.056
       85      316     378.056
       85      320     378.056
       85      322     378.056
       85      324     378.056
       85      326     378.056
       85      328     378.056
       85      330     378.056
       85      332     378.056
       85      334     378.056
       85      336     378.056
       85      338     378.056
       85      340     378.056
       85      342     378.056
       85      344     378.056
       85      346     378.056
       85      348     378.056
       85      350     378.056
       85      352     378.056
       85      354     378.056
       85      356     378.056
       85      358     378.056
       85      360     378.056
       85      362     378.056
       85      364     378.056
       85      366     378.056
       85      368     378.056
       85      370     378.056
       85      372     378.056
       85      374     378.056
       85      376     378.056
       85      378     378.056
       85      380     378.056
       85      382     378.056
       85      384     378.056
       85      386     378.056
       85      388     378.056
       85      390     378.056
       85      392     378.056
       85      394     378.056
       85      396     378.056
       85      398     378.056
       85      400     378.056
       85      402     378.056
       85      404     378.056
       85      406     378.056
       85      408     378.056
       85      410     378.056
       85      412     378.056
       85      414     378.056
       85      416     378.056
       85      418     378.056
       85      420     378.056
       85      422     378.056
       85      424     378.056
       85      426     378.056
       85      428     378.056
       85      430     378.056
       85      432     378.056
       85      434     378.056
       85      436     378.056
       85      438     378.056
       85      440     378.056
       85      442     378.056
       85      444     378.056
       85      446     378.056
       85      448     378.056
       85      450     378.056
       85      452     378.056
       85      454     378.056
       85      456     378.056
       85      458     378.056
       85      460     378.056
       85      462     378.056
       85      464     378.056
       85      466     378.056
       85      468     378.056
       85      470     378.056
       85      472     378.056
       85      474     378.056
       85      476     378.056
       85      478     378.056
       85      480     378.056
       85      482     378.056
       85      484     378.056
       85      486     378.056
       85      488     378.056
       85      490     378.056
       85      492     378.056
       85      494     378.056
       85      496     378.056
       85      498     378.056
       85      500     378.056
       85      502     378.056
       85      504     378.056
       85      506     378.056
       85      508     378.056
       85      510     378.056
       85      512     378.056
       85      514     378.056
       85      516     378.056
       85      518     378.056
       85      520     378.056
       85      522     378.056
       85      524     378.056
       85      526     378.056
       85      528     378.056
       85      530     378.056
       85      532     378.056
       85      534     378.056
       85      536     378.056
       85      538     378.056
       85      540     378.056
       85      542     378.056
       85      544     378.056
       85      546     378.056
       85      548     378.056
       85      550     378.056
       85      552     378.056
       85      554     378.056
       85      556     378.056
       85      558     378.056
       85      560     378.056
       85      562     378.056
       85      564     378.056
       85      566     378.056
       85      568     378.056
       85      570     378.056
       85      572     378.056
       85      574     378.056
       85      576     378.056
       85      578     378.056
       85      580     378.056
       85      582     378.056
       85      584     378.056
       85      586     378.056
       85      588     378.056
       85      590     378.056
       85      592     378.056
       85      594     378.056
       85      596     378.056
       85      598     378.056
       85      600     378.056
       85      602     378.056
       85      604     378.056
       85      606     378.056
       85      608     378.056
       85      610     378.056
       85      612     378.056
       85      614     378.056
       85      616     378.056
       85      618     378.056
       85      620     378.056
       85      622     378.056
       85      624     378.056
       85      626     378.056
       85      628     378.056
       85      630     378.056
       85      632     378.056
       85      634     378.056
       85      636     378.056
       85      638     378.056
       85      640     378.056
       85      642     378.056
       85      644     378.056
       85      646     378.056
       85      648     378.056
       85      650     378.056
       85      652     378.056
       85      654     378.056
       85      656     378.056
       85      658     378.056
       85      660     378.056
       85      662     378.056
       85      664     378.056
       85      666     378.056
       85      668     378.056
       85      670     378.056
       85      672     378.056
       85      674     378.056
       85      676     378.056
       85      678     378.056
       85      680     378.056
       85      682     378.056
       85      684     378.056
       85      686     378.056
       85      688     378.056
       85      690     378.056
       85      692     378.056
       85      694     378.056
       85      696     378.056
       85      698     378.056
       85      700     378.056
       85      702     378.056
       85      704     378.056
       85      706     378.056
       85      708     378.056
       85      710     378.056
       85      712     378.056
       85      714     378.056
       85      716     378.056
       85      718     378.056
       85      720     378.056
       85      722     378.056
       85      724     378.056
       85      726     378.056
       85      728     378.056
       85      730     378.056
       85      732     378.056
       85      734     378.056
       85      736     378.056
       85      738     378.056
       85      740     378.056
       85      742     378.056
       85      744     378.056
       85      746     378.056
       85      748     378.056
       85      750     378.056
       85      752     378.056
       85      754     378.056
       85      756     378.056
       85      758     378.056
       85      760     378.056
       85      762     378.056
       85      764     378.056
       85      766     378.056
       85      768     378.056
       85      770     378.056
       85      772     378.056
       85      774     378.056
       85      776     378.056
       85      778     378.056
       85      780     378.056
       85      782     378.056
       85      784     378.056
       85      786     378.056
       85      788     378.056
       85      790     378.056
       85      792     378.056
       85      794     378.056
       85      796     378.056
       85      798     378.056
       85      800     378.056
       85      802     378.056
       85      804     378.056
       85      806     378.056
       85      808     378.056
       85      810     378.056
       85      812     378.056
       85      814     378.056
       85      816     378.056
       85      818     378.056
       85      820     378.056
       85      822     378.056
       85      824     378.056
       85      826     378.056
       85      828     378.056
       85      830     378.056
       85      832     378.056
       85      834     378.056
       85      836     378.056
       85      838     378.056
       85      840     378.056
       85      842     378.056
       85      844     378.056
       85      846     378.056
       85      848     378.056
       85      850     378.056
       85      852     378.056
       85      854     378.056
       85      856     378.056
       85      858     378.056
       85      860     378.056
       85      862     378.056
       85      864     378.056
       85      866     378.056
       85      868     378.056
       85      870     378.056
       85      872     378.056
       85      874     378.056
       85      876     378.056
       85      878     378.056
       85      880     378.056
       85      882     378.056
       85      884     378.056
       85      886     378.056
       85      888     378.056
       85      890     378.056
       85      892     378.056
       85      894     378.056
       85      896     378.056
       85      898     378.056
       85      900     378.056
       85      902     378.056
       85      904     378.056
       85      906     378.056
       85      908     378.056
       85      910     378.056
       85      912     378.056
       85      914     378.056
       85      916     378.056
       85      918     378.056
       85      920     378.056
       85      922     378.056
       85      924     378.056
       85      926     378.056
       85      928     378.056
       85      930     378.056
       85      932     378.056
       85      934     378.056
       85      936     378.056
       85      938     378.056
       85      940     378.056
       85      942     378.056
       85      944     378.056
       85      946     378.056
       85      948     378.056
       85      950     378.056
       85      952     378.056
       85      954     378.056
       85      956     378.056
       85      958     378.056
       85      960     378.056
       85      962     378.056
       85      964     378.056
       85      966     378.056
       85      968     378.056
       85      970     378.056
       85      972     378.056
       85      974     378.056
       85      976     378.056
       85      978     378.056
       85      980     378.056
       85      982     378.056
       85      984     378.056
       85      986     378.056
       85      988     378.056
       85      990     378.056
       85      992     378.056
       85      994     378.056
       85      996     378.056
       85      998     378.056
       87      228     381.198
       87      232     381.198
       87      238     381.198
       87      240     381.198
       87      242     381.198
       87      244     381.198
       87      246     381.198
       87      250     381.198
       87      252     381.198
       87      254     381.198
       87      256     381.198
       87      260     381.198
       87      262     381.198
       87      264     381.198
       87      266     381.198
       87      270     381.198
       87      274     381.198
       87      280     381.198
       87      282     381.198
       87      284     381.198
       87      286     381.198
       87      288     381.198
       87      294     381.198
       87      296     381.198
       87      298     381.198
       87      302     381.198
       87      304     381.198
       87      306     381.198
       87      308     381.198
       87      310     381.198
       87      312     381.198
       87      316     381.198
       87      318     381.198
       87      320     381.198
       87      322     381.198
       87      324     381.198
       87      326     381.198
       87      328     381.198
       87      330     381.198
       87      332     381.198
       87      334     381.198
       87      336     381.198
       87      338     381.198
       87      340     381.198
       87      342     381.198
       87      344     381.198
       87      346     381.198
       87      348     381.198
       87      350     381.198
       87      352     381.198
       87      354     381.198
       87      356     381.198
       87      358     381.198
       87      360     381.198
       87      362     381.198
       87      364     381.198
       87      366     381.198
       87      368     381.198
       87      370     381.198
       87      372     381.198
       87      374     381.198
       87      376     381.198
       87      378     381.198
       87      380     381.198
       87      382     381.198
       87      384     381.198
       87      386     381.198
       87      388     381.198
       87      390     381.198
       87      392     381.198
       87      394     381.198
       87      396     381.198
       87      398     381.198
       87      400     381.198
       87      402     381.198
       87      404     381.198
       87      406     381.198
       87      408     381.198
       87      410     381.198
       87      412     381.198
       87      414     381.198
       87      416     381.198
       87      418     381.198
       87      420     381.198
       87      422     381.198
       87      424     381.198
       87      426     381.198
       87      428     381.198
       87      430     381.198
       87      432     381.198
       87      434     381.198
       87      436     381.198
       87      438     381.198
       87      440     381.198
       87      442     381.198
       87      444     381.198
       87      446     381.198
       87      448     381.198
       87      450     381.198
       87      452     381.198
       87      454     381.198
       87      456     381.198
       87      458     381.198
       87      460     381.198
       87      462     381.198
       87      464     381.198
       87      466     381.198
       87      468     381.198
       87      470     381.198
       87      472     381.198
       87      474     381.198
       87      476     381.198
       87      478     381.198
       87      480     381.198
       87      482     381.198
       87      484     381.198
       87      486     381.198
       87      488     381.198
       87      490     381.198
       87      492     381.198
       87      494     381.198
       87      496     381.198
       87      498     381.198
       87      500     381.198
       87      502     381.198
       87      504     381.198
       87      506     381.198
       87      508     381.198
       87      510     381.198
       87      512     381.198
       87      514     381.198
       87      516     381.198
       87      518     381.198
       87      520     381.198
       87      522     381.198
       87      524     381.198
       87      526     381.198
       87      528     381.198
       87      530     381.198
       87      532     381.198
       87      534     381.198
       87      536     381.198
       87      538     381.198
       87      540     381.198
       87      542     381.198
       87      544     381.198
       87      546     381.198
       87      548     381.198
       87      550     381.198
       87      552     381.198
       87      554     381.198
       87      556     381.198
       87      558     381.198
       87      560     381.198
       87      562     381.198
       87      564     381.198
       87      566     381.198
       87      568     381.198
       87      570     381.198
       87      572     381.198
       87      574     381.198
       87      576     381.198
       87      578     381.198
       87      580     381.198
       87      582     381.198
       87      584     381.198
       87      586     381.198
       87      588     381.198
       87      590     381.198
       87      592     381.198
       87      594     381.198
       87      596     381.198
       87      598     381.198
       87      600     381.198
       87      602     381.198
       87      604     381.198
       87      606     381.198
       87      608     381.198
       87      610     381.198
       87      612     381.198
       87      614     381.198
       87      616     381.198
       87      618     381.198
       87      620     381.198
       87      622     381.198
       87      624     381.198
       87      626     381.198
       87      628     381.198
       87      630     381.198
       87      632     381.198
       87      634     381.198
       87      636     381.198
       87      638     381.198
       87      640     381.198
       87      642     381.198
       87      644     381.198
       87      646     381.198
       87      648     381.198
       87      650     381.198
       87      652     381.198
       87      654     381.198
       87      656     381.198
       87      658     381.198
       87      660     381.198
       87      662     381.198
       87      664     381.198
       87      666     381.198
       87      668     381.198
       87      670     381.198
       87      672     381.198
       87      674     381.198
       87      676     381.198
       87      678     381.198
       87      680     381.198
       87      682     381.198
       87      684     381.198
       87      686     381.198
       87      688     381.198
       87      690     381.198
       87      692     381.198
       87      694     381.198
       87      696     381.198
       87      698     381.198
       87      700     381.198
       87      702     381.198
       87      704     381.198
       87      706     381.198
       87      708     381.198
       87      710     381.198
       87      712     381.198
       87      714     381.198
       87      716     381.198
       87      718     381.198
       87      720     381.198
       87      722     381.198
       87      724     381.198
       87      726     381.198
       87      728     381.198
       87      730     381.198
       87      732     381.198
       87      734     381.198
       87      736     381.198
       87      738     381.198
       87      740     381.198
       87      742     381.198
       87      744     381.198
       87      746     381.198
       87      748     381.198
       87      750     381.198
       87      752     381.198
       87      754     381.198
       87      756     381.198
       87      758     381.198
       87      760     381.198
       87      762     381.198
       87      764     381.198
       87      766     381.198
       87      768     381.198
       87      770     381.198
       87      772     381.198
       87      774     381.198
       87      776     381.198
       87      778     381.198
       87      780     381.198
       87      782     381.198
       87      784     381.198
       87      786     381.198
       87      788     381.198
       87      790     381.198
       87      792     381.198
       87      794     381.198
       87      796     381.198
       87      798     381.198
       87      800     381.198
       87      802     381.198
       87      804     381.198
       87      806     381.198
       87      808     381.198
       87      810     381.198
       87      812     381.198
       87      814     381.198
       87      816     381.198
       87      818     381.198
       87      820     381.198
       87      822     381.198
       87      824     381.198
       87      826     381.198
       87      828     381.198
       87      830     381.198
       87      832     381.198
       87      834     381.198
       87      836     381.198
       87      838     381.198
       87      840     381.198
       87      842     381.198
       87      844     381.198
       87      846     381.198
       87      848     381.198
       87      850     381.198
       87      852     381.198
       87      854     381.198
       87      856     381.198
       87      858     381.198
       87      860     381.198
       87      862     381.198
       87      864     381.198
       87      866     381.198
       87      868     381.198
       87      870     381.198
       87      872     381.198
       87      874     381.198
       87      876     381.198
       87      878     381.198
       87      880     381.198
       87      882     381.198
       87      884     381.198
       87      886     381.198
       87      888     381.198
       87      890     381.198
       87      892     381.198
       87      894     381.198
       87      896     381.198
       87      898     381.198
       87      900     381.198
       87      902     381.198
       87      904     381.198
       87      906     381.198
       87      908     381.198
       87      910     381.198
       87      912     381.198
       87      914     381.198
       87      916     381.198
       87      918     381.198
       87      920     381.198
       87      922     381.198
       87      924     381.198
       87      926     381.198
       87      928     381.198
       87      930     381.198
       87      932     381.198
       87      934     381.198
       87      936     381.198
       87      938     381.198
       87      940     381.198
       87      942     381.198
       87      944     381.198
       87      946     381.198
       87      948     381.198
       87      950     381.198
       87      952     381.198
       87      954     381.198
       87      956     381.198
       87      958     381.198
       87      960     381.198
       87      962     381.198
       87      964     381.198
       87      966     381.198
       87      968     381.198
       87      970     381.198
       87      972     381.198
       87      974     381.198
       87      976     381.198
       87      978     381.198
       87      980     381.198
       87      982     381.198
       87      984     381.198
       87      986     381.198
       87      988     381.198
       87      990     381.198
       87      992     381.198
       87      994     381.198
       87      996     381.198
       87      998     381.198
       89      226     384.297
       89      228     384.297
       89      232     384.297
       89      234     384.297
       89      236     384.297
       89      240     384.297
       89      242     384.297
       89      244     384.297
       89      250     384.297
       89      254     384.297
       89      258     384.297
       89      260     384.297
       89      262     384.297
       89      264     384.297
       89      266     384.297
       89      268     384.297
       89      272     384.297
       89      274     384.297
       89      278     384.297
       89      280     384.297
       89      282     384.297
       89      286     384.297
       89      288     384.297
       89      296     384.297
       89      304     384.297
       89      308     384.297
       89      310     384.297
       89      312     384.297
       89      314     384.297
       89      318     384.297
       89      320     384.297
       89      322     384.297
       89      324     384.297
       89      326     384.297
       89      328     384.297
       89      330     384.297
       89      332     384.297
       89      334     384.297
       89      336     384.297
       89      338     384.297
       89      340     384.297
       89      342     384.297
       89      344     384.297
       89      346     384.297
       89      348     384.297
       89      350     384.297
       89      352     384.297
       89      354     384.297
       89      356     384.297
       89      358     384.297
       89      360     384.297
       89      362     384.297
       89      364     384.297
       89      366     384.297
       89      368     384.297
       89      370     384.297
       89      372     384.297
       89      374     384.297
       89      376     384.297
       89      378     384.297
       89      380     384.297
       89      382     384.297
       89      384     384.297
       89      386     384.297
       89      388     384.297
       89      390     384.297
       89      392     384.297
       89      394     384.297
       89      396     384.297
       89      398     384.297
       89      400     384.297
       89      402     384.297
       89      404     384.297
       89      406     384.297
       89      408     384.297
       89      410     384.297
       89      412     384.297
       89      414     384.297
       89      416     384.297
       89      418     384.297
       89      420     384.297
       89      422     384.297
       89      424     384.297
       89      426     384.297
       89      428     384.297
       89      430     384.297
       89      432     384.297
       89      434     384.297
       89      436     384.297
       89      438     384.297
       89      440     384.297
       89      442     384.297
       89      444     384.297
       89      446     384.297
       89      448     384.297
       89      450     384.297
       89      452     384.297
       89      454     384.297
       89      456     384.297
       89      458     384.297
       89      460     384.297
       89      462     384.297
       89      464     384.297
       89      466     384.297
       89      468     384.297
       89      470     384.297
       89      472     384.297
       89      474     384.297
       89      476     384.297
       89      478     384.297
       89      480     384.297
       89      482     384.297
       89      484     384.297
       89      486     384.297
       89      488     384.297
       89      490     384.297
       89      492     384.297
       89      494     384.297
       89      496     384.297
       89      498     384.297
       89      500     384.297
       89      502     384.297
       89      504     384.297
       89      506     384.297
       89      508     384.297
       89      510     384.297
       89      512     384.297
       89      514     384.297
       89      516     384.297
       89      518     384.297
       89      520     384.297
       89      522     384.297
       89      524     384.297
       89      526     384.297
       89      528     384.297
       89      530     384.297
       89      532     384.297
       89      534     384.297
       89      536     384.297
       89      538     384.297
       89      540     384.297
       89      542     384.297
       89      544     384.297
       89      546     384.297
       89      548     384.297
       89      550     384.297
       89      552     384.297
       89      554     384.297
       89      556     384.297
       89      558     384.297
       89      560     384.297
       89      562     384.297
       89      564     384.297
       89      566     384.297
       89      568     384.297
       89      570     384.297
       89      572     384.297
       89      574     384.297
       89      576     384.297
       89      578     384.297
       89      580     384.297
       89      582     384.297
       89      584     384.297
       89      586     384.297
       89      588     384.297
       89      590     384.297
       89      592     384.297
       89      594     384.297
       89      596     384.297
       89      598     384.297
       89      600     384.297
       89      602     384.297
       89      604     384.297
       89      606     384.297
       89      608     384.297
       89      610     384.297
       89      612     384.297
       89      614     384.297
       89      616     384.297
       89      618     384.297
       89      620     384.297
       89      622     384.297
       89      624     384.297
       89      626     384.297
       89      628     384.297
       89      630     384.297
       89      632     384.297
       89      634     384.297
       89      636     384.297
       89      638     384.297
       89      640     384.297
       89      642     384.297
       89      644     384.297
       89      646     384.297
       89      648     384.297
       89      650     384.297
       89      652     384.297
       89      654     384.297
       89      656     384.297
       89      658     384.297
       89      660     384.297
       89      662     384.297
       89      664     384.297
       89      666     384.297
       89      668     384.297
       89      670     384.297
       89      672     384.297
       89      674     384.297
       89      676     384.297
       89      678     384.297
       89      680     384.297
       89      682     384.297
       89      684     384.297
       89      686     384.297
       89      688     384.297
       89      690     384.297
       89      692     384.297
       89      694     384.297
       89      696     384.297
       89      698     384.297
       89      700     384.297
       89      702     384.297
       89      704     384.297
       89      706     384.297
       89      708     384.297
       89      710     384.297
       89      712     384.297
       89      714     384.297
       89      716     384.297
       89      718     384.297
       89      720     384.297
       89      722     384.297
       89      724     384.297
       89      726     384.297
       89      728     384.297
       89      730     384.297
       89      732     384.297
       89      734     384.297
       89      736     384.297
       89      738     384.297
       89      740     384.297
       89      742     384.297
       89      744     384.297
       89      746     384.297
       89      748     384.297
       89      750     384.297
       89      752     384.297
       89      754     384.297
       89      756     384.297
       89      758     384.297
       89      760     384.297
       89      762     384.297
       89      764     384.297
       89      766     384.297
       89      768     384.297
       89      770     384.297
       89      772     384.297
       89      774     384.297
       89      776     384.297
       89      778     384.297
       89      780     384.297
       89      782     384.297
       89      784     384.297
       89      786     384.297
       89      788     384.297
       89      790     384.297
       89      792     384.297
       89      794     384.297
       89      796     384.297
       89      798     384.297
       89      800     384.297
       89      802     384.297
       89      804     384.297
       89      806     384.297
       89      808     384.297
       89      810     384.297
       89      812     384.297
       89      814     384.297
       89      816     384.297
       89      818     384.297
       89      820     384.297
       89      822     384.297
       89      824     384.297
       89      826     384.297
       89      828     384.297
       89      830     384.297
       89      832     384.297
       89      834     384.297
       89      836     384.297
       89      838     384.297
       89      840     384.297
       89      842     384.297
       89      844     384.297
       89      846     384.297
       89      848     384.297
       89      850     384.297
       89      852     384.297
       89      854     384.297
       89      856     384.297
       89      858     384.297
       89      860     384.297
       89      862     384.297
       89      864     384.297
       89      866     384.297
       89      868     384.297
       89      870     384.297
       89      872     384.297
       89      874     384.297
       89      876     384.297
       89      878     384.297
       89      880     384.297
       89      882     384.297
       89      884     384.297
       89      886     384.297
       89      888     384.297
       89      890     384.297
       89      892     384.297
       89      894     384.297
       89      896     384.297
       89      898     384.297
       89      900     384.297
       89      902     384.297
       89      904     384.297
       89      906     384.297
       89      908     384.297
       89      910     384.297
       89      912     384.297
       89      914     384.297
       89      916     384.297
       89      918     384.297
       89      920     384.297
       89      922     384.297
       89      924     384.297
       89      926     384.297
       89      928     384.297
       89      930     384.297
       89      932     384.297
       89      934     384.297
       89      936     384.297
       89      938     384.297
       89      940     384.297
       89      942     384.297
       89      944     384.297
       89      946     384.297
       89      948     384.297
       89      950     384.297
       89      952     384.297
       89      954     384.297
       89      956     384.297
       89      958     384.297
       89      960     384.297
       89      962     384.297
       89      964     384.297
       89      966     384.297
       89      968     384.297
       89      970     384.297
       89      972     384.297
       89      974     384.297
       89      976     384.297
       89      978     384.297
       89      980     384.297
       89      982     384.297
       89      984     384.297
       89      986     384.297
       89      988     384.297
       89      990     384.297
       89      992     384.297
       89      994     384.297
       89      996     384.297
       89      998     384.297
       91      226     387.397
       91      228     387.397
       91      234     387.397
       91      236     387.397
       91      240     387.397
       91      242     387.397
       91      246     387.397
       91      248     387.397
       91      250     387.397
       91      254     387.397
       91      256     387.397
       91      258     387.397
       91      260     387.397
       91      262     387.397
       91      268     387.397
       91      272     387.397
       91      274     387.397
       91      280     387.397
       91      288     387.397
       91      292     387.397
       91      294     387.397
       91      296     387.397
       91      298     387.397
       91      300     387.397
       91      302     387.397
       91      306     387.397
       91      308     387.397
       91      310     387.397
       91      312     387.397
       91      314     387.397
       91      316     387.397
       91      318     387.397
       91      320     387.397
       91      322     387.397
       91      324     387.397
       91      326     387.397
       91      328     387.397
       91      330     387.397
       91      332     387.397
       91      334     387.397
       91      336     387.397
       91      338     387.397
       91      340     387.397
       91      342     387.397
       91      344     387.397
       91      346     387.397
       91      348     387.397
       91      350     387.397
       91      352     387.397
       91      354     387.397
       91      356     387.397
       91      358     387.397
       91      360     387.397
       91      362     387.397
       91      364     387.397
       91      366     387.397
       91      368     387.397
       91      370     387.397
       91      372     387.397
       91      374     387.397
       91      376     387.397
       91      378     387.397
       91      380     387.397
       91      382     387.397
       91      384     387.397
       91      386     387.397
       91      388     387.397
       91      390     387.397
       91      392     387.397
       91      394     387.397
       91      396     387.397
       91      398     387.397
       91      400     387.397
       91      402     387.397
       91      404     387.397
       91      406     387.397
       91      408     387.397
       91      410     387.397
       91      412     387.397
       91      414     387.397
       91      416     387.397
       91      418     387.397
       91      420     387.397
       91      422     387.397
       91      424     387.397
       91      426     387.397
       91      428     387.397
       91      430     387.397
       91      432     387.397
       91      434     387.397
       91      436     387.397
       91      438     387.397
       91      440     387.397
       91      442     387.397
       91      444     387.397
       91      446     387.397
       91      448     387.397
       91      450     387.397
       91      452     387.397
       91      454     387.397
       91      456     387.397
       91      458     387.397
       91      460     387.397
       91      462     387.397
       91      464     387.397
       91      466     387.397
       91      468     387.397
       91      470     387.397
       91      472     387.397
       91      474     387.397
       91      476     387.397
       91      478     387.397
       91      480     387.397
       91      482     387.397
       91      484     387.397
       91      486     387.397
       91      488     387.397
       91      490     387.397
       91      492     387.397
       91      494     387.397
       91      496     387.397
       91      498     387.397
       91      500     387.397
       91      502     387.397
       91      504     387.397
       91      506     387.397
       91      508     387.397
       91      510     387.397
       91      512     387.397
       91      514     387.397
       91      516     387.397
       91      518     387.397
       91      520     387.397
       91      522     387.397
       91      524     387.397
       91      526     387.397
       91      528     387.397
       91      530     387.397
       91      532     387.397
       91      534     387.397
       91      536     387.397
       91      538     387.397
       91      540     387.397
       91      542     387.397
       91      544     387.397
       91      546     387.397
       91      548     387.397
       91      550     387.397
       91      552     387.397
       91      554     387.397
       91      556     387.397
       91      558     387.397
       91      560     387.397
       91      562     387.397
       91      564     387.397
       91      566     387.397
       91      568     387.397
       91      570     387.397
       91      572     387.397
       91      574     387.397
       91      576     387.397
       91      578     387.397
       91      580     387.397
       91      582     387.397
       91      584     387.397
       91      586     387.397
       91      588     387.397
       91      590     387.397
       91      592     387.397
       91      594     387.397
       91      596     387.397
       91      598     387.397
       91      600     387.397
       91      602     387.397
       91      604     387.397
       91      606     387.397
       91      608     387.397
       91      610     387.397
       91      612     387.397
       91      614     387.397
       91      616     387.397
       91      618     387.397
       91      620     387.397
       91      622     387.397
       91      624     387.397
       91      626     387.397
       91      628     387.397
       91      630     387.397
       91      632     387.397
       91      634     387.397
       91      636     387.397
       91      638     387.397
       91      640     387.397
       91      642     387.397
       91      644     387.397
       91      646     387.397
       91      648     387.397
       91      650     387.397
       91      652     387.397
       91      654     387.397
       91      656     387.397
       91      658     387.397
       91      660     387.397
       91      662     387.397
       91      664     387.397
       91      666     387.397
       91      668     387.397
       91      670     387.397
       91      672     387.397
       91      674     387.397
       91      676     387.397
       91      678     387.397
       91      680     387.397
       91      682     387.397
       91      684     387.397
       91      686     387.397
       91      688     387.397
       91      690     387.397
       91      692     387.397
       91      694     387.397
       91      696     387.397
       91      698     387.397
       91      700     387.397
       91      702     387.397
       91      704     387.397
       91      706     387.397
       91      708     387.397
       91      710     387.397
       91      712     387.397
       91      714     387.397
       91      716     387.397
       91      718     387.397
       91      720     387.397
       91      722     387.397
       91      724     387.397
       91      726     387.397
       91      728     387.397
       91      730     387.397
       91      732     387.397
       91      734     387.397
       91      736     387.397
       91      738     387.397
       91      740     387.397
       91      742     387.397
       91      744     387.397
       91      746     387.397
       91      748     387.397
       91      750     387.397
       91      752     387.397
       91      754     387.397
       91      756     387.397
       91      758     387.397
       91      760     387.397
       91      762     387.397
       91      764     387.397
       91      766     387.397
       91      768     387.397
       91      770     387.397
       91      772     387.397
       91      774     387.397
       91      776     387.397
       91      778     387.397
       91      780     387.397
       91      782     387.397
       91      784     387.397
       91      786     387.397
       91      788     387.397
       91      790     387.397
       91      792     387.397
       91      794     387.397
       91      796     387.397
       91      798     387.397
       91      800     387.397
       91      802     387.397
       91      804     387.397
       91      806     387.397
       91      808     387.397
       91      810     387.397
       91      812     387.397
       91      814     387.397
       91      816     387.397
       91      818     387.397
       91      820     387.397
       91      822     387.397
       91      824     387.397
       91      826     387.397
       91      828     387.397
       91      830     387.397
       91      832     387.397
       91      834     387.397
       91      836     387.397
       91      838     387.397
       91      840     387.397
       91      842     387.397
       91      844     387.397
       91      846     387.397
       91      848     387.397
       91      850     387.397
       91      852     387.397
       91      854     387.397
       91      856     387.397
       91      858     387.397
       91      860     387.397
       91      862     387.397
       91      864     387.397
       91      866     387.397
       91      868     387.397
       91      870     387.397
       91      872     387.397
       91      874     387.397
       91      876     387.397
       91      878     387.397
       91      880     387.397
       91      882     387.397
       91      884     387.397
       91      886     387.397
       91      888     387.397
       91      890     387.397
       91      892     387.397
       91      894     387.397
       91      896     387.397
       91      898     387.397
       91      900     387.397
       91      902     387.397
       91      904     387.397
       91      906     387.397
       91      908     387.397
       91      910     387.397
       91      912     387.397
       91      914     387.397
       91      916     387.397
       91      918     387.397
       91      920     387.397
       91      922     387.397
       91      924     387.397
       91      926     387.397
       91      928     387.397
       91      930     387.397
       91      932     387.397
       91      934     387.397
       91      936     387.397
       91      938     387.397
       91      940     387.397
       91      942     387.397
       91      944     387.397
       91      946     387.397
       91      948     387.397
       91      950     387.397
       91      952     387.397
       91      954     387.397
       91      956     387.397
       91      958     387.397
       91      960     387.397
       91      962     387.397
       91      964     387.397
       91      966     387.397
       91      968     387.397
       91      970     387.397
       91      972     387.397
       91      974     387.397
       91      976     387.397
       91      978     387.397
       91      980     387.397
       91      982     387.397
       91      984     387.397
       91      986     387.397
       91      988     387.397
       91      990     387.397
       91      992     387.397
       91      994     387.397
       91      996     387.397
       91      998     387.397
       93      222     390.496
       93      228     390.496
       93      230     390.496
       93      232     390.496
       93      236     390.496
       93      240     390.496
       93      242     390.496
       93      244     390.496
       93      246     390.496
       93      248     390.496
       93      250     390.496
       93      252     390.496
       93      254     390.496
       93      256     390.496
       93      258     390.496
       93      260     390.496
       93      264     390.496
       93      268     390.496
       93      272     390.496
       93      274     390.496
       93      278     390.496
       93      280     390.496
       93      282     390.496
       93      284     390.496
       93      286     390.496
       93      288     390.496
       93      296     390.496
       93      298     390.496
       93      308     390.496
       93      310     390.496
       93      312     390.496
       93      314     390.496
       93      316     390.496
       93      318     390.496
       93      320     390.496
       93      322     390.496
       93      324     390.496
       93      326     390.496
       93      328     390.496
       93      330     390.496
       93      332     390.496
       93      334     390.496
       93      336     390.496
       93      338     390.496
       93      340     390.496
       93      342     390.496
       93      344     390.496
       93      346     390.496
       93      348     390.496
       93      350     390.496
       93      352     390.496
       93      354     390.496
       93      356     390.496
       93      358     390.496
       93      360     390.496
       93      362     390.496
       93      364     390.496
       93      366     390.496
       93      368     390.496
       93      370     390.496
       93      372     390.496
       93      374     390.496
       93      376     390.496
       93      378     390.496
       93      380     390.496
       93      382     390.496
       93      384     390.496
       93      386     390.496
       93      388     390.496
       93      390     390.496
       93      392     390.496
       93      394     390.496
       93      396     390.496
       93      398     390.496
       93      400     390.496
       93      402     390.496
       93      404     390.496
       93      406     390.496
       93      408     390.496
       93      410     390.496
       93      412     390.496
       93      414     390.496
       93      416     390.496
       93      418     390.496
       93      420     390.496
       93      422     390.496
       93      424     390.496
       93      426     390.496
       93      428     390.496
       93      430     390.496
       93      432     390.496
       93      434     390.496
       93      436     390.496
       93      438     390.496
       93      440     390.496
       93      442     390.496
       93      444     390.496
       93      446     390.496
       93      448     390.496
       93      450     390.496
       93      452     390.496
       93      454     390.496
       93      456     390.496
       93      458     390.496
       93      460     390.496
       93      462     390.496
       93      464     390.496
       93      466     390.496
       93      468     390.496
       93      470     390.496
       93      472     390.496
       93      474     390.496
       93      476     390.496
       93      478     390.496
       93      480     390.496
       93      482     390.496
       93      484     390.496
       93      486     390.496
       93      488     390.496
       93      490     390.496
       93      492     390.496
       93      494     390.496
       93      496     390.496
       93      498     390.496
       93      500     390.496
       93      502     390.496
       93      504     390.496
       93      506     390.496
       93      508     390.496
       93      510     390.496
       93      512     390.496
       93      514     390.496
       93      516     390.496
       93      518     390.496
       93      520     390.496
       93      522     390.496
       93      524     390.496
       93      526     390.496
       93      528     390.496
       93      530     390.496
       93      532     390.496
       93      534     390.496
       93      536     390.496
       93      538     390.496
       93      540     390.496
       93      542     390.496
       93      544     390.496
       93      546     390.496
       93      548     390.496
       93      550     390.496
       93      552     390.496
       93      554     390.496
       93      556     390.496
       93      558     390.496
       93      560     390.496
       93      562     390.496
       93      564     390.496
       93      566     390.496
       93      568     390.496
       93      570     390.496
       93      572     390.496
       93      574     390.496
       93      576     390.496
       93      578     390.496
       93      580     390.496
       93      582     390.496
       93      584     390.496
       93      586     390.496
       93      588     390.496
       93      590     390.496
       93      592     390.496
       93      594     390.496
       93      596     390.496
       93      598     390.496
       93      600     390.496
       93      602     390.496
       93      604     390.496
       93      606     390.496
       93      608     390.496
       93      610     390.496
       93      612     390.496
       93      614     390.496
       93      616     390.496
       93      618     390.496
       93      620     390.496
       93      622     390.496
       93      624     390.496
       93      626     390.496
       93      628     390.496
       93      630     390.496
       93      632     390.496
       93      634     390.496
       93      636     390.496
       93      638     390.496
       93      640     390.496
       93      642     390.496
       93      644     390.496
       93      646     390.496
       93      648     390.496
       93      650     390.496
       93      652     390.496
       93      654     390.496
       93      656     390.496
       93      658     390.496
       93      660     390.496
       93      662     390.496
       93      664     390.496
       93      666     390.496
       93      668     390.496
       93      670     390.496
       93      672     390.496
       93      674     390.496
       93      676     390.496
       93      678     390.496
       93      680     390.496
       93      682     390.496
       93      684     390.496
       93      686     390.496
       93      688     390.496
       93      690     390.496
       93      692     390.496
       93      694     390.496
       93      696     390.496
       93      698     390.496
       93      700     390.496
       93      702     390.496
       93      704     390.496
       93      706     390.496
       93      708     390.496
       93      710     390.496
       93      712     390.496
       93      714     390.496
       93      716     390.496
       93      718     390.496
       93      720     390.496
       93      722     390.496
       93      724     390.496
       93      726     390.496
       93      728     390.496
       93      730     390.496
       93      732     390.496
       93      734     390.496
       93      736     390.496
       93      738     390.496
       93      740     390.496
       93      742     390.496
       93      744     390.496
       93      746     390.496
       93      748     390.496
       93      750     390.496
       93      752     390.496
       93      754     390.496
       93      756     390.496
       93      758     390.496
       93      760     390.496
       93      762     390.496
       93      764     390.496
       93      766     390.496
       93      768     390.496
       93      770     390.496
       93      772     390.496
       93      774     390.496
       93      776     390.496
       93      778     390.496
       93      780     390.496
       93      782     390.496
       93      784     390.496
       93      786     390.496
       93      788     390.496
       93      790     390.496
       93      792     390.496
       93      794     390.496
       93      796     390.496
       93      798     390.496
       93      800     390.496
       93      802     390.496
       93      804     390.496
       93      806     390.496
       93      808     390.496
       93      810     390.496
       93      812     390.496
       93      814     390.496
       93      816     390.496
       93      818     390.496
       93      820     390.496
       93      822     390.496
       93      824     390.496
       93      826     390.496
       93      828     390.496
       93      830     390.496
       93      832     390.496
       93      834     390.496
       93      836     390.496
       93      838     390.496
       93      840     390.496
       93      842     390.496
       93      844     390.496
       93      846     390.496
       93      848     390.496
       93      850     390.496
       93      852     390.496
       93      854     390.496
       93      856     390.496
       93      858     390.496
       93      860     390.496
       93      862     390.496
       93      864     390.496
       93      866     390.496
       93      868     390.496
       93      870     390.496
       93      872     390.496
       93      874     390.496
       93      876     390.496
       93      878     390.496
       93      880     390.496
       93      882     390.496
       93      884     390.496
       93      886     390.496
       93      888     390.496
       93      890     390.496
       93      892     390.496
       93      894     390.496
       93      896     390.496
       93      898     390.496
       93      900     390.496
       93      902     390.496
       93      904     390.496
       93      906     390.496
       93      908     390.496
       93      910     390.496
       93      912     390.496
       93      914     390.496
       93      916     390.496
       93      918     390.496
       93      920     390.496
       93      922     390.496
       93      924     390.496
       93      926     390.496
       93      928     390.496
       93      930     390.496
       93      932     390.496
       93      934     390.496
       93      936     390.496
       93      938     390.496
       93      940     390.496
       93      942     390.496
       93      944     390.496
       93      946     390.496
       93      948     390.496
       93      950     390.496
       93      952     390.496
       93      954     390.496
       93      956     390.496
       93      958     390.496
       93      960     390.496
       93      962     390.496
       93      964     390.496
       93      966     390.496
       93      968     390.496
       93      970     390.496
       93      972     390.496
       93      974     390.496
       93      976     390.496
       93      978     390.496
       93      980     390.496
       93      982     390.496
       93      984     390.496
       93      986     390.496
       93      988     390.496
       93      990     390.496
       93      992     390.496
       93      994     390.496
       93      996     390.496
       93      998     390.496
       95      220     393.573
       95      224     393.573
       95      230     393.573
       95      232     393.573
       95      234     393.573
       95      238     393.573
       95      240     393.573
       95      242     393.573
       95      246     393.573
       95      248     393.573
       95      250     393.573
       95      252     393.573
       95      254     393.573
       95      256     393.573
       95      260     393.573
       95      262     393.573
       95      266     393.573
       95      270     393.573
       95      272     393.573
       95      274     393.573
       95      276     393.573
       95      278     393.573
       95      282     393.573
       95      284     393.573
       95      286     393.573
       95      290     393.573
       95      292     393.573
       95      294     393.573
       95      296     393.573
       95      298     393.573
       95      300     393.573
       95      310     393.573
       95      312     393.573
       95      314     393.573
       95      316     393.573
       95      318     393.573
       95      320     393.573
       95      322     393.573
       95      324     393.573
       95      326     393.573
       95      328     393.573
       95      330     393.573
       95      332     393.573
       95      334     393.573
       95      336     393.573
       95      338     393.573
       95      340     393.573
       95      342     393.573
       95      344     393.573
       95      346     393.573
       95      348     393.573
       95      350     393.573
       95      352     393.573
       95      354     393.573
       95      356     393.573
       95      358     393.573
       95      360     393.573
       95      362     393.573
       95      364     393.573
       95      366     393.573
       95      368     393.573
       95      370     393.573
       95      372     393.573
       95      374     393.573
       95      376     393.573
       95      378     393.573
       95      380     393.573
       95      382     393.573
       95      384     393.573
       95      386     393.573
       95      388     393.573
       95      390     393.573
       95      392     393.573
       95      394     393.573
       95      396     393.573
       95      398     393.573
       95      400     393.573
       95      402     393.573
       95      404     393.573
       95      406     393.573
       95      408     393.573
       95      410     393.573
       95      412     393.573
       95      414     393.573
       95      416     393.573
       95      418     393.573
       95      420     393.573
       95      422     393.573
       95      424     393.573
       95      426     393.573
       95      428     393.573
       95      430     393.573
       95      432     393.573
       95      434     393.573
       95      436     393.573
       95      438     393.573
       95      440     393.573
       95      442     393.573
       95      444     393.573
       95      446     393.573
       95      448     393.573
       95      450     393.573
       95      452     393.573
       95      454     393.573
       95      456     393.573
       95      458     393.573
       95      460     393.573
       95      462     393.573
       95      464     393.573
       95      466     393.573
       95      468     393.573
       95      470     393.573
       95      472     393.573
       95      474     393.573
       95      476     393.573
       95      478     393.573
       95      480     393.573
       95      482     393.573
       95      484     393.573
       95      486     393.573
       95      488     393.573
       95      490     393.573
       95      492     393.573
       95      494     393.573
       95      496     393.573
       95      498     393.573
       95      500     393.573
       95      502     393.573
       95      504     393.573
       95      506     393.573
       95      508     393.573
       95      510     393.573
       95      512     393.573
       95      514     393.573
       95      516     393.573
       95      518     393.573
       95      520     393.573
       95      522     393.573
       95      524     393.573
       95      526     393.573
       95      528     393.573
       95      530     393.573
       95      532     393.573
       95      534     393.573
       95      536     393.573
       95      538     393.573
       95      540     393.573
       95      542     393.573
       95      544     393.573
       95      546     393.573
       95      548     393.573
       95      550     393.573
       95      552     393.573
       95      554     393.573
       95      556     393.573
       95      558     393.573
       95      560     393.573
       95      562     393.573
       95      564     393.573
       95      566     393.573
       95      568     393.573
       95      570     393.573
       95      572     393.573
       95      574     393.573
       95      576     393.573
       95      578     393.573
       95      580     393.573
       95      582     393.573
       95      584     393.573
       95      586     393.573
       95      588     393.573
       95      590     393.573
       95      592     393.573
       95      594     393.573
       95      596     393.573
       95      598     393.573
       95      600     393.573
       95      602     393.573
       95      604     393.573
       95      606     393.573
       95      608     393.573
       95      610     393.573
       95      612     393.573
       95      614     393.573
       95      616     393.573
       95      618     393.573
       95      620     393.573
       95      622     393.573
       95      624     393.573
       95      626     393.573
       95      628     393.573
       95      630     393.573
       95      632     393.573
       95      634     393.573
       95      636     393.573
       95      638     393.573
       95      640     393.573
       95      642     393.573
       95      644     393.573
       95      646     393.573
       95      648     393.573
       95      650     393.573
       95      652     393.573
       95      654     393.573
       95      656     393.573
       95      658     393.573
       95      660     393.573
       95      662     393.573
       95      664     393.573
       95      666     393.573
       95      668     393.573
       95      670     393.573
       95      672     393.573
       95      674     393.573
       95      676     393.573
       95      678     393.573
       95      680     393.573
       95      682     393.573
       95      684     393.573
       95      686     393.573
       95      688     393.573
       95      690     393.573
       95      692     393.573
       95      694     393.573
       95      696     393.573
       95      698     393.573
       95      700     393.573
       95      702     393.573
       95      704     393.573
       95      706     393.573
       95      708     393.573
       95      710     393.573
       95      712     393.573
       95      714     393.573
       95      716     393.573
       95      718     393.573
       95      720     393.573
       95      722     393.573
       95      724     393.573
       95      726     393.573
       95      728     393.573
       95      730     393.573
       95      732     393.573
       95      734     393.573
       95      736     393.573
       95      738     393.573
       95      740     393.573
       95      742     393.573
       95      744     393.573
       95      746     393.573
       95      748     393.573
       95      750     393.573
       95      752     393.573
       95      754     393.573
       95      756     393.573
       95      758     393.573
       95      760     393.573
       95      762     393.573
       95      764     393.573
       95      766     393.573
       95      768     393.573
       95      770     393.573
       95      772     393.573
       95      774     393.573
       95      776     393.573
       95      778     393.573
       95      780     393.573
       95      782     393.573
       95      784     393.573
       95      786     393.573
       95      788     393.573
       95      790     393.573
       95      792     393.573
       95      794     393.573
       95      796     393.573
       95      798     393.573
       95      800     393.573
       95      802     393.573
       95      804     393.573
       95      806     393.573
       95      808     393.573
       95      810     393.573
       95      812     393.573
       95      814     393.573
       95      816     393.573
       95      818     393.573
       95      820     393.573
       95      822     393.573
       95      824     393.573
       95      826     393.573
       95      828     393.573
       95      830     393.573
       95      832     393.573
       95      834     393.573
       95      836     393.573
       95      838     393.573
       95      840     393.573
       95      842     393.573
       95      844     393.573
       95      846     393.573
       95      848     393.573
       95      850     393.573
       95      852     393.573
       95      854     393.573
       95      856     393.573
       95      858     393.573
       95      860     393.573
       95      862     393.573
       95      864     393.573
       95      866     393.573
       95      868     393.573
       95      870     393.573
       95      872     393.573
       95      874     393.573
       95      876     393.573
       95      878     393.573
       95      880     393.573
       95      882     393.573
       95      884     393.573
       95      886     393.573
       95      888     393.573
       95      890     393.573
       95      892     393.573
       95      894     393.573
       95      896     393.573
       95      898     393.573
       95      900     393.573
       95      902     393.573
       95      904     393.573
       95      906     393.573
       95      908     393.573
       95      910     393.573
       95      912     393.573
       95      914     393.573
       95      916     393.573
       95      918     393.573
       95      920     393.573
       95      922     393.573
       95      924     393.573
       95      926     393.573
       95      928     393.573
       95      930     393.573
       95      932     393.573
       95      934     393.573
       95      936     393.573
       95      938     393.573
       95      940     393.573
       95      942     393.573
       95      944     393.573
       95      946     393.573
       95      948     393.573
       95      950     393.573
       95      952     393.573
       95      954     393.573
       95      956     393.573
       95      958     393.573
       95      960     393.573
       95      962     393.573
       95      964     393.573
       95      966     393.573
       95      968     393.573
       95      970     393.573
       95      972     393.573
       95      976     393.573
       95      978     393.573
       95      980     393.573
       95      982     393.573
       95      984     393.573
       95      988     393.573
       95      990     393.573
       95      992     393.573
       95      996     393.573
       95      998     393.573
       97      218     396.607
       97      220     396.607
       97      226     396.607
       97      228     396.607
       97      230     396.607
       97      234     396.607
       97      236     396.607
       97      240     396.607
       97      242     396.607
       97      244     396.607
       97      246     396.607
       97      248     396.607
       97      254     396.607
       97      256     396.607
       97      258     396.607
       97      260     396.607
       97      262     396.607
       97      266     396.607
       97      268     396.607
       97      270     396.607
       97      274     396.607
       97      276     396.607
       97      282     396.607
       97      284     396.607
       97      286     396.607
       97      294     396.607
       97      296     396.607
       97      306     396.607
       97      308     396.607
       97      310     396.607
       97      312     396.607
       97      314     396.607
       97      316     396.607
       97      318     396.607
       97      320     396.607
       97      322     396.607
       97      324     396.607
       97      326     396.607
       97      328     396.607
       97      330     396.607
       97      332     396.607
       97      334     396.607
       97      336     396.607
       97      338     396.607
       97      340     396.607
       97      342     396.607
       97      344     396.607
       97      346     396.607
       97      348     396.607
       97      350     396.607
       97      352     396.607
       97      354     396.607
       97      356     396.607
       97      358     396.607
       97      360     396.607
       97      362     396.607
       97      364     396.607
       97      366     396.607
       97      368     396.607
       97      370     396.607
       97      372     396.607
       97      374     396.607
       97      376     396.607
       97      378     396.607
       97      380     396.607
       97      382     396.607
       97      384     396.607
       97      386     396.607
       97      388     396.607
       97      390     396.607
       97      392     396.607
       97      394     396.607
       97      396     396.607
       97      398     396.607
       97      400     396.607
       97      402     396.607
       97      404     396.607
       97      406     396.607
       97      408     396.607
       97      410     396.607
       97      412     396.607
       97      414     396.607
       97      416     396.607
       97      418     396.607
       97      420     396.607
       97      422     396.607
       97      424     396.607
       97      426     396.607
       97      428     396.607
       97      430     396.607
       97      432     396.607
       97      434     396.607
       97      436     396.607
       97      438     396.607
       97      440     396.607
       97      442     396.607
       97      444     396.607
       97      446     396.607
       97      448     396.607
       97      450     396.607
       97      452     396.607
       97      454     396.607
       97      456     396.607
       97      458     396.607
       97      460     396.607
       97      462     396.607
       97      464     396.607
       97      466     396.607
       97      468     396.607
       97      470     396.607
       97      472     396.607
       97      474     396.607
       97      476     396.607
       97      478     396.607
       97      480     396.607
       97      482     396.607
       97      484     396.607
       97      486     396.607
       97      488     396.607
       97      490     396.607
       97      492     396.607
       97      494     396.607
       97      496     396.607
       97      498     396.607
       97      500     396.607
       97      502     396.607
       97      504     396.607
       97      506     396.607
       97      508     396.607
       97      510     396.607
       97      512     396.607
       97      514     396.607
       97      516     396.607
       97      518     396.607
       97      520     396.607
       97      522     396.607
       97      524     396.607
       97      526     396.607
       97      528     396.607
       97      530     396.607
       97      532     396.607
       97      534     396.607
       97      536     396.607
       97      538     396.607
       97      540     396.607
       97      542     396.607
       97      544     396.607
       97      546     396.607
       97      548     396.607
       97      550     396.607
       97      552     396.607
       97      554     396.607
       97      556     396.607
       97      558     396.607
       97      560     396.607
       97      562     396.607
       97      564     396.607
       97      566     396.607
       97      568     396.607
       97      570     396.607
       97      572     396.607
       97      574     396.607
       97      576     396.607
       97      578     396.607
       97      580     396.607
       97      582     396.607
       97      584     396.607
       97      586     396.607
       97      588     396.607
       97      590     396.607
       97      592     396.607
       97      594     396.607
       97      596     396.607
       97      598     396.607
       97      600     396.607
       97      602     396.607
       97      604     396.607
       97      606     396.607
       97      608     396.607
       97      610     396.607
       97      612     396.607
       97      614     396.607
       97      616     396.607
       97      618     396.607
       97      620     396.607
       97      622     396.607
       97      624     396.607
       97      626     396.607
       97      628     396.607
       97      630     396.607
       97      632     396.607
       97      634     396.607
       97      636     396.607
       97      638     396.607
       97      640     396.607
       97      642     396.607
       97      644     396.607
       97      646     396.607
       97      648     396.607
       97      650     396.607
       97      652     396.607
       97      654     396.607
       97      656     396.607
       97      658     396.607
       97      660     396.607
       97      662     396.607
       97      664     396.607
       97      666     396.607
       97      668     396.607
       97      670     396.607
       97      672     396.607
       97      674     396.607
       97      676     396.607
       97      678     396.607
       97      680     396.607
       97      682     396.607
       97      684     396.607
       97      686     396.607
       97      688     396.607
       97      690     396.607
       97      692     396.607
       97      694     396.607
       97      696     396.607
       97      698     396.607
       97      700     396.607
       97      702     396.607
       97      704     396.607
       97      706     396.607
       97      708     396.607
       97      710     396.607
       97      712     396.607
       97      714     396.607
       97      716     396.607
       97      718     396.607
       97      720     396.607
       97      722     396.607
       97      724     396.607
       97      726     396.607
       97      728     396.607
       97      730     396.607
       97      732     396.607
       97      734     396.607
       97      736     396.607
       97      738     396.607
       97      740     396.607
       97      742     396.607
       97      744     396.607
       97      746     396.607
       97      748     396.607
       97      750     396.607
       97      752     396.607
       97      754     396.607
       97      756     396.607
       97      758     396.607
       97      760     396.607
       97      762     396.607
       97      764     396.607
       97      766     396.607
       97      768     396.607
       97      770     396.607
       97      772     396.607
       97      774     396.607
       97      776     396.607
       97      778     396.607
       97      780     396.607
       97      782     396.607
       97      784     396.607
       97      786     396.607
       97      788     396.607
       97      790     396.607
       97      792     396.607
       97      794     396.607
       97      796     396.607
       97      798     396.607
       97      800     396.607
       97      802     396.607
       97      804     396.607
       97      806     396.607
       97      808     396.607
       97      810     396.607
       97      812     396.607
       97      814     396.607
       97      816     396.607
       97      818     396.607
       97      820     396.607
       97      822     396.607
       97      824     396.607
       97      826     396.607
       97      828     396.607
       97      830     396.607
       97      832     396.607
       97      834     396.607
       97      836     396.607
       97      838     396.607
       97      840     396.607
       97      842     396.607
       97      844     396.607
       97      846     396.607
       97      848     396.607
       97      850     396.607
       97      852     396.607
       97      854     396.607
       97      856     396.607
       97      858     396.607
       97      860     396.607
       97      862     396.607
       97      864     396.607
       97      866     396.607
       97      868     396.607
       97      870     396.607
       97      872     396.607
       97      874     396.607
       97      876     396.607
       97      878     396.607
       97      880     396.607
       97      882     396.607
       97      884     396.607
       97      886     396.607
       97      888     396.607
       97      890     396.607
       97      892     396.607
       97      894     396.607
       97      896     396.607
       97      898     396.607
       97      900     396.607
       97      902     396.607
       97      904     396.607
       97      906     396.607
       97      908     396.607
       97      910     396.607
       97      912     396.607
       97      914     396.607
       97      916     396.607
       97      918     396.607
       97      926     396.607
       97      928     396.607
       97      930     396.607
       97      932     396.607
       97      934     396.607
       97      936     396.607
       97      962     396.607
       97      964     396.607
       97      966     396.607
       97      968     396.607
       97      970     396.607
       97      972     396.607
       97      978     396.607
       97      980     396.607
       97      982     396.607
       97      986     396.607
       97      988     396.607
       97      990     396.607
       97      996     396.607
       99      216     399.641
       99      218     399.641
       99      222     399.641
       99      224     399.641
       99      226     399.641
       99      230     399.641
       99      232     399.641
       99      234     399.641
       99      238     399.641
       99      240     399.641
       99      242     399.641
       99      248     399.641
       99      252     399.641
       99      254     399.641
       99      256     399.641
       99      260     399.641
       99      262     399.641
       99      264     399.641
       99      272     399.641
       99      274     399.641
       99      276     399.641
       99      278     399.641
       99      280     399.641
       99      282     399.641
       99      284     399.641
       99      286     399.641
       99      290     399.641
       99      292     399.641
       99      294     399.641
       99      296     399.641
       99      306     399.641
       99      308     399.641
       99      310     399.641
       99      312     399.641
       99      314     399.641
       99      316     399.641
       99      318     399.641
       99      320     399.641
       99      322     399.641
       99      324     399.641
       99      326     399.641
       99      328     399.641
       99      330     399.641
       99      332     399.641
       99      334     399.641
       99      336     399.641
       99      338     399.641
       99      340     399.641
       99      342     399.641
       99      344     399.641
       99      346     399.641
       99      348     399.641
       99      350     399.641
       99      352     399.641
       99      354     399.641
       99      356     399.641
       99      358     399.641
       99      360     399.641
       99      362     399.641
       99      364     399.641
       99      366     399.641
       99      368     399.641
       99      370     399.641
       99      372     399.641
       99      374     399.641
       99      376     399.641
       99      378     399.641
       99      380     399.641
       99      382     399.641
       99      384     399.641
       99      386     399.641
       99      388     399.641
       99      390     399.641
       99      392     399.641
       99      394     399.641
       99      396     399.641
       99      398     399.641
       99      400     399.641
       99      402     399.641
       99      404     399.641
       99      406     399.641
       99      408     399.641
       99      410     399.641
       99      412     399.641
       99      414     399.641
       99      416     399.641
       99      418     399.641
       99      420     399.641
       99      422     399.641
       99      424     399.641
       99      426     399.641
       99      428     399.641
       99      430     399.641
       99      432     399.641
       99      434     399.641
       99      436     399.641
       99      438     399.641
       99      440     399.641
       99      442     399.641
       99      444     399.641
       99      446     399.641
       99      448     399.641
       99      450     399.641
       99      452     399.641
       99      454     399.641
       99      456     399.641
       99      458     399.641
       99      460     399.641
       99      462     399.641
       99      464     399.641
       99      466     399.641
       99      468     399.641
       99      470     399.641
       99      472     399.641
       99      474     399.641
       99      476     399.641
       99      478     399.641
       99      480     399.641
       99      482     399.641
       99      484     399.641
       99      486     399.641
       99      488     399.641
       99      490     399.641
       99      492     399.641
       99      494     399.641
       99      496     399.641
       99      498     399.641
       99      500     399.641
       99      502     399.641
       99      504     399.641
       99      506     399.641
       99      508     399.641
       99      510     399.641
       99      512     399.641
       99      514     399.641
       99      516     399.641
       99      518     399.641
       99      520     399.641
       99      522     399.641
       99      524     399.641
       99      526     399.641
       99      528     399.641
       99      530     399.641
       99      532     399.641
       99      534     399.641
       99      536     399.641
       99      538     399.641
       99      540     399.641
       99      542     399.641
       99      544     399.641
       99      546     399.641
       99      548     399.641
       99      550     399.641
       99      552     399.641
       99      554     399.641
       99      556     399.641
       99      558     399.641
       99      560     399.641
       99      562     399.641
       99      564     399.641
       99      566     399.641
       99      568     399.641
       99      570     399.641
       99      572     399.641
       99      574     399.641
       99      576     399.641
       99      578     399.641
       99      580     399.641
       99      582     399.641
       99      584     399.641
       99      586     399.641
       99      588     399.641
       99      590     399.641
       99      592     399.641
       99      594     399.641
       99      596     399.641
       99      598     399.641
       99      600     399.641
       99      602     399.641
       99      604     399.641
       99      606     399.641
       99      608     399.641
       99      610     399.641
       99      612     399.641
       99      614     399.641
       99      616     399.641
       99      618     399.641
       99      620     399.641
       99      622     399.641
       99      624     399.641
       99      626     399.641
       99      628     399.641
       99      630     399.641
       99      632     399.641
       99      634     399.641
       99      636     399.641
       99      638     399.641
       99      640     399.641
       99      642     399.641
       99      644     399.641
       99      646     399.641
       99      648     399.641
       99      650     399.641
       99      652     399.641
       99      654     399.641
       99      656     399.641
       99      658     399.641
       99      660     399.641
       99      662     399.641
       99      664     399.641
       99      666     399.641
       99      668     399.641
       99      670     399.641
       99      672     399.641
       99      674     399.641
       99      676     399.641
       99      678     399.641
       99      680     399.641
       99      682     399.641
       99      684     399.641
       99      686     399.641
       99      688     399.641
       99      690     399.641
       99      692     399.641
       99      694     399.641
       99      696     399.641
       99      698     399.641
       99      700     399.641
       99      702     399.641
       99      704     399.641
       99      706     399.641
       99      708     399.641
       99      710     399.641
       99      712     399.641
       99      714     399.641
       99      716     399.641
       99      718     399.641
       99      720     399.641
       99      722     399.641
       99      724     399.641
       99      726     399.641
       99      728     399.641
       99      730     399.641
       99      732     399.641
       99      734     399.641
       99      736     399.641
       99      738     399.641
       99      740     399.641
       99      742     399.641
       99      744     399.641
       99      746     399.641
       99      748     399.641
       99      750     399.641
       99      752     399.641
       99      754     399.641
       99      756     399.641
       99      758     399.641
       99      760     399.641
       99      762     399.641
       99      764     399.641
       99      766     399.641
       99      768     399.641
       99      770     399.641
       99      772     399.641
       99      774     399.641
       99      776     399.641
       99      778     399.641
       99      780     399.641
       99      782     399.641
       99      784     399.641
       99      786     399.641
       99      788     399.641
       99      790     399.641
       99      792     399.641
       99      794     399.641
       99      796     399.641
       99      798     399.641
       99      800     399.641
       99      802     399.641
       99      804     399.641
       99      806     399.641
       99      808     399.641
       99      810     399.641
       99      812     399.641
       99      814     399.641
       99      816     399.641
       99      818     399.641
       99      820     399.641
       99      822     399.641
       99      824     399.641
       99      826     399.641
       99      828     399.641
       99      830     399.641
       99      832     399.641
       99      834     399.641
       99      836     399.641
       99      838     399.641
       99      840     399.641
       99      842     399.641
       99      844     399.641
       99      846     399.641
       99      848     399.641
       99      850     399.641
       99      852     399.641
       99      854     399.641
       99      856     399.641
       99      858     399.641
       99      862     399.641
       99      866     399.641
       99      870     399.641
       99      874     399.641
       99      876     399.641
       99      880     399.641
       99      882     399.641
       99      884     399.641
       99      886     399.641
       99      888     399.641
       99      892     399.641
       99      896     399.641
       99      904     399.641
       99      906     399.641
       99      914     399.641
       99      916     399.641
       99      918     399.641
       99      978     399.641
       99      980     399.641
       99      988     399.641
       99      994     399.641
      101      214     402.675
      101      216     402.675
      101      218     402.675
      101      224     402.675
      101      226     402.675
      101      228     402.675
      101      230     402.675
      101      236     402.675
      101      238     402.675
      101      242     402.675
      101      244     402.675
      101      252     402.675
      101      254     402.675
      101      258     402.675
      101      262     402.675
      101      264     402.675
      101      266     402.675
      101      268     402.675
      101      270     402.675
      101      274     402.675
      101      276     402.675
      101      278     402.675
      101      280     402.675
      101      282     402.675
      101      286     402.675
      101      290     402.675
      101      292     402.675
      101      294     402.675
      101      296     402.675
      101      298     402.675
      101      300     402.675
      101      302     402.675
      101      304     402.675
      101      306     402.675
      101      308     402.675
      101      310     402.675
      101      312     402.675
      101      314     402.675
      101      316     402.675
      101      318     402.675
      101      320     402.675
      101      322     402.675
      101      324     402.675
      101      326     402.675
      101      328     402.675
      101      330     402.675
      101      332     402.675
      101      334     402.675
      101      336     402.675
      101      338     402.675
      101      340     402.675
      101      342     402.675
      101      344     402.675
      101      346     402.675
      101      348     402.675
      101      350     402.675
      101      352     402.675
      101      354     402.675
      101      356     402.675
      101      358     402.675
      101      360     402.675
      101      362     402.675
      101      364     402.675
      101      366     402.675
      101      368     402.675
      101      370     402.675
      101      372     402.675
      101      374     402.675
      101      376     402.675
      101      378     402.675
      101      380     402.675
      101      382     402.675
      101      384     402.675
      101      386     402.675
      101      388     402.675
      101      390     402.675
      101      392     402.675
      101      394     402.675
      101      396     402.675
      101      398     402.675
      101      400     402.675
      101      402     402.675
      101      404     402.675
      101      406     402.675
      101      408     402.675
      101      410     402.675
      101      412     402.675
      101      414     402.675
      101      416     402.675
      101      418     402.675
      101      420     402.675
      101      422     402.675
      101      424     402.675
      101      426     402.675
      101      428     402.675
      101      430     402.675
      101      432     402.675
      101      434     402.675
      101      436     402.675
      101      438     402.675
      101      440     402.675
      101      442     402.675
      101      444     402.675
      101      446     402.675
      101      448     402.675
      101      450     402.675
      101      452     402.675
      101      454     402.675
      101      456     402.675
      101      458     402.675
      101      460     402.675
      101      462     402.675
      101      464     402.675
      101      466     402.675
      101      468     402.675
      101      470     402.675
      101      472     402.675
      101      474     402.675
      101      476     402.675
      101      478     402.675
      101      480     402.675
      101      482     402.675
      101      484     402.675
      101      486     402.675
      101      488     402.675
      101      490     402.675
      101      492     402.675
      101      494     402.675
      101      496     402.675
      101      498     402.675
      101      500     402.675
      101      502     402.675
      101      504     402.675
      101      506     402.675
      101      508     402.675
      101      510     402.675
      101      512     402.675
      101      514     402.675
      101      516     402.675
      101      518     402.675
      101      520     402.675
      101      522     402.675
      101      524     402.675
      101      526     402.675
      101      528     402.675
      101      530     402.675
      101      532     402.675
      101      534     402.675
      101      536     402.675
      101      538     402.675
      101      540     402.675
      101      542     402.675
      101      544     402.675
      101      546     402.675
      101      548     402.675
      101      550     402.675
      101      552     402.675
      101      554     402.675
      101      556     402.675
      101      558     402.675
      101      560     402.675
      101      562     402.675
      101      564     402.675
      101      566     402.675
      101      568     402.675
      101      570     402.675
      101      572     402.675
      101      574     402.675
      101      576     402.675
      101      578     402.675
      101      580     402.675
      101      582     402.675
      101      584     402.675
      101      586     402.675
      101      588     402.675
      101      590     402.675
      101      592     402.675
      101      594     402.675
      101      596     402.675
      101      598     402.675
      101      600     402.675
      101      602     402.675
      101      604     402.675
      101      606     402.675
      101      608     402.675
      101      610     402.675
      101      612     402.675
      101      614     402.675
      101      616     402.675
      101      618     402.675
      101      620     402.675
      101      622     402.675
      101      624     402.675
      101      626     402.675
      101      628     402.675
      101      630     402.675
      101      632     402.675
      101      634     402.675
      101      636     402.675
      101      638     402.675
      101      640     402.675
      101      642     402.675
      101      644     402.675
      101      646     402.675
      101      648     402.675
      101      650     402.675
      101      652     402.675
      101      654     402.675
      101      656     402.675
      101      658     402.675
      101      660     402.675
      101      662     402.675
      101      664     402.675
      101      666     402.675
      101      668     402.675
      101      670     402.675
      101      672     402.675
      101      674     402.675
      101      676     402.675
      101      678     402.675
      101      680     402.675
      101      682     402.675
      101      684     402.675
      101      686     402.675
      101      688     402.675
      101      690     402.675
      101      692     402.675
      101      694     402.675
      101      696     402.675
      101      698     402.675
      101      700     402.675
      101      702     402.675
      101      704     402.675
      101      706     402.675
      101      708     402.675
      101      710     402.675
      101      712     402.675
      101      714     402.675
      101      718     402.675
      101      720     402.675
      101      722     402.675
      101      724     402.675
      101      726     402.675
      101      728     402.675
      101      730     402.675
      101      732     402.675
      101      734     402.675
      101      736     402.675
      101      738     402.675
      101      740     402.675
      101      742     402.675
      101      744     402.675
      101      746     402.675
      101      748     402.675
      101      750     402.675
      101      754     402.675
      101      756     402.675
      101      758     402.675
      101      760     402.675
      101      764     402.675
      101      768     402.675
      101      770     402.675
      101      772     402.675
      101      774     402.675
      101      776     402.675
      101      784     402.675
      101      786     402.675
      101      788     402.675
      101      790     402.675
      101      792     402.675
      101      794     402.675
      101      796     402.675
      101      798     402.675
      101      808     402.675
      101      810     402.675
      101      814     402.675
      101      816     402.675
      101      820     402.675
      101      824     402.675
      101      830     402.675
      101      832     402.675
      101      836     402.675
      101      840     402.675
      101      850     402.675
      101      854     402.675
      101      858     402.675
      101      862     402.675
      101      864     402.675
      101      872     402.675
      103      212     405.704
      103      214     405.704
      103      216     405.704
      103      218     405.704
      103      226     405.704
      103      228     405.704
      103      230     405.704
      103      232     405.704
      103      234     405.704
      103      238     405.704
      103      246     405.704
      103      248     405.704
      103      252     405.704
      103      254     405.704
      103      260     405.704
      103      262     405.704
      103      264     405.704
      103      272     405.704
      103      274     405.704
      103      276     405.704
      103      278     405.704
      103      280     405.704
      103      282     405.704
      103      288     405.704
      103      290     405.704
      103      292     405.704
      103      294     405.704
      103      296     405.704
      103      298     405.704
      103      300     405.704
      103      302     405.704
      103      304     405.704
      103      306     405.704
      103      308     405.704
      103      310     405.704
      103      312     405.704
      103      314     405.704
      103      316     405.704
      103      318     405.704
      103      320     405.704
      103      322     405.704
      103      324     405.704
      103      326     405.704
      103      328     405.704
      103      330     405.704
      103      332     405.704
      103      334     405.704
      103      336     405.704
      103      338     405.704
      103      340     405.704
      103      342     405.704
      103      344     405.704
      103      346     405.704
      103      348     405.704
      103      350     405.704
      103      352     405.704
      103      354     405.704
      103      356     405.704
      103      358     405.704
      103      360     405.704
      103      362     405.704
      103      364     405.704
      103      366     405.704
      103      368     405.704
      103      370     405.704
      103      372     405.704
      103      374     405.704
      103      376     405.704
      103      378     405.704
      103      380     405.704
      103      382     405.704
      103      384     405.704
      103      386     405.704
      103      388     405.704
      103      390     405.704
      103      392     405.704
      103      394     405.704
      103      396     405.704
      103      398     405.704
      103      400     405.704
      103      402     405.704
      103      404     405.704
      103      406     405.704
      103      408     405.704
      103      410     405.704
      103      412     405.704
      103      414     405.704
      103      416     405.704
      103      418     405.704
      103      420     405.704
      103      422     405.704
      103      424     405.704
      103      426     405.704
      103      428     405.704
      103      430     405.704
      103      432     405.704
      103      434     405.704
      103      436     405.704
      103      438     405.704
      103      440     405.704
      103      442     405.704
      103      444     405.704
      103      446     405.704
      103      448     405.704
      103      450     405.704
      103      452     405.704
      103      454     405.704
      103      456     405.704
      103      458     405.704
      103      460     405.704
      103      462     405.704
      103      464     405.704
      103      466     405.704
      103      468     405.704
      103      470     405.704
      103      472     405.704
      103      474     405.704
      103      476     405.704
      103      478     405.704
      103      480     405.704
      103      482     405.704
      103      484     405.704
      103      486     405.704
      103      488     405.704
      103      490     405.704
      103      492     405.704
      103      494     405.704
      103      496     405.704
      103      498     405.704
      103      500     405.704
      103      502     405.704
      103      504     405.704
      103      506     405.704
      103      508     405.704
      103      510     405.704
      103      512     405.704
      103      514     405.704
      103      516     405.704
      103      518     405.704
      103      520     405.704
      103      522     405.704
      103      524     405.704
      103      526     405.704
      103      528     405.704
      103      530     405.704
      103      532     405.704
      103      534     405.704
      103      536     405.704
      103      538     405.704
      103      540     405.704
      103      542     405.704
      103      544     405.704
      103      546     405.704
      103      548     405.704
      103      550     405.704
      103      552     405.704
      103      554     405.704
      103      556     405.704
      103      558     405.704
      103      560     405.704
      103      562     405.704
      103      564     405.704
      103      566     405.704
      103      568     405.704
      103      570     405.704
      103      572     405.704
      103      574     405.704
      103      576     405.704
      103      578     405.704
      103      580     405.704
      103      582     405.704
      103      584     405.704
      103      586     405.704
      103      588     405.704
      103      590     405.704
      103      592     405.704
      103      594     405.704
      103      596     405.704
      103      598     405.704
      103      600     405.704
      103      602     405.704
      103      604     405.704
      103      606     405.704
      103      608     405.704
      103      610     405.704
      103      612     405.704
      103      614     405.704
      103      616     405.704
      103      618     405.704
      103      620     405.704
      103      622     405.704
      103      624     405.704
      103      626     405.704
      103      628     405.704
      103      630     405.704
      103      632     405.704
      103      634     405.704
      103      636     405.704
      103      638     405.704
      103      640     405.704
      103      642     405.704
      103      644     405.704
      103      646     405.704
      103      648     405.704
      103      650     405.704
      103      652     405.704
      103      654     405.704
      103      656     405.704
      103      658     405.704
      103      660     405.704
      103      662     405.704
      103      664     405.704
      103      674     405.704
      103      676     405.704
      103      678     405.704
      103      680     405.704
      103      682     405.704
      103      684     405.704
      103      686     405.704
      103      688     405.704
      103      690     405.704
      103      692     405.704
      103      696     405.704
      103      698     405.704
      103      702     405.704
      103      706     405.704
      103      710     405.704
      103      714     405.704
      103      724     405.704
      103      730     405.704
      103      736     405.704
      103      740     405.704
      103      742     405.704
      103      744     405.704
      103      746     405.704
      103      750     405.704
      103      752     405.704
      103      758     405.704
      103      768     405.704
      103      770     405.704
      103      786     405.704
      103      788     405.704
      103      790     405.704
      103      802     405.704
      103      808     405.704
      103      858     405.704
      105      210     408.681
      105      212     408.681
      105      214     408.681
      105      216     408.681
      105      218     408.681
      105      226     408.681
      105      228     408.681
      105      230     408.681
      105      232     408.681
      105      234     408.681
      105      236     408.681
      105      238     408.681
      105      240     408.681
      105      242     408.681
      105      244     408.681
      105      254     408.681
      105      258     408.681
      105      260     408.681
      105      262     408.681
      105      266     408.681
      105      272     408.681
      105      276     408.681
      105      284     408.681
      105      286     408.681
      105      288     408.681
      105      290     408.681
      105      292     408.681
      105      294     408.681
      105      296     408.681
      105      298     408.681
      105      300     408.681
      105      302     408.681
      105      304     408.681
      105      306     408.681
      105      308     408.681
      105      310     408.681
      105      312     408.681
      105      314     408.681
      105      316     408.681
      105      318     408.681
      105      320     408.681
      105      322     408.681
      105      324     408.681
      105      326     408.681
      105      328     408.681
      105      330     408.681
      105      332     408.681
      105      334     408.681
      105      336     408.681
      105      338     408.681
      105      340     408.681
      105      342     408.681
      105      344     408.681
      105      346     408.681
      105      348     408.681
      105      350     408.681
      105      352     408.681
      105      354     408.681
      105      356     408.681
      105      358     408.681
      105      360     408.681
      105      362     408.681
      105      364     408.681
      105      366     408.681
      105      368     408.681
      105      370     408.681
      105      372     408.681
      105      374     408.681
      105      376     408.681
      105      378     408.681
      105      380     408.681
      105      382     408.681
      105      384     408.681
      105      386     408.681
      105      388     408.681
      105      390     408.681
      105      392     408.681
      105      394     408.681
      105      396     408.681
      105      398     408.681
      105      400     408.681
      105      402     408.681
      105      404     408.681
      105      406     408.681
      105      408     408.681
      105      410     408.681
      105      412     408.681
      105      414     408.681
      105      416     408.681
      105      418     408.681
      105      420     408.681
      105      422     408.681
      105      424     408.681
      105      426     408.681
      105      428     408.681
      105      430     408.681
      105      432     408.681
      105      434     408.681
      105      436     408.681
      105      438     408.681
      105      440     408.681
      105      442     408.681
      105      444     408.681
      105      446     408.681
      105      448     408.681
      105      450     408.681
      105      452     408.681
      105      454     408.681
      105      456     408.681
      105      458     408.681
      105      460     408.681
      105      462     408.681
      105      464     408.681
      105      466     408.681
      105      468     408.681
      105      470     408.681
      105      472     408.681
      105      474     408.681
      105      476     408.681
      105      478     408.681
      105      480     408.681
      105      482     408.681
      105      484     408.681
      105      486     408.681
      105      488     408.681
      105      490     408.681
      105      492     408.681
      105      494     408.681
      105      496     408.681
      105      498     408.681
      105      500     408.681
      105      502     408.681
      105      504     408.681
      105      506     408.681
      105      508     408.681
      105      510     408.681
      105      512     408.681
      105      514     408.681
      105      516     408.681
      105      518     408.681
      105      520     408.681
      105      522     408.681
      105      524     408.681
      105      526     408.681
      105      528     408.681
      105      530     408.681
      105      532     408.681
      105      534     408.681
      105      536     408.681
      105      538     408.681
      105      540     408.681
      105      542     408.681
      105      544     408.681
      105      546     408.681
      105      548     408.681
      105      550     408.681
      105      552     408.681
      105      554     408.681
      105      556     408.681
      105      558     408.681
      105      560     408.681
      105      562     408.681
      105      564     408.681
      105      566     408.681
      105      568     408.681
      105      570     408.681
      105      572     408.681
      105      574     408.681
      105      578     408.681
      105      580     408.681
      105      582     408.681
      105      588     408.681
      105      590     408.681
      105      592     408.681
      105      596     408.681
      105      600     408.681
      105      602     408.681
      105      604     408.681
      105      606     408.681
      105      610     408.681
      105      612     408.681
      105      616     408.681
      105      622     408.681
      105      626     408.681
      105      630     408.681
      105      632     408.681
      105      634     408.681
      105      638     408.681
      105      642     408.681
      105      644     408.681
      105      646     408.681
      105      648     408.681
      105      650     408.681
      105      652     408.681
      105      654     408.681
      105      656     408.681
      105      658     408.681
      105      662     408.681
      105      664     408.681
      105      670     408.681
      105      696     408.681
      105      698     408.681
      105      750     408.681
      107      208     411.659
      107      210     411.659
      107      212     411.659
      107      214     411.659
      107      216     411.659
      107      222     411.659
      107      224     411.659
      107      226     411.659
      107      228     411.659
      107      230     411.659
      107      232     411.659
      107      234     411.659
      107      238     411.659
      107      240     411.659
      107      242     411.659
      107      248     411.659
      107      250     411.659
      107      252     411.659
      107      256     411.659
      107      258     411.659
      107      274     411.659
      107      282     411.659
      107      284     411.659
      107      286     411.659
      107      288     411.659
      107      290     411.659
      107      292     411.659
      107      294     411.659
      107      296     411.659
      107      298     411.659
      107      300     411.659
      107      302     411.659
      107      304     411.659
      107      306     411.659
      107      308     411.659
      107      310     411.659
      107      312     411.659
      107      314     411.659
      107      316     411.659
      107      318     411.659
      107      320     411.659
      107      322     411.659
      107      324     411.659
      107      326     411.659
      107      328     411.659
      107      330     411.659
      107      332     411.659
      107      334     411.659
      107      336     411.659
      107      338     411.659
      107      340     411.659
      107      342     411.659
      107      344     411.659
      107      346     411.659
      107      348     411.659
      107      350     411.659
      107      352     411.659
      107      354     411.659
      107      356     411.659
      107      358     411.659
      107      360     411.659
      107      362     411.659
      107      364     411.659
      107      366     411.659
      107      368     411.659
      107      370     411.659
      107      372     411.659
      107      374     411.659
      107      376     411.659
      107      378     411.659
      107      380     411.659
      107      382     411.659
      107      384     411.659
      107      386     411.659
      107      388     411.659
      107      390     411.659
      107      392     411.659
      107      394     411.659
      107      396     411.659
      107      398     411.659
      107      400     411.659
      107      402     411.659
      107      404     411.659
      107      406     411.659
      107      408     411.659
      107      410     411.659
      107      412     411.659
      107      414     411.659
      107      416     411.659
      107      418     411.659
      107      420     411.659
      107      422     411.659
      107      424     411.659
      107      426     411.659
      107      428     411.659
      107      430     411.659
      107      432     411.659
      107      434     411.659
      107      436     411.659
      107      438     411.659
      107      440     411.659
      107      442     411.659
      107      444     411.659
      107      446     411.659
      107      448     411.659
      107      450     411.659
      107      452     411.659
      107      454     411.659
      107      456     411.659
      107      458     411.659
      107      460     411.659
      107      462     411.659
      107      464     411.659
      107      466     411.659
      107      468     411.659
      107      470     411.659
      107      472     411.659
      107      474     411.659
      107      476     411.659
      107      478     411.659
      107      480     411.659
      107      482     411.659
      107      484     411.659
      107      486     411.659
      107      488     411.659
      107      490     411.659
      107      492     411.659
      107      494     411.659
      107      496     411.659
      107      498     411.659
      107      500     411.659
      107      504     411.659
      107      506     411.659
      107      508     411.659
      107      512     411.659
      107      514     411.659
      107      518     411.659
      107      520     411.659
      107      522     411.659
      107      524     411.659
      107      526     411.659
      107      530     411.659
      107      536     411.659
      107      538     411.659
      107      540     411.659
      107      542     411.659
      107      544     411.659
      107      560     411.659
      107      562     411.659
      107      564     411.659
      107      570     411.659
      107      576     411.659
      107      582     411.659
      107      600     411.659
      107      612     411.659
      107      624     411.659
      107      704     411.659
      109      206     414.636
      109      208     414.636
      109      210     414.636
      109      212     414.636
      109      214     414.636
      109      216     414.636
      109      224     414.636
      109      230     414.636
      109      234     414.636
      109      246     414.636
      109      248     414.636
      109      250     414.636
      109      254     414.636
      109      256     414.636
      109      258     414.636
      109      262     414.636
      109      266     414.636
      109      268     414.636
      109      270     414.636
      109      272     414.636
      109      278     414.636
      109      280     414.636
      109      288     414.636
      109      290     414.636
      109      292     414.636
      109      294     414.636
      109      296     414.636
      109      298     414.636
      109      300     414.636
      109      302     414.636
      109      304     414.636
      109      306     414.636
      109      308     414.636
      109      310     414.636
      109      312     414.636
      109      314     414.636
      109      316     414.636
      109      318     414.636
      109      320     414.636
      109      322     414.636
      109      324     414.636
      109      326     414.636
      109      328     414.636
      109      330     414.636
      109      332     414.636
      109      334     414.636
      109      336     414.636
      109      338     414.636
      109      340     414.636
      109      342     414.636
      109      344     414.636
      109      346     414.636
      109      348     414.636
      109      350     414.636
      109      352     414.636
      109      354     414.636
      109      356     414.636
      109      358     414.636
      109      360     414.636
      109      362     414.636
      109      364     414.636
      109      366     414.636
      109      368     414.636
      109      370     414.636
      109      372     414.636
      109      374     414.636
      109      376     414.636
      109      378     414.636
      109      380     414.636
      109      382     414.636
      109      384     414.636
      109      386     414.636
      109      388     414.636
      109      390     414.636
      109      392     414.636
      109      394     414.636
      109      396     414.636
      109      398     414.636
      109      400     414.636
      109      402     414.636
      109      404     414.636
      109      406     414.636
      109      408     414.636
      109      410     414.636
      109      412     414.636
      109      414     414.636
      109      416     414.636
      109      418     414.636
      109      420     414.636
      109      422     414.636
      109      424     414.636
      109      426     414.636
      109      428     414.636
      109      430     414.636
      109      432     414.636
      109      434     414.636
      109      436     414.636
      109      438     414.636
      109      440     414.636
      109      442     414.636
      109      446     414.636
      109      448     414.636
      109      450     414.636
      109      452     414.636
      109      454     414.636
      109      456     414.636
      109      460     414.636
      109      466     414.636
      109      468     414.636
      109      470     414.636
      109      476     414.636
      109      478     414.636
      109      486     414.636
      109      490     414.636
      111      198     417.613
      111      200     417.613
      111      202     417.613
      111      204     417.613
      111      206     417.613
      111      208     417.613
      111      210     417.613
      111      212     417.613
      111      214     417.613
      111      222     417.613
      111      228     417.613
      111      230     417.613
      111      234     417.613
      111      238     417.613
      111      240     417.613
      111      242     417.613
      111      248     417.613
      111      250     417.613
      111      254     417.613
      111      274     417.613
      111      276     417.613
      111      278     417.613
      111      280     417.613
      111      282     417.613
      111      284     417.613
      111      286     417.613
      111      288     417.613
      111      290     417.613
      111      292     417.613
      111      294     417.613
      111      296     417.613
      111      298     417.613
      111      300     417.613
      111      302     417.613
      111      304     417.613
      111      306     417.613
      111      308     417.613
      111      310     417.613
      111      312     417.613
      111      314     417.613
      111      316     417.613
      111      318     417.613
      111      320     417.613
      111      322     417.613
      111      324     417.613
      111      326     417.613
      111      328     417.613
      111      330     417.613
      111      332     417.613
      111      334     417.613
      111      336     417.613
      111      338     417.613
      111      340     417.613
      111      342     417.613
      111      344     417.613
      111      346     417.613
      111      348     417.613
      111      350     417.613
      111      352     417.613
      111      354     417.613
      111      356     417.613
      111      358     417.613
      111      360     417.613
      111      362     417.613
      111      364     417.613
      111      366     417.613
      111      368     417.613
      111      370     417.613
      111      372     417.613
      111      374     417.613
      111      376     417.613
      111      378     417.613
      111      380     417.613
      111      382     417.613
      111      384     417.613
      111      386     417.613
      111      388     417.613
      111      390     417.613
      111      392     417.613
      111      394     417.613
      111      396     417.613
      111      398     417.613
      111      400     417.613
      111      402     417.613
      111      404     417.613
      111      406     417.613
      111      408     417.613
      111      410     417.613
      111      412     417.613
      111      420     417.613
      111      422     417.613
      111      424     417.613
      111      426     417.613
      111      428     417.613
      111      430     417.613
      111      468     417.613
      113      196     420.557
      113      198     420.557
      113      200     420.557
      113      202     420.557
      113      204     420.557
      113      206     420.557
      113      208     420.557
      113      210     420.557
      113      212     420.557
      113      214     420.557
      113      224     420.557
      113      228     420.557
      113      230     420.557
      113      236     420.557
      113      238     420.557
      113      240     420.557
      113      250     420.557
      113      252     420.557
      113      254     420.557
      113      256     420.557
      113      262     420.557
      113      264     420.557
      113      266     420.557
      113      268     420.557
      113      270     420.557
      113      272     420.557
      113      274     420.557
      113      276     420.557
      113      278     420.557
      113      280     420.557
      113      282     420.557
      113      284     420.557
      113      286     420.557
      113      288     420.557
      113      290     420.557
      113      292     420.557
      113      294     420.557
      113      296     420.557
      113      298     420.557
      113      300     420.557
      113      302     420.557
      113      304     420.557
      113      306     420.557
      113      308     420.557
      113      310     420.557
      113      312     420.557
      113      314     420.557
      113      316     420.557
      113      318     420.557
      113      320     420.557
      113      322     420.557
      113      324     420.557
      113      326     420.557
      113      328     420.557
      113      330     420.557
      113      332     420.557
      113      334     420.557
      113      336     420.557
      113      338     420.557
      113      340     420.557
      113      342     420.557
      113      344     420.557
      113      346     420.557
      113      348     420.557
      113      350     420.557
      113      352     420.557
      113      354     420.557
      113      356     420.557
      113      358     420.557
      113      360     420.557
      113      362     420.557
      113      364     420.557
      113      366     420.557
      113      368     420.557
      113      370     420.557
      113      372     420.557
      113      374     420.557
      113      376     420.557
      113      378     420.557
      113      380     420.557
      113      382     420.557
      113      384     420.557
      113      386     420.557
      113      388     420.557
      113      392     420.557
      113      396     420.557
      113      400     420.557
      113      402     420.557
      113      404     420.557
      113      408     420.557
      115      190     423.485
      115      192     423.485
      115      194     423.485
      115      196     423.485
      115      198     423.485
      115      200     423.485
      115      202     423.485
      115      204     423.485
      115      206     423.485
      115      208     423.485
      115      210     423.485
      115      212     423.485
      115      214     423.485
      115      222     423.485
      115      224     423.485
      115      228     423.485
      115      230     423.485
      115      238     423.485
      115      244     423.485
      115      248     423.485
      115      250     423.485
      115      252     423.485
      115      254     423.485
      115      256     423.485
      115      258     423.485
      115      268     423.485
      115      276     423.485
      115      278     423.485
      115      280     423.485
      115      282     423.485
      115      284     423.485
      115      286     423.485
      115      288     423.485
      115      290     423.485
      115      292     423.485
      115      294     423.485
      115      296     423.485
      115      298     423.485
      115      300     423.485
      115      302     423.485
      115      304     423.485
      115      306     423.485
      115      308     423.485
      115      310     423.485
      115      312     423.485
      115      314     423.485
      115      316     423.485
      115      318     423.485
      115      320     423.485
      115      322     423.485
      115      324     423.485
      115      326     423.485
      115      328     423.485
      115      330     423.485
      115      332     423.485
      115      334     423.485
      115      336     423.485
      115      338     423.485
      115      340     423.485
      115      342     423.485
      115      344     423.485
      115      346     423.485
      115      348     423.485
      115      350     423.485
      115      352     423.485
      115      354     423.485
      115      356     423.485
      115      358     423.485
      115      360     423.485
      115      362     423.485
      115      364     423.485
      115      368     423.485
      115      372     423.485
      115      374     423.485
      115      376     423.485
      115      378     423.485
      115      386     423.485
      117      186     426.413
      117      188     426.413
      117      190     426.413
      117      192     426.413
      117      194     426.413
      117      196     426.413
      117      198     426.413
      117      200     426.413
      117      202     426.413
      117      204     426.413
      117      206     426.413
      117      208     426.413
      117      210     426.413
      117      212     426.413
      117      218     426.413
      117      220     426.413
      117      226     426.413
      117      228     426.413
      117      234     426.413
      117      238     426.413
      117      240     426.413
      117      246     426.413
      117      250     426.413
      117      252     426.413
      117      254     426.413
      117      270     426.413
      117      272     426.413
      117      274     426.413
      117      276     426.413
      117      278     426.413
      117      280     426.413
      117      282     426.413
      117      284     426.413
      117      286     426.413
      117      288     426.413
      117      290     426.413
      117      292     426.413
      117      294     426.413
      117      296     426.413
      117      298     426.413
      117      300     426.413
      117      302     426.413
      117      304     426.413
      117      306     426.413
      117      308     426.413
      117      310     426.413
      117      312     426.413
      117      314     426.413
      117      316     426.413
      117      318     426.413
      117      320     426.413
      117      322     426.413
      117      324     426.413
      117      326     426.413
      117      328     426.413
      117      330     426.413
      117      332     426.413
      117      334     426.413
      117      336     426.413
      117      338     426.413
      117      342     426.413
      117      344     426.413
      117      346     426.413
      117      348     426.413
      117      350     426.413
      117      356     426.413
      119      180     429.340
      119      182     429.340
      119      184     429.340
      119      186     429.340
      119      188     429.340
      119      190     429.340
      119      192     429.340
      119      194     429.340
      119      196     429.340
      119      198     429.340
      119      200     429.340
      119      202     429.340
      119      204     429.340
      119      206     429.340
      119      208     429.340
      119      210     429.340
      119      212     429.340
      119      218     429.340
      119      222     429.340
      119      224     429.340
      119      226     429.340
      119      228     429.340
      119      232     429.340
      119      240     429.340
      119      242     429.340
      119      246     429.340
      119      250     429.340
      119      254     429.340
      119      256     429.340
      119      258     429.340
      119      266     429.340
      119      268     429.340
      119      270     429.340
      119      272     429.340
      119      274     429.340
      119      276     429.340
      119      278     429.340
      119      280     429.340
      119      282     429.340
      119      284     429.340
      119      286     429.340
      119      288     429.340
      119      290     429.340
      119      292     429.340
      119      294     429.340
      119      296     429.340
      119      298     429.340
      119      300     429.340
      119      302     429.340
      119      304     429.340
      119      306     429.340
      119      308     429.340
      119      310     429.340
      119      312     429.340
      119      314     429.340
      119      316     429.340
      119      318     429.340
      119      320     429.340
      119      322     429.340
      119      324     429.340
      119      328     429.340
      119      330     429.340
      119      332     429.340
      119      334     429.340
      119      336     429.340
      119      338     429.340
      121      176     432.263
      121      178     432.263
      121      180     432.263
      121      182     432.263
      121      184     432.263
      121      186     432.263
      121      188     432.263
      121      190     432.263
      121      192     432.263
      121      194     432.263
      121      196     432.263
      121      198     432.263
      121      200     432.263
      121      202     432.263
      121      204     432.263
      121      206     432.263
      121      208     432.263
      121      210     432.263
      121      228     432.263
      121      230     432.263
      121      240     432.263
      121      250     432.263
      121      252     432.263
      121      262     432.263
      121      264     432.263
      121      266     432.263
      121      268     432.263
      121      270     432.263
      121      272     432.263
      121      274     432.263
      121      276     432.263
      121      278     432.263
      121      280     432.263
      121      282     432.263
      121      284     432.263
      121      286     432.263
      121      288     432.263
      121      290     432.263
      121      292     432.263
      121      294     432.263
      121      296     432.263
      121      298     432.263
      121      300     432.263
      121      302     432.263
      121      304     432.263
      121      306     432.263
      121      308     432.263
      121      312     432.263
      121      316     432.263
      121      318     432.263
      121      322     432.263
      123      168     435.147
      123      170     435.147
      123      172     435.147
      123      174     435.147
      123      176     435.147
      123      178     435.147
      123      180     435.147
      123      182     435.147
      123      184     435.147
      123      186     435.147
      123      188     435.147
      123      190     435.147
      123      192     435.147
      123      194     435.147
      123      196     435.147
      123      198     435.147
      123      200     435.147
      123      202     435.147
      123      204     435.147
      123      206     435.147
      123      208     435.147
      123      210     435.147
      123      214     435.147
      123      218     435.147
      123      220     435.147
      123      222     435.147
      123      224     435.147
      123      232     435.147
      123      234     435.147
      123      236     435.147
      123      242     435.147
      123      258     435.147
      123      260     435.147
      123      262     435.147
      123      264     435.147
      123      266     435.147
      123      268     435.147
      123      270     435.147
      123      272     435.147
      123      274     435.147
      123      276     435.147
      123      278     435.147
      123      280     435.147
      123      282     435.147
      123      284     435.147
      123      286     435.147
      123      288     435.147
      123      290     435.147
      123      292     435.147
      123      294     435.147
      123      296     435.147
      123      298     435.147
      123      300     435.147
      125      168     438.032
      125      170     438.032
      125      172     438.032
      125      174     438.032
      125      176     438.032
      125      178     438.032
      125      180     438.032
      125      182     438.032
      125      184     438.032
      125      186     438.032
      125      188     438.032
      125      190     438.032
      125      192     438.032
      125      194     438.032
      125      196     438.032
      125      198     438.032
      125      200     438.032
      125      202     438.032
      125      204     438.032
      125      206     438.032
      125      208     438.032
      125      210     438.032
      125      214     438.032
      125      220     438.032
      125      222     438.032
      125      226     438.032
      125      228     438.032
      125      232     438.032
      125      244     438.032
      125      252     438.032
      125      254     438.032
      125      256     438.032
      125      258     438.032
      125      260     438.032
      125      262     438.032
      125      264     438.032
      125      266     438.032
      125      268     438.032
      125      270     438.032
      125      272     438.032
      125      274     438.032
      125      276     438.032
      125      278     438.032
      125      280     438.032
      125      282     438.032
      125      284     438.032
      125      286     438.032
      125      288     438.032
      125      290     438.032
      127      162     440.916
      127      164     440.916
      127      166     440.916
      127      168     440.916
      127      170     440.916
      127      172     440.916
      127      174     440.916
      127      176     440.916
      127      178     440.916
      127      180     440.916
      127      182     440.916
      127      184     440.916
      127      186     440.916
      127      188     440.916
      127      190     440.916
      127      192     440.916
      127      194     440.916
      127      196     440.916
      127      198     440.916
      127      200     440.916
      127      202     440.916
      127      204     440.916
      127      206     440.916
      127      220     440.916
      127      224     440.916
      127      230     440.916
      127      238     440.916
      127      244     440.916
      127      248     440.916
      127      250     440.916
      127      252     440.916
      127      254     440.916
      127      256     440.916
      127      258     440.916
      127      260     440.916
      127      262     440.916
      127      264     440.916
      127      266     440.916
      127      268     440.916
      127      270     440.916
      127      272     440.916
      127      274     440.916
      127      278     440.916
      127      280     440.916
      127      284     440.916
      129      158     443.800
      129      160     443.800
      129      162     443.800
      129      164     443.800
      129      166     443.800
      129      168     443.800
      129      170     443.800
      129      172     443.800
      129      174     443.800
      129      176     443.800
      129      178     443.800
      129      180     443.800
      129      182     443.800
      129      184     443.800
      129      186     443.800
      129      188     443.800
      129      190     443.800
      129      192     443.800
      129      194     443.800
      129      196     443.800
      129      198     443.800
      129      200     443.800
      129      202     443.800
      129      204     443.800
      129      206     443.800
      129      228     443.800
      129      234     443.800
      129      242     443.800
      129      244     443.800
      129      246     443.800
      129      248     443.800
      129      250     443.800
      129      252     443.800
      129      254     443.800
      129      256     443.800
      129      258     443.800
      129      260     443.800
      129      262     443.800
      129      264     443.800
      129      266     443.800
      129      270     443.800
      131      158     446.669
      131      160     446.669
      131      162     446.669
      131      164     446.669
      131      166     446.669
      131      168     446.669
      131      170     446.669
      131      172     446.669
      131      174     446.669
      131      176     446.669
      131      178     446.669
      131      180     446.669
      131      182     446.669
      131      184     446.669
      131      186     446.669
      131      188     446.669
      131      190     446.669
      131      192     446.669
      131      194     446.669
      131      196     446.669
      131      198     446.669
      131      200     446.669
      131      202     446.669
      131      204     446.669
      131      220     446.669
      131      230     446.669
      131      234     446.669
      131      244     446.669
      131      246     446.669
      131      248     446.669
      131      250     446.669
      131      252     446.669
      131      254     446.669
      131      256     446.669
      133      152     449.515
      133      154     449.515
      133      156     449.515
      133      158     449.515
      133      160     449.515
      133      162     449.515
      133      164     449.515
      133      166     449.515
      133      168     449.515
      133      170     449.515
      133      172     449.515
      133      174     449.515
      133      176     449.515
      133      178     449.515
      133      180     449.515
      133      182     449.515
      133      184     449.515
      133      186     449.515
      133      188     449.515
      133      190     449.515
      133      192     449.515
      133      194     449.515
      133      196     449.515
      133      198     449.515
      133      200     449.515
      133      202     449.515
      133      204     449.515
      133      238     449.515
      133      240     449.515
      133      242     449.515
      133      244     449.515
      133      246     449.515
      133      248     449.515
      133      250     449.515
      133      252     449.515
      135      150     452.360
      135      152     452.360
      135      154     452.360
      135      156     452.360
      135      158     452.360
      135      160     452.360
      135      162     452.360
      135      164     452.360
      135      166     452.360
      135      168     452.360
      135      170     452.360
      135      172     452.360
      135      174     452.360
      135      176     452.360
      135      178     452.360
      135      180     452.360
      135      182     452.360
      135      184     452.360
      135      186     452.360
      135      188     452.360
      135      190     452.360
      135      192     452.360
      135      194     452.360
      135      196     452.360
      135      198     452.360
      135      200     452.360
      135      202     452.360
      135      234     452.360
      135      236     452.360
      135      238     452.360
      135      240     452.360
      135      242     452.360
      137      150     455.206
      137      152     455.206
      137      154     455.206
      137      156     455.206
      137      158     455.206
      137      160     455.206
      137      162     455.206
      137      164     455.206
      137      166     455.206
      137      168     455.206
      137      170     455.206
      137      172     455.206
      137      174     455.206
      137      176     455.206
      137      178     455.206
      137      180     455.206
      137      182     455.206
      137      184     455.206
      137      186     455.206
      137      188     455.206
      137      190     455.206
      137      192     455.206
      137      194     455.206
      137      196     455.206
      137      198     455.206
      137      200     455.206
      137      202     455.206
      137      228     455.206
      137      232     455.206
      137      234     455.206
      137      236     455.206
      137      238     455.206
      139      146     458.052
      139      148     458.052
      139      150     458.052
      139      152     458.052
      139      154     458.052
      139      156     458.052
      139      158     458.052
      139      160     458.052
      139      162     458.052
      139      164     458.052
      139      166     458.052
      139      168     458.052
      139      170     458.052
      139      172     458.052
      139      174     458.052
      139      176     458.052
      139      178     458.052
      139      180     458.052
      139      182     458.052
      139      184     458.052
      139      186     458.052
      139      188     458.052
      139      190     458.052
      139      192     458.052
      139      194     458.052
      139      196     458.052
      139      198     458.052
      139      200     458.052
      139      226     458.052
      139      228     458.052
      139      230     458.052
      139      232     458.052
      141      144     460.879
      141      146     460.879
      141      148     460.879
      141      150     460.879
      141      152     460.879
      141      154     460.879
      141      156     460.879
      141      158     460.879
      141      160     460.879
      141      162     460.879
      141      164     460.879
      141      166     460.879
      141      168     460.879
      141      170     460.879
      141      172     460.879
      141      174     460.879
      141      176     460.879
      141      178     460.879
      141      180     460.879
      141      182     460.879
      141      184     460.879
      141      186     460.879
      141      188     460.879
      141      190     460.879
      141      192     460.879
      141      194     460.879
      141      196     460.879
      141      198     460.879
      141      204     460.879
      141      222     460.879
      141      224     460.879
      143      142     463.690
      143      144     463.690
      143      146     463.690
      143      148     463.690
      143      150     463.690
      143      152     463.690
      143      154     463.690
      143      156     463.690
      143      158     463.690
      143      160     463.690
      143      162     463.690
      143      164     463.690
      143      166     463.690
      143      168     463.690
      143      170     463.690
      143      172     463.690
      143      174     463.690
      143      176     463.690
      143      178     463.690
      143      180     463.690
      143      182     463.690
      143      184     463.690
      143      186     463.690
      143      188     463.690
      143      190     463.690
      143      192     463.690
      143      194     463.690
      143      196     463.690
      143      198     463.690
      143      218     463.690
      145      140     466.502
      145      142     466.502
      145      144     466.502
      145      146     466.502
      145      148     466.502
      145      150     466.502
      145      152     466.502
      145      154     466.502
      145      156     466.502
      145      158     466.502
      145      160     466.502
      145      162     466.502
      145      164     466.502
      145      166     466.502
      145      168     466.502
      145      170     466.502
      145      172     466.502
      145      174     466.502
      145      176     466.502
      145      178     466.502
      145      180     466.502
      145      182     466.502
      145      184     466.502
      145      186     466.502
      145      188     466.502
      145      190     466.502
      145      192     466.502
      145      194     466.502
      145      196     466.502
      145      214     466.502
      147      140     469.313
      147      142     469.313
      147      144     469.313
      147      146     469.313
      147      148     469.313
      147      150     469.313
      147      152     469.313
      147      154     469.313
      147      156     469.313
      147      158     469.313
      147      160     469.313
      147      162     469.313
      147      164     469.313
      147      166     469.313
      147      168     469.313
      147      170     469.313
      147      172     469.313
      147      174     469.313
      147      176     469.313
      147      178     469.313
      147      180     469.313
      147      182     469.313
      147      184     469.313
      147      186     469.313
      147      188     469.313
      147      190     469.313
      147      192     469.313
      147      194     469.313
      149      136     472.124
      149      138     472.124
      149      140     472.124
      149      142     472.124
      149      144     472.124
      149      146     472.124
      149      148     472.124
      149      150     472.124
      149      152     472.124
      149      154     472.124
      149      156     472.124
      149      158     472.124
      149      160     472.124
      149      162     472.124
      149      164     472.124
      149      166     472.124
      149      168     472.124
      149      170     472.124
      149      172     472.124
      149      174     472.124
      149      176     472.124
      149      178     472.124
      149      180     472.124
      149      182     472.124
      149      184     472.124
      149      186     472.124
      149      188     472.124
      149      190     472.124
      149      192     472.124
      151      134     474.919
      151      136     474.919
      151      138     474.919
      151      140     474.919
      151      142     474.919
      151      144     474.919
      151      146     474.919
      151      148     474.919
      151      150     474.919
      151      152     474.919
      151      154     474.919
      151      156     474.919
      151      158     474.919
      151      160     474.919
      151      162     474.919
      151      164     474.919
      151      166     474.919
      151      168     474.919
      151      170     474.919
      151      172     474.919
      151      174     474.919
      151      176     474.919
      151      178     474.919
      151      180     474.919
      151      182     474.919
      151      184     474.919
      151      186     474.919
      151      188     474.919
      151      190     474.919
      153      134     477.700
      153      136     477.700
      153      138     477.700
      153      140     477.700
      153      142     477.700
      153      144     477.700
      153      146     477.700
      153      148     477.700
      153      150     477.700
      153      152     477.700
      153      154     477.700
      153      156     477.700
      153      158     477.700
      153      160     477.700
      153      162     477.700
      153      164     477.700
      153      166     477.700
      153      168     477.700
      153      170     477.700
      153      172     477.700
      153      174     477.700
      153      176     477.700
      153      178     477.700
      153      180     477.700
      153      182     477.700
      153      184     477.700
      153      186     477.700
      153      188     477.700
      155      130     480.480
      155      132     480.480
      155      134     480.480
      155      136     480.480
      155      138     480.480
      155      140     480.480
      155      142     480.480
      155      144     480.480
      155      146     480.480
      155      148     480.480
      155      150     480.480
      155      152     480.480
      155      154     480.480
      155      156     480.480
      155      158     480.480
      155      160     480.480
      155      162     480.480
      155      164     480.480
      155      166     480.480
      155      168     480.480
      155      170     480.480
      155      172     480.480
      155      174     480.480
      155      176     480.480
      155      178     480.480
      155      180     480.480
      155      182     480.480
      155      184     480.480
      157      132     483.261
      157      134     483.261
      157      136     483.261
      157      138     483.261
      157      140     483.261
      157      142     483.261
      157      144     483.261
      157      146     483.261
      157      148     483.261
      157      150     483.261
      157      152     483.261
      157      154     483.261
      157      156     483.261
      157      158     483.261
      157      160     483.261
      157      162     483.261
      157      164     483.261
      157      166     483.261
      157      168     483.261
      157      170     483.261
      157      172     483.261
      157      174     483.261
      157      176     483.261
      157      178     483.261
      157      180     483.261
      157      182     483.261
      159      130     486.042
      159      132     486.042
      159      134     486.042
      159      136     486.042
      159      138     486.042
      159      140     486.042
      159      142     486.042
      159      144     486.042
      159      146     486.042
      159      148     486.042
      159      150     486.042
      159      152     486.042
      159      154     486.042
      159      156     486.042
      159      158     486.042
      159      160     486.042
      159      162     486.042
      159      164     486.042
      159      166     486.042
      159      168     486.042
      159      170     486.042
      159      172     486.042
      159      174     486.042
      159      176     486.042
      161      130     488.811
      161      132     488.811
      161      134     488.811
      161      136     488.811
      161      138     488.811
      161      140     488.811
      161      142     488.811
      161      144     488.811
      161      146     488.811
      161      148     488.811
      161      150     488.811
      161      152     488.811
      161      154     488.811
      161      156     488.811
      161      158     488.811
      161      160     488.811
      161      162     488.811
      161      164     488.811
      161      166     488.811
      161      168     488.811
      161      170     488.811
      163      128     491.564
      163      130     491.564
      163      132     491.564
      163      134     491.564
      163      136     491.564
      163      138     491.564
      163      140     491.564
      163      142     491.564
      163      144     491.564
      163      146     491.564
      163      148     491.564
      163      150     491.564
      163      152     491.564
      163      154     491.564
      163      156     491.564
      163      158     491.564
      163      160     491.564
      163      162     491.564
      163      164     491.564
      163      166     491.564
      165      128     494.317
      165      130     494.317
      165      132     494.317
      165      134     494.317
      165      136     494.317
      165      138     494.317
      165      140     494.317
      165      142     494.317
      165      144     494.317
      165      146     494.317
      165      148     494.317
      165      150     494.317
      165      152     494.317
      165      154     494.317
      165      156     494.317
      165      158     494.317
      165      160     494.317
      165      162     494.317
      167      128     497.070
      167      130     497.070
      167      132     497.070
      167      134     497.070
      167      136     497.070
      167      138     497.070
      167      140     497.070
      167      142     497.070
      167      144     497.070
      167      146     497.070
      167      148     497.070
      167      150     497.070
      167      152     497.070
      167      156     497.070
      169      126     499.823
      169      128     499.823
      169      130     499.823
      169      132     499.823
      169      134     499.823
      169      136     499.823
      169      138     499.823
      169      140     499.823
      169      142     499.823
      169      144     499.823
      169      146     499.823
      169      148     499.823
      169      150     499.823
      171      130     502.573
      171      132     502.573
      171      134     502.573
      171      136     502.573
      171      138     502.573
      171      140     502.573
      171      142     502.573
      171      146     502.573
      173      132     505.301
      173      136     505.301
      173      140     505.301
      175      136     508.029


==> anc/Parameter_Space_Contours/m60/Cat1.dat <==
       93      272     422.007
       93      274     422.007
       93      276     422.007
       93      280     422.007
       93      282     422.007
       93      284     422.007
       93      286     422.007
       93      288     422.007
       93      290     422.007
       93      292     422.007
       93      294     422.007
       93      296     422.007
       93      298     422.007
       93      300     422.007
       93      302     422.007
       93      304     422.007
       93      306     422.007
       93      308     422.007
       93      310     422.007
       93      316     422.007
       93      318     422.007
       93      320     422.007
       93      324     422.007
       93      326     422.007
       93      328     422.007
       93      330     422.007
       93      334     422.007
       93      342     422.007
       93      344     422.007
       93      348     422.007
       93      350     422.007
       93      352     422.007
       93      354     422.007
       93      358     422.007
       93      360     422.007
       93      364     422.007
       93      370     422.007
       93      372     422.007
       93      376     422.007
       93      378     422.007
       93      380     422.007
       93      382     422.007
       93      384     422.007
       93      386     422.007
       93      388     422.007
       93      390     422.007
       93      392     422.007
       93      396     422.007
       95      268     425.265
       95      270     425.265
       95      272     425.265
       95      274     425.265
       95      276     425.265
       95      278     425.265
       95      280     425.265
       95      282     425.265
       95      284     425.265
       95      286     425.265
       95      288     425.265
       95      290     425.265
       95      292     425.265
       95      294     425.265
       95      296     425.265
       95      298     425.265
       95      300     425.265
       95      302     425.265
       95      304     425.265
       95      306     425.265
       95      308     425.265
       95      310     425.265
       95      312     425.265
       95      316     425.265
       95      318     425.265
       95      320     425.265
       95      326     425.265
       95      328     425.265
       95      330     425.265
       95      332     425.265
       95      334     425.265
       95      348     425.265
       95      350     425.265
       95      354     425.265
       95      356     425.265
       95      360     425.265
       95      362     425.265
       95      364     425.265
       95      366     425.265
       95      368     425.265
       95      370     425.265
       95      380     425.265
       95      382     425.265
       95      386     425.265
       95      388     425.265
       95      392     425.265
       95      394     425.265
       95      398     425.265
       97      268     428.502
       97      270     428.502
       97      272     428.502
       97      274     428.502
       97      276     428.502
       97      278     428.502
       97      280     428.502
       97      282     428.502
       97      284     428.502
       97      286     428.502
       97      288     428.502
       97      290     428.502
       97      292     428.502
       97      294     428.502
       97      296     428.502
       97      298     428.502
       97      300     428.502
       97      302     428.502
       97      304     428.502
       97      306     428.502
       97      308     428.502
       97      312     428.502
       97      314     428.502
       97      316     428.502
       97      318     428.502
       97      320     428.502
       97      326     428.502
       97      330     428.502
       97      332     428.502
       97      334     428.502
       97      336     428.502
       97      354     428.502
       97      356     428.502
       97      358     428.502
       97      360     428.502
       97      362     428.502
       97      366     428.502
       97      370     428.502
       97      372     428.502
       97      376     428.502
       97      378     428.502
       97      384     428.502
       97      398     428.502
       97      400     428.502
       99      268     431.740
       99      270     431.740
       99      272     431.740
       99      274     431.740
       99      276     431.740
       99      278     431.740
       99      280     431.740
       99      282     431.740
       99      284     431.740
       99      286     431.740
       99      288     431.740
       99      290     431.740
       99      292     431.740
       99      294     431.740
       99      296     431.740
       99      298     431.740
       99      300     431.740
       99      302     431.740
       99      304     431.740
       99      306     431.740
       99      308     431.740
       99      310     431.740
       99      312     431.740
       99      314     431.740
       99      316     431.740
       99      318     431.740
       99      320     431.740
       99      322     431.740
       99      328     431.740
       99      330     431.740
       99      332     431.740
       99      334     431.740
       99      340     431.740
       99      344     431.740
       99      354     431.740
       99      358     431.740
       99      372     431.740
       99      378     431.740
       99      390     431.740
       99      398     431.740
       99      400     431.740
       99      402     431.740
      101      268     434.977
      101      270     434.977
      101      272     434.977
      101      274     434.977
      101      276     434.977
      101      278     434.977
      101      280     434.977
      101      282     434.977
      101      284     434.977
      101      286     434.977
      101      288     434.977
      101      290     434.977
      101      292     434.977
      101      294     434.977
      101      296     434.977
      101      298     434.977
      101      300     434.977
      101      302     434.977
      101      304     434.977
      101      306     434.977
      101      308     434.977
      101      310     434.977
      101      312     434.977
      101      314     434.977
      101      316     434.977
      101      318     434.977
      101      320     434.977
      101      322     434.977
      101      324     434.977
      101      326     434.977
      101      328     434.977
      101      330     434.977
      101      332     434.977
      101      334     434.977
      101      336     434.977
      101      338     434.977
      101      340     434.977
      101      344     434.977
      101      354     434.977
      101      362     434.977
      101      364     434.977
      101      372     434.977
      101      376     434.977
      101      378     434.977
      101      382     434.977
      101      386     434.977
      101      388     434.977
      101      396     434.977
      101      400     434.977
      101      404     434.977
      103      268     438.158
      103      270     438.158
      103      272     438.158
      103      274     438.158
      103      276     438.158
      103      278     438.158
      103      280     438.158
      103      282     438.158
      103      284     438.158
      103      286     438.158
      103      288     438.158
      103      290     438.158
      103      292     438.158
      103      294     438.158
      103      296     438.158
      103      298     438.158
      103      300     438.158
      103      302     438.158
      103      304     438.158
      103      306     438.158
      103      308     438.158
      103      310     438.158
      103      312     438.158
      103      314     438.158
      103      316     438.158
      103      318     438.158
      103      320     438.158
      103      322     438.158
      103      324     438.158
      103      326     438.158
      103      328     438.158
      103      330     438.158
      103      332     438.158
      103      334     438.158
      103      336     438.158
      103      338     438.158
      103      340     438.158
      103      342     438.158
      103      344     438.158
      103      346     438.158
      103      348     438.158
      103      350     438.158
      103      352     438.158
      103      358     438.158
      103      360     438.158
      103      362     438.158
      103      364     438.158
      103      376     438.158
      103      378     438.158
      103      384     438.158
      103      388     438.158
      103      402     438.158
      103      408     438.158
      105      268     441.326
      105      270     441.326
      105      272     441.326
      105      274     441.326
      105      276     441.326
      105      278     441.326
      105      280     441.326
      105      282     441.326
      105      284     441.326
      105      286     441.326
      105      288     441.326
      105      290     441.326
      105      292     441.326
      105      294     441.326
      105      296     441.326
      105      298     441.326
      105      300     441.326
      105      302     441.326
      105      304     441.326
      105      306     441.326
      105      308     441.326
      105      310     441.326
      105      312     441.326
      105      314     441.326
      105      316     441.326
      105      318     441.326
      105      320     441.326
      105      322     441.326
      105      324     441.326
      105      326     441.326
      105      328     441.326
      105      330     441.326
      105      332     441.326
      105      334     441.326
      105      336     441.326
      105      338     441.326
      105      340     441.326
      105      342     441.326
      105      344     441.326
      105      346     441.326
      105      348     441.326
      105      350     441.326
      105      352     441.326
      105      354     441.326
      105      356     441.326
      105      358     441.326
      105      360     441.326
      105      362     441.326
      105      364     441.326
      105      372     441.326
      105      382     441.326
      105      390     441.326
      105      396     441.326
      105      400     441.326
      105      410     441.326
      107      266     444.494
      107      268     444.494
      107      270     444.494
      107      272     444.494
      107      274     444.494
      107      276     444.494
      107      278     444.494
      107      280     444.494
      107      282     444.494
      107      284     444.494
      107      286     444.494
      107      288     444.494
      107      290     444.494
      107      292     444.494
      107      294     444.494
      107      296     444.494
      107      298     444.494
      107      300     444.494
      107      302     444.494
      107      304     444.494
      107      306     444.494
      107      308     444.494
      107      310     444.494
      107      312     444.494
      107      314     444.494
      107      316     444.494
      107      318     444.494
      107      320     444.494
      107      322     444.494
      107      324     444.494
      107      326     444.494
      107      328     444.494
      107      330     444.494
      107      332     444.494
      107      334     444.494
      107      336     444.494
      107      338     444.494
      107      340     444.494
      107      342     444.494
      107      344     444.494
      107      346     444.494
      107      348     444.494
      107      350     444.494
      107      352     444.494
      107      354     444.494
      107      356     444.494
      107      358     444.494
      107      360     444.494
      107      362     444.494
      107      364     444.494
      107      366     444.494
      107      368     444.494
      107      370     444.494
      107      372     444.494
      107      374     444.494
      107      376     444.494
      107      384     444.494
      107      390     444.494
      107      400     444.494
      107      412     444.494
      109      266     447.662
      109      268     447.662
      109      270     447.662
      109      272     447.662
      109      274     447.662
      109      276     447.662
      109      278     447.662
      109      280     447.662
      109      282     447.662
      109      284     447.662
      109      286     447.662
      109      288     447.662
      109      290     447.662
      109      292     447.662
      109      294     447.662
      109      296     447.662
      109      298     447.662
      109      300     447.662
      109      302     447.662
      109      304     447.662
      109      306     447.662
      109      308     447.662
      109      310     447.662
      109      312     447.662
      109      314     447.662
      109      316     447.662
      109      318     447.662
      109      320     447.662
      109      322     447.662
      109      324     447.662
      109      326     447.662
      109      328     447.662
      109      330     447.662
      109      332     447.662
      109      334     447.662
      109      336     447.662
      109      338     447.662
      109      340     447.662
      109      342     447.662
      109      344     447.662
      109      346     447.662
      109      348     447.662
      109      350     447.662
      109      352     447.662
      109      354     447.662
      109      356     447.662
      109      358     447.662
      109      360     447.662
      109      362     447.662
      109      364     447.662
      109      366     447.662
      109      368     447.662
      109      370     447.662
      109      372     447.662
      109      374     447.662
      109      376     447.662
      109      378     447.662
      109      380     447.662
      109      382     447.662
      109      384     447.662
      109      386     447.662
      109      388     447.662
      109      390     447.662
      109      394     447.662
      109      402     447.662
      109      404     447.662
      111      266     450.785
      111      268     450.785
      111      270     450.785
      111      272     450.785
      111      274     450.785
      111      276     450.785
      111      278     450.785
      111      280     450.785
      111      282     450.785
      111      284     450.785
      111      286     450.785
      111      288     450.785
      111      290     450.785
      111      292     450.785
      111      294     450.785
      111      296     450.785
      111      298     450.785
      111      300     450.785
      111      302     450.785
      111      304     450.785
      111      306     450.785
      111      308     450.785
      111      310     450.785
      111      312     450.785
      111      314     450.785
      111      316     450.785
      111      318     450.785
      111      320     450.785
      111      322     450.785
      111      324     450.785
      111      326     450.785
      111      328     450.785
      111      330     450.785
      111      332     450.785
      111      334     450.785
      111      336     450.785
      111      338     450.785
      111      340     450.785
      111      342     450.785
      111      344     450.785
      111      346     450.785
      111      348     450.785
      111      350     450.785
      111      352     450.785
      111      354     450.785
      111      356     450.785
      111      358     450.785
      111      360     450.785
      111      362     450.785
      111      364     450.785
      111      366     450.785
      111      368     450.785
      111      370     450.785
      111      372     450.785
      111      374     450.785
      111      376     450.785
      111      378     450.785
      111      380     450.785
      111      382     450.785
      111      384     450.785
      111      386     450.785
      111      388     450.785
      111      390     450.785
      111      392     450.785
      111      394     450.785
      111      396     450.785
      111      398     450.785
      113      264     453.892
      113      266     453.892
      113      268     453.892
      113      270     453.892
      113      272     453.892
      113      274     453.892
      113      276     453.892
      113      278     453.892
      113      280     453.892
      113      282     453.892
      113      284     453.892
      113      286     453.892
      113      288     453.892
      113      290     453.892
      113      292     453.892
      113      294     453.892
      113      296     453.892
      113      298     453.892
      113      300     453.892
      113      302     453.892
      113      304     453.892
      113      306     453.892
      113      308     453.892
      113      310     453.892
      113      312     453.892
      113      314     453.892
      113      316     453.892
      113      318     453.892
      113      320     453.892
      113      322     453.892
      113      324     453.892
      113      326     453.892
      113      328     453.892
      113      330     453.892
      113      332     453.892
      113      334     453.892
      113      336     453.892
      113      338     453.892
      113      340     453.892
      113      342     453.892
      113      344     453.892
      113      346     453.892
      113      348     453.892
      113      350     453.892
      113      352     453.892
      113      354     453.892
      113      356     453.892
      113      358     453.892
      113      360     453.892
      113      362     453.892
      113      364     453.892
      113      366     453.892
      113      368     453.892
      113      370     453.892
      113      372     453.892
      113      374     453.892
      113      376     453.892
      113      378     453.892
      113      380     453.892
      113      382     453.892
      113      384     453.892
      113      386     453.892
      113      388     453.892
      113      390     453.892
      113      392     453.892
      113      394     453.892
      113      396     453.892
      113      398     453.892
      113      400     453.892
      113      402     453.892
      113      404     453.892
      113      406     453.892
      113      408     453.892
      115      264     456.999
      115      266     456.999
      115      268     456.999
      115      270     456.999
      115      272     456.999
      115      274     456.999
      115      276     456.999
      115      278     456.999
      115      280     456.999
      115      282     456.999
      115      284     456.999
      115      286     456.999
      115      288     456.999
      115      290     456.999
      115      292     456.999
      115      294     456.999
      115      296     456.999
      115      298     456.999
      115      300     456.999
      115      302     456.999
      115      304     456.999
      115      306     456.999
      115      308     456.999
      115      310     456.999
      115      312     456.999
      115      314     456.999
      115      316     456.999
      115      318     456.999
      115      320     456.999
      115      322     456.999
      115      324     456.999
      115      326     456.999
      115      328     456.999
      115      330     456.999
      115      332     456.999
      115      334     456.999
      115      336     456.999
      115      338     456.999
      115      340     456.999
      115      342     456.999
      115      344     456.999
      115      346     456.999
      115      348     456.999
      115      350     456.999
      115      352     456.999
      115      354     456.999
      115      356     456.999
      115      358     456.999
      115      360     456.999
      115      362     456.999
      115      364     456.999
      115      366     456.999
      115      368     456.999
      115      370     456.999
      115      372     456.999
      115      374     456.999
      115      376     456.999
      115      378     456.999
      115      380     456.999
      115      382     456.999
      115      384     456.999
      115      386     456.999
      115      388     456.999
      115      390     456.999
      115      392     456.999
      115      394     456.999
      115      396     456.999
      115      398     456.999
      115      400     456.999
      115      402     456.999
      115      404     456.999
      115      406     456.999
      115      408     456.999
      115      410     456.999
      115      412     456.999
      115      414     456.999
      115      416     456.999
      117      264     460.106
      117      266     460.106
      117      268     460.106
      117      270     460.106
      117      272     460.106
      117      274     460.106
      117      276     460.106
      117      278     460.106
      117      280     460.106
      117      282     460.106
      117      284     460.106
      117      286     460.106
      117      288     460.106
      117      290     460.106
      117      292     460.106
      117      294     460.106
      117      296     460.106
      117      298     460.106
      117      300     460.106
      117      302     460.106
      117      304     460.106
      117      306     460.106
      117      308     460.106
      117      310     460.106
      117      312     460.106
      117      314     460.106
      117      316     460.106
      117      318     460.106
      117      320     460.106
      117      322     460.106
      117      324     460.106
      117      326     460.106
      117      328     460.106
      117      330     460.106
      117      332     460.106
      117      334     460.106
      117      336     460.106
      117      338     460.106
      117      340     460.106
      117      342     460.106
      117      344     460.106
      117      346     460.106
      117      348     460.106
      117      350     460.106
      117      352     460.106
      117      354     460.106
      117      356     460.106
      117      358     460.106
      117      360     460.106
      117      362     460.106
      117      364     460.106
      117      366     460.106
      117      368     460.106
      117      370     460.106
      117      372     460.106
      117      374     460.106
      117      376     460.106
      117      378     460.106
      117      380     460.106
      117      382     460.106
      117      384     460.106
      117      386     460.106
      117      388     460.106
      117      390     460.106
      117      392     460.106
      117      394     460.106
      117      396     460.106
      117      398     460.106
      117      400     460.106
      117      402     460.106
      117      404     460.106
      117      406     460.106
      117      408     460.106
      117      410     460.106
      117      412     460.106
      117      414     460.106
      117      416     460.106
      117      418     460.106
      117      420     460.106
      117      422     460.106
      117      424     460.106
      117      426     460.106
      119      262     463.184
      119      264     463.184
      119      266     463.184
      119      268     463.184
      119      270     463.184
      119      272     463.184
      119      274     463.184
      119      276     463.184
      119      278     463.184
      119      280     463.184
      119      282     463.184
      119      284     463.184
      119      286     463.184
      119      288     463.184
      119      290     463.184
      119      292     463.184
      119      294     463.184
      119      296     463.184
      119      298     463.184
      119      300     463.184
      119      302     463.184
      119      304     463.184
      119      306     463.184
      119      308     463.184
      119      310     463.184
      119      312     463.184
      119      314     463.184
      119      316     463.184
      119      318     463.184
      119      320     463.184
      119      322     463.184
      119      324     463.184
      119      326     463.184
      119      328     463.184
      119      330     463.184
      119      332     463.184
      119      334     463.184
      119      336     463.184
      119      338     463.184
      119      340     463.184
      119      342     463.184
      119      344     463.184
      119      346     463.184
      119      348     463.184
      119      350     463.184
      119      352     463.184
      119      354     463.184
      119      356     463.184
      119      358     463.184
      119      360     463.184
      119      362     463.184
      119      364     463.184
      119      366     463.184
      119      368     463.184
      119      370     463.184
      119      372     463.184
      119      374     463.184
      119      376     463.184
      119      378     463.184
      119      380     463.184
      119      382     463.184
      119      384     463.184
      119      386     463.184
      119      388     463.184
      119      390     463.184
      119      392     463.184
      119      394     463.184
      119      396     463.184
      119      398     463.184
      119      400     463.184
      119      402     463.184
      119      404     463.184
      119      406     463.184
      119      408     463.184
      119      410     463.184
      119      412     463.184
      119      414     463.184
      119      416     463.184
      119      418     463.184
      119      420     463.184
      119      422     463.184
      119      424     463.184
      119      426     463.184
      119      428     463.184
      119      430     463.184
      119      432     463.184
      119      434     463.184
      121      262     466.238
      121      264     466.238
      121      266     466.238
      121      268     466.238
      121      270     466.238
      121      272     466.238
      121      274     466.238
      121      276     466.238
      121      278     466.238
      121      280     466.238
      121      282     466.238
      121      284     466.238
      121      286     466.238
      121      288     466.238
      121      290     466.238
      121      292     466.238
      121      294     466.238
      121      296     466.238
      121      298     466.238
      121      300     466.238
      121      302     466.238
      121      304     466.238
      121      306     466.238
      121      308     466.238
      121      310     466.238
      121      312     466.238
      121      314     466.238
      121      316     466.238
      121      318     466.238
      121      320     466.238
      121      322     466.238
      121      324     466.238
      121      326     466.238
      121      328     466.238
      121      330     466.238
      121      332     466.238
      121      334     466.238
      121      336     466.238
      121      338     466.238
      121      340     466.238
      121      342     466.238
      121      344     466.238
      121      346     466.238
      121      348     466.238
      121      350     466.238
      121      352     466.238
      121      354     466.238
      121      356     466.238
      121      358     466.238
      121      360     466.238
      121      362     466.238
      121      364     466.238
      121      366     466.238
      121      368     466.238
      121      370     466.238
      121      372     466.238
      121      374     466.238
      121      376     466.238
      121      378     466.238
      121      380     466.238
      121      382     466.238
      121      384     466.238
      121      386     466.238
      121      388     466.238
      121      390     466.238
      121      392     466.238
      121      394     466.238
      121      396     466.238
      121      398     466.238
      121      400     466.238
      121      402     466.238
      121      404     466.238
      121      406     466.238
      121      408     466.238
      121      410     466.238
      121      412     466.238
      121      414     466.238
      121      416     466.238
      121      418     466.238
      121      420     466.238
      121      422     466.238
      121      424     466.238
      121      426     466.238
      121      428     466.238
      121      430     466.238
      121      432     466.238
      121      434     466.238
      121      436     466.238
      121      438     466.238
      121      440     466.238
      123      260     469.291
      123      262     469.291
      123      264     469.291
      123      266     469.291
      123      268     469.291
      123      270     469.291
      123      272     469.291
      123      274     469.291
      123      276     469.291
      123      278     469.291
      123      280     469.291
      123      282     469.291
      123      284     469.291
      123      286     469.291
      123      288     469.291
      123      290     469.291
      123      292     469.291
      123      294     469.291
      123      296     469.291
      123      298     469.291
      123      300     469.291
      123      302     469.291
      123      304     469.291
      123      306     469.291
      123      308     469.291
      123      310     469.291
      123      312     469.291
      123      314     469.291
      123      316     469.291
      123      318     469.291
      123      320     469.291
      123      322     469.291
      123      324     469.291
      123      326     469.291
      123      328     469.291
      123      330     469.291
      123      332     469.291
      123      334     469.291
      123      336     469.291
      123      338     469.291
      123      340     469.291
      123      342     469.291
      123      344     469.291
      123      346     469.291
      123      348     469.291
      123      350     469.291
      123      352     469.291
      123      354     469.291
      123      356     469.291
      123      358     469.291
      123      360     469.291
      123      362     469.291
      123      364     469.291
      123      366     469.291
      123      368     469.291
      123      370     469.291
      123      372     469.291
      123      374     469.291
      123      376     469.291
      123      378     469.291
      123      380     469.291
      123      382     469.291
      123      384     469.291
      123      386     469.291
      123      388     469.291
      123      390     469.291
      123      392     469.291
      123      394     469.291
      123      396     469.291
      123      398     469.291
      123      400     469.291
      123      402     469.291
      123      404     469.291
      123      406     469.291
      123      408     469.291
      123      410     469.291
      123      412     469.291
      123      414     469.291
      123      416     469.291
      123      418     469.291
      123      420     469.291
      123      422     469.291
      123      424     469.291
      123      426     469.291
      123      428     469.291
      123      430     469.291
      123      432     469.291
      123      434     469.291
      123      436     469.291
      123      438     469.291
      123      440     469.291
      123      442     469.291
      123      444     469.291
      123      446     469.291
      125      260     472.344
      125      262     472.344
      125      264     472.344
      125      266     472.344
      125      268     472.344
      125      270     472.344
      125      272     472.344
      125      274     472.344
      125      276     472.344
      125      278     472.344
      125      280     472.344
      125      282     472.344
      125      284     472.344
      125      286     472.344
      125      288     472.344
      125      290     472.344
      125      292     472.344
      125      294     472.344
      125      296     472.344
      125      298     472.344
      125      300     472.344
      125      302     472.344
      125      304     472.344
      125      306     472.344
      125      308     472.344
      125      310     472.344
      125      312     472.344
      125      314     472.344
      125      316     472.344
      125      318     472.344
      125      320     472.344
      125      322     472.344
      125      324     472.344
      125      326     472.344
      125      328     472.344
      125      330     472.344
      125      332     472.344
      125      334     472.344
      125      336     472.344
      125      338     472.344
      125      340     472.344
      125      342     472.344
      125      344     472.344
      125      346     472.344
      125      348     472.344
      125      350     472.344
      125      352     472.344
      125      354     472.344
      125      356     472.344
      125      358     472.344
      125      360     472.344
      125      362     472.344
      125      364     472.344
      125      366     472.344
      125      368     472.344
      125      370     472.344
      125      372     472.344
      125      374     472.344
      125      376     472.344
      125      378     472.344
      125      380     472.344
      125      382     472.344
      125      384     472.344
      125      386     472.344
      125      388     472.344
      125      390     472.344
      125      392     472.344
      125      394     472.344
      125      396     472.344
      125      398     472.344
      125      400     472.344
      125      402     472.344
      125      404     472.344
      125      406     472.344
      125      408     472.344
      125      410     472.344
      125      412     472.344
      125      414     472.344
      125      416     472.344
      125      418     472.344
      125      420     472.344
      125      422     472.344
      125      430     472.344
      125      432     472.344
      125      434     472.344
      125      436     472.344
      125      440     472.344
      125      442     472.344
      125      448     472.344
      125      452     472.344
      127      260     475.388
      127      262     475.388
      127      264     475.388
      127      266     475.388
      127      268     475.388
      127      270     475.388
      127      272     475.388
      127      274     475.388
      127      276     475.388
      127      278     475.388
      127      280     475.388
      127      282     475.388
      127      284     475.388
      127      286     475.388
      127      288     475.388
      127      290     475.388
      127      292     475.388
      127      294     475.388
      127      296     475.388
      127      298     475.388
      127      300     475.388
      127      302     475.388
      127      304     475.388
      127      306     475.388
      127      308     475.388
      127      310     475.388
      127      312     475.388
      127      314     475.388
      127      316     475.388
      127      318     475.388
      127      320     475.388
      127      322     475.388
      127      324     475.388
      127      326     475.388
      127      328     475.388
      127      330     475.388
      127      332     475.388
      127      334     475.388
      127      336     475.388
      127      338     475.388
      127      340     475.388
      127      342     475.388
      127      344     475.388
      127      346     475.388
      127      348     475.388
      127      350     475.388
      127      352     475.388
      127      354     475.388
      127      356     475.388
      127      358     475.388
      127      360     475.388
      127      362     475.388
      127      364     475.388
      127      366     475.388
      127      368     475.388
      127      370     475.388
      127      372     475.388
      127      374     475.388
      127      376     475.388
      127      378     475.388
      127      380     475.388
      127      382     475.388
      127      384     475.388
      127      386     475.388
      127      388     475.388
      127      390     475.388
      127      392     475.388
      127      394     475.388
      127      396     475.388
      127      398     475.388
      127      400     475.388
      127      402     475.388
      127      404     475.388
      127      406     475.388
      127      408     475.388
      127      410     475.388
      127      412     475.388
      129      258     478.394
      129      260     478.394
      129      262     478.394
      129      264     478.394
      129      266     478.394
      129      268     478.394
      129      270     478.394
      129      272     478.394
      129      274     478.394
      129      276     478.394
      129      278     478.394
      129      280     478.394
      129      282     478.394
      129      284     478.394
      129      286     478.394
      129      288     478.394
      129      290     478.394
      129      292     478.394
      129      294     478.394
      129      296     478.394
      129      298     478.394
      129      300     478.394
      129      302     478.394
      129      304     478.394
      129      306     478.394
      129      308     478.394
      129      310     478.394
      129      312     478.394
      129      314     478.394
      129      316     478.394
      129      318     478.394
      129      320     478.394
      129      322     478.394
      129      324     478.394
      129      326     478.394
      129      328     478.394
      129      330     478.394
      129      332     478.394
      129      334     478.394
      129      336     478.394
      129      338     478.394
      129      340     478.394
      129      342     478.394
      129      344     478.394
      129      346     478.394
      129      348     478.394
      129      350     478.394
      129      352     478.394
      129      354     478.394
      129      356     478.394
      129      358     478.394
      129      360     478.394
      129      362     478.394
      129      364     478.394
      129      366     478.394
      129      368     478.394
      129      370     478.394
      129      372     478.394
      129      374     478.394
      129      376     478.394
      129      378     478.394
      129      380     478.394
      129      382     478.394
      129      384     478.394
      129      386     478.394
      129      388     478.394
      129      390     478.394
      129      394     478.394
      129      396     478.394
      129      406     478.394
      131      256     481.399
      131      258     481.399
      131      260     481.399
      131      262     481.399
      131      264     481.399
      131      266     481.399
      131      268     481.399
      131      270     481.399
      131      272     481.399
      131      274     481.399
      131      276     481.399
      131      278     481.399
      131      280     481.399
      131      282     481.399
      131      284     481.399
      131      286     481.399
      131      288     481.399
      131      290     481.399
      131      292     481.399
      131      294     481.399
      131      296     481.399
      131      298     481.399
      131      300     481.399
      131      302     481.399
      131      304     481.399
      131      306     481.399
      131      308     481.399
      131      310     481.399
      131      312     481.399
      131      314     481.399
      131      316     481.399
      131      318     481.399
      131      320     481.399
      131      322     481.399
      131      324     481.399
      131      326     481.399
      131      328     481.399
      131      330     481.399
      131      332     481.399
      131      334     481.399
      131      336     481.399
      131      338     481.399
      131      340     481.399
      131      342     481.399
      131      344     481.399
      131      346     481.399
      131      348     481.399
      131      350     481.399
      131      352     481.399
      131      354     481.399
      131      356     481.399
      131      358     481.399
      131      360     481.399
      131      362     481.399
      131      364     481.399
      131      366     481.399
      131      368     481.399
      131      370     481.399
      131      376     481.399
      131      380     481.399
      131      384     481.399
      133      256     484.405
      133      258     484.405
      133      260     484.405
      133      262     484.405
      133      264     484.405
      133      266     484.405
      133      268     484.405
      133      270     484.405
      133      272     484.405
      133      274     484.405
      133      276     484.405
      133      278     484.405
      133      280     484.405
      133      282     484.405
      133      284     484.405
      133      286     484.405
      133      288     484.405
      133      290     484.405
      133      292     484.405
      133      294     484.405
      133      296     484.405
      133      298     484.405
      133      300     484.405
      133      302     484.405
      133      304     484.405
      133      306     484.405
      133      308     484.405
      133      310     484.405
      133      312     484.405
      133      314     484.405
      133      316     484.405
      133      318     484.405
      133      320     484.405
      133      322     484.405
      133      324     484.405
      133      326     484.405
      133      328     484.405
      133      330     484.405
      133      332     484.405
      133      334     484.405
      133      336     484.405
      133      338     484.405
      133      340     484.405
      133      342     484.405
      133      344     484.405
      133      346     484.405
      133      348     484.405
      133      350     484.405
      133      352     484.405
      133      354     484.405
      133      358     484.405
      133      360     484.405
      133      366     484.405
      135      254     487.410
      135      256     487.410
      135      258     487.410
      135      260     487.410
      135      262     487.410
      135      264     487.410
      135      266     487.410
      135      268     487.410
      135      270     487.410
      135      272     487.410
      135      274     487.410
      135      276     487.410
      135      278     487.410
      135      280     487.410
      135      282     487.410
      135      284     487.410
      135      286     487.410
      135      288     487.410
      135      290     487.410
      135      292     487.410
      135      294     487.410
      135      296     487.410
      135      298     487.410
      135      300     487.410
      135      302     487.410
      135      304     487.410
      135      306     487.410
      135      308     487.410
      135      310     487.410
      135      312     487.410
      135      314     487.410
      135      316     487.410
      135      318     487.410
      135      320     487.410
      135      322     487.410
      135      324     487.410
      135      326     487.410
      135      328     487.410
      135      330     487.410
      135      332     487.410
      135      334     487.410
      135      336     487.410
      135      338     487.410
      135      340     487.410
      135      342     487.410
      135      344     487.410
      135      352     487.410
      137      254     490.384
      137      256     490.384
      137      258     490.384
      137      260     490.384
      137      262     490.384
      137      264     490.384
      137      266     490.384
      137      268     490.384
      137      270     490.384
      137      272     490.384
      137      274     490.384
      137      276     490.384
      137      278     490.384
      137      280     490.384
      137      282     490.384
      137      284     490.384
      137      286     490.384
      137      288     490.384
      137      290     490.384
      137      292     490.384
      137      294     490.384
      137      296     490.384
      137      298     490.384
      137      300     490.384
      137      302     490.384
      137      304     490.384
      137      306     490.384
      137      308     490.384
      137      310     490.384
      137      312     490.384
      137      314     490.384
      137      316     490.384
      137      318     490.384
      137      320     490.384
      137      322     490.384
      137      324     490.384
      137      326     490.384
      137      328     490.384
      137      330     490.384
      137      332     490.384
      137      334     490.384
      137      336     490.384
      139      252     493.347
      139      254     493.347
      139      256     493.347
      139      258     493.347
      139      260     493.347
      139      262     493.347
      139      264     493.347
      139      266     493.347
      139      268     493.347
      139      270     493.347
      139      272     493.347
      139      274     493.347
      139      276     493.347
      139      278     493.347
      139      280     493.347
      139      282     493.347
      139      284     493.347
      139      286     493.347
      139      288     493.347
      139      290     493.347
      139      292     493.347
      139      294     493.347
      139      296     493.347
      139      298     493.347
      139      300     493.347
      139      302     493.347
      139      304     493.347
      139      306     493.347
      139      308     493.347
      139      310     493.347
      139      312     493.347
      139      314     493.347
      139      316     493.347
      139      318     493.347
      139      320     493.347
      141      250     496.309
      141      252     496.309
      141      254     496.309
      141      256     496.309
      141      258     496.309
      141      260     496.309
      141      262     496.309
      141      264     496.309
      141      266     496.309
      141      268     496.309
      141      270     496.309
      141      272     496.309
      141      274     496.309
      141      276     496.309
      141      278     496.309
      141      280     496.309
      141      282     496.309
      141      284     496.309
      141      286     496.309
      141      288     496.309
      141      290     496.309
      141      292     496.309
      141      294     496.309
      141      296     496.309
      141      298     496.309
      141      300     496.309
      141      302     496.309
      141      304     496.309
      141      306     496.309
      141      308     496.309
      141      310     496.309
      143      250     499.272
      143      252     499.272
      143      254     499.272
      143      256     499.272
      143      258     499.272
      143      260     499.272
      143      262     499.272
      143      264     499.272
      143      266     499.272
      143      268     499.272
      143      270     499.272
      143      272     499.272
      143      274     499.272
      143      276     499.272
      143      278     499.272
      143      280     499.272
      143      282     499.272
      143      284     499.272
      143      286     499.272
      143      288     499.272
      143      290     499.272
      143      292     499.272
      143      294     499.272
      143      296     499.272
      145      248     502.230
      145      250     502.230
      145      252     502.230
      145      254     502.230
      145      256     502.230
      145      258     502.230
      145      260     502.230
      145      262     502.230
      145      264     502.230
      145      266     502.230
      145      268     502.230
      145      270     502.230
      145      272     502.230
      145      274     502.230
      145      276     502.230
      145      278     502.230
      145      280     502.230
      145      282     502.230
      145      284     502.230
      145      286     502.230
      145      288     502.230
      145      290     502.230
      147      246     505.154
      147      248     505.154
      147      250     505.154
      147      252     505.154
      147      254     505.154
      147      256     505.154
      147      258     505.154
      147      260     505.154
      147      262     505.154
      147      264     505.154
      147      266     505.154
      147      268     505.154
      147      270     505.154
      147      272     505.154
      147      274     505.154
      147      276     505.154
      147      278     505.154
      147      280     505.154
      149      246     508.078
      149      248     508.078
      149      250     508.078
      149      252     508.078
      149      254     508.078
      149      256     508.078
      149      258     508.078
      149      260     508.078
      149      262     508.078
      149      264     508.078
      149      266     508.078
      149      268     508.078
      149      270     508.078
      151      244     511.002
      151      246     511.002
      151      248     511.002
      151      250     511.002
      151      252     511.002
      151      254     511.002
      151      256     511.002
      151      258     511.002
      151      260     511.002
      151      262     511.002
      153      242     513.926
      153      244     513.926
      153      246     513.926
      153      248     513.926
      153      250     513.926
      153      252     513.926
      153      254     513.926
      153      256     513.926
      153      258     513.926
      155      240     516.837
      155      242     516.837
      155      244     516.837
      155      246     516.837
      155      248     516.837
      155      250     516.837
      155      252     516.837
      157      238     519.726
      157      240     519.726
      157      242     519.726
      157      244     519.726
      159      236     522.615
      159      238     522.615
      159      240     522.615
      161      234     525.504
      163      232     528.393


==> anc/Parameter_Space_Contours/m60/Cat2.dat <==
       93      270     422.007
       93      278     422.007
       93      312     422.007
       93      314     422.007
       93      322     422.007
       93      332     422.007
       93      336     422.007
       93      338     422.007
       93      340     422.007
       93      346     422.007
       93      356     422.007
       93      362     422.007
       93      366     422.007
       93      368     422.007
       93      374     422.007
       93      394     422.007
       93      398     422.007
       93      400     422.007
       93      402     422.007
       93      404     422.007
       93      406     422.007
       93      408     422.007
       93      410     422.007
       93      412     422.007
       93      414     422.007
       93      416     422.007
       93      418     422.007
       93      420     422.007
       93      422     422.007
       93      424     422.007
       93      426     422.007
       93      428     422.007
       93      430     422.007
       93      432     422.007
       93      434     422.007
       93      436     422.007
       93      438     422.007
       93      440     422.007
       93      442     422.007
       93      444     422.007
       93      446     422.007
       93      448     422.007
       93      450     422.007
       93      452     422.007
       93      454     422.007
       93      456     422.007
       93      458     422.007
       93      460     422.007
       93      462     422.007
       93      464     422.007
       93      466     422.007
       93      468     422.007
       93      470     422.007
       93      472     422.007
       93      474     422.007
       93      476     422.007
       93      478     422.007
       93      480     422.007
       93      482     422.007
       93      484     422.007
       93      486     422.007
       93      488     422.007
       93      490     422.007
       93      492     422.007
       93      494     422.007
       93      496     422.007
       93      498     422.007
       93      500     422.007
       93      502     422.007
       93      504     422.007
       93      506     422.007
       93      508     422.007
       93      510     422.007
       93      512     422.007
       93      514     422.007
       93      516     422.007
       93      518     422.007
       93      520     422.007
       93      522     422.007
       93      524     422.007
       93      526     422.007
       93      528     422.007
       93      530     422.007
       93      532     422.007
       93      534     422.007
       93      536     422.007
       93      538     422.007
       93      540     422.007
       93      542     422.007
       93      544     422.007
       93      546     422.007
       93      548     422.007
       93      550     422.007
       93      552     422.007
       93      554     422.007
       93      556     422.007
       93      558     422.007
       93      560     422.007
       93      562     422.007
       93      564     422.007
       93      566     422.007
       93      568     422.007
       93      570     422.007
       93      572     422.007
       93      574     422.007
       93      576     422.007
       93      578     422.007
       93      580     422.007
       93      582     422.007
       93      584     422.007
       93      586     422.007
       93      588     422.007
       93      590     422.007
       93      592     422.007
       93      594     422.007
       93      596     422.007
       93      598     422.007
       93      600     422.007
       93      602     422.007
       93      604     422.007
       93      606     422.007
       93      608     422.007
       93      610     422.007
       93      612     422.007
       93      614     422.007
       93      616     422.007
       93      618     422.007
       93      620     422.007
       93      622     422.007
       93      624     422.007
       93      626     422.007
       93      628     422.007
       93      630     422.007
       93      632     422.007
       93      634     422.007
       93      636     422.007
       93      638     422.007
       93      640     422.007
       93      642     422.007
       93      644     422.007
       93      646     422.007
       93      648     422.007
       93      650     422.007
       93      652     422.007
       93      654     422.007
       93      656     422.007
       93      658     422.007
       93      660     422.007
       93      662     422.007
       93      664     422.007
       93      666     422.007
       93      668     422.007
       93      670     422.007
       93      672     422.007
       93      674     422.007
       93      676     422.007
       93      678     422.007
       93      680     422.007
       93      682     422.007
       93      684     422.007
       93      686     422.007
       93      688     422.007
       93      690     422.007
       93      692     422.007
       93      694     422.007
       93      696     422.007
       93      698     422.007
       93      700     422.007
       93      702     422.007
       93      704     422.007
       93      706     422.007
       93      708     422.007
       93      710     422.007
       93      712     422.007
       93      714     422.007
       93      716     422.007
       93      718     422.007
       93      720     422.007
       93      722     422.007
       93      724     422.007
       93      726     422.007
       93      728     422.007
       93      730     422.007
       93      732     422.007
       93      734     422.007
       93      736     422.007
       93      738     422.007
       93      740     422.007
       93      742     422.007
       93      744     422.007
       93      746     422.007
       93      748     422.007
       93      750     422.007
       93      752     422.007
       93      754     422.007
       93      756     422.007
       93      758     422.007
       93      760     422.007
       93      762     422.007
       93      764     422.007
       93      766     422.007
       93      768     422.007
       93      770     422.007
       93      772     422.007
       93      774     422.007
       93      776     422.007
       93      778     422.007
       93      780     422.007
       93      782     422.007
       93      784     422.007
       93      786     422.007
       93      788     422.007
       93      790     422.007
       93      792     422.007
       93      794     422.007
       93      796     422.007
       93      798     422.007
       93      800     422.007
       93      802     422.007
       93      804     422.007
       93      806     422.007
       93      808     422.007
       93      810     422.007
       93      812     422.007
       93      814     422.007
       93      816     422.007
       93      818     422.007
       93      820     422.007
       93      822     422.007
       93      824     422.007
       93      826     422.007
       93      828     422.007
       93      830     422.007
       93      832     422.007
       93      834     422.007
       93      836     422.007
       93      838     422.007
       93      840     422.007
       93      842     422.007
       93      844     422.007
       93      846     422.007
       93      848     422.007
       93      850     422.007
       93      852     422.007
       93      854     422.007
       93      856     422.007
       93      858     422.007
       93      860     422.007
       93      862     422.007
       93      864     422.007
       93      866     422.007
       93      868     422.007
       93      870     422.007
       93      872     422.007
       93      874     422.007
       93      876     422.007
       93      878     422.007
       93      880     422.007
       93      882     422.007
       93      884     422.007
       93      886     422.007
       93      888     422.007
       93      890     422.007
       93      892     422.007
       93      894     422.007
       93      896     422.007
       93      898     422.007
       93      900     422.007
       93      902     422.007
       93      904     422.007
       93      906     422.007
       93      908     422.007
       93      910     422.007
       93      912     422.007
       93      914     422.007
       93      916     422.007
       93      918     422.007
       93      920     422.007
       93      922     422.007
       93      924     422.007
       93      926     422.007
       93      928     422.007
       93      930     422.007
       93      932     422.007
       93      934     422.007
       93      936     422.007
       93      938     422.007
       93      940     422.007
       93      942     422.007
       93      944     422.007
       93      946     422.007
       93      948     422.007
       93      950     422.007
       93      952     422.007
       93      954     422.007
       93      956     422.007
       93      958     422.007
       93      960     422.007
       93      962     422.007
       93      964     422.007
       93      966     422.007
       93      968     422.007
       93      970     422.007
       93      972     422.007
       93      974     422.007
       93      976     422.007
       93      978     422.007
       93      980     422.007
       93      982     422.007
       93      984     422.007
       93      986     422.007
       93      988     422.007
       93      990     422.007
       93      992     422.007
       93      994     422.007
       93      996     422.007
       93      998     422.007
       95      314     425.265
       95      322     425.265
       95      324     425.265
       95      336     425.265
       95      338     425.265
       95      340     425.265
       95      342     425.265
       95      344     425.265
       95      346     425.265
       95      352     425.265
       95      358     425.265
       95      372     425.265
       95      374     425.265
       95      376     425.265
       95      378     425.265
       95      384     425.265
       95      390     425.265
       95      396     425.265
       95      400     425.265
       95      402     425.265
       95      404     425.265
       95      406     425.265
       95      408     425.265
       95      410     425.265
       95      412     425.265
       95      414     425.265
       95      416     425.265
       95      418     425.265
       95      420     425.265
       95      422     425.265
       95      424     425.265
       95      426     425.265
       95      428     425.265
       95      430     425.265
       95      432     425.265
       95      434     425.265
       95      436     425.265
       95      438     425.265
       95      440     425.265
       95      442     425.265
       95      444     425.265
       95      446     425.265
       95      448     425.265
       95      450     425.265
       95      452     425.265
       95      454     425.265
       95      456     425.265
       95      458     425.265
       95      460     425.265
       95      462     425.265
       95      464     425.265
       95      466     425.265
       95      468     425.265
       95      470     425.265
       95      472     425.265
       95      474     425.265
       95      476     425.265
       95      478     425.265
       95      480     425.265
       95      482     425.265
       95      484     425.265
       95      486     425.265
       95      488     425.265
       95      490     425.265
       95      492     425.265
       95      494     425.265
       95      496     425.265
       95      498     425.265
       95      500     425.265
       95      502     425.265
       95      504     425.265
       95      506     425.265
       95      508     425.265
       95      510     425.265
       95      512     425.265
       95      514     425.265
       95      516     425.265
       95      518     425.265
       95      520     425.265
       95      522     425.265
       95      524     425.265
       95      526     425.265
       95      528     425.265
       95      530     425.265
       95      532     425.265
       95      534     425.265
       95      536     425.265
       95      538     425.265
       95      540     425.265
       95      542     425.265
       95      544     425.265
       95      546     425.265
       95      548     425.265
       95      550     425.265
       95      552     425.265
       95      554     425.265
       95      556     425.265
       95      558     425.265
       95      560     425.265
       95      562     425.265
       95      564     425.265
       95      566     425.265
       95      568     425.265
       95      570     425.265
       95      572     425.265
       95      574     425.265
       95      576     425.265
       95      578     425.265
       95      580     425.265
       95      582     425.265
       95      584     425.265
       95      586     425.265
       95      588     425.265
       95      590     425.265
       95      592     425.265
       95      594     425.265
       95      596     425.265
       95      598     425.265
       95      600     425.265
       95      602     425.265
       95      604     425.265
       95      606     425.265
       95      608     425.265
       95      610     425.265
       95      612     425.265
       95      614     425.265
       95      616     425.265
       95      618     425.265
       95      620     425.265
       95      622     425.265
       95      624     425.265
       95      626     425.265
       95      628     425.265
       95      630     425.265
       95      632     425.265
       95      634     425.265
       95      636     425.265
       95      638     425.265
       95      640     425.265
       95      642     425.265
       95      644     425.265
       95      646     425.265
       95      648     425.265
       95      650     425.265
       95      652     425.265
       95      654     425.265
       95      656     425.265
       95      658     425.265
       95      660     425.265
       95      662     425.265
       95      664     425.265
       95      666     425.265
       95      668     425.265
       95      670     425.265
       95      672     425.265
       95      674     425.265
       95      676     425.265
       95      678     425.265
       95      680     425.265
       95      682     425.265
       95      684     425.265
       95      686     425.265
       95      688     425.265
       95      690     425.265
       95      692     425.265
       95      694     425.265
       95      696     425.265
       95      698     425.265
       95      700     425.265
       95      702     425.265
       95      704     425.265
       95      706     425.265
       95      708     425.265
       95      710     425.265
       95      712     425.265
       95      714     425.265
       95      716     425.265
       95      718     425.265
       95      720     425.265
       95      722     425.265
       95      724     425.265
       95      726     425.265
       95      728     425.265
       95      730     425.265
       95      732     425.265
       95      734     425.265
       95      736     425.265
       95      738     425.265
       95      740     425.265
       95      742     425.265
       95      744     425.265
       95      746     425.265
       95      748     425.265
       95      750     425.265
       95      752     425.265
       95      754     425.265
       95      756     425.265
       95      758     425.265
       95      760     425.265
       95      762     425.265
       95      764     425.265
       95      766     425.265
       95      768     425.265
       95      770     425.265
       95      772     425.265
       95      774     425.265
       95      776     425.265
       95      778     425.265
       95      780     425.265
       95      782     425.265
       95      784     425.265
       95      786     425.265
       95      788     425.265
       95      790     425.265
       95      792     425.265
       95      794     425.265
       95      796     425.265
       95      798     425.265
       95      800     425.265
       95      802     425.265
       95      804     425.265
       95      806     425.265
       95      808     425.265
       95      810     425.265
       95      812     425.265
       95      814     425.265
       95      816     425.265
       95      818     425.265
       95      820     425.265
       95      822     425.265
       95      824     425.265
       95      826     425.265
       95      828     425.265
       95      830     425.265
       95      832     425.265
       95      834     425.265
       95      836     425.265
       95      838     425.265
       95      840     425.265
       95      842     425.265
       95      844     425.265
       95      846     425.265
       95      848     425.265
       95      850     425.265
       95      852     425.265
       95      854     425.265
       95      856     425.265
       95      858     425.265
       95      860     425.265
       95      862     425.265
       95      864     425.265
       95      866     425.265
       95      868     425.265
       95      870     425.265
       95      872     425.265
       95      874     425.265
       95      876     425.265
       95      878     425.265
       95      880     425.265
       95      882     425.265
       95      884     425.265
       95      886     425.265
       95      888     425.265
       95      890     425.265
       95      892     425.265
       95      894     425.265
       95      896     425.265
       95      898     425.265
       95      900     425.265
       95      902     425.265
       95      904     425.265
       95      906     425.265
       95      908     425.265
       95      910     425.265
       95      912     425.265
       95      914     425.265
       95      916     425.265
       95      918     425.265
       95      920     425.265
       95      922     425.265
       95      924     425.265
       95      926     425.265
       95      928     425.265
       95      930     425.265
       95      932     425.265
       95      934     425.265
       95      936     425.265
       95      938     425.265
       95      940     425.265
       95      942     425.265
       95      944     425.265
       95      946     425.265
       95      948     425.265
       95      950     425.265
       95      952     425.265
       95      954     425.265
       95      956     425.265
       95      958     425.265
       95      960     425.265
       95      962     425.265
       95      964     425.265
       95      966     425.265
       95      968     425.265
       95      970     425.265
       95      972     425.265
       95      974     425.265
       95      976     425.265
       95      978     425.265
       95      980     425.265
       95      982     425.265
       95      984     425.265
       95      986     425.265
       95      988     425.265
       95      990     425.265
       95      992     425.265
       95      994     425.265
       95      996     425.265
       95      998     425.265
       97      310     428.502
       97      322     428.502
       97      324     428.502
       97      328     428.502
       97      338     428.502
       97      340     428.502
       97      342     428.502
       97      344     428.502
       97      346     428.502
       97      348     428.502
       97      350     428.502
       97      352     428.502
       97      364     428.502
       97      368     428.502
       97      374     428.502
       97      380     428.502
       97      382     428.502
       97      386     428.502
       97      388     428.502
       97      390     428.502
       97      392     428.502
       97      394     428.502
       97      396     428.502
       97      402     428.502
       97      404     428.502
       97      406     428.502
       97      408     428.502
       97      410     428.502
       97      412     428.502
       97      414     428.502
       97      416     428.502
       97      418     428.502
       97      420     428.502
       97      422     428.502
       97      424     428.502
       97      426     428.502
       97      428     428.502
       97      430     428.502
       97      432     428.502
       97      434     428.502
       97      436     428.502
       97      438     428.502
       97      440     428.502
       97      442     428.502
       97      444     428.502
       97      446     428.502
       97      448     428.502
       97      450     428.502
       97      452     428.502
       97      454     428.502
       97      456     428.502
       97      458     428.502
       97      460     428.502
       97      462     428.502
       97      464     428.502
       97      466     428.502
       97      468     428.502
       97      470     428.502
       97      472     428.502
       97      474     428.502
       97      476     428.502
       97      478     428.502
       97      480     428.502
       97      482     428.502
       97      484     428.502
       97      486     428.502
       97      488     428.502
       97      490     428.502
       97      492     428.502
       97      494     428.502
       97      496     428.502
       97      498     428.502
       97      500     428.502
       97      502     428.502
       97      504     428.502
       97      506     428.502
       97      508     428.502
       97      510     428.502
       97      512     428.502
       97      514     428.502
       97      516     428.502
       97      518     428.502
       97      520     428.502
       97      522     428.502
       97      524     428.502
       97      526     428.502
       97      528     428.502
       97      530     428.502
       97      532     428.502
       97      534     428.502
       97      536     428.502
       97      538     428.502
       97      540     428.502
       97      542     428.502
       97      544     428.502
       97      546     428.502
       97      548     428.502
       97      550     428.502
       97      552     428.502
       97      554     428.502
       97      556     428.502
       97      558     428.502
       97      560     428.502
       97      562     428.502
       97      564     428.502
       97      566     428.502
       97      568     428.502
       97      570     428.502
       97      572     428.502
       97      574     428.502
       97      576     428.502
       97      578     428.502
       97      580     428.502
       97      582     428.502
       97      584     428.502
       97      586     428.502
       97      588     428.502
       97      590     428.502
       97      592     428.502
       97      594     428.502
       97      596     428.502
       97      598     428.502
       97      600     428.502
       97      602     428.502
       97      604     428.502
       97      606     428.502
       97      608     428.502
       97      610     428.502
       97      612     428.502
       97      614     428.502
       97      616     428.502
       97      618     428.502
       97      620     428.502
       97      622     428.502
       97      624     428.502
       97      626     428.502
       97      628     428.502
       97      630     428.502
       97      632     428.502
       97      634     428.502
       97      636     428.502
       97      638     428.502
       97      640     428.502
       97      642     428.502
       97      644     428.502
       97      646     428.502
       97      648     428.502
       97      650     428.502
       97      652     428.502
       97      654     428.502
       97      656     428.502
       97      658     428.502
       97      660     428.502
       97      662     428.502
       97      664     428.502
       97      666     428.502
       97      668     428.502
       97      670     428.502
       97      672     428.502
       97      674     428.502
       97      676     428.502
       97      678     428.502
       97      680     428.502
       97      682     428.502
       97      684     428.502
       97      686     428.502
       97      688     428.502
       97      690     428.502
       97      692     428.502
       97      694     428.502
       97      696     428.502
       97      698     428.502
       97      700     428.502
       97      702     428.502
       97      704     428.502
       97      706     428.502
       97      708     428.502
       97      710     428.502
       97      712     428.502
       97      714     428.502
       97      716     428.502
       97      718     428.502
       97      720     428.502
       97      722     428.502
       97      724     428.502
       97      726     428.502
       97      728     428.502
       97      730     428.502
       97      732     428.502
       97      734     428.502
       97      736     428.502
       97      738     428.502
       97      740     428.502
       97      742     428.502
       97      744     428.502
       97      746     428.502
       97      748     428.502
       97      750     428.502
       97      752     428.502
       97      754     428.502
       97      756     428.502
       97      758     428.502
       97      760     428.502
       97      762     428.502
       97      764     428.502
       97      766     428.502
       97      768     428.502
       97      770     428.502
       97      772     428.502
       97      774     428.502
       97      776     428.502
       97      778     428.502
       97      780     428.502
       97      782     428.502
       97      784     428.502
       97      786     428.502
       97      788     428.502
       97      790     428.502
       97      792     428.502
       97      794     428.502
       97      796     428.502
       97      798     428.502
       97      800     428.502
       97      802     428.502
       97      804     428.502
       97      806     428.502
       97      808     428.502
       97      810     428.502
       97      812     428.502
       97      814     428.502
       97      816     428.502
       97      818     428.502
       97      820     428.502
       97      822     428.502
       97      824     428.502
       97      826     428.502
       97      828     428.502
       97      830     428.502
       97      832     428.502
       97      834     428.502
       97      836     428.502
       97      838     428.502
       97      840     428.502
       97      842     428.502
       97      844     428.502
       97      846     428.502
       97      848     428.502
       97      850     428.502
       97      852     428.502
       97      854     428.502
       97      856     428.502
       97      858     428.502
       97      860     428.502
       97      862     428.502
       97      864     428.502
       97      866     428.502
       97      868     428.502
       97      870     428.502
       97      872     428.502
       97      874     428.502
       97      876     428.502
       97      878     428.502
       97      880     428.502
       97      882     428.502
       97      884     428.502
       97      886     428.502
       97      888     428.502
       97      890     428.502
       97      892     428.502
       97      894     428.502
       97      896     428.502
       97      898     428.502
       97      900     428.502
       97      902     428.502
       97      904     428.502
       97      906     428.502
       97      908     428.502
       97      910     428.502
       97      912     428.502
       97      914     428.502
       97      916     428.502
       97      918     428.502
       97      920     428.502
       97      922     428.502
       97      924     428.502
       97      926     428.502
       97      928     428.502
       97      930     428.502
       97      932     428.502
       97      934     428.502
       97      936     428.502
       97      938     428.502
       97      940     428.502
       97      942     428.502
       97      944     428.502
       97      946     428.502
       97      948     428.502
       97      950     428.502
       97      952     428.502
       97      954     428.502
       97      956     428.502
       97      958     428.502
       97      960     428.502
       97      962     428.502
       97      964     428.502
       97      966     428.502
       97      968     428.502
       97      970     428.502
       97      972     428.502
       97      974     428.502
       97      976     428.502
       97      978     428.502
       97      980     428.502
       97      982     428.502
       97      984     428.502
       97      986     428.502
       97      988     428.502
       97      990     428.502
       97      992     428.502
       97      994     428.502
       97      996     428.502
       97      998     428.502
       99      324     431.740
       99      326     431.740
       99      336     431.740
       99      338     431.740
       99      342     431.740
       99      346     431.740
       99      348     431.740
       99      350     431.740
       99      352     431.740
       99      356     431.740
       99      360     431.740
       99      362     431.740
       99      364     431.740
       99      366     431.740
       99      368     431.740
       99      370     431.740
       99      374     431.740
       99      376     431.740
       99      380     431.740
       99      382     431.740
       99      384     431.740
       99      386     431.740
       99      388     431.740
       99      392     431.740
       99      394     431.740
       99      396     431.740
       99      404     431.740
       99      406     431.740
       99      408     431.740
       99      410     431.740
       99      412     431.740
       99      414     431.740
       99      416     431.740
       99      418     431.740
       99      420     431.740
       99      422     431.740
       99      424     431.740
       99      426     431.740
       99      428     431.740
       99      430     431.740
       99      432     431.740
       99      434     431.740
       99      436     431.740
       99      438     431.740
       99      440     431.740
       99      442     431.740
       99      444     431.740
       99      446     431.740
       99      448     431.740
       99      450     431.740
       99      452     431.740
       99      454     431.740
       99      456     431.740
       99      458     431.740
       99      460     431.740
       99      462     431.740
       99      464     431.740
       99      466     431.740
       99      468     431.740
       99      470     431.740
       99      472     431.740
       99      474     431.740
       99      476     431.740
       99      478     431.740
       99      480     431.740
       99      482     431.740
       99      484     431.740
       99      486     431.740
       99      488     431.740
       99      490     431.740
       99      492     431.740
       99      494     431.740
       99      496     431.740
       99      498     431.740
       99      500     431.740
       99      502     431.740
       99      504     431.740
       99      506     431.740
       99      508     431.740
       99      510     431.740
       99      512     431.740
       99      514     431.740
       99      516     431.740
       99      518     431.740
       99      520     431.740
       99      522     431.740
       99      524     431.740
       99      526     431.740
       99      528     431.740
       99      530     431.740
       99      532     431.740
       99      534     431.740
       99      536     431.740
       99      538     431.740
       99      540     431.740
       99      542     431.740
       99      544     431.740
       99      546     431.740
       99      548     431.740
       99      550     431.740
       99      552     431.740
       99      554     431.740
       99      556     431.740
       99      558     431.740
       99      560     431.740
       99      562     431.740
       99      564     431.740
       99      566     431.740
       99      568     431.740
       99      570     431.740
       99      572     431.740
       99      574     431.740
       99      576     431.740
       99      578     431.740
       99      580     431.740
       99      582     431.740
       99      584     431.740
       99      586     431.740
       99      588     431.740
       99      590     431.740
       99      592     431.740
       99      594     431.740
       99      596     431.740
       99      598     431.740
       99      600     431.740
       99      602     431.740
       99      604     431.740
       99      606     431.740
       99      608     431.740
       99      610     431.740
       99      612     431.740
       99      614     431.740
       99      616     431.740
       99      618     431.740
       99      620     431.740
       99      622     431.740
       99      624     431.740
       99      626     431.740
       99      628     431.740
       99      630     431.740
       99      632     431.740
       99      634     431.740
       99      636     431.740
       99      638     431.740
       99      640     431.740
       99      642     431.740
       99      644     431.740
       99      646     431.740
       99      648     431.740
       99      650     431.740
       99      652     431.740
       99      654     431.740
       99      656     431.740
       99      658     431.740
       99      660     431.740
       99      662     431.740
       99      664     431.740
       99      666     431.740
       99      668     431.740
       99      670     431.740
       99      672     431.740
       99      674     431.740
       99      676     431.740
       99      678     431.740
       99      680     431.740
       99      682     431.740
       99      684     431.740
       99      686     431.740
       99      688     431.740
       99      690     431.740
       99      692     431.740
       99      694     431.740
       99      696     431.740
       99      698     431.740
       99      700     431.740
       99      702     431.740
       99      704     431.740
       99      706     431.740
       99      708     431.740
       99      710     431.740
       99      712     431.740
       99      714     431.740
       99      716     431.740
       99      718     431.740
       99      720     431.740
       99      722     431.740
       99      724     431.740
       99      726     431.740
       99      728     431.740
       99      730     431.740
       99      732     431.740
       99      734     431.740
       99      736     431.740
       99      738     431.740
       99      740     431.740
       99      742     431.740
       99      744     431.740
       99      746     431.740
       99      748     431.740
       99      750     431.740
       99      752     431.740
       99      754     431.740
       99      756     431.740
       99      758     431.740
       99      760     431.740
       99      762     431.740
       99      764     431.740
       99      766     431.740
       99      768     431.740
       99      770     431.740
       99      772     431.740
       99      774     431.740
       99      776     431.740
       99      778     431.740
       99      780     431.740
       99      782     431.740
       99      784     431.740
       99      786     431.740
       99      788     431.740
       99      790     431.740
       99      792     431.740
       99      794     431.740
       99      796     431.740
       99      798     431.740
       99      800     431.740
       99      802     431.740
       99      804     431.740
       99      806     431.740
       99      808     431.740
       99      810     431.740
       99      812     431.740
       99      814     431.740
       99      816     431.740
       99      818     431.740
       99      820     431.740
       99      822     431.740
       99      824     431.740
       99      826     431.740
       99      828     431.740
       99      830     431.740
       99      832     431.740
       99      834     431.740
       99      836     431.740
       99      838     431.740
       99      840     431.740
       99      842     431.740
       99      844     431.740
       99      846     431.740
       99      848     431.740
       99      850     431.740
       99      852     431.740
       99      854     431.740
       99      856     431.740
       99      858     431.740
       99      860     431.740
       99      862     431.740
       99      864     431.740
       99      866     431.740
       99      868     431.740
       99      870     431.740
       99      872     431.740
       99      874     431.740
       99      876     431.740
       99      878     431.740
       99      880     431.740
       99      882     431.740
       99      884     431.740
       99      886     431.740
       99      888     431.740
       99      890     431.740
       99      892     431.740
       99      894     431.740
       99      896     431.740
       99      898     431.740
       99      900     431.740
       99      902     431.740
       99      904     431.740
       99      906     431.740
       99      908     431.740
       99      910     431.740
       99      912     431.740
       99      914     431.740
       99      916     431.740
       99      918     431.740
       99      920     431.740
       99      922     431.740
       99      924     431.740
       99      926     431.740
       99      928     431.740
       99      930     431.740
       99      932     431.740
       99      934     431.740
       99      936     431.740
       99      938     431.740
       99      940     431.740
       99      942     431.740
       99      944     431.740
       99      946     431.740
       99      948     431.740
       99      950     431.740
       99      952     431.740
       99      954     431.740
       99      956     431.740
       99      958     431.740
       99      960     431.740
       99      962     431.740
       99      964     431.740
       99      966     431.740
       99      968     431.740
       99      970     431.740
       99      972     431.740
       99      974     431.740
       99      976     431.740
       99      978     431.740
       99      980     431.740
       99      982     431.740
       99      984     431.740
       99      986     431.740
       99      988     431.740
       99      990     431.740
       99      992     431.740
       99      994     431.740
       99      996     431.740
       99      998     431.740
      101      342     434.977
      101      346     434.977
      101      348     434.977
      101      350     434.977
      101      352     434.977
      101      356     434.977
      101      358     434.977
      101      360     434.977
      101      366     434.977
      101      368     434.977
      101      370     434.977
      101      374     434.977
      101      380     434.977
      101      384     434.977
      101      390     434.977
      101      392     434.977
      101      394     434.977
      101      398     434.977
      101      402     434.977
      101      406     434.977
      101      408     434.977
      101      410     434.977
      101      412     434.977
      101      414     434.977
      101      416     434.977
      101      418     434.977
      101      420     434.977
      101      422     434.977
      101      424     434.977
      101      426     434.977
      101      428     434.977
      101      430     434.977
      101      432     434.977
      101      434     434.977
      101      436     434.977
      101      438     434.977
      101      440     434.977
      101      442     434.977
      101      444     434.977
      101      446     434.977
      101      448     434.977
      101      450     434.977
      101      452     434.977
      101      454     434.977
      101      456     434.977
      101      458     434.977
      101      460     434.977
      101      462     434.977
      101      464     434.977
      101      466     434.977
      101      468     434.977
      101      470     434.977
      101      472     434.977
      101      474     434.977
      101      476     434.977
      101      478     434.977
      101      480     434.977
      101      482     434.977
      101      484     434.977
      101      486     434.977
      101      488     434.977
      101      490     434.977
      101      492     434.977
      101      494     434.977
      101      496     434.977
      101      498     434.977
      101      500     434.977
      101      502     434.977
      101      504     434.977
      101      506     434.977
      101      508     434.977
      101      510     434.977
      101      512     434.977
      101      514     434.977
      101      516     434.977
      101      518     434.977
      101      520     434.977
      101      522     434.977
      101      524     434.977
      101      526     434.977
      101      528     434.977
      101      530     434.977
      101      532     434.977
      101      534     434.977
      101      536     434.977
      101      538     434.977
      101      540     434.977
      101      542     434.977
      101      544     434.977
      101      546     434.977
      101      548     434.977
      101      550     434.977
      101      552     434.977
      101      554     434.977
      101      556     434.977
      101      558     434.977
      101      560     434.977
      101      562     434.977
      101      564     434.977
      101      566     434.977
      101      568     434.977
      101      570     434.977
      101      572     434.977
      101      574     434.977
      101      576     434.977
      101      578     434.977
      101      580     434.977
      101      582     434.977
      101      584     434.977
      101      586     434.977
      101      588     434.977
      101      590     434.977
      101      592     434.977
      101      594     434.977
      101      596     434.977
      101      598     434.977
      101      600     434.977
      101      602     434.977
      101      604     434.977
      101      606     434.977
      101      608     434.977
      101      610     434.977
      101      612     434.977
      101      614     434.977
      101      616     434.977
      101      618     434.977
      101      620     434.977
      101      622     434.977
      101      624     434.977
      101      626     434.977
      101      628     434.977
      101      630     434.977
      101      632     434.977
      101      634     434.977
      101      636     434.977
      101      638     434.977
      101      640     434.977
      101      642     434.977
      101      644     434.977
      101      646     434.977
      101      648     434.977
      101      650     434.977
      101      652     434.977
      101      654     434.977
      101      656     434.977
      101      658     434.977
      101      660     434.977
      101      662     434.977
      101      664     434.977
      101      666     434.977
      101      668     434.977
      101      670     434.977
      101      672     434.977
      101      674     434.977
      101      676     434.977
      101      678     434.977
      101      680     434.977
      101      682     434.977
      101      684     434.977
      101      686     434.977
      101      688     434.977
      101      690     434.977
      101      692     434.977
      101      694     434.977
      101      696     434.977
      101      698     434.977
      101      700     434.977
      101      702     434.977
      101      704     434.977
      101      706     434.977
      101      708     434.977
      101      710     434.977
      101      712     434.977
      101      714     434.977
      101      716     434.977
      101      718     434.977
      101      720     434.977
      101      722     434.977
      101      724     434.977
      101      726     434.977
      101      728     434.977
      101      730     434.977
      101      732     434.977
      101      734     434.977
      101      736     434.977
      101      738     434.977
      101      740     434.977
      101      742     434.977
      101      744     434.977
      101      746     434.977
      101      748     434.977
      101      750     434.977
      101      752     434.977
      101      754     434.977
      101      756     434.977
      101      758     434.977
      101      760     434.977
      101      762     434.977
      101      764     434.977
      101      766     434.977
      101      768     434.977
      101      770     434.977
      101      772     434.977
      101      774     434.977
      101      776     434.977
      101      778     434.977
      101      780     434.977
      101      782     434.977
      101      784     434.977
      101      786     434.977
      101      788     434.977
      101      790     434.977
      101      792     434.977
      101      794     434.977
      101      796     434.977
      101      798     434.977
      101      800     434.977
      101      802     434.977
      101      804     434.977
      101      806     434.977
      101      808     434.977
      101      810     434.977
      101      812     434.977
      101      814     434.977
      101      816     434.977
      101      818     434.977
      101      820     434.977
      101      822     434.977
      101      824     434.977
      101      826     434.977
      101      828     434.977
      101      830     434.977
      101      832     434.977
      101      834     434.977
      101      836     434.977
      101      838     434.977
      101      840     434.977
      101      842     434.977
      101      844     434.977
      101      846     434.977
      101      848     434.977
      101      850     434.977
      101      852     434.977
      101      854     434.977
      101      856     434.977
      101      858     434.977
      101      860     434.977
      101      862     434.977
      101      864     434.977
      101      866     434.977
      101      868     434.977
      101      870     434.977
      101      872     434.977
      101      874     434.977
      101      876     434.977
      101      878     434.977
      101      880     434.977
      101      882     434.977
      101      884     434.977
      101      886     434.977
      101      888     434.977
      101      890     434.977
      101      892     434.977
      101      894     434.977
      101      896     434.977
      101      898     434.977
      101      900     434.977
      101      902     434.977
      101      904     434.977
      101      906     434.977
      101      908     434.977
      101      910     434.977
      101      912     434.977
      101      914     434.977
      101      916     434.977
      101      918     434.977
      101      920     434.977
      101      922     434.977
      101      924     434.977
      101      926     434.977
      101      928     434.977
      101      930     434.977
      101      932     434.977
      101      934     434.977
      101      936     434.977
      101      938     434.977
      101      940     434.977
      101      942     434.977
      101      944     434.977
      101      946     434.977
      101      948     434.977
      101      950     434.977
      101      952     434.977
      101      954     434.977
      101      956     434.977
      101      958     434.977
      101      960     434.977
      101      962     434.977
      101      964     434.977
      101      966     434.977
      101      968     434.977
      101      970     434.977
      101      972     434.977
      101      974     434.977
      101      976     434.977
      101      978     434.977
      101      980     434.977
      101      982     434.977
      101      984     434.977
      101      986     434.977
      101      988     434.977
      101      990     434.977
      101      992     434.977
      101      994     434.977
      101      996     434.977
      101      998     434.977
      103      354     438.158
      103      356     438.158
      103      366     438.158
      103      368     438.158
      103      370     438.158
      103      372     438.158
      103      374     438.158
      103      380     438.158
      103      382     438.158
      103      386     438.158
      103      390     438.158
      103      392     438.158
      103      394     438.158
      103      396     438.158
      103      398     438.158
      103      400     438.158
      103      404     438.158
      103      406     438.158
      103      410     438.158
      103      412     438.158
      103      414     438.158
      103      416     438.158
      103      418     438.158
      103      420     438.158
      103      422     438.158
      103      424     438.158
      103      426     438.158
      103      428     438.158
      103      430     438.158
      103      432     438.158
      103      434     438.158
      103      436     438.158
      103      438     438.158
      103      440     438.158
      103      442     438.158
      103      444     438.158
      103      446     438.158
      103      448     438.158
      103      450     438.158
      103      452     438.158
      103      454     438.158
      103      456     438.158
      103      458     438.158
      103      460     438.158
      103      462     438.158
      103      464     438.158
      103      466     438.158
      103      468     438.158
      103      470     438.158
      103      472     438.158
      103      474     438.158
      103      476     438.158
      103      478     438.158
      103      480     438.158
      103      482     438.158
      103      484     438.158
      103      486     438.158
      103      488     438.158
      103      490     438.158
      103      492     438.158
      103      494     438.158
      103      496     438.158
      103      498     438.158
      103      500     438.158
      103      502     438.158
      103      504     438.158
      103      506     438.158
      103      508     438.158
      103      510     438.158
      103      512     438.158
      103      514     438.158
      103      516     438.158
      103      518     438.158
      103      520     438.158
      103      522     438.158
      103      524     438.158
      103      526     438.158
      103      528     438.158
      103      530     438.158
      103      532     438.158
      103      534     438.158
      103      536     438.158
      103      538     438.158
      103      540     438.158
      103      542     438.158
      103      544     438.158
      103      546     438.158
      103      548     438.158
      103      550     438.158
      103      552     438.158
      103      554     438.158
      103      556     438.158
      103      558     438.158
      103      560     438.158
      103      562     438.158
      103      564     438.158
      103      566     438.158
      103      568     438.158
      103      570     438.158
      103      572     438.158
      103      574     438.158
      103      576     438.158
      103      578     438.158
      103      580     438.158
      103      582     438.158
      103      584     438.158
      103      586     438.158
      103      588     438.158
      103      590     438.158
      103      592     438.158
      103      594     438.158
      103      596     438.158
      103      598     438.158
      103      600     438.158
      103      602     438.158
      103      604     438.158
      103      606     438.158
      103      608     438.158
      103      610     438.158
      103      612     438.158
      103      614     438.158
      103      616     438.158
      103      618     438.158
      103      620     438.158
      103      622     438.158
      103      624     438.158
      103      626     438.158
      103      628     438.158
      103      630     438.158
      103      632     438.158
      103      634     438.158
      103      636     438.158
      103      638     438.158
      103      640     438.158
      103      642     438.158
      103      644     438.158
      103      646     438.158
      103      648     438.158
      103      650     438.158
      103      652     438.158
      103      654     438.158
      103      656     438.158
      103      658     438.158
      103      660     438.158
      103      662     438.158
      103      664     438.158
      103      666     438.158
      103      668     438.158
      103      670     438.158
      103      672     438.158
      103      674     438.158
      103      676     438.158
      103      678     438.158
      103      680     438.158
      103      682     438.158
      103      684     438.158
      103      686     438.158
      103      688     438.158
      103      690     438.158
      103      692     438.158
      103      694     438.158
      103      696     438.158
      103      698     438.158
      103      700     438.158
      103      702     438.158
      103      704     438.158
      103      706     438.158
      103      708     438.158
      103      710     438.158
      103      712     438.158
      103      714     438.158
      103      716     438.158
      103      718     438.158
      103      720     438.158
      103      722     438.158
      103      724     438.158
      103      726     438.158
      103      728     438.158
      103      730     438.158
      103      732     438.158
      103      734     438.158
      103      736     438.158
      103      738     438.158
      103      740     438.158
      103      742     438.158
      103      744     438.158
      103      746     438.158
      103      748     438.158
      103      750     438.158
      103      752     438.158
      103      754     438.158
      103      756     438.158
      103      758     438.158
      103      760     438.158
      103      762     438.158
      103      764     438.158
      103      766     438.158
      103      768     438.158
      103      770     438.158
      103      772     438.158
      103      774     438.158
      103      776     438.158
      103      778     438.158
      103      780     438.158
      103      782     438.158
      103      784     438.158
      103      786     438.158
      103      788     438.158
      103      790     438.158
      103      792     438.158
      103      794     438.158
      103      796     438.158
      103      798     438.158
      103      800     438.158
      103      802     438.158
      103      804     438.158
      103      806     438.158
      103      808     438.158
      103      810     438.158
      103      812     438.158
      103      814     438.158
      103      816     438.158
      103      818     438.158
      103      820     438.158
      103      822     438.158
      103      824     438.158
      103      826     438.158
      103      828     438.158
      103      830     438.158
      103      832     438.158
      103      834     438.158
      103      836     438.158
      103      838     438.158
      103      840     438.158
      103      842     438.158
      103      844     438.158
      103      846     438.158
      103      848     438.158
      103      850     438.158
      103      852     438.158
      103      854     438.158
      103      856     438.158
      103      858     438.158
      103      860     438.158
      103      862     438.158
      103      864     438.158
      103      866     438.158
      103      868     438.158
      103      870     438.158
      103      872     438.158
      103      874     438.158
      103      876     438.158
      103      878     438.158
      103      880     438.158
      103      882     438.158
      103      884     438.158
      103      886     438.158
      103      888     438.158
      103      890     438.158
      103      892     438.158
      103      894     438.158
      103      896     438.158
      103      898     438.158
      103      900     438.158
      103      902     438.158
      103      904     438.158
      103      906     438.158
      103      908     438.158
      103      910     438.158
      103      912     438.158
      103      914     438.158
      103      916     438.158
      103      918     438.158
      103      920     438.158
      103      922     438.158
      103      924     438.158
      103      926     438.158
      103      928     438.158
      103      930     438.158
      103      932     438.158
      103      934     438.158
      103      936     438.158
      103      938     438.158
      103      940     438.158
      103      942     438.158
      103      944     438.158
      103      946     438.158
      103      948     438.158
      103      950     438.158
      103      952     438.158
      103      954     438.158
      103      956     438.158
      103      958     438.158
      103      960     438.158
      103      962     438.158
      103      964     438.158
      103      966     438.158
      103      968     438.158
      103      970     438.158
      103      972     438.158
      103      974     438.158
      103      976     438.158
      103      978     438.158
      103      980     438.158
      103      982     438.158
      103      984     438.158
      103      986     438.158
      103      988     438.158
      103      990     438.158
      103      992     438.158
      103      994     438.158
      103      996     438.158
      103      998     438.158
      105      366     441.326
      105      368     441.326
      105      370     441.326
      105      374     441.326
      105      376     441.326
      105      378     441.326
      105      380     441.326
      105      384     441.326
      105      386     441.326
      105      388     441.326
      105      392     441.326
      105      394     441.326
      105      398     441.326
      105      402     441.326
      105      404     441.326
      105      406     441.326
      105      408     441.326
      105      412     441.326
      105      414     441.326
      105      416     441.326
      105      418     441.326
      105      420     441.326
      105      422     441.326
      105      424     441.326
      105      426     441.326
      105      428     441.326
      105      430     441.326
      105      432     441.326
      105      434     441.326
      105      436     441.326
      105      438     441.326
      105      440     441.326
      105      442     441.326
      105      444     441.326
      105      446     441.326
      105      448     441.326
      105      450     441.326
      105      452     441.326
      105      454     441.326
      105      456     441.326
      105      458     441.326
      105      460     441.326
      105      462     441.326
      105      464     441.326
      105      466     441.326
      105      468     441.326
      105      470     441.326
      105      472     441.326
      105      474     441.326
      105      476     441.326
      105      478     441.326
      105      480     441.326
      105      482     441.326
      105      484     441.326
      105      486     441.326
      105      488     441.326
      105      490     441.326
      105      492     441.326
      105      494     441.326
      105      496     441.326
      105      498     441.326
      105      500     441.326
      105      502     441.326
      105      504     441.326
      105      506     441.326
      105      508     441.326
      105      510     441.326
      105      512     441.326
      105      514     441.326
      105      516     441.326
      105      518     441.326
      105      520     441.326
      105      522     441.326
      105      524     441.326
      105      526     441.326
      105      528     441.326
      105      530     441.326
      105      532     441.326
      105      534     441.326
      105      536     441.326
      105      538     441.326
      105      540     441.326
      105      542     441.326
      105      544     441.326
      105      546     441.326
      105      548     441.326
      105      550     441.326
      105      552     441.326
      105      554     441.326
      105      556     441.326
      105      558     441.326
      105      560     441.326
      105      562     441.326
      105      564     441.326
      105      566     441.326
      105      568     441.326
      105      570     441.326
      105      572     441.326
      105      574     441.326
      105      576     441.326
      105      578     441.326
      105      580     441.326
      105      582     441.326
      105      584     441.326
      105      586     441.326
      105      588     441.326
      105      590     441.326
      105      592     441.326
      105      594     441.326
      105      596     441.326
      105      598     441.326
      105      600     441.326
      105      602     441.326
      105      604     441.326
      105      606     441.326
      105      608     441.326
      105      610     441.326
      105      612     441.326
      105      614     441.326
      105      616     441.326
      105      618     441.326
      105      620     441.326
      105      622     441.326
      105      624     441.326
      105      626     441.326
      105      628     441.326
      105      630     441.326
      105      632     441.326
      105      634     441.326
      105      636     441.326
      105      638     441.326
      105      640     441.326
      105      642     441.326
      105      644     441.326
      105      646     441.326
      105      648     441.326
      105      650     441.326
      105      652     441.326
      105      654     441.326
      105      656     441.326
      105      658     441.326
      105      660     441.326
      105      662     441.326
      105      664     441.326
      105      666     441.326
      105      668     441.326
      105      670     441.326
      105      672     441.326
      105      674     441.326
      105      676     441.326
      105      678     441.326
      105      680     441.326
      105      682     441.326
      105      684     441.326
      105      686     441.326
      105      688     441.326
      105      690     441.326
      105      692     441.326
      105      694     441.326
      105      696     441.326
      105      698     441.326
      105      700     441.326
      105      702     441.326
      105      704     441.326
      105      706     441.326
      105      708     441.326
      105      710     441.326
      105      712     441.326
      105      714     441.326
      105      716     441.326
      105      718     441.326
      105      720     441.326
      105      722     441.326
      105      724     441.326
      105      726     441.326
      105      728     441.326
      105      730     441.326
      105      732     441.326
      105      734     441.326
      105      736     441.326
      105      738     441.326
      105      740     441.326
      105      742     441.326
      105      744     441.326
      105      746     441.326
      105      748     441.326
      105      750     441.326
      105      752     441.326
      105      754     441.326
      105      756     441.326
      105      758     441.326
      105      760     441.326
      105      762     441.326
      105      764     441.326
      105      766     441.326
      105      768     441.326
      105      770     441.326
      105      772     441.326
      105      774     441.326
      105      776     441.326
      105      778     441.326
      105      780     441.326
      105      782     441.326
      105      784     441.326
      105      786     441.326
      105      788     441.326
      105      790     441.326
      105      792     441.326
      105      794     441.326
      105      796     441.326
      105      798     441.326
      105      800     441.326
      105      802     441.326
      105      804     441.326
      105      806     441.326
      105      808     441.326
      105      810     441.326
      105      812     441.326
      105      814     441.326
      105      816     441.326
      105      818     441.326
      105      820     441.326
      105      822     441.326
      105      824     441.326
      105      826     441.326
      105      828     441.326
      105      830     441.326
      105      832     441.326
      105      834     441.326
      105      836     441.326
      105      838     441.326
      105      840     441.326
      105      842     441.326
      105      844     441.326
      105      846     441.326
      105      848     441.326
      105      850     441.326
      105      852     441.326
      105      854     441.326
      105      856     441.326
      105      858     441.326
      105      860     441.326
      105      862     441.326
      105      864     441.326
      105      866     441.326
      105      868     441.326
      105      870     441.326
      105      872     441.326
      105      874     441.326
      105      876     441.326
      105      878     441.326
      105      880     441.326
      105      882     441.326
      105      884     441.326
      105      886     441.326
      105      888     441.326
      105      890     441.326
      105      892     441.326
      105      894     441.326
      105      896     441.326
      105      898     441.326
      105      900     441.326
      105      902     441.326
      105      904     441.326
      105      906     441.326
      105      908     441.326
      105      910     441.326
      105      912     441.326
      105      914     441.326
      105      916     441.326
      105      918     441.326
      105      920     441.326
      105      922     441.326
      105      924     441.326
      105      926     441.326
      105      928     441.326
      105      930     441.326
      105      932     441.326
      105      934     441.326
      105      936     441.326
      105      938     441.326
      105      940     441.326
      105      942     441.326
      105      944     441.326
      105      946     441.326
      105      948     441.326
      105      950     441.326
      105      952     441.326
      105      954     441.326
      105      956     441.326
      105      958     441.326
      105      960     441.326
      105      962     441.326
      105      964     441.326
      105      966     441.326
      105      968     441.326
      105      970     441.326
      105      972     441.326
      105      974     441.326
      105      976     441.326
      105      980     441.326
      105      984     441.326
      105      988     441.326
      105      992     441.326
      105      996     441.326
      107      378     444.494
      107      380     444.494
      107      382     444.494
      107      386     444.494
      107      388     444.494
      107      392     444.494
      107      394     444.494
      107      396     444.494
      107      398     444.494
      107      402     444.494
      107      404     444.494
      107      406     444.494
      107      408     444.494
      107      410     444.494
      107      414     444.494
      107      416     444.494
      107      418     444.494
      107      420     444.494
      107      422     444.494
      107      424     444.494
      107      426     444.494
      107      428     444.494
      107      430     444.494
      107      432     444.494
      107      434     444.494
      107      436     444.494
      107      438     444.494
      107      440     444.494
      107      442     444.494
      107      444     444.494
      107      446     444.494
      107      448     444.494
      107      450     444.494
      107      452     444.494
      107      454     444.494
      107      456     444.494
      107      458     444.494
      107      460     444.494
      107      462     444.494
      107      464     444.494
      107      466     444.494
      107      468     444.494
      107      470     444.494
      107      472     444.494
      107      474     444.494
      107      476     444.494
      107      478     444.494
      107      480     444.494
      107      482     444.494
      107      484     444.494
      107      486     444.494
      107      488     444.494
      107      490     444.494
      107      492     444.494
      107      494     444.494
      107      496     444.494
      107      498     444.494
      107      500     444.494
      107      502     444.494
      107      504     444.494
      107      506     444.494
      107      508     444.494
      107      510     444.494
      107      512     444.494
      107      514     444.494
      107      516     444.494
      107      518     444.494
      107      520     444.494
      107      522     444.494
      107      524     444.494
      107      526     444.494
      107      528     444.494
      107      530     444.494
      107      532     444.494
      107      534     444.494
      107      536     444.494
      107      538     444.494
      107      540     444.494
      107      542     444.494
      107      544     444.494
      107      546     444.494
      107      548     444.494
      107      550     444.494
      107      552     444.494
      107      554     444.494
      107      556     444.494
      107      558     444.494
      107      560     444.494
      107      562     444.494
      107      564     444.494
      107      566     444.494
      107      568     444.494
      107      570     444.494
      107      572     444.494
      107      574     444.494
      107      576     444.494
      107      578     444.494
      107      580     444.494
      107      582     444.494
      107      584     444.494
      107      586     444.494
      107      588     444.494
      107      590     444.494
      107      592     444.494
      107      594     444.494
      107      596     444.494
      107      598     444.494
      107      600     444.494
      107      602     444.494
      107      604     444.494
      107      606     444.494
      107      608     444.494
      107      610     444.494
      107      612     444.494
      107      614     444.494
      107      616     444.494
      107      618     444.494
      107      620     444.494
      107      622     444.494
      107      624     444.494
      107      626     444.494
      107      628     444.494
      107      630     444.494
      107      632     444.494
      107      634     444.494
      107      636     444.494
      107      638     444.494
      107      640     444.494
      107      642     444.494
      107      644     444.494
      107      646     444.494
      107      648     444.494
      107      650     444.494
      107      652     444.494
      107      654     444.494
      107      656     444.494
      107      658     444.494
      107      660     444.494
      107      662     444.494
      107      664     444.494
      107      666     444.494
      107      668     444.494
      107      670     444.494
      107      672     444.494
      107      674     444.494
      107      676     444.494
      107      678     444.494
      107      680     444.494
      107      682     444.494
      107      684     444.494
      107      686     444.494
      107      688     444.494
      107      690     444.494
      107      692     444.494
      107      694     444.494
      107      696     444.494
      107      698     444.494
      107      700     444.494
      107      702     444.494
      107      704     444.494
      107      706     444.494
      107      708     444.494
      107      710     444.494
      107      712     444.494
      107      714     444.494
      107      716     444.494
      107      718     444.494
      107      720     444.494
      107      722     444.494
      107      724     444.494
      107      726     444.494
      107      728     444.494
      107      730     444.494
      107      732     444.494
      107      734     444.494
      107      736     444.494
      107      738     444.494
      107      740     444.494
      107      742     444.494
      107      744     444.494
      107      746     444.494
      107      748     444.494
      107      750     444.494
      107      752     444.494
      107      754     444.494
      107      756     444.494
      107      758     444.494
      107      760     444.494
      107      762     444.494
      107      764     444.494
      107      766     444.494
      107      768     444.494
      107      770     444.494
      107      772     444.494
      107      774     444.494
      107      776     444.494
      107      778     444.494
      107      780     444.494
      107      782     444.494
      107      784     444.494
      107      786     444.494
      107      788     444.494
      107      790     444.494
      107      792     444.494
      107      794     444.494
      107      796     444.494
      107      798     444.494
      107      800     444.494
      107      802     444.494
      107      804     444.494
      107      806     444.494
      107      808     444.494
      107      810     444.494
      107      812     444.494
      107      814     444.494
      107      816     444.494
      107      818     444.494
      107      820     444.494
      107      822     444.494
      107      824     444.494
      107      826     444.494
      107      828     444.494
      107      830     444.494
      107      832     444.494
      107      834     444.494
      107      836     444.494
      107      838     444.494
      107      840     444.494
      107      842     444.494
      107      844     444.494
      107      846     444.494
      107      848     444.494
      107      850     444.494
      107      852     444.494
      107      854     444.494
      107      856     444.494
      107      858     444.494
      107      860     444.494
      107      862     444.494
      107      864     444.494
      107      866     444.494
      107      868     444.494
      107      870     444.494
      107      872     444.494
      107      874     444.494
      107      876     444.494
      107      878     444.494
      107      880     444.494
      107      882     444.494
      107      884     444.494
      107      886     444.494
      107      888     444.494
      107      890     444.494
      107      892     444.494
      107      894     444.494
      107      896     444.494
      107      898     444.494
      107      900     444.494
      107      902     444.494
      107      904     444.494
      107      906     444.494
      107      908     444.494
      107      910     444.494
      107      912     444.494
      107      914     444.494
      107      916     444.494
      107      922     444.494
      107      924     444.494
      107      926     444.494
      107      930     444.494
      107      932     444.494
      107      934     444.494
      107      940     444.494
      107      942     444.494
      107      948     444.494
      107      954     444.494
      107      964     444.494
      107      966     444.494
      107      974     444.494
      107      976     444.494
      107      978     444.494
      107      982     444.494
      107      984     444.494
      107      986     444.494
      107      990     444.494
      107      994     444.494
      107      998     444.494
      109      392     447.662
      109      396     447.662
      109      398     447.662
      109      400     447.662
      109      406     447.662
      109      408     447.662
      109      410     447.662
      109      412     447.662
      109      414     447.662
      109      416     447.662
      109      418     447.662
      109      420     447.662
      109      422     447.662
      109      424     447.662
      109      426     447.662
      109      428     447.662
      109      430     447.662
      109      432     447.662
      109      434     447.662
      109      436     447.662
      109      438     447.662
      109      440     447.662
      109      442     447.662
      109      444     447.662
      109      446     447.662
      109      448     447.662
      109      450     447.662
      109      452     447.662
      109      454     447.662
      109      456     447.662
      109      458     447.662
      109      460     447.662
      109      462     447.662
      109      464     447.662
      109      466     447.662
      109      468     447.662
      109      470     447.662
      109      472     447.662
      109      474     447.662
      109      476     447.662
      109      478     447.662
      109      480     447.662
      109      482     447.662
      109      484     447.662
      109      486     447.662
      109      488     447.662
      109      490     447.662
      109      492     447.662
      109      494     447.662
      109      496     447.662
      109      498     447.662
      109      500     447.662
      109      502     447.662
      109      504     447.662
      109      506     447.662
      109      508     447.662
      109      510     447.662
      109      512     447.662
      109      514     447.662
      109      516     447.662
      109      518     447.662
      109      520     447.662
      109      522     447.662
      109      524     447.662
      109      526     447.662
      109      528     447.662
      109      530     447.662
      109      532     447.662
      109      534     447.662
      109      536     447.662
      109      538     447.662
      109      540     447.662
      109      542     447.662
      109      544     447.662
      109      546     447.662
      109      548     447.662
      109      550     447.662
      109      552     447.662
      109      554     447.662
      109      556     447.662
      109      558     447.662
      109      560     447.662
      109      562     447.662
      109      564     447.662
      109      566     447.662
      109      568     447.662
      109      570     447.662
      109      572     447.662
      109      574     447.662
      109      576     447.662
      109      578     447.662
      109      580     447.662
      109      582     447.662
      109      584     447.662
      109      586     447.662
      109      588     447.662
      109      590     447.662
      109      592     447.662
      109      594     447.662
      109      596     447.662
      109      598     447.662
      109      600     447.662
      109      602     447.662
      109      604     447.662
      109      606     447.662
      109      608     447.662
      109      610     447.662
      109      612     447.662
      109      614     447.662
      109      616     447.662
      109      618     447.662
      109      620     447.662
      109      622     447.662
      109      624     447.662
      109      626     447.662
      109      628     447.662
      109      630     447.662
      109      632     447.662
      109      634     447.662
      109      636     447.662
      109      638     447.662
      109      640     447.662
      109      642     447.662
      109      644     447.662
      109      646     447.662
      109      648     447.662
      109      650     447.662
      109      652     447.662
      109      654     447.662
      109      656     447.662
      109      658     447.662
      109      660     447.662
      109      662     447.662
      109      664     447.662
      109      666     447.662
      109      668     447.662
      109      670     447.662
      109      672     447.662
      109      674     447.662
      109      676     447.662
      109      678     447.662
      109      680     447.662
      109      682     447.662
      109      684     447.662
      109      686     447.662
      109      688     447.662
      109      690     447.662
      109      692     447.662
      109      694     447.662
      109      696     447.662
      109      698     447.662
      109      700     447.662
      109      702     447.662
      109      704     447.662
      109      706     447.662
      109      708     447.662
      109      710     447.662
      109      712     447.662
      109      714     447.662
      109      716     447.662
      109      718     447.662
      109      720     447.662
      109      722     447.662
      109      724     447.662
      109      726     447.662
      109      728     447.662
      109      730     447.662
      109      732     447.662
      109      734     447.662
      109      736     447.662
      109      738     447.662
      109      740     447.662
      109      742     447.662
      109      744     447.662
      109      746     447.662
      109      748     447.662
      109      750     447.662
      109      752     447.662
      109      754     447.662
      109      756     447.662
      109      758     447.662
      109      760     447.662
      109      762     447.662
      109      764     447.662
      109      766     447.662
      109      768     447.662
      109      770     447.662
      109      772     447.662
      109      774     447.662
      109      776     447.662
      109      778     447.662
      109      780     447.662
      109      782     447.662
      109      784     447.662
      109      786     447.662
      109      788     447.662
      109      790     447.662
      109      792     447.662
      109      794     447.662
      109      796     447.662
      109      798     447.662
      109      800     447.662
      109      802     447.662
      109      804     447.662
      109      806     447.662
      109      808     447.662
      109      810     447.662
      109      812     447.662
      109      814     447.662
      109      816     447.662
      109      818     447.662
      109      820     447.662
      109      822     447.662
      109      824     447.662
      109      826     447.662
      109      828     447.662
      109      830     447.662
      109      832     447.662
      109      834     447.662
      109      836     447.662
      109      838     447.662
      109      840     447.662
      109      842     447.662
      109      844     447.662
      109      846     447.662
      109      850     447.662
      109      852     447.662
      109      854     447.662
      109      864     447.662
      109      866     447.662
      109      868     447.662
      109      870     447.662
      109      872     447.662
      109      874     447.662
      109      876     447.662
      109      878     447.662
      109      880     447.662
      109      882     447.662
      109      884     447.662
      109      886     447.662
      109      888     447.662
      109      890     447.662
      109      900     447.662
      109      904     447.662
      109      906     447.662
      109      908     447.662
      109      910     447.662
      109      920     447.662
      109      928     447.662
      109      936     447.662
      111      400     450.785
      111      402     450.785
      111      404     450.785
      111      406     450.785
      111      408     450.785
      111      410     450.785
      111      412     450.785
      111      414     450.785
      111      416     450.785
      111      418     450.785
      111      420     450.785
      111      422     450.785
      111      424     450.785
      111      426     450.785
      111      428     450.785
      111      430     450.785
      111      432     450.785
      111      434     450.785
      111      436     450.785
      111      438     450.785
      111      440     450.785
      111      442     450.785
      111      444     450.785
      111      446     450.785
      111      448     450.785
      111      450     450.785
      111      452     450.785
      111      454     450.785
      111      456     450.785
      111      458     450.785
      111      460     450.785
      111      462     450.785
      111      464     450.785
      111      466     450.785
      111      468     450.785
      111      470     450.785
      111      472     450.785
      111      474     450.785
      111      476     450.785
      111      478     450.785
      111      480     450.785
      111      482     450.785
      111      484     450.785
      111      486     450.785
      111      488     450.785
      111      490     450.785
      111      492     450.785
      111      494     450.785
      111      496     450.785
      111      498     450.785
      111      500     450.785
      111      502     450.785
      111      504     450.785
      111      506     450.785
      111      508     450.785
      111      510     450.785
      111      512     450.785
      111      514     450.785
      111      516     450.785
      111      518     450.785
      111      520     450.785
      111      522     450.785
      111      524     450.785
      111      526     450.785
      111      528     450.785
      111      530     450.785
      111      532     450.785
      111      534     450.785
      111      536     450.785
      111      538     450.785
      111      540     450.785
      111      542     450.785
      111      544     450.785
      111      546     450.785
      111      548     450.785
      111      550     450.785
      111      552     450.785
      111      554     450.785
      111      556     450.785
      111      558     450.785
      111      560     450.785
      111      562     450.785
      111      564     450.785
      111      566     450.785
      111      568     450.785
      111      570     450.785
      111      572     450.785
      111      574     450.785
      111      576     450.785
      111      578     450.785
      111      580     450.785
      111      582     450.785
      111      584     450.785
      111      586     450.785
      111      588     450.785
      111      590     450.785
      111      592     450.785
      111      594     450.785
      111      596     450.785
      111      598     450.785
      111      600     450.785
      111      602     450.785
      111      604     450.785
      111      606     450.785
      111      608     450.785
      111      610     450.785
      111      612     450.785
      111      614     450.785
      111      616     450.785
      111      618     450.785
      111      620     450.785
      111      622     450.785
      111      624     450.785
      111      626     450.785
      111      628     450.785
      111      630     450.785
      111      632     450.785
      111      634     450.785
      111      636     450.785
      111      638     450.785
      111      640     450.785
      111      642     450.785
      111      644     450.785
      111      646     450.785
      111      648     450.785
      111      650     450.785
      111      652     450.785
      111      654     450.785
      111      656     450.785
      111      658     450.785
      111      660     450.785
      111      662     450.785
      111      664     450.785
      111      666     450.785
      111      668     450.785
      111      670     450.785
      111      672     450.785
      111      674     450.785
      111      676     450.785
      111      678     450.785
      111      680     450.785
      111      682     450.785
      111      684     450.785
      111      686     450.785
      111      688     450.785
      111      690     450.785
      111      692     450.785
      111      694     450.785
      111      696     450.785
      111      698     450.785
      111      700     450.785
      111      702     450.785
      111      704     450.785
      111      706     450.785
      111      708     450.785
      111      710     450.785
      111      712     450.785
      111      714     450.785
      111      716     450.785
      111      718     450.785
      111      720     450.785
      111      722     450.785
      111      724     450.785
      111      726     450.785
      111      728     450.785
      111      730     450.785
      111      732     450.785
      111      734     450.785
      111      736     450.785
      111      738     450.785
      111      740     450.785
      111      742     450.785
      111      744     450.785
      111      746     450.785
      111      748     450.785
      111      750     450.785
      111      752     450.785
      111      754     450.785
      111      756     450.785
      111      758     450.785
      111      760     450.785
      111      762     450.785
      111      764     450.785
      111      766     450.785
      111      768     450.785
      111      772     450.785
      111      774     450.785
      111      778     450.785
      111      780     450.785
      111      782     450.785
      111      784     450.785
      111      788     450.785
      111      790     450.785
      111      792     450.785
      111      794     450.785
      111      796     450.785
      111      798     450.785
      111      800     450.785
      111      802     450.785
      111      804     450.785
      111      806     450.785
      111      808     450.785
      111      810     450.785
      111      812     450.785
      111      814     450.785
      111      816     450.785
      111      818     450.785
      111      820     450.785
      111      824     450.785
      111      826     450.785
      111      830     450.785
      111      832     450.785
      111      838     450.785
      111      840     450.785
      111      848     450.785
      111      850     450.785
      111      852     450.785
      111      854     450.785
      111      860     450.785
      111      862     450.785
      113      410     453.892
      113      412     453.892
      113      414     453.892
      113      416     453.892
      113      418     453.892
      113      420     453.892
      113      422     453.892
      113      424     453.892
      113      426     453.892
      113      428     453.892
      113      430     453.892
      113      432     453.892
      113      434     453.892
      113      436     453.892
      113      438     453.892
      113      440     453.892
      113      442     453.892
      113      444     453.892
      113      446     453.892
      113      448     453.892
      113      450     453.892
      113      452     453.892
      113      454     453.892
      113      456     453.892
      113      458     453.892
      113      460     453.892
      113      462     453.892
      113      464     453.892
      113      466     453.892
      113      468     453.892
      113      470     453.892
      113      472     453.892
      113      474     453.892
      113      476     453.892
      113      478     453.892
      113      480     453.892
      113      482     453.892
      113      484     453.892
      113      486     453.892
      113      488     453.892
      113      490     453.892
      113      492     453.892
      113      494     453.892
      113      496     453.892
      113      498     453.892
      113      500     453.892
      113      502     453.892
      113      504     453.892
      113      506     453.892
      113      508     453.892
      113      510     453.892
      113      512     453.892
      113      514     453.892
      113      516     453.892
      113      518     453.892
      113      520     453.892
      113      522     453.892
      113      524     453.892
      113      526     453.892
      113      528     453.892
      113      530     453.892
      113      532     453.892
      113      534     453.892
      113      536     453.892
      113      538     453.892
      113      540     453.892
      113      542     453.892
      113      544     453.892
      113      546     453.892
      113      548     453.892
      113      550     453.892
      113      552     453.892
      113      554     453.892
      113      556     453.892
      113      558     453.892
      113      560     453.892
      113      562     453.892
      113      564     453.892
      113      566     453.892
      113      568     453.892
      113      570     453.892
      113      572     453.892
      113      574     453.892
      113      576     453.892
      113      578     453.892
      113      580     453.892
      113      582     453.892
      113      584     453.892
      113      586     453.892
      113      588     453.892
      113      590     453.892
      113      592     453.892
      113      594     453.892
      113      596     453.892
      113      598     453.892
      113      600     453.892
      113      602     453.892
      113      604     453.892
      113      606     453.892
      113      608     453.892
      113      610     453.892
      113      612     453.892
      113      614     453.892
      113      616     453.892
      113      618     453.892
      113      620     453.892
      113      622     453.892
      113      624     453.892
      113      626     453.892
      113      628     453.892
      113      630     453.892
      113      632     453.892
      113      634     453.892
      113      636     453.892
      113      638     453.892
      113      640     453.892
      113      642     453.892
      113      644     453.892
      113      646     453.892
      113      648     453.892
      113      650     453.892
      113      652     453.892
      113      654     453.892
      113      656     453.892
      113      658     453.892
      113      660     453.892
      113      662     453.892
      113      664     453.892
      113      666     453.892
      113      668     453.892
      113      670     453.892
      113      672     453.892
      113      674     453.892
      113      676     453.892
      113      678     453.892
      113      680     453.892
      113      682     453.892
      113      684     453.892
      113      686     453.892
      113      688     453.892
      113      690     453.892
      113      692     453.892
      113      694     453.892
      113      696     453.892
      113      698     453.892
      113      700     453.892
      113      702     453.892
      113      704     453.892
      113      706     453.892
      113      708     453.892
      113      716     453.892
      113      728     453.892
      113      730     453.892
      113      732     453.892
      113      734     453.892
      113      736     453.892
      113      738     453.892
      113      740     453.892
      113      742     453.892
      113      744     453.892
      113      746     453.892
      113      748     453.892
      113      750     453.892
      113      752     453.892
      113      754     453.892
      113      758     453.892
      113      760     453.892
      113      764     453.892
      113      766     453.892
      113      768     453.892
      113      770     453.892
      113      772     453.892
      113      776     453.892
      113      780     453.892
      113      782     453.892
      113      786     453.892
      113      808     453.892
      113      814     453.892
      113      820     453.892
      113      828     453.892
      113      834     453.892
      113      838     453.892
      113      852     453.892
      115      418     456.999
      115      420     456.999
      115      422     456.999
      115      424     456.999
      115      426     456.999
      115      428     456.999
      115      430     456.999
      115      432     456.999
      115      434     456.999
      115      436     456.999
      115      438     456.999
      115      440     456.999
      115      442     456.999
      115      444     456.999
      115      446     456.999
      115      448     456.999
      115      450     456.999
      115      452     456.999
      115      454     456.999
      115      456     456.999
      115      458     456.999
      115      460     456.999
      115      462     456.999
      115      464     456.999
      115      466     456.999
      115      468     456.999
      115      470     456.999
      115      472     456.999
      115      474     456.999
      115      476     456.999
      115      478     456.999
      115      480     456.999
      115      482     456.999
      115      484     456.999
      115      486     456.999
      115      488     456.999
      115      490     456.999
      115      492     456.999
      115      494     456.999
      115      496     456.999
      115      498     456.999
      115      500     456.999
      115      502     456.999
      115      504     456.999
      115      506     456.999
      115      508     456.999
      115      510     456.999
      115      512     456.999
      115      514     456.999
      115      516     456.999
      115      518     456.999
      115      520     456.999
      115      522     456.999
      115      524     456.999
      115      526     456.999
      115      528     456.999
      115      530     456.999
      115      532     456.999
      115      534     456.999
      115      536     456.999
      115      538     456.999
      115      540     456.999
      115      542     456.999
      115      544     456.999
      115      546     456.999
      115      548     456.999
      115      550     456.999
      115      552     456.999
      115      554     456.999
      115      556     456.999
      115      558     456.999
      115      560     456.999
      115      562     456.999
      115      564     456.999
      115      566     456.999
      115      568     456.999
      115      570     456.999
      115      572     456.999
      115      574     456.999
      115      576     456.999
      115      578     456.999
      115      580     456.999
      115      582     456.999
      115      584     456.999
      115      586     456.999
      115      588     456.999
      115      590     456.999
      115      592     456.999
      115      594     456.999
      115      596     456.999
      115      598     456.999
      115      600     456.999
      115      602     456.999
      115      604     456.999
      115      606     456.999
      115      608     456.999
      115      610     456.999
      115      612     456.999
      115      614     456.999
      115      616     456.999
      115      618     456.999
      115      620     456.999
      115      622     456.999
      115      624     456.999
      115      626     456.999
      115      628     456.999
      115      630     456.999
      115      632     456.999
      115      634     456.999
      115      636     456.999
      115      638     456.999
      115      640     456.999
      115      642     456.999
      115      644     456.999
      115      646     456.999
      115      648     456.999
      115      650     456.999
      115      652     456.999
      115      654     456.999
      115      656     456.999
      115      658     456.999
      115      660     456.999
      115      662     456.999
      115      666     456.999
      115      670     456.999
      115      672     456.999
      115      674     456.999
      115      676     456.999
      115      678     456.999
      115      680     456.999
      115      682     456.999
      115      684     456.999
      115      690     456.999
      115      692     456.999
      115      696     456.999
      115      702     456.999
      115      704     456.999
      115      706     456.999
      115      708     456.999
      115      710     456.999
      115      712     456.999
      115      714     456.999
      115      716     456.999
      115      718     456.999
      115      720     456.999
      115      748     456.999
      115      750     456.999
      115      756     456.999
      115      758     456.999
      115      762     456.999
      115      772     456.999
      115      826     456.999
      117      428     460.106
      117      430     460.106
      117      432     460.106
      117      434     460.106
      117      436     460.106
      117      438     460.106
      117      440     460.106
      117      442     460.106
      117      444     460.106
      117      446     460.106
      117      448     460.106
      117      450     460.106
      117      452     460.106
      117      454     460.106
      117      456     460.106
      117      458     460.106
      117      460     460.106
      117      462     460.106
      117      464     460.106
      117      466     460.106
      117      468     460.106
      117      470     460.106
      117      472     460.106
      117      474     460.106
      117      476     460.106
      117      478     460.106
      117      480     460.106
      117      482     460.106
      117      484     460.106
      117      486     460.106
      117      488     460.106
      117      490     460.106
      117      492     460.106
      117      494     460.106
      117      496     460.106
      117      498     460.106
      117      500     460.106
      117      502     460.106
      117      504     460.106
      117      506     460.106
      117      508     460.106
      117      510     460.106
      117      512     460.106
      117      514     460.106
      117      516     460.106
      117      518     460.106
      117      520     460.106
      117      522     460.106
      117      524     460.106
      117      526     460.106
      117      528     460.106
      117      530     460.106
      117      532     460.106
      117      534     460.106
      117      536     460.106
      117      538     460.106
      117      540     460.106
      117      542     460.106
      117      544     460.106
      117      546     460.106
      117      548     460.106
      117      550     460.106
      117      552     460.106
      117      554     460.106
      117      556     460.106
      117      558     460.106
      117      560     460.106
      117      562     460.106
      117      564     460.106
      117      566     460.106
      117      568     460.106
      117      570     460.106
      117      572     460.106
      117      574     460.106
      117      576     460.106
      117      578     460.106
      117      580     460.106
      117      582     460.106
      117      584     460.106
      117      586     460.106
      117      588     460.106
      117      590     460.106
      117      592     460.106
      117      594     460.106
      117      596     460.106
      117      598     460.106
      117      600     460.106
      117      602     460.106
      117      604     460.106
      117      606     460.106
      117      608     460.106
      117      610     460.106
      117      612     460.106
      117      614     460.106
      117      616     460.106
      117      620     460.106
      117      622     460.106
      117      628     460.106
      117      634     460.106
      117      638     460.106
      117      646     460.106
      117      650     460.106
      117      654     460.106
      117      660     460.106
      117      666     460.106
      117      670     460.106
      117      674     460.106
      117      682     460.106
      117      694     460.106
      119      436     463.184
      119      438     463.184
      119      440     463.184
      119      442     463.184
      119      444     463.184
      119      446     463.184
      119      448     463.184
      119      450     463.184
      119      452     463.184
      119      454     463.184
      119      456     463.184
      119      458     463.184
      119      460     463.184
      119      462     463.184
      119      464     463.184
      119      466     463.184
      119      468     463.184
      119      470     463.184
      119      472     463.184
      119      474     463.184
      119      476     463.184
      119      478     463.184
      119      480     463.184
      119      482     463.184
      119      484     463.184
      119      486     463.184
      119      488     463.184
      119      490     463.184
      119      492     463.184
      119      494     463.184
      119      496     463.184
      119      498     463.184
      119      500     463.184
      119      502     463.184
      119      504     463.184
      119      506     463.184
      119      508     463.184
      119      510     463.184
      119      512     463.184
      119      514     463.184
      119      516     463.184
      119      518     463.184
      119      520     463.184
      119      522     463.184
      119      524     463.184
      119      526     463.184
      119      528     463.184
      119      530     463.184
      119      532     463.184
      119      534     463.184
      119      536     463.184
      119      538     463.184
      119      540     463.184
      119      542     463.184
      119      544     463.184
      119      546     463.184
      119      550     463.184
      119      552     463.184
      119      554     463.184
      119      556     463.184
      119      560     463.184
      119      562     463.184
      119      566     463.184
      119      568     463.184
      119      570     463.184
      119      574     463.184
      119      576     463.184
      119      588     463.184
      119      598     463.184
      119      608     463.184
      119      610     463.184
      119      620     463.184
      119      638     463.184
      119      644     463.184
      121      442     466.238
      121      444     466.238
      121      446     466.238
      121      448     466.238
      121      450     466.238
      121      452     466.238
      121      454     466.238
      121      456     466.238
      121      458     466.238
      121      460     466.238
      121      462     466.238
      121      464     466.238
      121      466     466.238
      121      468     466.238
      121      470     466.238
      121      472     466.238
      121      474     466.238
      121      476     466.238
      121      478     466.238
      121      480     466.238
      121      482     466.238
      121      484     466.238
      121      486     466.238
      121      488     466.238
      121      490     466.238
      121      492     466.238
      121      494     466.238
      121      496     466.238
      121      500     466.238
      121      502     466.238
      121      504     466.238
      121      506     466.238
      121      508     466.238
      121      510     466.238
      121      512     466.238
      121      518     466.238
      121      520     466.238
      121      522     466.238
      121      524     466.238
      121      528     466.238
      121      530     466.238
      121      534     466.238
      121      538     466.238
      121      542     466.238
      121      548     466.238
      121      552     466.238
      121      556     466.238
      121      600     466.238
      123      448     469.291
      123      450     469.291
      123      452     469.291
      123      454     469.291
      123      456     469.291
      123      458     469.291
      123      462     469.291
      123      466     469.291
      123      468     469.291
      123      470     469.291
      123      472     469.291
      123      474     469.291
      123      478     469.291
      123      484     469.291
      123      486     469.291
      123      488     469.291
      123      496     469.291
      123      498     469.291
      123      504     469.291
      123      516     469.291


==> anc/Parameter_Space_Contours/m60/Cat3.dat <==
       31      232     299.952
       31      234     299.952
       31      236     299.952
       31      238     299.952
       31      240     299.952
       31      242     299.952
       31      244     299.952
       31      246     299.952
       31      248     299.952
       31      250     299.952
       31      252     299.952
       31      254     299.952
       31      256     299.952
       31      258     299.952
       31      260     299.952
       31      262     299.952
       31      264     299.952
       31      266     299.952
       31      268     299.952
       31      270     299.952
       31      272     299.952
       31      274     299.952
       31      276     299.952
       31      278     299.952
       31      282     299.952
       31      284     299.952
       31      286     299.952
       31      288     299.952
       31      290     299.952
       31      292     299.952
       31      294     299.952
       31      296     299.952
       31      298     299.952
       31      300     299.952
       31      302     299.952
       31      304     299.952
       31      306     299.952
       31      308     299.952
       31      310     299.952
       31      312     299.952
       31      314     299.952
       31      316     299.952
       31      318     299.952
       31      320     299.952
       31      322     299.952
       31      324     299.952
       31      326     299.952
       31      328     299.952
       31      332     299.952
       31      336     299.952
       31      338     299.952
       31      340     299.952
       31      342     299.952
       31      346     299.952
       31      348     299.952
       31      350     299.952
       31      352     299.952
       31      354     299.952
       31      356     299.952
       31      358     299.952
       31      362     299.952
       31      364     299.952
       31      366     299.952
       31      368     299.952
       31      370     299.952
       31      374     299.952
       31      376     299.952
       33      234     305.299
       33      236     305.299
       33      238     305.299
       33      240     305.299
       33      242     305.299
       33      244     305.299
       33      246     305.299
       33      248     305.299
       33      252     305.299
       33      254     305.299
       33      256     305.299
       33      258     305.299
       33      260     305.299
       33      262     305.299
       33      264     305.299
       33      266     305.299
       33      268     305.299
       33      270     305.299
       33      272     305.299
       33      274     305.299
       33      276     305.299
       33      278     305.299
       33      282     305.299
       33      284     305.299
       33      288     305.299
       33      290     305.299
       33      292     305.299
       33      294     305.299
       33      296     305.299
       33      298     305.299
       33      300     305.299
       33      302     305.299
       33      304     305.299
       33      306     305.299
       33      308     305.299
       33      310     305.299
       33      314     305.299
       33      316     305.299
       33      318     305.299
       33      320     305.299
       33      322     305.299
       33      326     305.299
       33      330     305.299
       33      334     305.299
       33      336     305.299
       33      338     305.299
       33      340     305.299
       33      342     305.299
       33      344     305.299
       33      346     305.299
       33      348     305.299
       33      354     305.299
       33      356     305.299
       33      360     305.299
       33      362     305.299
       33      364     305.299
       33      366     305.299
       33      368     305.299
       33      372     305.299
       35      238     310.286
       35      240     310.286
       35      242     310.286
       35      244     310.286
       35      248     310.286
       35      252     310.286
       35      258     310.286
       35      260     310.286
       35      262     310.286
       35      264     310.286
       35      266     310.286
       35      268     310.286
       35      270     310.286
       35      272     310.286
       35      274     310.286
       35      276     310.286
       35      278     310.286
       35      280     310.286
       35      282     310.286
       35      284     310.286
       35      286     310.286
       35      288     310.286
       35      290     310.286
       35      292     310.286
       35      294     310.286
       35      296     310.286
       35      298     310.286
       35      300     310.286
       35      302     310.286
       35      304     310.286
       35      310     310.286
       35      312     310.286
       35      314     310.286
       35      316     310.286
       35      318     310.286
       35      320     310.286
       35      324     310.286
       35      326     310.286
       35      330     310.286
       35      332     310.286
       35      334     310.286
       35      336     310.286
       35      338     310.286
       35      340     310.286
       35      342     310.286
       35      344     310.286
       35      346     310.286
       35      348     310.286
       35      350     310.286
       35      352     310.286
       35      354     310.286
       35      356     310.286
       35      358     310.286
       35      360     310.286
       35      364     310.286
       35      368     310.286
       35      370     310.286
       37      240     315.246
       37      242     315.246
       37      244     315.246
       37      246     315.246
       37      248     315.246
       37      250     315.246
       37      252     315.246
       37      254     315.246
       37      256     315.246
       37      258     315.246
       37      260     315.246
       37      262     315.246
       37      264     315.246
       37      266     315.246
       37      268     315.246
       37      270     315.246
       37      272     315.246
       37      274     315.246
       37      276     315.246
       37      278     315.246
       37      280     315.246
       37      282     315.246
       37      284     315.246
       37      286     315.246
       37      290     315.246
       37      292     315.246
       37      294     315.246
       37      296     315.246
       37      298     315.246
       37      302     315.246
       37      304     315.246
       37      306     315.246
       37      308     315.246
       37      310     315.246
       37      312     315.246
       37      314     315.246
       37      316     315.246
       37      318     315.246
       37      320     315.246
       37      326     315.246
       37      328     315.246
       37      330     315.246
       37      332     315.246
       37      334     315.246
       37      336     315.246
       37      340     315.246
       37      344     315.246
       37      348     315.246
       37      350     315.246
       37      352     315.246
       37      354     315.246
       37      356     315.246
       37      358     315.246
       37      360     315.246
       37      362     315.246
       37      364     315.246
       37      366     315.246
       37      368     315.246
       37      370     315.246
       37      372     315.246
       39      246     319.974
       39      248     319.974
       39      250     319.974
       39      252     319.974
       39      254     319.974
       39      256     319.974
       39      258     319.974
       39      260     319.974
       39      262     319.974
       39      264     319.974
       39      266     319.974
       39      268     319.974
       39      270     319.974
       39      272     319.974
       39      274     319.974
       39      276     319.974
       39      278     319.974
       39      280     319.974
       39      282     319.974
       39      284     319.974
       39      286     319.974
       39      290     319.974
       39      292     319.974
       39      296     319.974
       39      298     319.974
       39      302     319.974
       39      304     319.974
       39      306     319.974
       39      310     319.974
       39      312     319.974
       39      314     319.974
       39      316     319.974
       39      318     319.974
       39      324     319.974
       39      326     319.974
       39      328     319.974
       39      330     319.974
       39      334     319.974
       39      336     319.974
       39      338     319.974
       39      340     319.974
       39      342     319.974
       39      344     319.974
       39      346     319.974
       39      348     319.974
       39      350     319.974
       39      352     319.974
       39      356     319.974
       39      358     319.974
       39      360     319.974
       39      362     319.974
       39      364     319.974
       39      366     319.974
       39      370     319.974
       41      246     324.609
       41      248     324.609
       41      250     324.609
       41      252     324.609
       41      254     324.609
       41      256     324.609
       41      258     324.609
       41      260     324.609
       41      262     324.609
       41      266     324.609
       41      268     324.609
       41      270     324.609
       41      272     324.609
       41      274     324.609
       41      276     324.609
       41      280     324.609
       41      282     324.609
       41      284     324.609
       41      286     324.609
       41      288     324.609
       41      290     324.609
       41      292     324.609
       41      294     324.609
       41      296     324.609
       41      300     324.609
       41      302     324.609
       41      304     324.609
       41      306     324.609
       41      308     324.609
       41      310     324.609
       41      312     324.609
       41      318     324.609
       41      320     324.609
       41      322     324.609
       41      324     324.609
       41      326     324.609
       41      330     324.609
       41      332     324.609
       41      334     324.609
       41      336     324.609
       41      338     324.609
       41      340     324.609
       41      342     324.609
       41      346     324.609
       41      348     324.609
       41      350     324.609
       41      352     324.609
       41      356     324.609
       41      358     324.609
       41      360     324.609
       41      362     324.609
       41      364     324.609
       41      366     324.609
       41      370     324.609
       43      246     329.160
       43      248     329.160
       43      250     329.160
       43      252     329.160
       43      254     329.160
       43      256     329.160
       43      258     329.160
       43      260     329.160
       43      262     329.160
       43      264     329.160
       43      268     329.160
       43      270     329.160
       43      272     329.160
       43      274     329.160
       43      276     329.160
       43      278     329.160
       43      280     329.160
       43      282     329.160
       43      284     329.160
       43      286     329.160
       43      288     329.160
       43      290     329.160
       43      292     329.160
       43      294     329.160
       43      298     329.160
       43      300     329.160
       43      304     329.160
       43      306     329.160
       43      308     329.160
       43      310     329.160
       43      312     329.160
       43      314     329.160
       43      316     329.160
       43      322     329.160
       43      324     329.160
       43      326     329.160
       43      328     329.160
       43      330     329.160
       43      332     329.160
       43      336     329.160
       43      338     329.160
       43      340     329.160
       43      342     329.160
       43      344     329.160
       43      346     329.160
       43      348     329.160
       43      350     329.160
       43      352     329.160
       43      354     329.160
       43      356     329.160
       43      358     329.160
       43      360     329.160
       43      362     329.160
       43      364     329.160
       43      366     329.160
       43      368     329.160
       43      370     329.160
       45      250     333.522
       45      252     333.522
       45      254     333.522
       45      256     333.522
       45      258     333.522
       45      260     333.522
       45      262     333.522
       45      264     333.522
       45      266     333.522
       45      268     333.522
       45      270     333.522
       45      272     333.522
       45      276     333.522
       45      278     333.522
       45      280     333.522
       45      282     333.522
       45      286     333.522
       45      288     333.522
       45      290     333.522
       45      292     333.522
       45      294     333.522
       45      296     333.522
       45      300     333.522
       45      302     333.522
       45      306     333.522
       45      308     333.522
       45      310     333.522
       45      316     333.522
       45      318     333.522
       45      320     333.522
       45      326     333.522
       45      328     333.522
       45      330     333.522
       45      332     333.522
       45      334     333.522
       45      336     333.522
       45      340     333.522
       45      342     333.522
       45      344     333.522
       45      346     333.522
       45      350     333.522
       45      352     333.522
       45      356     333.522
       45      358     333.522
       45      360     333.522
       45      362     333.522
       45      366     333.522
       45      368     333.522
       47      252     337.884
       47      254     337.884
       47      256     337.884
       47      258     337.884
       47      260     337.884
       47      262     337.884
       47      264     337.884
       47      266     337.884
       47      268     337.884
       47      270     337.884
       47      272     337.884
       47      274     337.884
       47      276     337.884
       47      278     337.884
       47      280     337.884
       47      282     337.884
       47      284     337.884
       47      286     337.884
       47      288     337.884
       47      292     337.884
       47      294     337.884
       47      296     337.884
       47      298     337.884
       47      300     337.884
       47      302     337.884
       47      304     337.884
       47      308     337.884
       47      310     337.884
       47      312     337.884
       47      316     337.884
       47      318     337.884
       47      320     337.884
       47      322     337.884
       47      324     337.884
       47      326     337.884
       47      328     337.884
       47      330     337.884
       47      336     337.884
       47      340     337.884
       47      342     337.884
       47      348     337.884
       47      350     337.884
       47      352     337.884
       47      354     337.884
       47      358     337.884
       47      360     337.884
       47      362     337.884
       47      364     337.884
       47      366     337.884
       47      368     337.884
       49      252     342.081
       49      254     342.081
       49      256     342.081
       49      258     342.081
       49      260     342.081
       49      262     342.081
       49      264     342.081
       49      266     342.081
       49      268     342.081
       49      270     342.081
       49      272     342.081
       49      274     342.081
       49      276     342.081
       49      278     342.081
       49      280     342.081
       49      282     342.081
       49      284     342.081
       49      286     342.081
       49      288     342.081
       49      290     342.081
       49      292     342.081
       49      294     342.081
       49      296     342.081
       49      298     342.081
       49      300     342.081
       49      302     342.081
       49      306     342.081
       49      308     342.081
       49      310     342.081
       49      312     342.081
       49      314     342.081
       49      316     342.081
       49      318     342.081
       49      326     342.081
       49      328     342.081
       49      330     342.081
       49      332     342.081
       49      336     342.081
       49      338     342.081
       49      342     342.081
       49      344     342.081
       49      346     342.081
       49      352     342.081
       49      354     342.081
       49      358     342.081
       49      362     342.081
       49      366     342.081
       51      254     346.213
       51      258     346.213
       51      260     346.213
       51      262     346.213
       51      264     346.213
       51      266     346.213
       51      268     346.213
       51      270     346.213
       51      272     346.213
       51      274     346.213
       51      276     346.213
       51      278     346.213
       51      280     346.213
       51      282     346.213
       51      284     346.213
       51      286     346.213
       51      288     346.213
       51      290     346.213
       51      294     346.213
       51      296     346.213
       51      300     346.213
       51      302     346.213
       51      306     346.213
       51      308     346.213
       51      312     346.213
       51      314     346.213
       51      316     346.213
       51      322     346.213
       51      324     346.213
       51      326     346.213
       51      328     346.213
       51      330     346.213
       51      332     346.213
       51      336     346.213
       51      338     346.213
       51      342     346.213
       51      344     346.213
       51      346     346.213
       51      348     346.213
       51      352     346.213
       51      356     346.213
       51      360     346.213
       51      362     346.213
       51      364     346.213
       51      366     346.213
       51      370     346.213
       53      256     350.345
       53      258     350.345
       53      262     350.345
       53      264     350.345
       53      266     350.345
       53      268     350.345
       53      270     350.345
       53      272     350.345
       53      274     350.345
       53      276     350.345
       53      278     350.345
       53      280     350.345
       53      284     350.345
       53      286     350.345
       53      288     350.345
       53      290     350.345
       53      292     350.345
       53      294     350.345
       53      296     350.345
       53      298     350.345
       53      300     350.345
       53      302     350.345
       53      304     350.345
       53      306     350.345
       53      308     350.345
       53      310     350.345
       53      312     350.345
       53      314     350.345
       53      316     350.345
       53      320     350.345
       53      322     350.345
       53      324     350.345
       53      330     350.345
       53      332     350.345
       53      334     350.345
       53      336     350.345
       53      346     350.345
       53      348     350.345
       53      350     350.345
       53      352     350.345
       53      356     350.345
       53      358     350.345
       53      360     350.345
       53      362     350.345
       53      364     350.345
       53      368     350.345
       53      370     350.345
       55      258     354.293
       55      260     354.293
       55      262     354.293
       55      264     354.293
       55      266     354.293
       55      268     354.293
       55      270     354.293
       55      272     354.293
       55      274     354.293
       55      276     354.293
       55      278     354.293
       55      280     354.293
       55      282     354.293
       55      284     354.293
       55      286     354.293
       55      288     354.293
       55      290     354.293
       55      292     354.293
       55      294     354.293
       55      296     354.293
       55      298     354.293
       55      300     354.293
       55      302     354.293
       55      304     354.293
       55      306     354.293
       55      308     354.293
       55      310     354.293
       55      312     354.293
       55      314     354.293
       55      316     354.293
       55      318     354.293
       55      320     354.293
       55      326     354.293
       55      328     354.293
       55      334     354.293
       55      338     354.293
       55      340     354.293
       55      342     354.293
       55      344     354.293
       55      346     354.293
       55      348     354.293
       55      350     354.293
       55      352     354.293
       55      354     354.293
       55      358     354.293
       55      362     354.293
       55      366     354.293
       55      368     354.293
       55      370     354.293
       57      258     358.231
       57      260     358.231
       57      262     358.231
       57      264     358.231
       57      266     358.231
       57      268     358.231
       57      270     358.231
       57      272     358.231
       57      274     358.231
       57      276     358.231
       57      278     358.231
       57      280     358.231
       57      282     358.231
       57      284     358.231
       57      286     358.231
       57      288     358.231
       57      290     358.231
       57      292     358.231
       57      294     358.231
       57      296     358.231
       57      298     358.231
       57      300     358.231
       57      302     358.231
       57      304     358.231
       57      306     358.231
       57      310     358.231
       57      312     358.231
       57      314     358.231
       57      316     358.231
       57      318     358.231
       57      320     358.231
       57      322     358.231
       57      324     358.231
       57      326     358.231
       57      328     358.231
       57      330     358.231
       57      332     358.231
       57      334     358.231
       57      340     358.231
       57      344     358.231
       57      346     358.231
       57      348     358.231
       57      352     358.231
       57      354     358.231
       57      356     358.231
       57      358     358.231
       57      362     358.231
       57      364     358.231
       57      366     358.231
       57      370     358.231
       59      260     362.168
       59      262     362.168
       59      264     362.168
       59      266     362.168
       59      268     362.168
       59      270     362.168
       59      272     362.168
       59      274     362.168
       59      276     362.168
       59      280     362.168
       59      282     362.168
       59      284     362.168
       59      286     362.168
       59      290     362.168
       59      292     362.168
       59      294     362.168
       59      296     362.168
       59      298     362.168
       59      300     362.168
       59      302     362.168
       59      306     362.168
       59      308     362.168
       59      312     362.168
       59      314     362.168
       59      316     362.168
       59      320     362.168
       59      322     362.168
       59      324     362.168
       59      326     362.168
       59      330     362.168
       59      332     362.168
       59      334     362.168
       59      336     362.168
       59      338     362.168
       59      340     362.168
       59      342     362.168
       59      344     362.168
       59      346     362.168
       59      348     362.168
       59      350     362.168
       59      352     362.168
       59      354     362.168
       59      358     362.168
       59      362     362.168
       59      366     362.168
       59      370     362.168
       61      264     365.941
       61      266     365.941
       61      268     365.941
       61      270     365.941
       61      272     365.941
       61      274     365.941
       61      276     365.941
       61      278     365.941
       61      280     365.941
       61      282     365.941
       61      284     365.941
       61      286     365.941
       61      288     365.941
       61      290     365.941
       61      292     365.941
       61      294     365.941
       61      296     365.941
       61      298     365.941
       61      302     365.941
       61      304     365.941
       61      308     365.941
       61      310     365.941
       61      314     365.941
       61      316     365.941
       61      318     365.941
       61      322     365.941
       61      324     365.941
       61      326     365.941
       61      328     365.941
       61      330     365.941
       61      332     365.941
       61      336     365.941
       61      338     365.941
       61      342     365.941
       61      344     365.941
       61      350     365.941
       61      352     365.941
       61      356     365.941
       61      358     365.941
       61      360     365.941
       61      364     365.941
       61      368     365.941
       61      370     365.941
       63      264     369.714
       63      266     369.714
       63      268     369.714
       63      270     369.714
       63      272     369.714
       63      274     369.714
       63      278     369.714
       63      280     369.714
       63      282     369.714
       63      284     369.714
       63      288     369.714
       63      290     369.714
       63      292     369.714
       63      294     369.714
       63      298     369.714
       63      300     369.714
       63      302     369.714
       63      304     369.714
       63      306     369.714
       63      308     369.714
       63      310     369.714
       63      312     369.714
       63      314     369.714
       63      316     369.714
       63      318     369.714
       63      322     369.714
       63      324     369.714
       63      326     369.714
       63      328     369.714
       63      334     369.714
       63      336     369.714
       63      338     369.714
       63      340     369.714
       63      348     369.714
       63      350     369.714
       63      352     369.714
       63      354     369.714
       63      356     369.714
       63      358     369.714
       63      360     369.714
       63      364     369.714
       63      366     369.714
       63      372     369.714
       65      264     373.486
       65      268     373.486
       65      272     373.486
       65      274     373.486
       65      276     373.486
       65      278     373.486
       65      282     373.486
       65      284     373.486
       65      286     373.486
       65      288     373.486
       65      290     373.486
       65      292     373.486
       65      294     373.486
       65      298     373.486
       65      300     373.486
       65      302     373.486
       65      304     373.486
       65      306     373.486
       65      308     373.486
       65      310     373.486
       65      314     373.486
       65      316     373.486
       65      322     373.486
       65      324     373.486
       65      326     373.486
       65      328     373.486
       65      332     373.486
       65      334     373.486
       65      336     373.486
       65      338     373.486
       65      340     373.486
       65      344     373.486
       65      352     373.486
       65      354     373.486
       65      356     373.486
       65      358     373.486
       65      362     373.486
       65      364     373.486
       65      370     373.486
       65      372     373.486
       67      264     377.136
       67      266     377.136
       67      268     377.136
       67      270     377.136
       67      272     377.136
       67      274     377.136
       67      276     377.136
       67      278     377.136
       67      282     377.136
       67      284     377.136
       67      286     377.136
       67      288     377.136
       67      290     377.136
       67      292     377.136
       67      294     377.136
       67      296     377.136
       67      298     377.136
       67      300     377.136
       67      302     377.136
       67      306     377.136
       67      308     377.136
       67      312     377.136
       67      314     377.136
       67      316     377.136
       67      318     377.136
       67      322     377.136
       67      324     377.136
       67      332     377.136
       67      334     377.136
       67      336     377.136
       67      338     377.136
       67      348     377.136
       67      350     377.136
       67      352     377.136
       67      354     377.136
       67      356     377.136
       67      358     377.136
       67      362     377.136
       67      364     377.136
       67      366     377.136
       67      370     377.136
       67      374     377.136
       69      264     380.767
       69      266     380.767
       69      268     380.767
       69      270     380.767
       69      272     380.767
       69      274     380.767
       69      276     380.767
       69      278     380.767
       69      280     380.767
       69      282     380.767
       69      284     380.767
       69      286     380.767
       69      288     380.767
       69      290     380.767
       69      294     380.767
       69      296     380.767
       69      298     380.767
       69      300     380.767
       69      304     380.767
       69      306     380.767
       69      308     380.767
       69      310     380.767
       69      312     380.767
       69      314     380.767
       69      320     380.767
       69      322     380.767
       69      324     380.767
       69      326     380.767
       69      328     380.767
       69      330     380.767
       69      332     380.767
       69      334     380.767
       69      336     380.767
       69      338     380.767
       69      340     380.767
       69      342     380.767
       69      344     380.767
       69      346     380.767
       69      354     380.767
       69      356     380.767
       69      358     380.767
       69      362     380.767
       69      368     380.767
       69      370     380.767
       69      372     380.767
       69      374     380.767
       69      376     380.767
       71      266     384.399
       71      268     384.399
       71      270     384.399
       71      274     384.399
       71      280     384.399
       71      282     384.399
       71      284     384.399
       71      286     384.399
       71      288     384.399
       71      290     384.399
       71      292     384.399
       71      294     384.399
       71      296     384.399
       71      298     384.399
       71      300     384.399
       71      302     384.399
       71      304     384.399
       71      306     384.399
       71      308     384.399
       71      310     384.399
       71      312     384.399
       71      318     384.399
       71      320     384.399
       71      322     384.399
       71      324     384.399
       71      326     384.399
       71      328     384.399
       71      330     384.399
       71      332     384.399
       71      334     384.399
       71      340     384.399
       71      342     384.399
       71      344     384.399
       71      346     384.399
       71      348     384.399
       71      350     384.399
       71      352     384.399
       71      354     384.399
       71      364     384.399
       71      366     384.399
       71      368     384.399
       71      370     384.399
       71      372     384.399
       71      374     384.399
       71      376     384.399
       73      266     387.960
       73      268     387.960
       73      270     387.960
       73      272     387.960
       73      274     387.960
       73      276     387.960
       73      278     387.960
       73      280     387.960
       73      282     387.960
       73      284     387.960
       73      286     387.960
       73      288     387.960
       73      292     387.960
       73      294     387.960
       73      296     387.960
       73      298     387.960
       73      300     387.960
       73      306     387.960
       73      308     387.960
       73      310     387.960
       73      312     387.960
       73      314     387.960
       73      316     387.960
       73      318     387.960
       73      320     387.960
       73      324     387.960
       73      326     387.960
       73      328     387.960
       73      330     387.960
       73      332     387.960
       73      334     387.960
       73      336     387.960
       73      338     387.960
       73      344     387.960
       73      350     387.960
       73      352     387.960
       73      354     387.960
       73      356     387.960
       73      358     387.960
       73      360     387.960
       73      362     387.960
       73      364     387.960
       73      366     387.960
       73      368     387.960
       73      372     387.960
       75      268     391.471
       75      270     391.471
       75      272     391.471
       75      276     391.471
       75      278     391.471
       75      280     391.471
       75      282     391.471
       75      284     391.471
       75      286     391.471
       75      288     391.471
       75      290     391.471
       75      292     391.471
       75      294     391.471
       75      296     391.471
       75      298     391.471
       75      300     391.471
       75      302     391.471
       75      304     391.471
       75      306     391.471
       75      310     391.471
       75      312     391.471
       75      314     391.471
       75      316     391.471
       75      318     391.471
       75      320     391.471
       75      322     391.471
       75      328     391.471
       75      330     391.471
       75      332     391.471
       75      344     391.471
       75      346     391.471
       75      348     391.471
       75      352     391.471
       75      364     391.471
       75      366     391.471
       75      370     391.471
       75      372     391.471
       75      376     391.471
       77      268     394.982
       77      272     394.982
       77      274     394.982
       77      278     394.982
       77      280     394.982
       77      284     394.982
       77      286     394.982
       77      288     394.982
       77      292     394.982
       77      294     394.982
       77      296     394.982
       77      300     394.982
       77      302     394.982
       77      304     394.982
       77      310     394.982
       77      316     394.982
       77      318     394.982
       77      324     394.982
       77      326     394.982
       77      328     394.982
       77      334     394.982
       77      336     394.982
       77      338     394.982
       77      340     394.982
       77      350     394.982
       77      352     394.982
       77      354     394.982
       77      356     394.982
       77      358     394.982
       77      360     394.982
       77      362     394.982
       77      364     394.982
       77      368     394.982
       77      370     394.982
       77      374     394.982
       77      376     394.982
       77      380     394.982
       79      268     398.480
       79      270     398.480
       79      274     398.480
       79      276     398.480
       79      278     398.480
       79      280     398.480
       79      282     398.480
       79      286     398.480
       79      288     398.480
       79      290     398.480
       79      292     398.480
       79      294     398.480
       79      298     398.480
       79      300     398.480
       79      302     398.480
       79      304     398.480
       79      306     398.480
       79      312     398.480
       79      318     398.480
       79      320     398.480
       79      322     398.480
       79      324     398.480
       79      326     398.480
       79      328     398.480
       79      330     398.480
       79      332     398.480
       79      340     398.480
       79      342     398.480
       79      344     398.480
       79      346     398.480
       79      348     398.480
       79      350     398.480
       79      352     398.480
       79      354     398.480
       79      356     398.480
       79      370     398.480
       79      374     398.480
       79      376     398.480
       79      378     398.480
       79      380     398.480
       81      270     401.886
       81      276     401.886
       81      278     401.886
       81      280     401.886
       81      284     401.886
       81      286     401.886
       81      288     401.886
       81      290     401.886
       81      292     401.886
       81      294     401.886
       81      296     401.886
       81      298     401.886
       81      300     401.886
       81      302     401.886
       81      304     401.886
       81      308     401.886
       81      314     401.886
       81      316     401.886
       81      318     401.886
       81      320     401.886
       81      322     401.886
       81      324     401.886
       81      326     401.886
       81      332     401.886
       81      334     401.886
       81      336     401.886
       81      338     401.886
       81      340     401.886
       81      342     401.886
       81      346     401.886
       81      350     401.886
       81      352     401.886
       81      354     401.886
       81      356     401.886
       81      358     401.886
       81      360     401.886
       81      362     401.886
       81      364     401.886
       81      368     401.886
       81      370     401.886
       81      372     401.886
       81      374     401.886
       81      378     401.886
       81      382     401.886
       81      384     401.886
       83      268     405.292
       83      270     405.292
       83      272     405.292
       83      276     405.292
       83      278     405.292
       83      280     405.292
       83      282     405.292
       83      286     405.292
       83      288     405.292
       83      292     405.292
       83      294     405.292
       83      296     405.292
       83      298     405.292
       83      302     405.292
       83      304     405.292
       83      306     405.292
       83      310     405.292
       83      312     405.292
       83      316     405.292
       83      318     405.292
       83      320     405.292
       83      324     405.292
       83      326     405.292
       83      328     405.292
       83      330     405.292
       83      332     405.292
       83      334     405.292
       83      336     405.292
       83      340     405.292
       83      342     405.292
       83      344     405.292
       83      346     405.292
       83      348     405.292
       83      350     405.292
       83      352     405.292
       83      354     405.292
       83      366     405.292
       83      370     405.292
       83      372     405.292
       83      378     405.292
       83      380     405.292
       83      382     405.292
       83      384     405.292
       85      268     408.699
       85      270     408.699
       85      272     408.699
       85      274     408.699
       85      276     408.699
       85      278     408.699
       85      280     408.699
       85      282     408.699
       85      284     408.699
       85      288     408.699
       85      292     408.699
       85      294     408.699
       85      296     408.699
       85      298     408.699
       85      300     408.699
       85      302     408.699
       85      304     408.699
       85      308     408.699
       85      310     408.699
       85      312     408.699
       85      318     408.699
       85      320     408.699
       85      322     408.699
       85      324     408.699
       85      330     408.699
       85      332     408.699
       85      334     408.699
       85      336     408.699
       85      344     408.699
       85      348     408.699
       85      350     408.699
       85      352     408.699
       85      354     408.699
       85      356     408.699
       85      358     408.699
       85      360     408.699
       85      364     408.699
       85      374     408.699
       85      378     408.699
       85      380     408.699
       85      382     408.699
       85      386     408.699
       87      268     412.059
       87      270     412.059
       87      272     412.059
       87      276     412.059
       87      278     412.059
       87      280     412.059
       87      282     412.059
       87      284     412.059
       87      286     412.059
       87      288     412.059
       87      290     412.059
       87      292     412.059
       87      294     412.059
       87      296     412.059
       87      298     412.059
       87      304     412.059
       87      306     412.059
       87      308     412.059
       87      310     412.059
       87      312     412.059
       87      314     412.059
       87      318     412.059
       87      320     412.059
       87      322     412.059
       87      324     412.059
       87      326     412.059
       87      330     412.059
       87      332     412.059
       87      334     412.059
       87      336     412.059
       87      338     412.059
       87      344     412.059
       87      350     412.059
       87      354     412.059
       87      356     412.059
       87      358     412.059
       87      360     412.059
       87      362     412.059
       87      364     412.059
       87      366     412.059
       87      368     412.059
       87      372     412.059
       87      374     412.059
       87      378     412.059
       87      380     412.059
       87      382     412.059
       87      386     412.059
       87      388     412.059
       87      390     412.059
       89      268     415.375
       89      270     415.375
       89      272     415.375
       89      276     415.375
       89      278     415.375
       89      280     415.375
       89      282     415.375
       89      284     415.375
       89      286     415.375
       89      288     415.375
       89      290     415.375
       89      294     415.375
       89      296     415.375
       89      298     415.375
       89      300     415.375
       89      304     415.375
       89      306     415.375
       89      308     415.375
       89      312     415.375
       89      314     415.375
       89      316     415.375
       89      318     415.375
       89      322     415.375
       89      324     415.375
       89      326     415.375
       89      328     415.375
       89      330     415.375
       89      334     415.375
       89      338     415.375
       89      340     415.375
       89      342     415.375
       89      344     415.375
       89      348     415.375
       89      356     415.375
       89      358     415.375
       89      364     415.375
       89      366     415.375
       89      368     415.375
       89      370     415.375
       89      376     415.375
       89      378     415.375
       89      380     415.375
       89      382     415.375
       89      384     415.375
       89      386     415.375
       89      388     415.375
       89      390     415.375
       89      392     415.375
       91      268     418.691
       91      270     418.691
       91      274     418.691
       91      276     418.691
       91      282     418.691
       91      286     418.691
       91      288     418.691
       91      290     418.691
       91      292     418.691
       91      294     418.691
       91      296     418.691
       91      298     418.691
       91      300     418.691
       91      302     418.691
       91      304     418.691
       91      308     418.691
       91      314     418.691
       91      316     418.691
       91      318     418.691
       91      320     418.691
       91      326     418.691
       91      328     418.691
       91      330     418.691
       91      332     418.691
       91      340     418.691
       91      342     418.691
       91      344     418.691
       91      346     418.691
       91      348     418.691
       91      350     418.691
       91      352     418.691
       91      356     418.691
       91      360     418.691
       91      364     418.691
       91      368     418.691
       91      372     418.691
       91      374     418.691
       91      376     418.691
       91      378     418.691
       91      380     418.691
       91      388     418.691
       91      390     418.691


==> anc/Parameter_Space_Contours/m60/Cat4.dat <==
        3      152     154.905
        3      154     154.905
        3      156     154.905
        3      160     154.905
        3      164     154.905
        3      166     154.905
        3      170     154.905
        3      172     154.905
        3      174     154.905
        3      178     154.905
        3      180     154.905
        3      182     154.905
        3      184     154.905
        3      186     154.905
        3      188     154.905
        3      192     154.905
        3      196     154.905
        3      198     154.905
        3      200     154.905
        3      202     154.905
        3      204     154.905
        3      210     154.905
        3      212     154.905
        3      216     154.905
        3      218     154.905
        3      224     154.905
        3      230     154.905
        3      232     154.905
        3      240     154.905
        3      248     154.905
        3      250     154.905
        3      258     154.905
        3      260     154.905
        3      262     154.905
        3      268     154.905
        3      270     154.905
        3      272     154.905
        3      274     154.905
        3      280     154.905
        3      290     154.905
        3      292     154.905
        3      294     154.905
        3      300     154.905
        3      304     154.905
        3      306     154.905
        3      308     154.905
        3      316     154.905
        3      322     154.905
        3      324     154.905
        3      332     154.905
        3      334     154.905
        3      340     154.905
        3      352     154.905
        3      364     154.905
        3      370     154.905
        3      388     154.905
        3      390     154.905
        3      394     154.905
        3      400     154.905
        3      402     154.905
        3      404     154.905
        3      410     154.905
        3      428     154.905
        3      436     154.905
        3      454     154.905
        3      458     154.905
        3      460     154.905
        3      466     154.905
        5      170     181.482
        5      172     181.482
        5      174     181.482
        5      176     181.482
        5      178     181.482
        5      180     181.482
        5      186     181.482
        5      188     181.482
        5      190     181.482
        5      192     181.482
        5      194     181.482
        5      196     181.482
        5      198     181.482
        5      200     181.482
        5      202     181.482
        5      204     181.482
        5      208     181.482
        5      210     181.482
        5      212     181.482
        5      214     181.482
        5      216     181.482
        5      222     181.482
        5      224     181.482
        5      226     181.482
        5      228     181.482
        5      230     181.482
        5      232     181.482
        5      238     181.482
        5      240     181.482
        5      244     181.482
        5      246     181.482
        5      248     181.482
        5      250     181.482
        5      252     181.482
        5      258     181.482
        5      260     181.482
        5      264     181.482
        5      266     181.482
        5      270     181.482
        5      274     181.482
        5      276     181.482
        5      280     181.482
        5      282     181.482
        5      284     181.482
        5      286     181.482
        5      290     181.482
        5      292     181.482
        5      294     181.482
        5      302     181.482
        5      304     181.482
        5      312     181.482
        5      314     181.482
        5      322     181.482
        5      324     181.482
        5      326     181.482
        5      334     181.482
        5      338     181.482
        5      342     181.482
        5      344     181.482
        5      348     181.482
        5      350     181.482
        5      352     181.482
        5      360     181.482
        5      364     181.482
        5      366     181.482
        5      368     181.482
        5      380     181.482
        5      382     181.482
        5      384     181.482
        5      390     181.482
        5      392     181.482
        5      398     181.482
        5      402     181.482
        5      410     181.482
        5      412     181.482
        5      414     181.482
        5      416     181.482
        5      420     181.482
        5      430     181.482
        5      432     181.482
        5      434     181.482
        5      438     181.482
        7      178     199.960
        7      180     199.960
        7      182     199.960
        7      184     199.960
        7      186     199.960
        7      188     199.960
        7      190     199.960
        7      192     199.960
        7      196     199.960
        7      198     199.960
        7      200     199.960
        7      204     199.960
        7      206     199.960
        7      208     199.960
        7      212     199.960
        7      214     199.960
        7      216     199.960
        7      218     199.960
        7      222     199.960
        7      224     199.960
        7      226     199.960
        7      228     199.960
        7      230     199.960
        7      234     199.960
        7      236     199.960
        7      238     199.960
        7      240     199.960
        7      242     199.960
        7      244     199.960
        7      246     199.960
        7      248     199.960
        7      250     199.960
        7      254     199.960
        7      256     199.960
        7      260     199.960
        7      262     199.960
        7      264     199.960
        7      266     199.960
        7      268     199.960
        7      270     199.960
        7      274     199.960
        7      276     199.960
        7      280     199.960
        7      282     199.960
        7      284     199.960
        7      286     199.960
        7      288     199.960
        7      290     199.960
        7      294     199.960
        7      296     199.960
        7      298     199.960
        7      302     199.960
        7      304     199.960
        7      306     199.960
        7      308     199.960
        7      312     199.960
        7      314     199.960
        7      316     199.960
        7      322     199.960
        7      324     199.960
        7      332     199.960
        7      334     199.960
        7      336     199.960
        7      342     199.960
        7      344     199.960
        7      346     199.960
        7      348     199.960
        7      352     199.960
        7      354     199.960
        7      356     199.960
        7      358     199.960
        7      360     199.960
        7      366     199.960
        7      368     199.960
        7      370     199.960
        7      372     199.960
        7      376     199.960
        7      382     199.960
        7      384     199.960
        7      396     199.960
        7      398     199.960
        7      400     199.960
        7      408     199.960
        7      410     199.960
        7      412     199.960
        7      428     199.960
        7      430     199.960
        9      186     214.509
        9      188     214.509
        9      190     214.509
        9      194     214.509
        9      196     214.509
        9      198     214.509
        9      202     214.509
        9      204     214.509
        9      206     214.509
        9      210     214.509
        9      212     214.509
        9      214     214.509
        9      216     214.509
        9      218     214.509
        9      220     214.509
        9      222     214.509
        9      224     214.509
        9      226     214.509
        9      228     214.509
        9      230     214.509
        9      232     214.509
        9      234     214.509
        9      236     214.509
        9      238     214.509
        9      240     214.509
        9      242     214.509
        9      244     214.509
        9      250     214.509
        9      252     214.509
        9      254     214.509
        9      256     214.509
        9      258     214.509
        9      260     214.509
        9      262     214.509
        9      264     214.509
        9      266     214.509
        9      268     214.509
        9      272     214.509
        9      274     214.509
        9      276     214.509
        9      278     214.509
        9      280     214.509
        9      282     214.509
        9      284     214.509
        9      286     214.509
        9      288     214.509
        9      290     214.509
        9      292     214.509
        9      294     214.509
        9      300     214.509
        9      304     214.509
        9      306     214.509
        9      308     214.509
        9      312     214.509
        9      314     214.509
        9      316     214.509
        9      322     214.509
        9      324     214.509
        9      326     214.509
        9      330     214.509
        9      332     214.509
        9      334     214.509
        9      340     214.509
        9      342     214.509
        9      344     214.509
        9      350     214.509
        9      352     214.509
        9      354     214.509
        9      356     214.509
        9      358     214.509
        9      360     214.509
        9      362     214.509
        9      364     214.509
        9      370     214.509
        9      372     214.509
        9      374     214.509
        9      376     214.509
        9      384     214.509
        9      386     214.509
        9      388     214.509
        9      390     214.509
        9      398     214.509
        9      400     214.509
        9      402     214.509
        9      410     214.509
        9      412     214.509
        9      414     214.509
        9      424     214.509
       11      194     226.629
       11      196     226.629
       11      198     226.629
       11      200     226.629
       11      202     226.629
       11      204     226.629
       11      206     226.629
       11      208     226.629
       11      210     226.629
       11      212     226.629
       11      214     226.629
       11      216     226.629
       11      218     226.629
       11      220     226.629
       11      222     226.629
       11      224     226.629
       11      226     226.629
       11      228     226.629
       11      232     226.629
       11      234     226.629
       11      236     226.629
       11      240     226.629
       11      242     226.629
       11      244     226.629
       11      246     226.629
       11      248     226.629
       11      250     226.629
       11      252     226.629
       11      254     226.629
       11      256     226.629
       11      258     226.629
       11      262     226.629
       11      264     226.629
       11      266     226.629
       11      268     226.629
       11      270     226.629
       11      272     226.629
       11      274     226.629
       11      276     226.629
       11      278     226.629
       11      280     226.629
       11      282     226.629
       11      286     226.629
       11      288     226.629
       11      290     226.629
       11      292     226.629
       11      296     226.629
       11      298     226.629
       11      300     226.629
       11      304     226.629
       11      306     226.629
       11      308     226.629
       11      310     226.629
       11      312     226.629
       11      314     226.629
       11      318     226.629
       11      320     226.629
       11      322     226.629
       11      324     226.629
       11      326     226.629
       11      332     226.629
       11      334     226.629
       11      336     226.629
       11      342     226.629
       11      344     226.629
       11      350     226.629
       11      352     226.629
       11      354     226.629
       11      356     226.629
       11      360     226.629
       11      362     226.629
       11      364     226.629
       11      370     226.629
       11      372     226.629
       11      374     226.629
       11      380     226.629
       11      382     226.629
       11      384     226.629
       11      392     226.629
       11      394     226.629
       11      396     226.629
       11      402     226.629
       11      404     226.629
       11      406     226.629
       11      408     226.629
       11      410     226.629
       13      198     237.142
       13      200     237.142
       13      202     237.142
       13      204     237.142
       13      206     237.142
       13      208     237.142
       13      210     237.142
       13      212     237.142
       13      214     237.142
       13      216     237.142
       13      220     237.142
       13      226     237.142
       13      232     237.142
       13      234     237.142
       13      236     237.142
       13      238     237.142
       13      240     237.142
       13      242     237.142
       13      246     237.142
       13      248     237.142
       13      250     237.142
       13      252     237.142
       13      256     237.142
       13      260     237.142
       13      262     237.142
       13      264     237.142
       13      266     237.142
       13      268     237.142
       13      270     237.142
       13      272     237.142
       13      274     237.142
       13      276     237.142
       13      278     237.142
       13      280     237.142
       13      282     237.142
       13      284     237.142
       13      286     237.142
       13      288     237.142
       13      290     237.142
       13      292     237.142
       13      294     237.142
       13      296     237.142
       13      300     237.142
       13      302     237.142
       13      304     237.142
       13      306     237.142
       13      312     237.142
       13      314     237.142
       13      316     237.142
       13      318     237.142
       13      322     237.142
       13      324     237.142
       13      326     237.142
       13      330     237.142
       13      332     237.142
       13      334     237.142
       13      336     237.142
       13      338     237.142
       13      340     237.142
       13      344     237.142
       13      346     237.142
       13      348     237.142
       13      350     237.142
       13      354     237.142
       13      356     237.142
       13      358     237.142
       13      360     237.142
       13      364     237.142
       13      366     237.142
       13      368     237.142
       13      374     237.142
       13      376     237.142
       13      378     237.142
       13      382     237.142
       13      384     237.142
       13      386     237.142
       13      394     237.142
       13      396     237.142
       13      398     237.142
       13      404     237.142
       13      406     237.142
       15      202     246.473
       15      204     246.473
       15      206     246.473
       15      208     246.473
       15      210     246.473
       15      212     246.473
       15      214     246.473
       15      216     246.473
       15      218     246.473
       15      220     246.473
       15      222     246.473
       15      224     246.473
       15      226     246.473
       15      228     246.473
       15      230     246.473
       15      232     246.473
       15      234     246.473
       15      236     246.473
       15      238     246.473
       15      240     246.473
       15      244     246.473
       15      246     246.473
       15      248     246.473
       15      250     246.473
       15      252     246.473
       15      254     246.473
       15      256     246.473
       15      258     246.473
       15      264     246.473
       15      266     246.473
       15      268     246.473
       15      270     246.473
       15      272     246.473
       15      274     246.473
       15      276     246.473
       15      278     246.473
       15      280     246.473
       15      282     246.473
       15      284     246.473
       15      288     246.473
       15      290     246.473
       15      292     246.473
       15      294     246.473
       15      298     246.473
       15      300     246.473
       15      302     246.473
       15      304     246.473
       15      306     246.473
       15      310     246.473
       15      318     246.473
       15      320     246.473
       15      322     246.473
       15      324     246.473
       15      326     246.473
       15      328     246.473
       15      330     246.473
       15      334     246.473
       15      336     246.473
       15      340     246.473
       15      342     246.473
       15      344     246.473
       15      346     246.473
       15      348     246.473
       15      350     246.473
       15      356     246.473
       15      358     246.473
       15      360     246.473
       15      362     246.473
       15      364     246.473
       15      366     246.473
       15      368     246.473
       15      372     246.473
       15      374     246.473
       15      376     246.473
       15      384     246.473
       15      386     246.473
       15      388     246.473
       15      392     246.473
       15      394     246.473
       15      396     246.473
       17      208     254.938
       17      210     254.938
       17      212     254.938
       17      214     254.938
       17      216     254.938
       17      218     254.938
       17      220     254.938
       17      222     254.938
       17      224     254.938
       17      226     254.938
       17      228     254.938
       17      230     254.938
       17      232     254.938
       17      234     254.938
       17      236     254.938
       17      238     254.938
       17      240     254.938
       17      242     254.938
       17      246     254.938
       17      248     254.938
       17      252     254.938
       17      254     254.938
       17      256     254.938
       17      258     254.938
       17      260     254.938
       17      262     254.938
       17      264     254.938
       17      266     254.938
       17      270     254.938
       17      272     254.938
       17      274     254.938
       17      276     254.938
       17      278     254.938
       17      280     254.938
       17      282     254.938
       17      286     254.938
       17      288     254.938
       17      290     254.938
       17      292     254.938
       17      294     254.938
       17      296     254.938
       17      298     254.938
       17      300     254.938
       17      302     254.938
       17      304     254.938
       17      306     254.938
       17      308     254.938
       17      310     254.938
       17      312     254.938
       17      314     254.938
       17      318     254.938
       17      320     254.938
       17      322     254.938
       17      326     254.938
       17      328     254.938
       17      332     254.938
       17      334     254.938
       17      336     254.938
       17      338     254.938
       17      340     254.938
       17      342     254.938
       17      348     254.938
       17      350     254.938
       17      352     254.938
       17      354     254.938
       17      356     254.938
       17      362     254.938
       17      364     254.938
       17      370     254.938
       17      372     254.938
       17      374     254.938
       17      376     254.938
       17      380     254.938
       17      382     254.938
       17      384     254.938
       17      386     254.938
       17      390     254.938
       17      396     254.938
       19      212     262.747
       19      214     262.747
       19      216     262.747
       19      218     262.747
       19      220     262.747
       19      222     262.747
       19      226     262.747
       19      228     262.747
       19      230     262.747
       19      232     262.747
       19      234     262.747
       19      236     262.747
       19      238     262.747
       19      240     262.747
       19      242     262.747
       19      244     262.747
       19      246     262.747
       19      248     262.747
       19      250     262.747
       19      252     262.747
       19      254     262.747
       19      256     262.747
       19      258     262.747
       19      260     262.747
       19      262     262.747
       19      264     262.747
       19      266     262.747
       19      268     262.747
       19      270     262.747
       19      272     262.747
       19      276     262.747
       19      280     262.747
       19      282     262.747
       19      284     262.747
       19      286     262.747
       19      288     262.747
       19      290     262.747
       19      292     262.747
       19      294     262.747
       19      296     262.747
       19      300     262.747
       19      302     262.747
       19      304     262.747
       19      306     262.747
       19      308     262.747
       19      310     262.747
       19      314     262.747
       19      316     262.747
       19      318     262.747
       19      320     262.747
       19      324     262.747
       19      326     262.747
       19      328     262.747
       19      330     262.747
       19      332     262.747
       19      334     262.747
       19      338     262.747
       19      340     262.747
       19      346     262.747
       19      348     262.747
       19      350     262.747
       19      352     262.747
       19      354     262.747
       19      356     262.747
       19      358     262.747
       19      360     262.747
       19      362     262.747
       19      364     262.747
       19      368     262.747
       19      372     262.747
       19      374     262.747
       19      376     262.747
       19      378     262.747
       19      380     262.747
       19      382     262.747
       19      384     262.747
       19      386     262.747
       21      216     269.792
       21      218     269.792
       21      220     269.792
       21      222     269.792
       21      224     269.792
       21      226     269.792
       21      228     269.792
       21      230     269.792
       21      232     269.792
       21      234     269.792
       21      236     269.792
       21      238     269.792
       21      240     269.792
       21      242     269.792
       21      244     269.792
       21      246     269.792
       21      248     269.792
       21      250     269.792
       21      254     269.792
       21      256     269.792
       21      260     269.792
       21      262     269.792
       21      264     269.792
       21      266     269.792
       21      268     269.792
       21      270     269.792
       21      272     269.792
       21      274     269.792
       21      276     269.792
       21      278     269.792
       21      280     269.792
       21      282     269.792
       21      284     269.792
       21      286     269.792
       21      288     269.792
       21      292     269.792
       21      294     269.792
       21      296     269.792
       21      300     269.792
       21      304     269.792
       21      308     269.792
       21      310     269.792
       21      312     269.792
       21      314     269.792
       21      316     269.792
       21      318     269.792
       21      320     269.792
       21      322     269.792
       21      324     269.792
       21      326     269.792
       21      328     269.792
       21      330     269.792
       21      332     269.792
       21      334     269.792
       21      336     269.792
       21      338     269.792
       21      340     269.792
       21      344     269.792
       21      346     269.792
       21      348     269.792
       21      350     269.792
       21      352     269.792
       21      356     269.792
       21      358     269.792
       21      360     269.792
       21      364     269.792
       21      366     269.792
       21      370     269.792
       21      372     269.792
       21      376     269.792
       21      378     269.792
       21      384     269.792
       21      386     269.792
       23      220     276.500
       23      224     276.500
       23      226     276.500
       23      228     276.500
       23      230     276.500
       23      232     276.500
       23      234     276.500
       23      236     276.500
       23      238     276.500
       23      240     276.500
       23      242     276.500
       23      244     276.500
       23      246     276.500
       23      248     276.500
       23      250     276.500
       23      252     276.500
       23      254     276.500
       23      256     276.500
       23      258     276.500
       23      260     276.500
       23      264     276.500
       23      266     276.500
       23      268     276.500
       23      272     276.500
       23      274     276.500
       23      276     276.500
       23      278     276.500
       23      280     276.500
       23      284     276.500
       23      288     276.500
       23      290     276.500
       23      292     276.500
       23      294     276.500
       23      296     276.500
       23      298     276.500
       23      300     276.500
       23      302     276.500
       23      304     276.500
       23      306     276.500
       23      308     276.500
       23      322     276.500
       23      328     276.500
       23      332     276.500
       23      334     276.500
       23      336     276.500
       23      338     276.500
       23      340     276.500
       23      342     276.500
       23      344     276.500
       23      346     276.500
       23      348     276.500
       23      350     276.500
       23      354     276.500
       23      356     276.500
       23      358     276.500
       23      360     276.500
       23      362     276.500
       23      364     276.500
       23      366     276.500
       23      370     276.500
       23      372     276.500
       23      374     276.500
       23      378     276.500
       23      380     276.500
       23      382     276.500
       23      384     276.500
       25      224     282.862
       25      226     282.862
       25      228     282.862
       25      230     282.862
       25      232     282.862
       25      234     282.862
       25      236     282.862
       25      238     282.862
       25      240     282.862
       25      242     282.862
       25      244     282.862
       25      246     282.862
       25      248     282.862
       25      252     282.862
       25      254     282.862
       25      256     282.862
       25      258     282.862
       25      260     282.862
       25      264     282.862
       25      266     282.862
       25      268     282.862
       25      270     282.862
       25      272     282.862
       25      274     282.862
       25      276     282.862
       25      278     282.862
       25      280     282.862
       25      282     282.862
       25      284     282.862
       25      286     282.862
       25      288     282.862
       25      290     282.862
       25      294     282.862
       25      296     282.862
       25      298     282.862
       25      300     282.862
       25      302     282.862
       25      304     282.862
       25      306     282.862
       25      308     282.862
       25      310     282.862
       25      312     282.862
       25      314     282.862
       25      316     282.862
       25      318     282.862
       25      320     282.862
       25      322     282.862
       25      324     282.862
       25      326     282.862
       25      328     282.862
       25      330     282.862
       25      332     282.862
       25      334     282.862
       25      336     282.862
       25      340     282.862
       25      342     282.862
       25      344     282.862
       25      346     282.862
       25      348     282.862
       25      350     282.862
       25      352     282.862
       25      356     282.862
       25      360     282.862
       25      364     282.862
       25      366     282.862
       25      370     282.862
       25      372     282.862
       25      374     282.862
       25      378     282.862
       25      380     282.862
       25      382     282.862
       27      226     288.778
       27      228     288.778
       27      230     288.778
       27      232     288.778
       27      234     288.778
       27      236     288.778
       27      238     288.778
       27      240     288.778
       27      242     288.778
       27      244     288.778
       27      246     288.778
       27      248     288.778
       27      250     288.778
       27      252     288.778
       27      254     288.778
       27      256     288.778
       27      258     288.778
       27      260     288.778
       27      262     288.778
       27      264     288.778
       27      266     288.778
       27      268     288.778
       27      272     288.778
       27      274     288.778
       27      282     288.778
       27      284     288.778
       27      286     288.778
       27      288     288.778
       27      290     288.778
       27      292     288.778
       27      296     288.778
       27      298     288.778
       27      306     288.778
       27      308     288.778
       27      310     288.778
       27      314     288.778
       27      316     288.778
       27      318     288.778
       27      320     288.778
       27      324     288.778
       27      326     288.778
       27      328     288.778
       27      330     288.778
       27      332     288.778
       27      334     288.778
       27      336     288.778
       27      338     288.778
       27      340     288.778
       27      342     288.778
       27      344     288.778
       27      348     288.778
       27      350     288.778
       27      352     288.778
       27      354     288.778
       27      356     288.778
       27      358     288.778
       27      360     288.778
       27      362     288.778
       27      366     288.778
       27      368     288.778
       27      372     288.778
       27      374     288.778
       27      376     288.778
       27      378     288.778
       29      230     294.587
       29      232     294.587
       29      234     294.587
       29      236     294.587
       29      238     294.587
       29      242     294.587
       29      244     294.587
       29      246     294.587
       29      248     294.587
       29      250     294.587
       29      252     294.587
       29      254     294.587
       29      256     294.587
       29      258     294.587
       29      260     294.587
       29      262     294.587
       29      264     294.587
       29      268     294.587
       29      270     294.587
       29      272     294.587
       29      274     294.587
       29      276     294.587
       29      278     294.587
       29      280     294.587
       29      284     294.587
       29      286     294.587
       29      288     294.587
       29      290     294.587
       29      294     294.587
       29      296     294.587
       29      300     294.587
       29      302     294.587
       29      304     294.587
       29      306     294.587
       29      308     294.587
       29      310     294.587
       29      312     294.587
       29      314     294.587
       29      316     294.587
       29      318     294.587
       29      320     294.587
       29      322     294.587
       29      324     294.587
       29      328     294.587
       29      332     294.587
       29      334     294.587
       29      338     294.587
       29      342     294.587
       29      344     294.587
       29      346     294.587
       29      348     294.587
       29      350     294.587
       29      352     294.587
       29      354     294.587
       29      358     294.587
       29      360     294.587
       29      364     294.587
       29      366     294.587
       29      370     294.587
       29      372     294.587
       29      374     294.587


==> anc/Parameter_Space_Contours/m60/GW170817.dat <==
        3       80     154.905
        3       82     154.905
        3       84     154.905
        3       86     154.905
        3       88     154.905
        3       90     154.905
        3       92     154.905
        3       94     154.905
        3       96     154.905
        3       98     154.905
        3      100     154.905
        3      102     154.905
        3      104     154.905
        3      106     154.905
        3      108     154.905
        3      110     154.905
        3      112     154.905
        3      114     154.905
        3      116     154.905
        3      118     154.905
        3      120     154.905
        3      122     154.905
        3      124     154.905
        3      126     154.905
        3      128     154.905
        3      130     154.905
        3      132     154.905
        3      134     154.905
        3      136     154.905
        3      138     154.905
        3      140     154.905
        3      142     154.905
        3      144     154.905
        3      146     154.905
        3      148     154.905
        3      150     154.905
        3      152     154.905
        3      154     154.905
        3      156     154.905
        3      160     154.905
        3      164     154.905
        3      166     154.905
        3      170     154.905
        3      172     154.905
        3      174     154.905
        3      178     154.905
        3      180     154.905
        3      182     154.905
        3      184     154.905
        3      186     154.905
        3      188     154.905
        3      192     154.905
        3      196     154.905
        3      198     154.905
        3      200     154.905
        3      202     154.905
        3      204     154.905
        3      210     154.905
        3      212     154.905
        3      216     154.905
        3      218     154.905
        3      224     154.905
        3      230     154.905
        3      232     154.905
        3      240     154.905
        3      248     154.905
        3      250     154.905
        3      258     154.905
        3      260     154.905
        3      262     154.905
        3      268     154.905
        3      270     154.905
        3      272     154.905
        3      274     154.905
        3      280     154.905
        3      290     154.905
        3      292     154.905
        3      294     154.905
        3      300     154.905
        3      304     154.905
        3      306     154.905
        3      308     154.905
        3      316     154.905
        3      322     154.905
        3      324     154.905
        3      332     154.905
        3      334     154.905
        3      340     154.905
        3      352     154.905
        3      364     154.905
        3      370     154.905
        3      388     154.905
        3      390     154.905
        3      394     154.905
        3      400     154.905
        3      402     154.905
        3      404     154.905
        3      410     154.905
        3      428     154.905
        3      436     154.905
        3      454     154.905
        3      458     154.905
        3      460     154.905
        3      466     154.905
        3      488     154.905
        3      490     154.905
        3      492     154.905
        3      494     154.905
        3      508     154.905
        3      518     154.905
        3      526     154.905
        3      588     154.905
        3      630     154.905
        3      672     154.905
        3      674     154.905
        3      676     154.905
        3      678     154.905
        3      680     154.905
        3      706     154.905
        3      722     154.905
        3      726     154.905
        3      838     154.905
        3      922     154.905
        5       68     181.482
        5       70     181.482
        5       72     181.482
        5       74     181.482
        5       76     181.482
        5       78     181.482
        5       80     181.482
        5       82     181.482
        5       84     181.482
        5       86     181.482
        5       88     181.482
        5       90     181.482
        5       92     181.482
        5       94     181.482
        5       96     181.482
        5       98     181.482
        5      100     181.482
        5      102     181.482
        5      104     181.482
        5      106     181.482
        5      108     181.482
        5      110     181.482
        5      112     181.482
        5      114     181.482
        5      116     181.482
        5      118     181.482
        5      120     181.482
        5      122     181.482
        5      124     181.482
        5      126     181.482
        5      128     181.482
        5      130     181.482
        5      132     181.482
        5      134     181.482
        5      136     181.482
        5      138     181.482
        5      140     181.482
        5      142     181.482
        5      144     181.482
        5      146     181.482
        5      148     181.482
        5      150     181.482
        5      152     181.482
        5      154     181.482
        5      156     181.482
        5      158     181.482
        5      160     181.482
        5      162     181.482
        5      166     181.482
        5      168     181.482
        5      170     181.482
        5      172     181.482
        5      174     181.482
        5      176     181.482
        5      178     181.482
        5      180     181.482
        5      186     181.482
        5      188     181.482
        5      190     181.482
        5      192     181.482
        5      194     181.482
        5      196     181.482
        5      198     181.482
        5      200     181.482
        5      202     181.482
        5      204     181.482
        5      208     181.482
        5      210     181.482
        5      212     181.482
        5      214     181.482
        5      216     181.482
        5      222     181.482
        5      224     181.482
        5      226     181.482
        5      228     181.482
        5      230     181.482
        5      232     181.482
        5      238     181.482
        5      240     181.482
        5      244     181.482
        5      246     181.482
        5      248     181.482
        5      250     181.482
        5      252     181.482
        5      258     181.482
        5      260     181.482
        5      264     181.482
        5      266     181.482
        5      270     181.482
        5      274     181.482
        5      276     181.482
        5      280     181.482
        5      282     181.482
        5      284     181.482
        5      286     181.482
        5      290     181.482
        5      292     181.482
        5      294     181.482
        5      302     181.482
        5      304     181.482
        5      312     181.482
        5      314     181.482
        5      322     181.482
        5      324     181.482
        5      326     181.482
        5      334     181.482
        5      338     181.482
        5      342     181.482
        5      344     181.482
        5      348     181.482
        5      350     181.482
        5      352     181.482
        5      360     181.482
        5      364     181.482
        5      366     181.482
        5      368     181.482
        5      380     181.482
        5      382     181.482
        5      384     181.482
        5      390     181.482
        5      392     181.482
        5      398     181.482
        5      402     181.482
        5      410     181.482
        5      412     181.482
        5      414     181.482
        5      416     181.482
        5      420     181.482
        5      430     181.482
        5      432     181.482
        5      434     181.482
        5      438     181.482
        5      460     181.482
        5      470     181.482
        5      472     181.482
        5      474     181.482
        5      476     181.482
        5      480     181.482
        5      482     181.482
        5      492     181.482
        5      494     181.482
        5      498     181.482
        5      504     181.482
        5      508     181.482
        5      524     181.482
        5      526     181.482
        5      552     181.482
        5      558     181.482
        5      560     181.482
        5      562     181.482
        5      578     181.482
        5      588     181.482
        5      614     181.482
        5      620     181.482
        5      622     181.482
        5      648     181.482
        5      658     181.482
        5      700     181.482
        5      702     181.482
        5      750     181.482
        5      852     181.482
        5      856     181.482
        5      916     181.482
        5      918     181.482
        5      980     181.482
        7       58     199.960
        7       60     199.960
        7       62     199.960
        7       64     199.960
        7       66     199.960
        7       68     199.960
        7       70     199.960
        7       72     199.960
        7       74     199.960
        7       76     199.960
        7       78     199.960
        7       80     199.960
        7       82     199.960
        7       84     199.960
        7       86     199.960
        7       88     199.960
        7       90     199.960
        7       92     199.960
        7       94     199.960
        7       96     199.960
        7       98     199.960
        7      100     199.960
        7      102     199.960
        7      104     199.960
        7      106     199.960
        7      108     199.960
        7      110     199.960
        7      112     199.960
        7      114     199.960
        7      116     199.960
        7      118     199.960
        7      120     199.960
        7      122     199.960
        7      124     199.960
        7      126     199.960
        7      128     199.960
        7      130     199.960
        7      132     199.960
        7      134     199.960
        7      136     199.960
        7      138     199.960
        7      140     199.960
        7      142     199.960
        7      144     199.960
        7      146     199.960
        7      148     199.960
        7      150     199.960
        7      152     199.960
        7      154     199.960
        7      156     199.960
        7      158     199.960
        7      160     199.960
        7      162     199.960
        7      164     199.960
        7      166     199.960
        7      170     199.960
        7      172     199.960
        7      174     199.960
        7      176     199.960
        7      178     199.960
        7      180     199.960
        7      182     199.960
        7      184     199.960
        7      186     199.960
        7      188     199.960
        7      190     199.960
        7      192     199.960
        7      196     199.960
        7      198     199.960
        7      200     199.960
        7      204     199.960
        7      206     199.960
        7      208     199.960
        7      212     199.960
        7      214     199.960
        7      216     199.960
        7      218     199.960
        7      222     199.960
        7      224     199.960
        7      226     199.960
        7      228     199.960
        7      230     199.960
        7      234     199.960
        7      236     199.960
        7      238     199.960
        7      240     199.960
        7      242     199.960
        7      244     199.960
        7      246     199.960
        7      248     199.960
        7      250     199.960
        7      254     199.960
        7      256     199.960
        7      260     199.960
        7      262     199.960
        7      264     199.960
        7      266     199.960
        7      268     199.960
        7      270     199.960
        7      274     199.960
        7      276     199.960
        7      280     199.960
        7      282     199.960
        7      284     199.960
        7      286     199.960
        7      288     199.960
        7      290     199.960
        7      294     199.960
        7      296     199.960
        7      298     199.960
        7      302     199.960
        7      304     199.960
        7      306     199.960
        7      308     199.960
        7      312     199.960
        7      314     199.960
        7      316     199.960
        7      322     199.960
        7      324     199.960
        7      332     199.960
        7      334     199.960
        7      336     199.960
        7      342     199.960
        7      344     199.960
        7      346     199.960
        7      348     199.960
        7      352     199.960
        7      354     199.960
        7      356     199.960
        7      358     199.960
        7      360     199.960
        7      366     199.960
        7      368     199.960
        7      370     199.960
        7      372     199.960
        7      376     199.960
        7      382     199.960
        7      384     199.960
        7      396     199.960
        7      398     199.960
        7      400     199.960
        7      408     199.960
        7      410     199.960
        7      412     199.960
        7      428     199.960
        7      430     199.960
        7      442     199.960
        7      444     199.960
        7      446     199.960
        7      448     199.960
        7      450     199.960
        7      460     199.960
        7      464     199.960
        7      466     199.960
        7      468     199.960
        7      478     199.960
        7      480     199.960
        7      482     199.960
        7      484     199.960
        7      486     199.960
        7      490     199.960
        7      498     199.960
        7      506     199.960
        7      530     199.960
        7      552     199.960
        7      556     199.960
        7      560     199.960
        7      574     199.960
        7      584     199.960
        7      586     199.960
        7      588     199.960
        7      590     199.960
        7      608     199.960
        7      614     199.960
        7      616     199.960
        7      646     199.960
        7      648     199.960
        7      674     199.960
        7      680     199.960
        7      682     199.960
        7      716     199.960
        7      722     199.960
        7      756     199.960
        7      764     199.960
        7      766     199.960
        7      810     199.960
        7      854     199.960
        7      866     199.960
        7      874     199.960
        7      912     199.960
        7      922     199.960
        7      972     199.960
        9       54     214.509
        9       56     214.509
        9       58     214.509
        9       60     214.509
        9       62     214.509
        9       64     214.509
        9       66     214.509
        9       68     214.509
        9       70     214.509
        9       72     214.509
        9       74     214.509
        9       76     214.509
        9       78     214.509
        9       80     214.509
        9       82     214.509
        9       84     214.509
        9       86     214.509
        9       88     214.509
        9       90     214.509
        9       92     214.509
        9       94     214.509
        9       96     214.509
        9       98     214.509
        9      100     214.509
        9      102     214.509
        9      104     214.509
        9      106     214.509
        9      108     214.509
        9      110     214.509
        9      112     214.509
        9      114     214.509
        9      116     214.509
        9      118     214.509
        9      120     214.509
        9      122     214.509
        9      124     214.509
        9      126     214.509
        9      128     214.509
        9      130     214.509
        9      132     214.509
        9      134     214.509
        9      136     214.509
        9      138     214.509
        9      140     214.509
        9      142     214.509
        9      144     214.509
        9      146     214.509
        9      148     214.509
        9      150     214.509
        9      152     214.509
        9      154     214.509
        9      156     214.509
        9      158     214.509
        9      160     214.509
        9      162     214.509
        9      164     214.509
        9      166     214.509
        9      168     214.509
        9      170     214.509
        9      172     214.509
        9      174     214.509
        9      176     214.509
        9      178     214.509
        9      180     214.509
        9      182     214.509
        9      184     214.509
        9      186     214.509
        9      188     214.509
        9      190     214.509
        9      194     214.509
        9      196     214.509
        9      198     214.509
        9      202     214.509
        9      204     214.509
        9      206     214.509
        9      210     214.509
        9      212     214.509
        9      214     214.509
        9      216     214.509
        9      218     214.509
        9      220     214.509
        9      222     214.509
        9      224     214.509
        9      226     214.509
        9      228     214.509
        9      230     214.509
        9      232     214.509
        9      234     214.509
        9      236     214.509
        9      238     214.509
        9      240     214.509
        9      242     214.509
        9      244     214.509
        9      250     214.509
        9      252     214.509
        9      254     214.509
        9      256     214.509
        9      258     214.509
        9      260     214.509
        9      262     214.509
        9      264     214.509
        9      266     214.509
        9      268     214.509
        9      272     214.509
        9      274     214.509
        9      276     214.509
        9      278     214.509
        9      280     214.509
        9      282     214.509
        9      284     214.509
        9      286     214.509
        9      288     214.509
        9      290     214.509
        9      292     214.509
        9      294     214.509
        9      300     214.509
        9      304     214.509
        9      306     214.509
        9      308     214.509
        9      312     214.509
        9      314     214.509
        9      316     214.509
        9      322     214.509
        9      324     214.509
        9      326     214.509
        9      330     214.509
        9      332     214.509
        9      334     214.509
        9      340     214.509
        9      342     214.509
        9      344     214.509
        9      350     214.509
        9      352     214.509
        9      354     214.509
        9      356     214.509
        9      358     214.509
        9      360     214.509
        9      362     214.509
        9      364     214.509
        9      370     214.509
        9      372     214.509
        9      374     214.509
        9      376     214.509
        9      384     214.509
        9      386     214.509
        9      388     214.509
        9      390     214.509
        9      398     214.509
        9      400     214.509
        9      402     214.509
        9      410     214.509
        9      412     214.509
        9      414     214.509
        9      424     214.509
        9      426     214.509
        9      428     214.509
        9      442     214.509
        9      444     214.509
        9      446     214.509
        9      456     214.509
        9      458     214.509
        9      460     214.509
        9      462     214.509
        9      464     214.509
        9      474     214.509
        9      478     214.509
        9      480     214.509
        9      482     214.509
        9      496     214.509
        9      498     214.509
        9      500     214.509
        9      514     214.509
        9      518     214.509
        9      520     214.509
        9      524     214.509
        9      536     214.509
        9      538     214.509
        9      540     214.509
        9      544     214.509
        9      556     214.509
        9      562     214.509
        9      564     214.509
        9      568     214.509
        9      588     214.509
        9      590     214.509
        9      612     214.509
        9      614     214.509
        9      616     214.509
        9      618     214.509
        9      620     214.509
        9      622     214.509
        9      646     214.509
        9      648     214.509
        9      650     214.509
        9      682     214.509
        9      688     214.509
        9      708     214.509
        9      712     214.509
        9      714     214.509
        9      718     214.509
        9      724     214.509
        9      750     214.509
        9      752     214.509
        9      794     214.509
        9      798     214.509
        9      800     214.509
        9      804     214.509
        9      808     214.509
        9      840     214.509
        9      852     214.509
        9      854     214.509
        9      894     214.509
        9      896     214.509
        9      902     214.509
        9      950     214.509
        9      956     214.509
        9      958     214.509
       11       50     226.629
       11       52     226.629
       11       54     226.629
       11       56     226.629
       11       58     226.629
       11       60     226.629
       11       62     226.629
       11       64     226.629
       11       66     226.629
       11       68     226.629
       11       70     226.629
       11       72     226.629
       11       74     226.629
       11       76     226.629
       11       78     226.629
       11       80     226.629
       11       82     226.629
       11       84     226.629
       11       86     226.629
       11       88     226.629
       11       90     226.629
       11       92     226.629
       11       94     226.629
       11       96     226.629
       11       98     226.629
       11      100     226.629
       11      102     226.629
       11      104     226.629
       11      106     226.629
       11      108     226.629
       11      110     226.629
       11      112     226.629
       11      114     226.629
       11      116     226.629
       11      118     226.629
       11      120     226.629
       11      122     226.629
       11      124     226.629
       11      126     226.629
       11      128     226.629
       11      130     226.629
       11      132     226.629
       11      134     226.629
       11      136     226.629
       11      138     226.629
       11      140     226.629
       11      142     226.629
       11      144     226.629
       11      146     226.629
       11      148     226.629
       11      150     226.629
       11      152     226.629
       11      154     226.629
       11      156     226.629
       11      158     226.629
       11      160     226.629
       11      162     226.629
       11      164     226.629
       11      166     226.629
       11      168     226.629
       11      170     226.629
       11      172     226.629
       11      174     226.629
       11      176     226.629
       11      178     226.629
       11      180     226.629
       11      182     226.629
       11      186     226.629
       11      188     226.629
       11      190     226.629
       11      192     226.629
       11      194     226.629
       11      196     226.629
       11      198     226.629
       11      200     226.629
       11      202     226.629
       11      204     226.629
       11      206     226.629
       11      208     226.629
       11      210     226.629
       11      212     226.629
       11      214     226.629
       11      216     226.629
       11      218     226.629
       11      220     226.629
       11      222     226.629
       11      224     226.629
       11      226     226.629
       11      228     226.629
       11      232     226.629
       11      234     226.629
       11      236     226.629
       11      240     226.629
       11      242     226.629
       11      244     226.629
       11      246     226.629
       11      248     226.629
       11      250     226.629
       11      252     226.629
       11      254     226.629
       11      256     226.629
       11      258     226.629
       11      262     226.629
       11      264     226.629
       11      266     226.629
       11      268     226.629
       11      270     226.629
       11      272     226.629
       11      274     226.629
       11      276     226.629
       11      278     226.629
       11      280     226.629
       11      282     226.629
       11      286     226.629
       11      288     226.629
       11      290     226.629
       11      292     226.629
       11      296     226.629
       11      298     226.629
       11      300     226.629
       11      304     226.629
       11      306     226.629
       11      308     226.629
       11      310     226.629
       11      312     226.629
       11      314     226.629
       11      318     226.629
       11      320     226.629
       11      322     226.629
       11      324     226.629
       11      326     226.629
       11      332     226.629
       11      334     226.629
       11      336     226.629
       11      342     226.629
       11      344     226.629
       11      350     226.629
       11      352     226.629
       11      354     226.629
       11      356     226.629
       11      360     226.629
       11      362     226.629
       11      364     226.629
       11      370     226.629
       11      372     226.629
       11      374     226.629
       11      380     226.629
       11      382     226.629
       11      384     226.629
       11      392     226.629
       11      394     226.629
       11      396     226.629
       11      402     226.629
       11      404     226.629
       11      406     226.629
       11      408     226.629
       11      410     226.629
       11      416     226.629
       11      418     226.629
       11      420     226.629
       11      422     226.629
       11      426     226.629
       11      430     226.629
       11      432     226.629
       11      434     226.629
       11      436     226.629
       11      444     226.629
       11      446     226.629
       11      448     226.629
       11      452     226.629
       11      460     226.629
       11      462     226.629
       11      464     226.629
       11      466     226.629
       11      474     226.629
       11      478     226.629
       11      480     226.629
       11      492     226.629
       11      494     226.629
       11      496     226.629
       11      498     226.629
       11      500     226.629
       11      514     226.629
       11      516     226.629
       11      520     226.629
       11      532     226.629
       11      536     226.629
       11      538     226.629
       11      540     226.629
       11      542     226.629
       11      554     226.629
       11      556     226.629
       11      558     226.629
       11      560     226.629
       11      564     226.629
       11      566     226.629
       11      582     226.629
       11      584     226.629
       11      586     226.629
       11      604     226.629
       11      606     226.629
       11      608     226.629
       11      610     226.629
       11      632     226.629
       11      634     226.629
       11      636     226.629
       11      640     226.629
       11      662     226.629
       11      664     226.629
       11      666     226.629
       11      668     226.629
       11      670     226.629
       11      698     226.629
       11      700     226.629
       11      702     226.629
       11      704     226.629
       11      726     226.629
       11      728     226.629
       11      732     226.629
       11      736     226.629
       11      738     226.629
       11      768     226.629
       11      770     226.629
       11      772     226.629
       11      774     226.629
       11      776     226.629
       11      778     226.629
       11      782     226.629
       11      810     226.629
       11      812     226.629
       11      816     226.629
       11      848     226.629
       11      854     226.629
       11      856     226.629
       11      864     226.629
       11      866     226.629
       11      906     226.629
       11      908     226.629
       11      956     226.629
       11      958     226.629
       11      962     226.629
       13       48     237.142
       13       50     237.142
       13       52     237.142
       13       54     237.142
       13       56     237.142
       13       58     237.142
       13       60     237.142
       13       62     237.142
       13       64     237.142
       13       66     237.142
       13       68     237.142
       13       70     237.142
       13       72     237.142
       13       74     237.142
       13       76     237.142
       13       78     237.142
       13       80     237.142
       13       82     237.142
       13       84     237.142
       13       86     237.142
       13       88     237.142
       13       90     237.142
       13       92     237.142
       13       94     237.142
       13       96     237.142
       13       98     237.142
       13      100     237.142
       13      102     237.142
       13      104     237.142
       13      106     237.142
       13      108     237.142
       13      110     237.142
       13      112     237.142
       13      114     237.142
       13      116     237.142
       13      118     237.142
       13      120     237.142
       13      122     237.142
       13      124     237.142
       13      126     237.142
       13      128     237.142
       13      130     237.142
       13      132     237.142
       13      134     237.142
       13      136     237.142
       13      138     237.142
       13      140     237.142
       13      142     237.142
       13      144     237.142
       13      146     237.142
       13      148     237.142
       13      150     237.142
       13      152     237.142
       13      154     237.142
       13      156     237.142
       13      158     237.142
       13      160     237.142
       13      162     237.142
       13      164     237.142
       13      166     237.142
       13      168     237.142
       13      170     237.142
       13      172     237.142
       13      174     237.142
       13      176     237.142
       13      178     237.142
       13      180     237.142
       13      184     237.142
       13      186     237.142
       13      188     237.142
       13      190     237.142
       13      192     237.142
       13      194     237.142
       13      196     237.142
       13      198     237.142
       13      200     237.142
       13      202     237.142
       13      204     237.142
       13      206     237.142
       13      208     237.142
       13      210     237.142
       13      212     237.142
       13      214     237.142
       13      216     237.142
       13      220     237.142
       13      226     237.142
       13      232     237.142
       13      234     237.142
       13      236     237.142
       13      238     237.142
       13      240     237.142
       13      242     237.142
       13      246     237.142
       13      248     237.142
       13      250     237.142
       13      252     237.142
       13      256     237.142
       13      260     237.142
       13      262     237.142
       13      264     237.142
       13      266     237.142
       13      268     237.142
       13      270     237.142
       13      272     237.142
       13      274     237.142
       13      276     237.142
       13      278     237.142
       13      280     237.142
       13      282     237.142
       13      284     237.142
       13      286     237.142
       13      288     237.142
       13      290     237.142
       13      292     237.142
       13      294     237.142
       13      296     237.142
       13      300     237.142
       13      302     237.142
       13      304     237.142
       13      306     237.142
       13      312     237.142
       13      314     237.142
       13      316     237.142
       13      318     237.142
       13      322     237.142
       13      324     237.142
       13      326     237.142
       13      330     237.142
       13      332     237.142
       13      334     237.142
       13      336     237.142
       13      338     237.142
       13      340     237.142
       13      344     237.142
       13      346     237.142
       13      348     237.142
       13      350     237.142
       13      354     237.142
       13      356     237.142
       13      358     237.142
       13      360     237.142
       13      364     237.142
       13      366     237.142
       13      368     237.142
       13      374     237.142
       13      376     237.142
       13      378     237.142
       13      382     237.142
       13      384     237.142
       13      386     237.142
       13      394     237.142
       13      396     237.142
       13      398     237.142
       13      404     237.142
       13      406     237.142
       13      408     237.142
       13      410     237.142
       13      414     237.142
       13      416     237.142
       13      418     237.142
       13      420     237.142
       13      422     237.142
       13      426     237.142
       13      430     237.142
       13      432     237.142
       13      444     237.142
       13      446     237.142
       13      450     237.142
       13      458     237.142
       13      460     237.142
       13      462     237.142
       13      464     237.142
       13      472     237.142
       13      474     237.142
       13      476     237.142
       13      478     237.142
       13      490     237.142
       13      492     237.142
       13      494     237.142
       13      496     237.142
       13      508     237.142
       13      510     237.142
       13      512     237.142
       13      526     237.142
       13      528     237.142
       13      530     237.142
       13      544     237.142
       13      546     237.142
       13      548     237.142
       13      550     237.142
       13      552     237.142
       13      566     237.142
       13      568     237.142
       13      570     237.142
       13      572     237.142
       13      588     237.142
       13      590     237.142
       13      592     237.142
       13      594     237.142
       13      596     237.142
       13      598     237.142
       13      614     237.142
       13      616     237.142
       13      618     237.142
       13      620     237.142
       13      622     237.142
       13      624     237.142
       13      626     237.142
       13      638     237.142
       13      640     237.142
       13      642     237.142
       13      644     237.142
       13      646     237.142
       13      648     237.142
       13      664     237.142
       13      668     237.142
       13      670     237.142
       13      672     237.142
       13      674     237.142
       13      676     237.142
       13      682     237.142
       13      696     237.142
       13      698     237.142
       13      700     237.142
       13      702     237.142
       13      704     237.142
       13      706     237.142
       13      708     237.142
       13      732     237.142
       13      734     237.142
       13      736     237.142
       13      738     237.142
       13      742     237.142
       13      766     237.142
       13      768     237.142
       13      772     237.142
       13      774     237.142
       13      776     237.142
       13      778     237.142
       13      810     237.142
       13      812     237.142
       13      814     237.142
       13      818     237.142
       13      820     237.142
       13      850     237.142
       13      854     237.142
       13      856     237.142
       13      858     237.142
       13      860     237.142
       13      898     237.142
       13      900     237.142
       13      902     237.142
       13      904     237.142
       13      944     237.142
       13      950     237.142
       13      952     237.142
       13      954     237.142
       13      956     237.142
       13      998     237.142
       15       46     246.473
       15       48     246.473
       15       50     246.473
       15       52     246.473
       15       54     246.473
       15       56     246.473
       15       58     246.473
       15       60     246.473
       15       62     246.473
       15       64     246.473
       15       66     246.473
       15       68     246.473
       15       70     246.473
       15       72     246.473
       15       74     246.473
       15       76     246.473
       15       78     246.473
       15       80     246.473
       15       82     246.473
       15       84     246.473
       15       86     246.473
       15       88     246.473
       15       90     246.473
       15       92     246.473
       15       94     246.473
       15       96     246.473
       15       98     246.473
       15      100     246.473
       15      102     246.473
       15      104     246.473
       15      106     246.473
       15      108     246.473
       15      110     246.473
       15      112     246.473
       15      114     246.473
       15      116     246.473
       15      118     246.473
       15      120     246.473
       15      122     246.473
       15      124     246.473
       15      126     246.473
       15      128     246.473
       15      130     246.473
       15      132     246.473
       15      134     246.473
       15      136     246.473
       15      138     246.473
       15      140     246.473
       15      142     246.473
       15      144     246.473
       15      146     246.473
       15      148     246.473
       15      150     246.473
       15      152     246.473
       15      154     246.473
       15      156     246.473
       15      158     246.473
       15      160     246.473
       15      162     246.473
       15      164     246.473
       15      166     246.473
       15      168     246.473
       15      170     246.473
       15      172     246.473
       15      174     246.473
       15      176     246.473
       15      178     246.473
       15      180     246.473
       15      182     246.473
       15      184     246.473
       15      186     246.473
       15      188     246.473
       15      190     246.473
       15      192     246.473
       15      194     246.473
       15      196     246.473
       15      198     246.473
       15      200     246.473
       15      202     246.473
       15      204     246.473
       15      206     246.473
       15      208     246.473
       15      210     246.473
       15      212     246.473
       15      214     246.473
       15      216     246.473
       15      218     246.473
       15      220     246.473
       15      222     246.473
       15      224     246.473
       15      226     246.473
       15      228     246.473
       15      230     246.473
       15      232     246.473
       15      234     246.473
       15      236     246.473
       15      238     246.473
       15      240     246.473
       15      244     246.473
       15      246     246.473
       15      248     246.473
       15      250     246.473
       15      252     246.473
       15      254     246.473
       15      256     246.473
       15      258     246.473
       15      264     246.473
       15      266     246.473
       15      268     246.473
       15      270     246.473
       15      272     246.473
       15      274     246.473
       15      276     246.473
       15      278     246.473
       15      280     246.473
       15      282     246.473
       15      284     246.473
       15      288     246.473
       15      290     246.473
       15      292     246.473
       15      294     246.473
       15      298     246.473
       15      300     246.473
       15      302     246.473
       15      304     246.473
       15      306     246.473
       15      310     246.473
       15      318     246.473
       15      320     246.473
       15      322     246.473
       15      324     246.473
       15      326     246.473
       15      328     246.473
       15      330     246.473
       15      334     246.473
       15      336     246.473
       15      340     246.473
       15      342     246.473
       15      344     246.473
       15      346     246.473
       15      348     246.473
       15      350     246.473
       15      356     246.473
       15      358     246.473
       15      360     246.473
       15      362     246.473
       15      364     246.473
       15      366     246.473
       15      368     246.473
       15      372     246.473
       15      374     246.473
       15      376     246.473
       15      384     246.473
       15      386     246.473
       15      388     246.473
       15      392     246.473
       15      394     246.473
       15      396     246.473
       15      404     246.473
       15      406     246.473
       15      408     246.473
       15      414     246.473
       15      416     246.473
       15      424     246.473
       15      426     246.473
       15      428     246.473
       15      430     246.473
       15      432     246.473
       15      436     246.473
       15      438     246.473
       15      440     246.473
       15      442     246.473
       15      450     246.473
       15      452     246.473
       15      454     246.473
       15      456     246.473
       15      464     246.473
       15      466     246.473
       15      468     246.473
       15      470     246.473
       15      478     246.473
       15      480     246.473
       15      482     246.473
       15      484     246.473
       15      486     246.473
       15      494     246.473
       15      496     246.473
       15      498     246.473
       15      500     246.473
       15      510     246.473
       15      512     246.473
       15      514     246.473
       15      516     246.473
       15      518     246.473
       15      520     246.473
       15      530     246.473
       15      532     246.473
       15      534     246.473
       15      536     246.473
       15      538     246.473
       15      550     246.473
       15      552     246.473
       15      554     246.473
       15      556     246.473
       15      568     246.473
       15      570     246.473
       15      572     246.473
       15      574     246.473
       15      576     246.473
       15      590     246.473
       15      592     246.473
       15      594     246.473
       15      596     246.473
       15      598     246.473
       15      602     246.473
       15      612     246.473
       15      614     246.473
       15      616     246.473
       15      618     246.473
       15      620     246.473
       15      622     246.473
       15      624     246.473
       15      626     246.473
       15      636     246.473
       15      638     246.473
       15      640     246.473
       15      642     246.473
       15      644     246.473
       15      646     246.473
       15      648     246.473
       15      650     246.473
       15      664     246.473
       15      668     246.473
       15      670     246.473
       15      672     246.473
       15      674     246.473
       15      676     246.473
       15      696     246.473
       15      698     246.473
       15      700     246.473
       15      702     246.473
       15      704     246.473
       15      706     246.473
       15      708     246.473
       15      724     246.473
       15      726     246.473
       15      728     246.473
       15      732     246.473
       15      734     246.473
       15      736     246.473
       15      738     246.473
       15      740     246.473
       15      760     246.473
       15      764     246.473
       15      766     246.473
       15      768     246.473
       15      770     246.473
       15      772     246.473
       15      794     246.473
       15      796     246.473
       15      800     246.473
       15      804     246.473
       15      806     246.473
       15      808     246.473
       15      810     246.473
       15      812     246.473
       15      838     246.473
       15      840     246.473
       15      842     246.473
       15      844     246.473
       15      846     246.473
       15      848     246.473
       15      850     246.473
       15      880     246.473
       15      882     246.473
       15      884     246.473
       15      886     246.473
       15      888     246.473
       15      890     246.473
       15      924     246.473
       15      926     246.473
       15      928     246.473
       15      930     246.473
       15      932     246.473
       15      934     246.473
       15      936     246.473
       15      938     246.473
       15      940     246.473
       15      942     246.473
       15      980     246.473
       15      984     246.473
       15      986     246.473
       15      988     246.473
       15      990     246.473
       15      992     246.473
       15      994     246.473
       17       44     254.938
       17       46     254.938
       17       48     254.938
       17       50     254.938
       17       52     254.938
       17       54     254.938
       17       56     254.938
       17       58     254.938
       17       60     254.938
       17       62     254.938
       17       64     254.938
       17       66     254.938
       17       68     254.938
       17       70     254.938
       17       72     254.938
       17       74     254.938
       17       76     254.938
       17       78     254.938
       17       80     254.938
       17       82     254.938
       17       84     254.938
       17       86     254.938
       17       88     254.938
       17       90     254.938
       17       92     254.938
       17       94     254.938
       17       96     254.938
       17       98     254.938
       17      100     254.938
       17      102     254.938
       17      104     254.938
       17      106     254.938
       17      108     254.938
       17      110     254.938
       17      112     254.938
       17      114     254.938
       17      116     254.938
       17      118     254.938
       17      120     254.938
       17      122     254.938
       17      124     254.938
       17      126     254.938
       17      128     254.938
       17      130     254.938
       17      132     254.938
       17      134     254.938
       17      136     254.938
       17      138     254.938
       17      140     254.938
       17      142     254.938
       17      144     254.938
       17      146     254.938
       17      148     254.938
       17      150     254.938
       17      152     254.938
       17      154     254.938
       17      156     254.938
       17      158     254.938
       17      160     254.938
       17      162     254.938
       17      164     254.938
       17      166     254.938
       17      168     254.938
       17      170     254.938
       17      172     254.938
       17      174     254.938
       17      176     254.938
       17      178     254.938
       17      180     254.938
       17      184     254.938
       17      186     254.938
       17      188     254.938
       17      190     254.938
       17      192     254.938
       17      194     254.938
       17      196     254.938
       17      198     254.938
       17      200     254.938
       17      202     254.938
       17      204     254.938
       17      206     254.938
       17      208     254.938
       17      210     254.938
       17      212     254.938
       17      214     254.938
       17      216     254.938
       17      218     254.938
       17      220     254.938
       17      222     254.938
       17      224     254.938
       17      226     254.938
       17      228     254.938
       17      230     254.938
       17      232     254.938
       17      234     254.938
       17      236     254.938
       17      238     254.938
       17      240     254.938
       17      242     254.938
       17      246     254.938
       17      248     254.938
       17      252     254.938
       17      254     254.938
       17      256     254.938
       17      258     254.938
       17      260     254.938
       17      262     254.938
       17      264     254.938
       17      266     254.938
       17      270     254.938
       17      272     254.938
       17      274     254.938
       17      276     254.938
       17      278     254.938
       17      280     254.938
       17      282     254.938
       17      286     254.938
       17      288     254.938
       17      290     254.938
       17      292     254.938
       17      294     254.938
       17      296     254.938
       17      298     254.938
       17      300     254.938
       17      302     254.938
       17      304     254.938
       17      306     254.938
       17      308     254.938
       17      310     254.938
       17      312     254.938
       17      314     254.938
       17      318     254.938
       17      320     254.938
       17      322     254.938
       17      326     254.938
       17      328     254.938
       17      332     254.938
       17      334     254.938
       17      336     254.938
       17      338     254.938
       17      340     254.938
       17      342     254.938
       17      348     254.938
       17      350     254.938
       17      352     254.938
       17      354     254.938
       17      356     254.938
       17      362     254.938
       17      364     254.938
       17      370     254.938
       17      372     254.938
       17      374     254.938
       17      376     254.938
       17      380     254.938
       17      382     254.938
       17      384     254.938
       17      386     254.938
       17      390     254.938
       17      396     254.938
       17      398     254.938
       17      400     254.938
       17      402     254.938
       17      408     254.938
       17      410     254.938
       17      412     254.938
       17      418     254.938
       17      420     254.938
       17      422     254.938
       17      426     254.938
       17      430     254.938
       17      432     254.938
       17      434     254.938
       17      444     254.938
       17      446     254.938
       17      448     254.938
       17      456     254.938
       17      458     254.938
       17      460     254.938
       17      468     254.938
       17      470     254.938
       17      472     254.938
       17      474     254.938
       17      482     254.938
       17      484     254.938
       17      486     254.938
       17      488     254.938
       17      498     254.938
       17      500     254.938
       17      502     254.938
       17      504     254.938
       17      514     254.938
       17      516     254.938
       17      518     254.938
       17      520     254.938
       17      528     254.938
       17      530     254.938
       17      532     254.938
       17      534     254.938
       17      536     254.938
       17      538     254.938
       17      550     254.938
       17      552     254.938
       17      554     254.938
       17      568     254.938
       17      570     254.938
       17      572     254.938
       17      586     254.938
       17      588     254.938
       17      590     254.938
       17      592     254.938
       17      594     254.938
       17      596     254.938
       17      598     254.938
       17      610     254.938
       17      612     254.938
       17      614     254.938
       17      616     254.938
       17      618     254.938
       17      620     254.938
       17      638     254.938
       17      640     254.938
       17      642     254.938
       17      646     254.938
       17      656     254.938
       17      658     254.938
       17      662     254.938
       17      664     254.938
       17      666     254.938
       17      668     254.938
       17      670     254.938
       17      672     254.938
       17      686     254.938
       17      688     254.938
       17      690     254.938
       17      692     254.938
       17      694     254.938
       17      696     254.938
       17      720     254.938
       17      722     254.938
       17      724     254.938
       17      726     254.938
       17      728     254.938
       17      730     254.938
       17      748     254.938
       17      750     254.938
       17      752     254.938
       17      754     254.938
       17      756     254.938
       17      758     254.938
       17      762     254.938
       17      784     254.938
       17      786     254.938
       17      788     254.938
       17      790     254.938
       17      792     254.938
       17      794     254.938
       17      796     254.938
       17      822     254.938
       17      824     254.938
       17      826     254.938
       17      828     254.938
       17      830     254.938
       17      832     254.938
       17      860     254.938
       17      862     254.938
       17      864     254.938
       17      866     254.938
       17      868     254.938
       17      870     254.938
       17      872     254.938
       17      876     254.938
       17      904     254.938
       17      906     254.938
       17      908     254.938
       17      910     254.938
       17      912     254.938
       17      914     254.938
       17      916     254.938
       17      918     254.938
       17      920     254.938
       17      954     254.938
       17      956     254.938
       17      958     254.938
       17      960     254.938
       17      962     254.938
       17      964     254.938
       17      966     254.938
       17      970     254.938
       19       46     262.747
       19       48     262.747
       19       50     262.747
       19       52     262.747
       19       54     262.747
       19       56     262.747
       19       58     262.747
       19       60     262.747
       19       62     262.747
       19       64     262.747
       19       66     262.747
       19       68     262.747
       19       70     262.747
       19       72     262.747
       19       74     262.747
       19       76     262.747
       19       78     262.747
       19       80     262.747
       19       82     262.747
       19       84     262.747
       19       86     262.747
       19       88     262.747
       19       90     262.747
       19       92     262.747
       19       94     262.747
       19       96     262.747
       19       98     262.747
       19      100     262.747
       19      102     262.747
       19      104     262.747
       19      106     262.747
       19      108     262.747
       19      110     262.747
       19      112     262.747
       19      114     262.747
       19      116     262.747
       19      118     262.747
       19      120     262.747
       19      122     262.747
       19      124     262.747
       19      126     262.747
       19      128     262.747
       19      130     262.747
       19      132     262.747
       19      134     262.747
       19      136     262.747
       19      138     262.747
       19      140     262.747
       19      142     262.747
       19      144     262.747
       19      146     262.747
       19      148     262.747
       19      150     262.747
       19      152     262.747
       19      154     262.747
       19      156     262.747
       19      158     262.747
       19      160     262.747
       19      162     262.747
       19      164     262.747
       19      166     262.747
       19      168     262.747
       19      170     262.747
       19      172     262.747
       19      174     262.747
       19      176     262.747
       19      178     262.747
       19      180     262.747
       19      182     262.747
       19      186     262.747
       19      188     262.747
       19      190     262.747
       19      192     262.747
       19      194     262.747
       19      196     262.747
       19      198     262.747
       19      200     262.747
       19      202     262.747
       19      204     262.747
       19      206     262.747
       19      208     262.747
       19      210     262.747
       19      212     262.747
       19      214     262.747
       19      216     262.747
       19      218     262.747
       19      220     262.747
       19      222     262.747
       19      226     262.747
       19      228     262.747
       19      230     262.747
       19      232     262.747
       19      234     262.747
       19      236     262.747
       19      238     262.747
       19      240     262.747
       19      242     262.747
       19      244     262.747
       19      246     262.747
       19      248     262.747
       19      250     262.747
       19      252     262.747
       19      254     262.747
       19      256     262.747
       19      258     262.747
       19      260     262.747
       19      262     262.747
       19      264     262.747
       19      266     262.747
       19      268     262.747
       19      270     262.747
       19      272     262.747
       19      276     262.747
       19      280     262.747
       19      282     262.747
       19      284     262.747
       19      286     262.747
       19      288     262.747
       19      290     262.747
       19      292     262.747
       19      294     262.747
       19      296     262.747
       19      300     262.747
       19      302     262.747
       19      304     262.747
       19      306     262.747
       19      308     262.747
       19      310     262.747
       19      314     262.747
       19      316     262.747
       19      318     262.747
       19      320     262.747
       19      324     262.747
       19      326     262.747
       19      328     262.747
       19      330     262.747
       19      332     262.747
       19      334     262.747
       19      338     262.747
       19      340     262.747
       19      346     262.747
       19      348     262.747
       19      350     262.747
       19      352     262.747
       19      354     262.747
       19      356     262.747
       19      358     262.747
       19      360     262.747
       19      362     262.747
       19      364     262.747
       19      368     262.747
       19      372     262.747
       19      374     262.747
       19      376     262.747
       19      378     262.747
       19      380     262.747
       19      382     262.747
       19      384     262.747
       19      386     262.747
       19      394     262.747
       19      396     262.747
       19      398     262.747
       19      400     262.747
       19      402     262.747
       19      404     262.747
       19      408     262.747
       19      412     262.747
       19      414     262.747
       19      420     262.747
       19      422     262.747
       19      424     262.747
       19      432     262.747
       19      434     262.747
       19      436     262.747
       19      444     262.747
       19      446     262.747
       19      448     262.747
       19      454     262.747
       19      456     262.747
       19      458     262.747
       19      468     262.747
       19      470     262.747
       19      472     262.747
       19      474     262.747
       19      482     262.747
       19      484     262.747
       19      486     262.747
       19      488     262.747
       19      494     262.747
       19      496     262.747
       19      498     262.747
       19      500     262.747
       19      510     262.747
       19      512     262.747
       19      514     262.747
       19      516     262.747
       19      528     262.747
       19      530     262.747
       19      532     262.747
       19      534     262.747
       19      544     262.747
       19      546     262.747
       19      548     262.747
       19      550     262.747
       19      552     262.747
       19      562     262.747
       19      564     262.747
       19      566     262.747
       19      568     262.747
       19      570     262.747
       19      572     262.747
       19      582     262.747
       19      584     262.747
       19      586     262.747
       19      588     262.747
       19      590     262.747
       19      592     262.747
       19      604     262.747
       19      606     262.747
       19      608     262.747
       19      610     262.747
       19      612     262.747
       19      628     262.747
       19      630     262.747
       19      632     262.747
       19      634     262.747
       19      636     262.747
       19      648     262.747
       19      650     262.747
       19      652     262.747
       19      654     262.747
       19      656     262.747
       19      660     262.747
       19      662     262.747
       19      674     262.747
       19      676     262.747
       19      678     262.747
       19      680     262.747
       19      682     262.747
       19      684     262.747
       19      686     262.747
       19      702     262.747
       19      704     262.747
       19      706     262.747
       19      708     262.747
       19      710     262.747
       19      712     262.747
       19      714     262.747
       19      716     262.747
       19      718     262.747
       19      730     262.747
       19      732     262.747
       19      734     262.747
       19      736     262.747
       19      738     262.747
       19      740     262.747
       19      742     262.747
       19      744     262.747
       19      764     262.747
       19      766     262.747
       19      768     262.747
       19      770     262.747
       19      772     262.747
       19      774     262.747
       19      776     262.747
       19      778     262.747
       19      798     262.747
       19      800     262.747
       19      802     262.747
       19      804     262.747
       19      806     262.747
       19      808     262.747
       19      810     262.747
       19      812     262.747
       19      814     262.747
       19      836     262.747
       19      838     262.747
       19      840     262.747
       19      842     262.747
       19      844     262.747
       19      846     262.747
       19      848     262.747
       19      852     262.747
       19      874     262.747
       19      878     262.747
       19      880     262.747
       19      882     262.747
       19      884     262.747
       19      886     262.747
       19      888     262.747
       19      890     262.747
       19      894     262.747
       19      918     262.747
       19      920     262.747
       19      922     262.747
       19      924     262.747
       19      926     262.747
       19      928     262.747
       19      930     262.747
       19      932     262.747
       19      966     262.747
       19      970     262.747
       19      972     262.747
       19      974     262.747
       19      976     262.747
       19      978     262.747
       19      980     262.747
       19      984     262.747
       19      986     262.747
       21       50     269.792
       21       52     269.792
       21       54     269.792
       21       58     269.792
       21       60     269.792
       21       62     269.792
       21       66     269.792
       21       68     269.792
       21       72     269.792
       21       74     269.792
       21       76     269.792
       21       80     269.792
       21       82     269.792
       21       88     269.792
       21       90     269.792
       21       94     269.792
       21       96     269.792
       21       98     269.792
       21      102     269.792
       21      104     269.792
       21      110     269.792
       21      112     269.792
       21      116     269.792
       21      118     269.792
       21      120     269.792
       21      124     269.792
       21      126     269.792
       21      130     269.792
       21      132     269.792
       21      134     269.792
       21      138     269.792
       21      140     269.792
       21      142     269.792
       21      146     269.792
       21      148     269.792
       21      150     269.792
       21      152     269.792
       21      154     269.792
       21      156     269.792
       21      158     269.792
       21      160     269.792
       21      162     269.792
       21      164     269.792
       21      166     269.792
       21      168     269.792
       21      170     269.792
       21      172     269.792
       21      174     269.792
       21      176     269.792
       21      178     269.792
       21      180     269.792
       21      182     269.792
       21      184     269.792
       21      186     269.792
       21      188     269.792
       21      190     269.792
       21      192     269.792
       21      194     269.792
       21      196     269.792
       21      198     269.792
       21      202     269.792
       21      204     269.792
       21      206     269.792
       21      208     269.792
       21      210     269.792
       21      212     269.792
       21      214     269.792
       21      216     269.792
       21      218     269.792
       21      220     269.792
       21      222     269.792
       21      224     269.792
       21      226     269.792
       21      228     269.792
       21      230     269.792
       21      232     269.792
       21      234     269.792
       21      236     269.792
       21      238     269.792
       21      240     269.792
       21      242     269.792
       21      244     269.792
       21      246     269.792
       21      248     269.792
       21      250     269.792
       21      254     269.792
       21      256     269.792
       21      260     269.792
       21      262     269.792
       21      264     269.792
       21      266     269.792
       21      268     269.792
       21      270     269.792
       21      272     269.792
       21      274     269.792
       21      276     269.792
       21      278     269.792
       21      280     269.792
       21      282     269.792
       21      284     269.792
       21      286     269.792
       21      288     269.792
       21      292     269.792
       21      294     269.792
       21      296     269.792
       21      300     269.792
       21      304     269.792
       21      308     269.792
       21      310     269.792
       21      312     269.792
       21      314     269.792
       21      316     269.792
       21      318     269.792
       21      320     269.792
       21      322     269.792
       21      324     269.792
       21      326     269.792
       21      328     269.792
       21      330     269.792
       21      332     269.792
       21      334     269.792
       21      336     269.792
       21      338     269.792
       21      340     269.792
       21      344     269.792
       21      346     269.792
       21      348     269.792
       21      350     269.792
       21      352     269.792
       21      356     269.792
       21      358     269.792
       21      360     269.792
       21      364     269.792
       21      366     269.792
       21      370     269.792
       21      372     269.792
       21      376     269.792
       21      378     269.792
       21      384     269.792
       21      386     269.792
       21      390     269.792
       21      392     269.792
       21      394     269.792
       21      396     269.792
       21      398     269.792
       21      402     269.792
       21      404     269.792
       21      406     269.792
       21      410     269.792
       21      412     269.792
       21      414     269.792
       21      418     269.792
       21      420     269.792
       21      422     269.792
       21      424     269.792
       21      428     269.792
       21      430     269.792
       21      432     269.792
       21      434     269.792
       21      436     269.792
       21      438     269.792
       21      440     269.792
       21      444     269.792
       21      446     269.792
       21      452     269.792
       21      454     269.792
       21      456     269.792
       21      460     269.792
       21      462     269.792
       21      468     269.792
       21      470     269.792
       21      474     269.792
       21      480     269.792
       21      482     269.792
       21      484     269.792
       21      492     269.792
       21      494     269.792
       21      496     269.792
       21      500     269.792
       21      508     269.792
       21      510     269.792
       21      512     269.792
       21      514     269.792
       21      522     269.792
       21      524     269.792
       21      526     269.792
       21      528     269.792
       21      532     269.792
       21      538     269.792
       21      542     269.792
       21      544     269.792
       21      546     269.792
       21      556     269.792
       21      558     269.792
       21      560     269.792
       21      562     269.792
       21      564     269.792
       21      566     269.792
       21      568     269.792
       21      578     269.792
       21      580     269.792
       21      582     269.792
       21      584     269.792
       21      586     269.792
       21      590     269.792
       21      594     269.792
       21      596     269.792
       21      598     269.792
       21      600     269.792
       21      602     269.792
       21      606     269.792
       21      612     269.792
       21      616     269.792
       21      618     269.792
       21      620     269.792
       21      622     269.792
       21      624     269.792
       21      638     269.792
       21      640     269.792
       21      642     269.792
       21      644     269.792
       21      646     269.792
       21      648     269.792
       21      660     269.792
       21      662     269.792
       21      664     269.792
       21      666     269.792
       21      668     269.792
       21      670     269.792
       21      688     269.792
       21      690     269.792
       21      692     269.792
       21      694     269.792
       21      696     269.792
       21      698     269.792
       21      700     269.792
       21      712     269.792
       21      714     269.792
       21      716     269.792
       21      718     269.792
       21      720     269.792
       21      722     269.792
       21      744     269.792
       21      748     269.792
       21      750     269.792
       21      752     269.792
       21      754     269.792
       21      756     269.792
       21      758     269.792
       21      774     269.792
       21      778     269.792
       21      780     269.792
       21      782     269.792
       21      784     269.792
       21      786     269.792
       21      788     269.792
       21      790     269.792
       21      814     269.792
       21      816     269.792
       21      818     269.792
       21      820     269.792
       21      822     269.792
       21      824     269.792
       21      826     269.792
       21      828     269.792
       21      848     269.792
       21      852     269.792
       21      854     269.792
       21      856     269.792
       21      858     269.792
       21      860     269.792
       21      862     269.792
       21      866     269.792
       21      888     269.792
       21      892     269.792
       21      894     269.792
       21      896     269.792
       21      898     269.792
       21      900     269.792
       21      902     269.792
       21      904     269.792
       21      906     269.792
       21      928     269.792
       21      930     269.792
       21      932     269.792
       21      934     269.792
       21      936     269.792
       21      938     269.792
       21      940     269.792
       21      942     269.792
       21      944     269.792
       21      946     269.792
       21      948     269.792
       21      950     269.792
       21      952     269.792
       21      954     269.792
       21      980     269.792
       21      982     269.792
       21      984     269.792
       21      986     269.792
       21      988     269.792
       21      990     269.792
       21      992     269.792
       21      994     269.792
       21      996     269.792
       21      998     269.792
       23       52     276.500
       23       54     276.500
       23       56     276.500
       23       62     276.500
       23       64     276.500
       23       66     276.500
       23       68     276.500
       23       70     276.500
       23       72     276.500
       23       74     276.500
       23       76     276.500
       23       78     276.500
       23       80     276.500
       23       82     276.500
       23       84     276.500
       23       86     276.500
       23       88     276.500
       23       90     276.500
       23       92     276.500
       23       94     276.500
       23       96     276.500
       23       98     276.500
       23      100     276.500
       23      102     276.500
       23      104     276.500
       23      106     276.500
       23      108     276.500
       23      110     276.500
       23      112     276.500
       23      114     276.500
       23      116     276.500
       23      118     276.500
       23      120     276.500
       23      122     276.500
       23      124     276.500
       23      126     276.500
       23      128     276.500
       23      130     276.500
       23      132     276.500
       23      134     276.500
       23      136     276.500
       23      138     276.500
       23      140     276.500
       23      142     276.500
       23      144     276.500
       23      146     276.500
       23      148     276.500
       23      150     276.500
       23      152     276.500
       23      154     276.500
       23      156     276.500
       23      158     276.500
       23      160     276.500
       23      164     276.500
       23      166     276.500
       23      168     276.500
       23      170     276.500
       23      174     276.500
       23      176     276.500
       23      178     276.500
       23      184     276.500
       23      186     276.500
       23      188     276.500
       23      194     276.500
       23      196     276.500
       23      198     276.500
       23      200     276.500
       23      202     276.500
       23      204     276.500
       23      206     276.500
       23      208     276.500
       23      210     276.500
       23      212     276.500
       23      214     276.500
       23      216     276.500
       23      218     276.500
       23      220     276.500
       23      224     276.500
       23      226     276.500
       23      228     276.500
       23      230     276.500
       23      232     276.500
       23      234     276.500
       23      236     276.500
       23      238     276.500
       23      240     276.500
       23      242     276.500
       23      244     276.500
       23      246     276.500
       23      248     276.500
       23      250     276.500
       23      252     276.500
       23      254     276.500
       23      256     276.500
       23      258     276.500
       23      260     276.500
       23      264     276.500
       23      266     276.500
       23      268     276.500
       23      272     276.500
       23      274     276.500
       23      276     276.500
       23      278     276.500
       23      280     276.500
       23      284     276.500
       23      288     276.500
       23      290     276.500
       23      292     276.500
       23      294     276.500
       23      296     276.500
       23      298     276.500
       23      300     276.500
       23      302     276.500
       23      304     276.500
       23      306     276.500
       23      308     276.500
       23      322     276.500
       23      328     276.500
       23      332     276.500
       23      334     276.500
       23      336     276.500
       23      338     276.500
       23      340     276.500
       23      342     276.500
       23      344     276.500
       23      346     276.500
       23      348     276.500
       23      350     276.500
       23      354     276.500
       23      356     276.500
       23      358     276.500
       23      360     276.500
       23      362     276.500
       23      364     276.500
       23      366     276.500
       23      370     276.500
       23      372     276.500
       23      374     276.500
       23      378     276.500
       23      380     276.500
       23      382     276.500
       23      384     276.500
       23      386     276.500
       23      388     276.500
       23      390     276.500
       23      396     276.500
       23      398     276.500
       23      400     276.500
       23      402     276.500
       23      404     276.500
       23      408     276.500
       23      410     276.500
       23      412     276.500
       23      414     276.500
       23      418     276.500
       23      420     276.500
       23      422     276.500
       23      424     276.500
       23      428     276.500
       23      432     276.500
       23      436     276.500
       23      442     276.500
       23      444     276.500
       23      446     276.500
       23      448     276.500
       23      452     276.500
       23      454     276.500
       23      458     276.500
       23      464     276.500
       23      466     276.500
       23      468     276.500
       23      472     276.500
       23      474     276.500
       23      476     276.500
       23      478     276.500
       23      482     276.500
       23      484     276.500
       23      488     276.500
       23      490     276.500
       23      492     276.500
       23      494     276.500
       23      498     276.500
       23      500     276.500
       23      504     276.500
       23      506     276.500
       23      508     276.500
       23      510     276.500
       23      516     276.500
       23      518     276.500
       23      520     276.500
       23      530     276.500
       23      532     276.500
       23      534     276.500
       23      536     276.500
       23      544     276.500
       23      548     276.500
       23      550     276.500
       23      552     276.500
       23      554     276.500
       23      566     276.500
       23      568     276.500
       23      570     276.500
       23      584     276.500
       23      586     276.500
       23      588     276.500
       23      590     276.500
       23      602     276.500
       23      606     276.500
       23      608     276.500
       23      610     276.500
       23      624     276.500
       23      626     276.500
       23      628     276.500
       23      630     276.500
       23      632     276.500
       23      634     276.500
       23      648     276.500
       23      650     276.500
       23      652     276.500
       23      654     276.500
       23      656     276.500
       23      670     276.500
       23      672     276.500
       23      674     276.500
       23      676     276.500
       23      678     276.500
       23      680     276.500
       23      684     276.500
       23      694     276.500
       23      698     276.500
       23      700     276.500
       23      702     276.500
       23      704     276.500
       23      706     276.500
       23      724     276.500
       23      726     276.500
       23      728     276.500
       23      730     276.500
       23      732     276.500
       23      734     276.500
       23      736     276.500
       23      754     276.500
       23      756     276.500
       23      758     276.500
       23      760     276.500
       23      762     276.500
       23      766     276.500
       23      788     276.500
       23      790     276.500
       23      792     276.500
       23      794     276.500
       23      796     276.500
       23      798     276.500
       23      800     276.500
       23      820     276.500
       23      824     276.500
       23      826     276.500
       23      828     276.500
       23      856     276.500
       23      858     276.500
       23      860     276.500
       23      862     276.500
       23      864     276.500
       23      866     276.500
       23      868     276.500
       23      874     276.500
       23      898     276.500
       23      900     276.500
       23      902     276.500
       23      904     276.500
       23      906     276.500
       23      908     276.500
       23      910     276.500
       23      912     276.500
       23      938     276.500
       23      940     276.500
       23      942     276.500
       23      944     276.500
       23      946     276.500
       23      948     276.500
       23      950     276.500
       23      952     276.500
       23      954     276.500
       23      956     276.500
       23      958     276.500
       23      984     276.500
       23      986     276.500
       23      990     276.500
       23      992     276.500
       23      994     276.500
       23      996     276.500
       23      998     276.500
       25       56     282.862
       25       58     282.862
       25       60     282.862
       25       62     282.862
       25       64     282.862
       25       66     282.862
       25       68     282.862
       25       70     282.862
       25       72     282.862
       25       74     282.862
       25       76     282.862
       25       78     282.862
       25       80     282.862
       25       82     282.862
       25       84     282.862
       25       86     282.862
       25       88     282.862
       25       90     282.862
       25       92     282.862
       25       94     282.862
       25       96     282.862
       25       98     282.862
       25      100     282.862
       25      102     282.862
       25      104     282.862
       25      106     282.862
       25      108     282.862
       25      110     282.862
       25      112     282.862
       25      114     282.862
       25      116     282.862
       25      118     282.862
       25      120     282.862
       25      122     282.862
       25      124     282.862
       25      126     282.862
       25      128     282.862
       25      130     282.862
       25      132     282.862
       25      134     282.862
       25      136     282.862
       25      138     282.862
       25      140     282.862
       25      142     282.862
       25      144     282.862
       25      146     282.862
       25      148     282.862
       25      150     282.862
       25      152     282.862
       25      154     282.862
       25      156     282.862
       25      158     282.862
       25      160     282.862
       25      162     282.862
       25      164     282.862
       25      166     282.862
       25      168     282.862
       25      170     282.862
       25      172     282.862
       25      174     282.862
       25      176     282.862
       25      178     282.862
       25      180     282.862
       25      182     282.862
       25      184     282.862
       25      186     282.862
       25      188     282.862
       25      190     282.862
       25      192     282.862
       25      194     282.862
       25      196     282.862
       25      198     282.862
       25      200     282.862
       25      202     282.862
       25      204     282.862
       25      206     282.862
       25      208     282.862
       25      210     282.862
       25      212     282.862
       25      214     282.862
       25      218     282.862
       25      220     282.862
       25      222     282.862
       25      224     282.862
       25      226     282.862
       25      228     282.862
       25      230     282.862
       25      232     282.862
       25      234     282.862
       25      236     282.862
       25      240     282.862
       25      242     282.862
       25      244     282.862
       25      246     282.862
       25      248     282.862
       25      254     282.862
       25      256     282.862
       25      258     282.862
       25      260     282.862
       25      264     282.862
       25      266     282.862
       25      268     282.862
       25      270     282.862
       25      272     282.862
       25      274     282.862
       25      276     282.862
       25      278     282.862
       25      280     282.862
       25      282     282.862
       25      284     282.862
       25      286     282.862
       25      288     282.862
       25      290     282.862
       25      294     282.862
       25      296     282.862
       25      298     282.862
       25      300     282.862
       25      302     282.862
       25      304     282.862
       25      306     282.862
       25      308     282.862
       25      310     282.862
       25      312     282.862
       25      314     282.862
       25      316     282.862
       25      318     282.862
       25      320     282.862
       25      322     282.862
       25      324     282.862
       25      326     282.862
       25      328     282.862
       25      330     282.862
       25      332     282.862
       25      334     282.862
       25      336     282.862
       25      340     282.862
       25      342     282.862
       25      344     282.862
       25      346     282.862
       25      348     282.862
       25      350     282.862
       25      352     282.862
       25      356     282.862
       25      360     282.862
       25      364     282.862
       25      366     282.862
       25      370     282.862
       25      372     282.862
       25      374     282.862
       25      378     282.862
       25      380     282.862
       25      382     282.862
       25      384     282.862
       25      386     282.862
       25      388     282.862
       25      392     282.862
       25      394     282.862
       25      396     282.862
       25      398     282.862
       25      400     282.862
       25      402     282.862
       25      406     282.862
       25      408     282.862
       25      410     282.862
       25      412     282.862
       25      414     282.862
       25      420     282.862
       25      422     282.862
       25      424     282.862
       25      428     282.862
       25      430     282.862
       25      432     282.862
       25      436     282.862
       25      438     282.862
       25      440     282.862
       25      442     282.862
       25      444     282.862
       25      446     282.862
       25      448     282.862
       25      450     282.862
       25      452     282.862
       25      454     282.862
       25      456     282.862
       25      460     282.862
       25      462     282.862
       25      464     282.862
       25      466     282.862
       25      468     282.862
       25      470     282.862
       25      472     282.862
       25      474     282.862
       25      478     282.862
       25      480     282.862
       25      484     282.862
       25      486     282.862
       25      488     282.862
       25      490     282.862
       25      492     282.862
       25      494     282.862
       25      496     282.862
       25      498     282.862
       25      500     282.862
       25      504     282.862
       25      506     282.862
       25      510     282.862
       25      512     282.862
       25      514     282.862
       25      516     282.862
       25      518     282.862
       25      522     282.862
       25      524     282.862
       25      526     282.862
       25      528     282.862
       25      532     282.862
       25      534     282.862
       25      540     282.862
       25      542     282.862
       25      544     282.862
       25      546     282.862
       25      550     282.862
       25      554     282.862
       25      556     282.862
       25      558     282.862
       25      560     282.862
       25      562     282.862
       25      566     282.862
       25      574     282.862
       25      576     282.862
       25      578     282.862
       25      592     282.862
       25      594     282.862
       25      596     282.862
       25      598     282.862
       25      606     282.862
       25      610     282.862
       25      612     282.862
       25      614     282.862
       25      616     282.862
       25      618     282.862
       25      620     282.862
       25      628     282.862
       25      630     282.862
       25      632     282.862
       25      634     282.862
       25      636     282.862
       25      638     282.862
       25      640     282.862
       25      642     282.862
       25      644     282.862
       25      646     282.862
       25      654     282.862
       25      656     282.862
       25      658     282.862
       25      660     282.862
       25      662     282.862
       25      668     282.862
       25      676     282.862
       25      678     282.862
       25      680     282.862
       25      682     282.862
       25      684     282.862
       25      686     282.862
       25      704     282.862
       25      706     282.862
       25      708     282.862
       25      710     282.862
       25      712     282.862
       25      730     282.862
       25      732     282.862
       25      734     282.862
       25      736     282.862
       25      746     282.862
       25      760     282.862
       25      762     282.862
       25      764     282.862
       25      766     282.862
       25      768     282.862
       25      770     282.862
       25      790     282.862
       25      792     282.862
       25      794     282.862
       25      796     282.862
       25      798     282.862
       25      802     282.862
       25      804     282.862
       25      822     282.862
       25      824     282.862
       25      826     282.862
       25      828     282.862
       25      830     282.862
       25      832     282.862
       25      834     282.862
       25      836     282.862
       25      838     282.862
       25      840     282.862
       25      860     282.862
       25      864     282.862
       25      866     282.862
       25      868     282.862
       25      870     282.862
       25      872     282.862
       25      876     282.862
       25      900     282.862
       25      904     282.862
       25      906     282.862
       25      908     282.862
       25      910     282.862
       25      912     282.862
       25      914     282.862
       25      918     282.862
       25      940     282.862
       25      942     282.862
       25      944     282.862
       25      946     282.862
       25      948     282.862
       25      950     282.862
       25      952     282.862
       25      954     282.862
       25      956     282.862
       25      958     282.862
       25      960     282.862
       25      962     282.862
       25      992     282.862
       25      994     282.862
       25      996     282.862
       25      998     282.862
       27       60     288.778
       27       62     288.778
       27       64     288.778
       27       66     288.778
       27       68     288.778
       27       70     288.778
       27       72     288.778
       27       74     288.778
       27       76     288.778
       27       78     288.778
       27       80     288.778
       27       82     288.778
       27       84     288.778
       27       86     288.778
       27       88     288.778
       27       90     288.778
       27       92     288.778
       27       94     288.778
       27       96     288.778
       27       98     288.778
       27      100     288.778
       27      102     288.778
       27      104     288.778
       27      106     288.778
       27      108     288.778
       27      110     288.778
       27      112     288.778
       27      114     288.778
       27      116     288.778
       27      118     288.778
       27      120     288.778
       27      122     288.778
       27      124     288.778
       27      126     288.778
       27      128     288.778
       27      130     288.778
       27      132     288.778
       27      134     288.778
       27      136     288.778
       27      138     288.778
       27      140     288.778
       27      142     288.778
       27      144     288.778
       27      146     288.778
       27      148     288.778
       27      150     288.778
       27      152     288.778
       27      154     288.778
       27      156     288.778
       27      158     288.778
       27      160     288.778
       27      162     288.778
       27      164     288.778
       27      166     288.778
       27      168     288.778
       27      170     288.778
       27      172     288.778
       27      174     288.778
       27      176     288.778
       27      178     288.778
       27      180     288.778
       27      182     288.778
       27      184     288.778
       27      186     288.778
       27      188     288.778
       27      190     288.778
       27      192     288.778
       27      194     288.778
       27      196     288.778
       27      198     288.778
       27      200     288.778
       27      202     288.778
       27      204     288.778
       27      206     288.778
       27      208     288.778
       27      210     288.778
       27      212     288.778
       27      214     288.778
       27      216     288.778
       27      218     288.778
       27      220     288.778
       27      222     288.778
       27      224     288.778
       27      226     288.778
       27      228     288.778
       27      230     288.778
       27      232     288.778
       27      234     288.778
       27      236     288.778
       27      238     288.778
       27      240     288.778
       27      242     288.778
       27      244     288.778
       27      246     288.778
       27      248     288.778
       27      250     288.778
       27      252     288.778
       27      254     288.778
       27      256     288.778
       27      258     288.778
       27      260     288.778
       27      262     288.778
       27      264     288.778
       27      266     288.778
       27      268     288.778
       27      272     288.778
       27      274     288.778
       27      282     288.778
       27      284     288.778
       27      286     288.778
       27      288     288.778
       27      290     288.778
       27      292     288.778
       27      296     288.778
       27      306     288.778
       27      308     288.778
       27      310     288.778
       27      314     288.778
       27      316     288.778
       27      318     288.778
       27      320     288.778
       27      324     288.778
       27      326     288.778
       27      328     288.778
       27      330     288.778
       27      332     288.778
       27      334     288.778
       27      336     288.778
       27      338     288.778
       27      340     288.778
       27      342     288.778
       27      344     288.778
       27      348     288.778
       27      350     288.778
       27      352     288.778
       27      354     288.778
       27      356     288.778
       27      358     288.778
       27      360     288.778
       27      362     288.778
       27      366     288.778
       27      368     288.778
       27      372     288.778
       27      374     288.778
       27      376     288.778
       27      378     288.778
       27      380     288.778
       27      382     288.778
       27      384     288.778
       27      386     288.778
       27      388     288.778
       27      390     288.778
       27      392     288.778
       27      394     288.778
       27      396     288.778
       27      398     288.778
       27      400     288.778
       27      402     288.778
       27      404     288.778
       27      408     288.778
       27      410     288.778
       27      412     288.778
       27      414     288.778
       27      416     288.778
       27      420     288.778
       27      422     288.778
       27      428     288.778
       27      430     288.778
       27      434     288.778
       27      436     288.778
       27      440     288.778
       27      442     288.778
       27      444     288.778
       27      446     288.778
       27      448     288.778
       27      450     288.778
       27      452     288.778
       27      454     288.778
       27      460     288.778
       27      464     288.778
       27      466     288.778
       27      468     288.778
       27      472     288.778
       27      474     288.778
       27      478     288.778
       27      480     288.778
       27      482     288.778
       27      484     288.778
       27      488     288.778
       27      490     288.778
       27      494     288.778
       27      496     288.778
       27      500     288.778
       27      502     288.778
       27      504     288.778
       27      506     288.778
       27      510     288.778
       27      512     288.778
       27      514     288.778
       27      516     288.778
       27      522     288.778
       27      524     288.778
       27      526     288.778
       27      530     288.778
       27      532     288.778
       27      544     288.778
       27      546     288.778
       27      548     288.778
       27      550     288.778
       27      558     288.778
       27      560     288.778
       27      562     288.778
       27      564     288.778
       27      566     288.778
       27      568     288.778
       27      572     288.778
       27      578     288.778
       27      580     288.778
       27      582     288.778
       27      584     288.778
       27      590     288.778
       27      594     288.778
       27      598     288.778
       27      600     288.778
       27      608     288.778
       27      612     288.778
       27      614     288.778
       27      616     288.778
       27      618     288.778
       27      620     288.778
       27      626     288.778
       27      638     288.778
       27      640     288.778
       27      642     288.778
       27      650     288.778
       27      656     288.778
       27      658     288.778
       27      660     288.778
       27      662     288.778
       27      664     288.778
       27      674     288.778
       27      682     288.778
       27      684     288.778
       27      686     288.778
       27      688     288.778
       27      690     288.778
       27      694     288.778
       27      706     288.778
       27      708     288.778
       27      710     288.778
       27      712     288.778
       27      714     288.778
       27      736     288.778
       27      738     288.778
       27      740     288.778
       27      760     288.778
       27      762     288.778
       27      764     288.778
       27      766     288.778
       27      768     288.778
       27      770     288.778
       27      772     288.778
       27      794     288.778
       27      796     288.778
       27      798     288.778
       27      800     288.778
       27      802     288.778
       27      808     288.778
       27      826     288.778
       27      828     288.778
       27      830     288.778
       27      832     288.778
       27      834     288.778
       27      836     288.778
       27      838     288.778
       27      840     288.778
       27      862     288.778
       27      864     288.778
       27      866     288.778
       27      868     288.778
       27      870     288.778
       27      872     288.778
       27      874     288.778
       27      902     288.778
       27      906     288.778
       27      908     288.778
       27      910     288.778
       27      912     288.778
       27      914     288.778
       27      918     288.778
       27      946     288.778
       27      948     288.778
       27      950     288.778
       27      952     288.778
       27      954     288.778
       27      956     288.778
       27      958     288.778
       27      992     288.778
       27      994     288.778
       27      996     288.778
       27      998     288.778
       29       66     294.587
       29       68     294.587
       29       70     294.587
       29       72     294.587
       29       74     294.587
       29       76     294.587
       29       78     294.587
       29       80     294.587
       29       82     294.587
       29       84     294.587
       29       86     294.587
       29       88     294.587
       29       90     294.587
       29       92     294.587
       29       94     294.587
       29       96     294.587
       29       98     294.587
       29      100     294.587
       29      102     294.587
       29      104     294.587
       29      106     294.587
       29      108     294.587
       29      110     294.587
       29      112     294.587
       29      114     294.587
       29      116     294.587
       29      118     294.587
       29      120     294.587
       29      122     294.587
       29      124     294.587
       29      126     294.587
       29      128     294.587
       29      130     294.587
       29      132     294.587
       29      134     294.587
       29      136     294.587
       29      138     294.587
       29      140     294.587
       29      142     294.587
       29      144     294.587
       29      146     294.587
       29      148     294.587
       29      150     294.587
       29      152     294.587
       29      154     294.587
       29      156     294.587
       29      158     294.587
       29      160     294.587
       29      162     294.587
       29      164     294.587
       29      166     294.587
       29      168     294.587
       29      170     294.587
       29      172     294.587
       29      174     294.587
       29      176     294.587
       29      178     294.587
       29      180     294.587
       29      182     294.587
       29      184     294.587
       29      186     294.587
       29      188     294.587
       29      190     294.587
       29      192     294.587
       29      194     294.587
       29      196     294.587
       29      198     294.587
       29      200     294.587
       29      202     294.587
       29      204     294.587
       29      206     294.587
       29      208     294.587
       29      210     294.587
       29      212     294.587
       29      214     294.587
       29      216     294.587
       29      218     294.587
       29      220     294.587
       29      222     294.587
       29      224     294.587
       29      226     294.587
       29      228     294.587
       29      230     294.587
       29      232     294.587
       29      234     294.587
       29      236     294.587
       29      238     294.587
       29      242     294.587
       29      244     294.587
       29      246     294.587
       29      248     294.587
       29      250     294.587
       29      252     294.587
       29      254     294.587
       29      256     294.587
       29      258     294.587
       29      260     294.587
       29      262     294.587
       29      264     294.587
       29      268     294.587
       29      270     294.587
       29      272     294.587
       29      274     294.587
       29      276     294.587
       29      278     294.587
       29      280     294.587
       29      284     294.587
       29      286     294.587
       29      288     294.587
       29      290     294.587
       29      294     294.587
       29      296     294.587
       29      300     294.587
       29      302     294.587
       29      304     294.587
       29      306     294.587
       29      308     294.587
       29      310     294.587
       29      312     294.587
       29      314     294.587
       29      316     294.587
       29      318     294.587
       29      320     294.587
       29      322     294.587
       29      324     294.587
       29      328     294.587
       29      332     294.587
       29      334     294.587
       29      338     294.587
       29      342     294.587
       29      344     294.587
       29      346     294.587
       29      348     294.587
       29      350     294.587
       29      352     294.587
       29      354     294.587
       29      358     294.587
       29      360     294.587
       29      364     294.587
       29      366     294.587
       29      370     294.587
       29      372     294.587
       29      374     294.587
       29      378     294.587
       29      380     294.587
       29      382     294.587
       29      384     294.587
       29      386     294.587
       29      388     294.587
       29      390     294.587
       29      394     294.587
       29      396     294.587
       29      398     294.587
       29      400     294.587
       29      402     294.587
       29      404     294.587
       29      406     294.587
       29      408     294.587
       29      410     294.587
       29      412     294.587
       29      414     294.587
       29      418     294.587
       29      422     294.587
       29      426     294.587
       29      430     294.587
       29      432     294.587
       29      434     294.587
       29      436     294.587
       29      438     294.587
       29      442     294.587
       29      444     294.587
       29      446     294.587
       29      448     294.587
       29      450     294.587
       29      452     294.587
       29      456     294.587
       29      458     294.587
       29      460     294.587
       29      462     294.587
       29      464     294.587
       29      468     294.587
       29      470     294.587
       29      474     294.587
       29      476     294.587
       29      480     294.587
       29      482     294.587
       29      484     294.587
       29      486     294.587
       29      488     294.587
       29      492     294.587
       29      494     294.587
       29      506     294.587
       29      510     294.587
       29      512     294.587
       29      514     294.587
       29      516     294.587
       29      518     294.587
       29      520     294.587
       29      524     294.587
       29      526     294.587
       29      528     294.587
       29      534     294.587
       29      538     294.587
       29      540     294.587
       29      542     294.587
       29      544     294.587
       29      548     294.587
       29      550     294.587
       29      554     294.587
       29      556     294.587
       29      562     294.587
       29      564     294.587
       29      566     294.587
       29      570     294.587
       29      572     294.587
       29      574     294.587
       29      576     294.587
       29      578     294.587
       29      580     294.587
       29      582     294.587
       29      584     294.587
       29      594     294.587
       29      598     294.587
       29      600     294.587
       29      602     294.587
       29      604     294.587
       29      606     294.587
       29      616     294.587
       29      618     294.587
       29      620     294.587
       29      622     294.587
       29      628     294.587
       29      640     294.587
       29      642     294.587
       29      644     294.587
       29      648     294.587
       29      650     294.587
       29      652     294.587
       29      660     294.587
       29      662     294.587
       29      664     294.587
       29      668     294.587
       29      676     294.587
       29      680     294.587
       29      684     294.587
       29      686     294.587
       29      688     294.587
       29      706     294.587
       29      708     294.587
       29      710     294.587
       29      712     294.587
       29      714     294.587
       29      734     294.587
       29      736     294.587
       29      738     294.587
       29      740     294.587
       29      742     294.587
       29      758     294.587
       29      764     294.587
       29      766     294.587
       29      768     294.587
       29      770     294.587
       29      772     294.587
       29      780     294.587
       29      796     294.587
       29      798     294.587
       29      800     294.587
       29      802     294.587
       29      810     294.587
       29      814     294.587
       29      824     294.587
       29      826     294.587
       29      828     294.587
       29      830     294.587
       29      832     294.587
       29      834     294.587
       29      836     294.587
       29      858     294.587
       29      864     294.587
       29      866     294.587
       29      868     294.587
       29      870     294.587
       29      872     294.587
       29      874     294.587
       29      902     294.587
       29      904     294.587
       29      906     294.587
       29      908     294.587
       29      910     294.587
       29      914     294.587
       29      944     294.587
       29      946     294.587
       29      948     294.587
       29      950     294.587
       29      952     294.587
       29      954     294.587
       29      956     294.587
       29      980     294.587
       29      988     294.587
       29      990     294.587
       29      992     294.587
       29      994     294.587
       29      996     294.587
       31       78     299.952
       31       80     299.952
       31       82     299.952
       31       84     299.952
       31       86     299.952
       31       88     299.952
       31       90     299.952
       31       92     299.952
       31       94     299.952
       31       96     299.952
       31       98     299.952
       31      100     299.952
       31      102     299.952
       31      104     299.952
       31      106     299.952
       31      108     299.952
       31      110     299.952
       31      112     299.952
       31      114     299.952
       31      116     299.952
       31      118     299.952
       31      120     299.952
       31      122     299.952
       31      124     299.952
       31      126     299.952
       31      128     299.952
       31      130     299.952
       31      132     299.952
       31      134     299.952
       31      136     299.952
       31      138     299.952
       31      140     299.952
       31      142     299.952
       31      144     299.952
       31      146     299.952
       31      148     299.952
       31      150     299.952
       31      152     299.952
       31      154     299.952
       31      156     299.952
       31      158     299.952
       31      160     299.952
       31      162     299.952
       31      164     299.952
       31      166     299.952
       31      168     299.952
       31      170     299.952
       31      172     299.952
       31      174     299.952
       31      176     299.952
       31      178     299.952
       31      180     299.952
       31      182     299.952
       31      184     299.952
       31      186     299.952
       31      188     299.952
       31      190     299.952
       31      192     299.952
       31      194     299.952
       31      196     299.952
       31      198     299.952
       31      200     299.952
       31      202     299.952
       31      204     299.952
       31      206     299.952
       31      208     299.952
       31      210     299.952
       31      212     299.952
       31      214     299.952
       31      216     299.952
       31      218     299.952
       31      220     299.952
       31      222     299.952
       31      224     299.952
       31      226     299.952
       31      228     299.952
       31      230     299.952
       31      232     299.952
       31      234     299.952
       31      236     299.952
       31      238     299.952
       31      240     299.952
       31      242     299.952
       31      244     299.952
       31      246     299.952
       31      248     299.952
       31      250     299.952
       31      252     299.952
       31      254     299.952
       31      256     299.952
       31      258     299.952
       31      260     299.952
       31      262     299.952
       31      264     299.952
       31      266     299.952
       31      268     299.952
       31      270     299.952
       31      272     299.952
       31      274     299.952
       31      276     299.952
       31      278     299.952
       31      282     299.952
       31      284     299.952
       31      286     299.952
       31      288     299.952
       31      290     299.952
       31      292     299.952
       31      294     299.952
       31      296     299.952
       31      298     299.952
       31      300     299.952
       31      302     299.952
       31      304     299.952
       31      306     299.952
       31      308     299.952
       31      310     299.952
       31      312     299.952
       31      314     299.952
       31      316     299.952
       31      318     299.952
       31      320     299.952
       31      322     299.952
       31      324     299.952
       31      326     299.952
       31      328     299.952
       31      332     299.952
       31      336     299.952
       31      338     299.952
       31      340     299.952
       31      342     299.952
       31      346     299.952
       31      348     299.952
       31      350     299.952
       31      352     299.952
       31      354     299.952
       31      356     299.952
       31      358     299.952
       31      362     299.952
       31      364     299.952
       31      366     299.952
       31      368     299.952
       31      370     299.952
       31      374     299.952
       31      376     299.952
       31      380     299.952
       31      382     299.952
       31      384     299.952
       31      386     299.952
       31      388     299.952
       31      394     299.952
       31      396     299.952
       31      398     299.952
       31      402     299.952
       31      404     299.952
       31      406     299.952
       31      408     299.952
       31      412     299.952
       31      416     299.952
       31      418     299.952
       31      422     299.952
       31      424     299.952
       31      426     299.952
       31      428     299.952
       31      430     299.952
       31      432     299.952
       31      434     299.952
       31      436     299.952
       31      438     299.952
       31      440     299.952
       31      442     299.952
       31      450     299.952
       31      454     299.952
       31      456     299.952
       31      460     299.952
       31      462     299.952
       31      466     299.952
       31      468     299.952
       31      470     299.952
       31      474     299.952
       31      476     299.952
       31      478     299.952
       31      480     299.952
       31      484     299.952
       31      486     299.952
       31      492     299.952
       31      494     299.952
       31      496     299.952
       31      498     299.952
       31      502     299.952
       31      504     299.952
       31      506     299.952
       31      510     299.952
       31      512     299.952
       31      514     299.952
       31      518     299.952
       31      520     299.952
       31      522     299.952
       31      526     299.952
       31      530     299.952
       31      532     299.952
       31      534     299.952
       31      536     299.952
       31      538     299.952
       31      540     299.952
       31      542     299.952
       31      546     299.952
       31      548     299.952
       31      552     299.952
       31      554     299.952
       31      556     299.952
       31      558     299.952
       31      562     299.952
       31      568     299.952
       31      574     299.952
       31      576     299.952
       31      578     299.952
       31      580     299.952
       31      582     299.952
       31      584     299.952
       31      586     299.952
       31      596     299.952
       31      598     299.952
       31      602     299.952
       31      604     299.952
       31      608     299.952
       31      616     299.952
       31      618     299.952
       31      620     299.952
       31      622     299.952
       31      628     299.952
       31      630     299.952
       31      632     299.952
       31      636     299.952
       31      638     299.952
       31      640     299.952
       31      642     299.952
       31      644     299.952
       31      648     299.952
       31      650     299.952
       31      652     299.952
       31      654     299.952
       31      656     299.952
       31      660     299.952
       31      662     299.952
       31      664     299.952
       31      670     299.952
       31      674     299.952
       31      676     299.952
       31      680     299.952
       31      682     299.952
       31      686     299.952
       31      690     299.952
       31      700     299.952
       31      710     299.952
       31      712     299.952
       31      720     299.952
       31      722     299.952
       31      726     299.952
       31      728     299.952
       31      730     299.952
       31      734     299.952
       31      736     299.952
       31      738     299.952
       31      740     299.952
       31      758     299.952
       31      764     299.952
       31      766     299.952
       31      768     299.952
       31      772     299.952
       31      780     299.952
       31      792     299.952
       31      794     299.952
       31      796     299.952
       31      798     299.952
       31      804     299.952
       31      816     299.952
       31      818     299.952
       31      826     299.952
       31      828     299.952
       31      830     299.952
       31      832     299.952
       31      834     299.952
       31      836     299.952
       31      856     299.952
       31      862     299.952
       31      864     299.952
       31      866     299.952
       31      868     299.952
       31      870     299.952
       31      876     299.952
       31      884     299.952
       31      892     299.952
       31      900     299.952
       31      902     299.952
       31      904     299.952
       31      906     299.952
       31      910     299.952
       31      926     299.952
       31      942     299.952
       31      944     299.952
       31      946     299.952
       31      948     299.952
       31      950     299.952
       31      952     299.952
       31      986     299.952
       31      988     299.952
       31      990     299.952
       31      998     299.952
       33       94     305.299
       33       96     305.299
       33       98     305.299
       33      100     305.299
       33      102     305.299
       33      104     305.299
       33      106     305.299
       33      108     305.299
       33      110     305.299
       33      112     305.299
       33      114     305.299
       33      116     305.299
       33      118     305.299
       33      120     305.299
       33      122     305.299
       33      124     305.299
       33      126     305.299
       33      128     305.299
       33      130     305.299
       33      132     305.299
       33      134     305.299
       33      136     305.299
       33      138     305.299
       33      140     305.299
       33      142     305.299
       33      144     305.299
       33      146     305.299
       33      148     305.299
       33      150     305.299
       33      152     305.299
       33      154     305.299
       33      156     305.299
       33      158     305.299
       33      160     305.299
       33      162     305.299
       33      164     305.299
       33      166     305.299
       33      168     305.299
       33      170     305.299
       33      172     305.299
       33      174     305.299
       33      176     305.299
       33      178     305.299
       33      180     305.299
       33      182     305.299
       33      184     305.299
       33      186     305.299
       33      188     305.299
       33      190     305.299
       33      192     305.299
       33      194     305.299
       33      196     305.299
       33      198     305.299
       33      200     305.299
       33      202     305.299
       33      204     305.299
       33      206     305.299
       33      208     305.299
       33      210     305.299
       33      212     305.299
       33      214     305.299
       33      216     305.299
       33      218     305.299
       33      220     305.299
       33      222     305.299
       33      224     305.299
       33      226     305.299
       33      228     305.299
       33      230     305.299
       33      232     305.299
       33      234     305.299
       33      236     305.299
       33      238     305.299
       33      240     305.299
       33      242     305.299
       33      244     305.299
       33      246     305.299
       33      248     305.299
       33      252     305.299
       33      254     305.299
       33      256     305.299
       33      258     305.299
       33      260     305.299
       33      262     305.299
       33      264     305.299
       33      266     305.299
       33      268     305.299
       33      270     305.299
       33      272     305.299
       33      274     305.299
       33      276     305.299
       33      278     305.299
       33      282     305.299
       33      284     305.299
       33      288     305.299
       33      290     305.299
       33      292     305.299
       33      294     305.299
       33      296     305.299
       33      298     305.299
       33      300     305.299
       33      302     305.299
       33      304     305.299
       33      306     305.299
       33      308     305.299
       33      310     305.299
       33      314     305.299
       33      316     305.299
       33      318     305.299
       33      320     305.299
       33      322     305.299
       33      326     305.299
       33      330     305.299
       33      334     305.299
       33      336     305.299
       33      338     305.299
       33      340     305.299
       33      342     305.299
       33      344     305.299
       33      346     305.299
       33      348     305.299
       33      354     305.299
       33      356     305.299
       33      360     305.299
       33      362     305.299
       33      364     305.299
       33      366     305.299
       33      368     305.299
       33      372     305.299
       33      376     305.299
       33      378     305.299
       33      380     305.299
       33      382     305.299
       33      386     305.299
       33      388     305.299
       33      390     305.299
       33      392     305.299
       33      396     305.299
       33      398     305.299
       33      404     305.299
       33      406     305.299
       33      410     305.299
       33      412     305.299
       33      414     305.299
       33      416     305.299
       33      420     305.299
       33      422     305.299
       33      424     305.299
       33      428     305.299
       33      432     305.299
       33      434     305.299
       33      436     305.299
       33      438     305.299
       33      440     305.299
       33      442     305.299
       33      446     305.299
       33      448     305.299
       33      452     305.299
       33      454     305.299
       33      456     305.299
       33      458     305.299
       33      462     305.299
       33      464     305.299
       33      468     305.299
       33      472     305.299
       33      474     305.299
       33      476     305.299
       33      478     305.299
       33      480     305.299
       33      482     305.299
       33      486     305.299
       33      488     305.299
       33      490     305.299
       33      492     305.299
       33      496     305.299
       33      498     305.299
       33      500     305.299
       33      502     305.299
       33      506     305.299
       33      508     305.299
       33      510     305.299
       33      516     305.299
       33      518     305.299
       33      522     305.299
       33      526     305.299
       33      528     305.299
       33      530     305.299
       33      532     305.299
       33      536     305.299
       33      538     305.299
       33      540     305.299
       33      542     305.299
       33      546     305.299
       33      548     305.299
       33      552     305.299
       33      554     305.299
       33      558     305.299
       33      560     305.299
       33      562     305.299
       33      564     305.299
       33      568     305.299
       33      570     305.299
       33      574     305.299
       33      580     305.299
       33      582     305.299
       33      584     305.299
       33      586     305.299
       33      592     305.299
       33      596     305.299
       33      602     305.299
       33      614     305.299
       33      618     305.299
       33      620     305.299
       33      622     305.299
       33      624     305.299
       33      628     305.299
       33      634     305.299
       33      636     305.299
       33      638     305.299
       33      640     305.299
       33      642     305.299
       33      658     305.299
       33      662     305.299
       33      664     305.299
       33      668     305.299
       33      676     305.299
       33      678     305.299
       33      684     305.299
       33      686     305.299
       33      688     305.299
       33      692     305.299
       33      700     305.299
       33      706     305.299
       33      708     305.299
       33      710     305.299
       33      712     305.299
       33      718     305.299
       33      720     305.299
       33      724     305.299
       33      726     305.299
       33      728     305.299
       33      730     305.299
       33      732     305.299
       33      734     305.299
       33      736     305.299
       33      738     305.299
       33      740     305.299
       33      742     305.299
       33      744     305.299
       33      746     305.299
       33      750     305.299
       33      758     305.299
       33      760     305.299
       33      762     305.299
       33      764     305.299
       33      766     305.299
       33      770     305.299
       33      776     305.299
       33      780     305.299
       33      786     305.299
       33      792     305.299
       33      794     305.299
       33      796     305.299
       33      802     305.299
       33      806     305.299
       33      814     305.299
       33      816     305.299
       33      822     305.299
       33      824     305.299
       33      826     305.299
       33      834     305.299
       33      836     305.299
       33      838     305.299
       33      840     305.299
       33      848     305.299
       33      850     305.299
       33      858     305.299
       33      860     305.299
       33      862     305.299
       33      868     305.299
       33      878     305.299
       33      896     305.299
       33      898     305.299
       33      900     305.299
       33      912     305.299
       33      918     305.299
       33      932     305.299
       33      934     305.299
       33      936     305.299
       33      938     305.299
       33      940     305.299
       33      950     305.299
       33      952     305.299
       33      954     305.299
       33      956     305.299
       33      958     305.299
       33      970     305.299
       33      976     305.299
       33      980     305.299
       33      982     305.299
       33      984     305.299
       35      108     310.286
       35      112     310.286
       35      114     310.286
       35      116     310.286
       35      118     310.286
       35      120     310.286
       35      122     310.286
       35      124     310.286
       35      126     310.286
       35      128     310.286
       35      130     310.286
       35      132     310.286
       35      134     310.286
       35      136     310.286
       35      138     310.286
       35      140     310.286
       35      142     310.286
       35      144     310.286
       35      146     310.286
       35      148     310.286
       35      150     310.286
       35      152     310.286
       35      154     310.286
       35      156     310.286
       35      158     310.286
       35      160     310.286
       35      162     310.286
       35      164     310.286
       35      166     310.286
       35      168     310.286
       35      170     310.286
       35      172     310.286
       35      174     310.286
       35      176     310.286
       35      178     310.286
       35      180     310.286
       35      182     310.286
       35      184     310.286
       35      186     310.286
       35      188     310.286
       35      190     310.286
       35      192     310.286
       35      194     310.286
       35      196     310.286
       35      198     310.286
       35      200     310.286
       35      202     310.286
       35      204     310.286
       35      206     310.286
       35      208     310.286
       35      210     310.286
       35      212     310.286
       35      214     310.286
       35      216     310.286
       35      218     310.286
       35      220     310.286
       35      222     310.286
       35      224     310.286
       35      226     310.286
       35      228     310.286
       35      230     310.286
       35      232     310.286
       35      236     310.286
       35      238     310.286
       35      240     310.286
       35      242     310.286
       35      244     310.286
       35      248     310.286
       35      252     310.286
       35      258     310.286
       35      260     310.286
       35      262     310.286
       35      264     310.286
       35      266     310.286
       35      268     310.286
       35      270     310.286
       35      272     310.286
       35      274     310.286
       35      276     310.286
       35      278     310.286
       35      280     310.286
       35      282     310.286
       35      284     310.286
       35      286     310.286
       35      288     310.286
       35      290     310.286
       35      292     310.286
       35      294     310.286
       35      296     310.286
       35      298     310.286
       35      300     310.286
       35      302     310.286
       35      304     310.286
       35      310     310.286
       35      312     310.286
       35      314     310.286
       35      316     310.286
       35      318     310.286
       35      320     310.286
       35      324     310.286
       35      326     310.286
       35      330     310.286
       35      332     310.286
       35      334     310.286
       35      336     310.286
       35      338     310.286
       35      340     310.286
       35      342     310.286
       35      344     310.286
       35      346     310.286
       35      348     310.286
       35      350     310.286
       35      352     310.286
       35      354     310.286
       35      356     310.286
       35      358     310.286
       35      360     310.286
       35      364     310.286
       35      368     310.286
       35      370     310.286
       35      378     310.286
       35      380     310.286
       35      382     310.286
       35      386     310.286
       35      390     310.286
       35      392     310.286
       35      396     310.286
       35      398     310.286
       35      400     310.286
       35      402     310.286
       35      406     310.286
       35      408     310.286
       35      412     310.286
       35      416     310.286
       35      418     310.286
       35      420     310.286
       35      422     310.286
       35      426     310.286
       35      430     310.286
       35      432     310.286
       35      434     310.286
       35      444     310.286
       35      448     310.286
       35      450     310.286
       35      454     310.286
       35      456     310.286
       35      458     310.286
       35      462     310.286
       35      464     310.286
       35      466     310.286
       35      468     310.286
       35      472     310.286
       35      480     310.286
       35      482     310.286
       35      484     310.286
       35      486     310.286
       35      490     310.286
       35      492     310.286
       35      494     310.286
       35      496     310.286
       35      498     310.286
       35      502     310.286
       35      504     310.286
       35      506     310.286
       35      508     310.286
       35      510     310.286
       35      512     310.286
       35      514     310.286
       35      520     310.286
       35      524     310.286
       35      528     310.286
       35      532     310.286
       35      536     310.286
       35      538     310.286
       35      540     310.286
       35      542     310.286
       35      544     310.286
       35      546     310.286
       35      550     310.286
       35      554     310.286
       35      558     310.286
       35      560     310.286
       35      562     310.286
       35      566     310.286
       35      568     310.286
       35      570     310.286
       35      572     310.286
       35      574     310.286
       35      580     310.286
       35      582     310.286
       35      584     310.286
       35      586     310.286
       35      588     310.286
       35      590     310.286
       35      596     310.286
       35      602     310.286
       35      604     310.286
       35      606     310.286
       35      608     310.286
       35      610     310.286
       35      614     310.286
       35      618     310.286
       35      620     310.286
       35      622     310.286
       35      626     310.286
       35      634     310.286
       35      636     310.286
       35      640     310.286
       35      642     310.286
       35      644     310.286
       35      648     310.286
       35      654     310.286
       35      656     310.286
       35      658     310.286
       35      660     310.286
       35      662     310.286
       35      664     310.286
       35      666     310.286
       35      672     310.286
       35      676     310.286
       35      680     310.286
       35      682     310.286
       35      686     310.286
       35      688     310.286
       35      690     310.286
       35      692     310.286
       35      696     310.286
       35      704     310.286
       35      706     310.286
       35      712     310.286
       35      714     310.286
       35      716     310.286
       35      722     310.286
       35      730     310.286
       35      732     310.286
       35      750     310.286
       35      752     310.286
       35      756     310.286
       35      758     310.286
       35      760     310.286
       35      768     310.286
       35      770     310.286
       35      776     310.286
       35      780     310.286
       35      788     310.286
       35      800     310.286
       35      804     310.286
       35      808     310.286
       35      812     310.286
       35      814     310.286
       35      818     310.286
       35      824     310.286
       35      826     310.286
       35      828     310.286
       35      852     310.286
       35      854     310.286
       35      856     310.286
       35      862     310.286
       35      870     310.286
       35      878     310.286
       35      888     310.286
       35      890     310.286
       35      896     310.286
       35      906     310.286
       35      908     310.286
       35      914     310.286
       35      926     310.286
       35      928     310.286
       35      930     310.286
       35      938     310.286
       35      944     310.286
       35      946     310.286
       35      970     310.286
       35      972     310.286
       35      974     310.286
       35      976     310.286
       35      982     310.286
       35      992     310.286
       37      116     315.246
       37      118     315.246
       37      120     315.246
       37      122     315.246
       37      124     315.246
       37      126     315.246
       37      128     315.246
       37      130     315.246
       37      132     315.246
       37      134     315.246
       37      136     315.246
       37      138     315.246
       37      140     315.246
       37      142     315.246
       37      144     315.246
       37      146     315.246
       37      148     315.246
       37      150     315.246
       37      152     315.246
       37      154     315.246
       37      156     315.246
       37      158     315.246
       37      160     315.246
       37      162     315.246
       37      164     315.246
       37      166     315.246
       37      168     315.246
       37      170     315.246
       37      172     315.246
       37      174     315.246
       37      176     315.246
       37      178     315.246
       37      180     315.246
       37      182     315.246
       37      184     315.246
       37      186     315.246
       37      188     315.246
       37      190     315.246
       37      192     315.246
       37      194     315.246
       37      196     315.246
       37      198     315.246
       37      200     315.246
       37      202     315.246
       37      204     315.246
       37      206     315.246
       37      208     315.246
       37      210     315.246
       37      212     315.246
       37      214     315.246
       37      216     315.246
       37      218     315.246
       37      220     315.246
       37      222     315.246
       37      224     315.246
       37      226     315.246
       37      228     315.246
       37      230     315.246
       37      232     315.246
       37      234     315.246
       37      236     315.246
       37      238     315.246
       37      240     315.246
       37      242     315.246
       37      244     315.246
       37      246     315.246
       37      248     315.246
       37      250     315.246
       37      252     315.246
       37      254     315.246
       37      256     315.246
       37      258     315.246
       37      260     315.246
       37      262     315.246
       37      264     315.246
       37      266     315.246
       37      268     315.246
       37      270     315.246
       37      272     315.246
       37      274     315.246
       37      276     315.246
       37      278     315.246
       37      280     315.246
       37      282     315.246
       37      284     315.246
       37      286     315.246
       37      290     315.246
       37      292     315.246
       37      294     315.246
       37      296     315.246
       37      298     315.246
       37      302     315.246
       37      304     315.246
       37      306     315.246
       37      308     315.246
       37      310     315.246
       37      312     315.246
       37      314     315.246
       37      316     315.246
       37      318     315.246
       37      320     315.246
       37      326     315.246
       37      328     315.246
       37      330     315.246
       37      332     315.246
       37      334     315.246
       37      336     315.246
       37      340     315.246
       37      344     315.246
       37      348     315.246
       37      350     315.246
       37      352     315.246
       37      354     315.246
       37      356     315.246
       37      358     315.246
       37      360     315.246
       37      362     315.246
       37      364     315.246
       37      366     315.246
       37      368     315.246
       37      370     315.246
       37      372     315.246
       37      374     315.246
       37      376     315.246
       37      378     315.246
       37      380     315.246
       37      382     315.246
       37      384     315.246
       37      386     315.246
       37      388     315.246
       37      390     315.246
       37      392     315.246
       37      394     315.246
       37      398     315.246
       37      400     315.246
       37      402     315.246
       37      404     315.246
       37      406     315.246
       37      408     315.246
       37      410     315.246
       37      412     315.246
       37      414     315.246
       37      416     315.246
       37      418     315.246
       37      420     315.246
       37      422     315.246
       37      424     315.246
       37      426     315.246
       37      428     315.246
       37      430     315.246
       37      434     315.246
       37      436     315.246
       37      438     315.246
       37      440     315.246
       37      442     315.246
       37      444     315.246
       37      446     315.246
       37      448     315.246
       37      450     315.246
       37      452     315.246
       37      456     315.246
       37      458     315.246
       37      460     315.246
       37      462     315.246
       37      466     315.246
       37      468     315.246
       37      470     315.246
       37      472     315.246
       37      474     315.246
       37      478     315.246
       37      480     315.246
       37      482     315.246
       37      486     315.246
       37      488     315.246
       37      490     315.246
       37      494     315.246
       37      496     315.246
       37      500     315.246
       37      502     315.246
       37      504     315.246
       37      506     315.246
       37      508     315.246
       37      516     315.246
       37      518     315.246
       37      520     315.246
       37      522     315.246
       37      524     315.246
       37      528     315.246
       37      530     315.246
       37      532     315.246
       37      534     315.246
       37      536     315.246
       37      538     315.246
       37      540     315.246
       37      542     315.246
       37      544     315.246
       37      546     315.246
       37      550     315.246
       37      552     315.246
       37      558     315.246
       37      560     315.246
       37      562     315.246
       37      564     315.246
       37      568     315.246
       37      572     315.246
       37      574     315.246
       37      576     315.246
       37      578     315.246
       37      584     315.246
       37      586     315.246
       37      588     315.246
       37      590     315.246
       37      594     315.246
       37      596     315.246
       37      600     315.246
       37      602     315.246
       37      606     315.246
       37      612     315.246
       37      614     315.246
       37      618     315.246
       37      624     315.246
       37      628     315.246
       37      630     315.246
       37      636     315.246
       37      638     315.246
       37      640     315.246
       37      642     315.246
       37      644     315.246
       37      660     315.246
       37      662     315.246
       37      664     315.246
       37      666     315.246
       37      668     315.246
       37      674     315.246
       37      676     315.246
       37      678     315.246
       37      680     315.246
       37      684     315.246
       37      694     315.246
       37      698     315.246
       37      704     315.246
       37      710     315.246
       37      714     315.246
       37      716     315.246
       37      724     315.246
       37      726     315.246
       37      730     315.246
       37      732     315.246
       37      734     315.246
       37      736     315.246
       37      742     315.246
       37      744     315.246
       37      746     315.246
       37      756     315.246
       37      760     315.246
       37      762     315.246
       37      768     315.246
       37      770     315.246
       37      772     315.246
       37      774     315.246
       37      778     315.246
       37      782     315.246
       37      790     315.246
       37      792     315.246
       37      796     315.246
       37      798     315.246
       37      804     315.246
       37      808     315.246
       37      810     315.246
       37      812     315.246
       37      820     315.246
       37      822     315.246
       37      824     315.246
       37      826     315.246
       37      854     315.246
       37      860     315.246
       37      870     315.246
       37      876     315.246
       37      880     315.246
       37      884     315.246
       37      890     315.246
       37      902     315.246
       37      906     315.246
       37      914     315.246
       37      918     315.246
       37      920     315.246
       37      926     315.246
       37      942     315.246
       37      944     315.246
       37      946     315.246
       37      948     315.246
       37      950     315.246
       37      960     315.246
       37      980     315.246
       37      982     315.246
       39      124     319.974
       39      128     319.974
       39      130     319.974
       39      132     319.974
       39      134     319.974
       39      138     319.974
       39      140     319.974
       39      142     319.974
       39      144     319.974
       39      148     319.974
       39      150     319.974
       39      152     319.974
       39      154     319.974
       39      156     319.974
       39      158     319.974
       39      160     319.974
       39      162     319.974
       39      164     319.974
       39      166     319.974
       39      168     319.974
       39      170     319.974
       39      172     319.974
       39      174     319.974
       39      176     319.974
       39      178     319.974
       39      180     319.974
       39      182     319.974
       39      184     319.974
       39      186     319.974
       39      188     319.974
       39      190     319.974
       39      192     319.974
       39      194     319.974
       39      196     319.974
       39      198     319.974
       39      200     319.974
       39      202     319.974
       39      204     319.974
       39      206     319.974
       39      210     319.974
       39      212     319.974
       39      214     319.974
       39      216     319.974
       39      218     319.974
       39      220     319.974
       39      222     319.974
       39      224     319.974
       39      226     319.974
       39      228     319.974
       39      230     319.974
       39      232     319.974
       39      234     319.974
       39      236     319.974
       39      238     319.974
       39      240     319.974
       39      242     319.974
       39      246     319.974
       39      248     319.974
       39      250     319.974
       39      252     319.974
       39      254     319.974
       39      256     319.974
       39      258     319.974
       39      260     319.974
       39      262     319.974
       39      264     319.974
       39      266     319.974
       39      268     319.974
       39      270     319.974
       39      272     319.974
       39      274     319.974
       39      276     319.974
       39      278     319.974
       39      280     319.974
       39      282     319.974
       39      284     319.974
       39      286     319.974
       39      290     319.974
       39      292     319.974
       39      296     319.974
       39      298     319.974
       39      302     319.974
       39      304     319.974
       39      306     319.974
       39      310     319.974
       39      312     319.974
       39      314     319.974
       39      316     319.974
       39      318     319.974
       39      324     319.974
       39      326     319.974
       39      328     319.974
       39      330     319.974
       39      334     319.974
       39      336     319.974
       39      338     319.974
       39      340     319.974
       39      342     319.974
       39      344     319.974
       39      346     319.974
       39      348     319.974
       39      350     319.974
       39      352     319.974
       39      356     319.974
       39      358     319.974
       39      360     319.974
       39      362     319.974
       39      364     319.974
       39      366     319.974
       39      370     319.974
       39      372     319.974
       39      378     319.974
       39      380     319.974
       39      382     319.974
       39      384     319.974
       39      388     319.974
       39      390     319.974
       39      392     319.974
       39      394     319.974
       39      396     319.974
       39      398     319.974
       39      400     319.974
       39      404     319.974
       39      408     319.974
       39      410     319.974
       39      412     319.974
       39      416     319.974
       39      420     319.974
       39      424     319.974
       39      426     319.974
       39      430     319.974
       39      432     319.974
       39      434     319.974
       39      436     319.974
       39      438     319.974
       39      440     319.974
       39      442     319.974
       39      446     319.974
       39      448     319.974
       39      450     319.974
       39      454     319.974
       39      460     319.974
       39      462     319.974
       39      464     319.974
       39      468     319.974
       39      470     319.974
       39      472     319.974
       39      474     319.974
       39      478     319.974
       39      480     319.974
       39      482     319.974
       39      486     319.974
       39      488     319.974
       39      490     319.974
       39      492     319.974
       39      494     319.974
       39      496     319.974
       39      500     319.974
       39      502     319.974
       39      504     319.974
       39      508     319.974
       39      510     319.974
       39      512     319.974
       39      516     319.974
       39      518     319.974
       39      520     319.974
       39      524     319.974
       39      526     319.974
       39      530     319.974
       39      532     319.974
       39      536     319.974
       39      538     319.974
       39      542     319.974
       39      544     319.974
       39      548     319.974
       39      550     319.974
       39      554     319.974
       39      556     319.974
       39      558     319.974
       39      560     319.974
       39      562     319.974
       39      566     319.974
       39      568     319.974
       39      574     319.974
       39      576     319.974
       39      578     319.974
       39      582     319.974
       39      584     319.974
       39      586     319.974
       39      588     319.974
       39      592     319.974
       39      598     319.974
       39      600     319.974
       39      602     319.974
       39      604     319.974
       39      610     319.974
       39      612     319.974
       39      618     319.974
       39      622     319.974
       39      624     319.974
       39      626     319.974
       39      630     319.974
       39      632     319.974
       39      634     319.974
       39      636     319.974
       39      642     319.974
       39      644     319.974
       39      646     319.974
       39      648     319.974
       39      650     319.974
       39      654     319.974
       39      660     319.974
       39      662     319.974
       39      666     319.974
       39      672     319.974
       39      678     319.974
       39      680     319.974
       39      682     319.974
       39      688     319.974
       39      692     319.974
       39      698     319.974
       39      702     319.974
       39      706     319.974
       39      710     319.974
       39      714     319.974
       39      716     319.974
       39      718     319.974
       39      732     319.974
       39      734     319.974
       39      736     319.974
       39      738     319.974
       39      740     319.974
       39      752     319.974
       39      756     319.974
       39      758     319.974
       39      764     319.974
       39      766     319.974
       39      768     319.974
       39      770     319.974
       39      776     319.974
       39      780     319.974
       39      786     319.974
       39      792     319.974
       39      798     319.974
       39      802     319.974
       39      810     319.974
       39      812     319.974
       39      818     319.974
       39      820     319.974
       39      854     319.974
       39      856     319.974
       39      866     319.974
       39      876     319.974
       39      878     319.974
       39      882     319.974
       39      884     319.974
       39      886     319.974
       39      892     319.974
       39      896     319.974
       39      900     319.974
       39      904     319.974
       39      910     319.974
       39      916     319.974
       39      920     319.974
       39      926     319.974
       39      928     319.974
       39      966     319.974
       39      968     319.974
       39      970     319.974
       39      984     319.974
       39      986     319.974
       39      998     319.974
       41      136     324.609
       41      138     324.609
       41      140     324.609
       41      142     324.609
       41      144     324.609
       41      146     324.609
       41      148     324.609
       41      150     324.609
       41      152     324.609
       41      154     324.609
       41      156     324.609
       41      158     324.609
       41      160     324.609
       41      162     324.609
       41      164     324.609
       41      166     324.609
       41      168     324.609
       41      170     324.609
       41      172     324.609
       41      174     324.609
       41      176     324.609
       41      178     324.609
       41      180     324.609
       41      182     324.609
       41      184     324.609
       41      186     324.609
       41      188     324.609
       41      190     324.609
       41      192     324.609
       41      194     324.609
       41      196     324.609
       41      198     324.609
       41      200     324.609
       41      202     324.609
       41      204     324.609
       41      206     324.609
       41      208     324.609
       41      210     324.609
       41      212     324.609
       41      214     324.609
       41      216     324.609
       41      218     324.609
       41      220     324.609
       41      222     324.609
       41      224     324.609
       41      226     324.609
       41      228     324.609
       41      230     324.609
       41      232     324.609
       41      234     324.609
       41      236     324.609
       41      238     324.609
       41      240     324.609
       41      242     324.609
       41      246     324.609
       41      248     324.609
       41      250     324.609
       41      252     324.609
       41      254     324.609
       41      256     324.609
       41      258     324.609
       41      260     324.609
       41      262     324.609
       41      266     324.609
       41      268     324.609
       41      270     324.609
       41      272     324.609
       41      274     324.609
       41      276     324.609
       41      280     324.609
       41      282     324.609
       41      284     324.609
       41      286     324.609
       41      288     324.609
       41      290     324.609
       41      292     324.609
       41      294     324.609
       41      296     324.609
       41      300     324.609
       41      302     324.609
       41      304     324.609
       41      306     324.609
       41      308     324.609
       41      310     324.609
       41      312     324.609
       41      318     324.609
       41      320     324.609
       41      322     324.609
       41      324     324.609
       41      326     324.609
       41      330     324.609
       41      332     324.609
       41      334     324.609
       41      336     324.609
       41      338     324.609
       41      340     324.609
       41      342     324.609
       41      346     324.609
       41      348     324.609
       41      350     324.609
       41      352     324.609
       41      356     324.609
       41      358     324.609
       41      360     324.609
       41      362     324.609
       41      364     324.609
       41      366     324.609
       41      370     324.609
       41      372     324.609
       41      378     324.609
       41      380     324.609
       41      384     324.609
       41      386     324.609
       41      390     324.609
       41      394     324.609
       41      396     324.609
       41      398     324.609
       41      402     324.609
       41      404     324.609
       41      408     324.609
       41      410     324.609
       41      412     324.609
       41      416     324.609
       41      418     324.609
       41      420     324.609
       41      422     324.609
       41      424     324.609
       41      426     324.609
       41      428     324.609
       41      430     324.609
       41      432     324.609
       41      434     324.609
       41      436     324.609
       41      440     324.609
       41      442     324.609
       41      446     324.609
       41      448     324.609
       41      450     324.609
       41      452     324.609
       41      454     324.609
       41      458     324.609
       41      460     324.609
       41      462     324.609
       41      466     324.609
       41      470     324.609
       41      480     324.609
       41      482     324.609
       41      484     324.609
       41      486     324.609
       41      488     324.609
       41      490     324.609
       41      492     324.609
       41      504     324.609
       41      506     324.609
       41      510     324.609
       41      512     324.609
       41      516     324.609
       41      518     324.609
       41      522     324.609
       41      524     324.609
       41      526     324.609
       41      528     324.609
       41      534     324.609
       41      536     324.609
       41      538     324.609
       41      540     324.609
       41      542     324.609
       41      544     324.609
       41      550     324.609
       41      552     324.609
       41      554     324.609
       41      558     324.609
       41      564     324.609
       41      566     324.609
       41      568     324.609
       41      570     324.609
       41      578     324.609
       41      580     324.609
       41      584     324.609
       41      586     324.609
       41      590     324.609
       41      596     324.609
       41      598     324.609
       41      600     324.609
       41      602     324.609
       41      604     324.609
       41      606     324.609
       41      608     324.609
       41      612     324.609
       41      616     324.609
       41      618     324.609
       41      622     324.609
       41      626     324.609
       41      630     324.609
       41      632     324.609
       41      634     324.609
       41      636     324.609
       41      638     324.609
       41      640     324.609
       41      644     324.609
       41      654     324.609
       41      656     324.609
       41      658     324.609
       41      660     324.609
       41      662     324.609
       41      674     324.609
       41      676     324.609
       41      682     324.609
       41      686     324.609
       41      688     324.609
       41      692     324.609
       41      696     324.609
       41      700     324.609
       41      702     324.609
       41      706     324.609
       41      708     324.609
       41      718     324.609
       41      720     324.609
       41      722     324.609
       41      742     324.609
       41      744     324.609
       41      746     324.609
       41      752     324.609
       41      754     324.609
       41      756     324.609
       41      760     324.609
       41      762     324.609
       41      768     324.609
       41      770     324.609
       41      776     324.609
       41      780     324.609
       41      786     324.609
       41      788     324.609
       41      800     324.609
       41      802     324.609
       41      810     324.609
       41      814     324.609
       41      816     324.609
       41      818     324.609
       41      842     324.609
       41      844     324.609
       41      846     324.609
       41      850     324.609
       41      852     324.609
       41      858     324.609
       41      866     324.609
       41      872     324.609
       41      876     324.609
       41      880     324.609
       41      884     324.609
       41      888     324.609
       41      890     324.609
       41      892     324.609
       41      904     324.609
       41      906     324.609
       41      912     324.609
       41      916     324.609
       41      920     324.609
       41      924     324.609
       41      938     324.609
       41      940     324.609
       41      956     324.609
       41      958     324.609
       41      960     324.609
       41      974     324.609
       41      986     324.609
       41      994     324.609
       41      998     324.609
       43      144     329.160
       43      148     329.160
       43      152     329.160
       43      154     329.160
       43      156     329.160
       43      158     329.160
       43      160     329.160
       43      162     329.160
       43      164     329.160
       43      166     329.160
       43      168     329.160
       43      170     329.160
       43      172     329.160
       43      174     329.160
       43      176     329.160
       43      178     329.160
       43      180     329.160
       43      182     329.160
       43      184     329.160
       43      186     329.160
       43      188     329.160
       43      190     329.160
       43      192     329.160
       43      194     329.160
       43      196     329.160
       43      198     329.160
       43      200     329.160
       43      202     329.160
       43      204     329.160
       43      206     329.160
       43      208     329.160
       43      210     329.160
       43      212     329.160
       43      214     329.160
       43      216     329.160
       43      218     329.160
       43      220     329.160
       43      222     329.160
       43      224     329.160
       43      226     329.160
       43      228     329.160
       43      230     329.160
       43      232     329.160
       43      234     329.160
       43      236     329.160
       43      238     329.160
       43      240     329.160
       43      242     329.160
       43      244     329.160
       43      246     329.160
       43      248     329.160
       43      250     329.160
       43      252     329.160
       43      254     329.160
       43      256     329.160
       43      258     329.160
       43      260     329.160
       43      262     329.160
       43      264     329.160
       43      268     329.160
       43      270     329.160
       43      272     329.160
       43      274     329.160
       43      276     329.160
       43      278     329.160
       43      280     329.160
       43      282     329.160
       43      284     329.160
       43      286     329.160
       43      288     329.160
       43      290     329.160
       43      292     329.160
       43      294     329.160
       43      298     329.160
       43      300     329.160
       43      304     329.160
       43      306     329.160
       43      308     329.160
       43      310     329.160
       43      312     329.160
       43      314     329.160
       43      316     329.160
       43      318     329.160
       43      320     329.160
       43      322     329.160
       43      324     329.160
       43      326     329.160
       43      328     329.160
       43      330     329.160
       43      332     329.160
       43      336     329.160
       43      338     329.160
       43      340     329.160
       43      342     329.160
       43      344     329.160
       43      346     329.160
       43      348     329.160
       43      350     329.160
       43      352     329.160
       43      354     329.160
       43      356     329.160
       43      358     329.160
       43      360     329.160
       43      362     329.160
       43      364     329.160
       43      366     329.160
       43      368     329.160
       43      370     329.160
       43      372     329.160
       43      374     329.160
       43      376     329.160
       43      378     329.160
       43      380     329.160
       43      382     329.160
       43      384     329.160
       43      386     329.160
       43      388     329.160
       43      390     329.160
       43      396     329.160
       43      398     329.160
       43      400     329.160
       43      402     329.160
       43      404     329.160
       43      406     329.160
       43      408     329.160
       43      410     329.160
       43      412     329.160
       43      416     329.160
       43      418     329.160
       43      422     329.160
       43      424     329.160
       43      426     329.160
       43      428     329.160
       43      430     329.160
       43      432     329.160
       43      434     329.160
       43      438     329.160
       43      442     329.160
       43      450     329.160
       43      452     329.160
       43      456     329.160
       43      458     329.160
       43      460     329.160
       43      462     329.160
       43      466     329.160
       43      468     329.160
       43      470     329.160
       43      474     329.160
       43      476     329.160
       43      478     329.160
       43      480     329.160
       43      482     329.160
       43      486     329.160
       43      488     329.160
       43      490     329.160
       43      496     329.160
       43      498     329.160
       43      500     329.160
       43      502     329.160
       43      504     329.160
       43      508     329.160
       43      510     329.160
       43      512     329.160
       43      514     329.160
       43      516     329.160
       43      522     329.160
       43      524     329.160
       43      526     329.160
       43      530     329.160
       43      532     329.160
       43      534     329.160
       43      536     329.160
       43      538     329.160
       43      540     329.160
       43      546     329.160
       43      548     329.160
       43      552     329.160
       43      554     329.160
       43      570     329.160
       43      580     329.160
       43      584     329.160
       43      586     329.160
       43      590     329.160
       43      592     329.160
       43      594     329.160
       43      596     329.160
       43      600     329.160
       43      608     329.160
       43      612     329.160
       43      614     329.160
       43      618     329.160
       43      626     329.160
       43      628     329.160
       43      630     329.160
       43      634     329.160
       43      636     329.160
       43      638     329.160
       43      640     329.160
       43      644     329.160
       43      646     329.160
       43      648     329.160
       43      652     329.160
       43      654     329.160
       43      656     329.160
       43      664     329.160
       43      666     329.160
       43      670     329.160
       43      672     329.160
       43      678     329.160
       43      686     329.160
       43      690     329.160
       43      694     329.160
       43      698     329.160
       43      700     329.160
       43      708     329.160
       43      712     329.160
       43      718     329.160
       43      720     329.160
       43      722     329.160
       43      728     329.160
       43      742     329.160
       43      744     329.160
       43      748     329.160
       43      760     329.160
       43      766     329.160
       43      768     329.160
       43      770     329.160
       43      778     329.160
       43      780     329.160
       43      792     329.160
       43      796     329.160
       43      798     329.160
       43      804     329.160
       43      806     329.160
       43      808     329.160
       43      818     329.160
       43      828     329.160
       43      830     329.160
       43      832     329.160
       43      834     329.160
       43      836     329.160
       43      856     329.160
       43      858     329.160
       43      864     329.160
       43      870     329.160
       43      872     329.160
       43      874     329.160
       43      890     329.160
       43      898     329.160
       43      900     329.160
       43      902     329.160
       43      908     329.160
       43      916     329.160
       43      928     329.160
       43      934     329.160
       43      938     329.160
       43      940     329.160
       43      942     329.160
       43      944     329.160
       43      946     329.160
       43      948     329.160
       43      950     329.160
       43      952     329.160
       43      954     329.160
       43      976     329.160
       43      978     329.160
       43      986     329.160
       43      996     329.160
       45      156     333.522
       45      160     333.522
       45      164     333.522
       45      166     333.522
       45      168     333.522
       45      170     333.522
       45      172     333.522
       45      174     333.522
       45      176     333.522
       45      178     333.522
       45      180     333.522
       45      182     333.522
       45      184     333.522
       45      186     333.522
       45      188     333.522
       45      190     333.522
       45      192     333.522
       45      194     333.522
       45      196     333.522
       45      198     333.522
       45      200     333.522
       45      202     333.522
       45      204     333.522
       45      206     333.522
       45      208     333.522
       45      210     333.522
       45      212     333.522
       45      214     333.522
       45      216     333.522
       45      218     333.522
       45      220     333.522
       45      222     333.522
       45      224     333.522
       45      226     333.522
       45      228     333.522
       45      230     333.522
       45      232     333.522
       45      234     333.522
       45      238     333.522
       45      240     333.522
       45      242     333.522
       45      244     333.522
       45      246     333.522
       45      248     333.522
       45      250     333.522
       45      252     333.522
       45      254     333.522
       45      256     333.522
       45      258     333.522
       45      260     333.522
       45      262     333.522
       45      264     333.522
       45      266     333.522
       45      268     333.522
       45      270     333.522
       45      272     333.522
       45      276     333.522
       45      278     333.522
       45      280     333.522
       45      282     333.522
       45      286     333.522
       45      288     333.522
       45      290     333.522
       45      292     333.522
       45      294     333.522
       45      296     333.522
       45      300     333.522
       45      302     333.522
       45      306     333.522
       45      308     333.522
       45      310     333.522
       45      316     333.522
       45      318     333.522
       45      320     333.522
       45      322     333.522
       45      324     333.522
       45      326     333.522
       45      328     333.522
       45      330     333.522
       45      332     333.522
       45      334     333.522
       45      336     333.522
       45      338     333.522
       45      340     333.522
       45      342     333.522
       45      344     333.522
       45      346     333.522
       45      350     333.522
       45      352     333.522
       45      354     333.522
       45      356     333.522
       45      358     333.522
       45      360     333.522
       45      362     333.522
       45      366     333.522
       45      368     333.522
       45      370     333.522
       45      372     333.522
       45      374     333.522
       45      376     333.522
       45      378     333.522
       45      380     333.522
       45      382     333.522
       45      384     333.522
       45      386     333.522
       45      388     333.522
       45      390     333.522
       45      392     333.522
       45      394     333.522
       45      396     333.522
       45      398     333.522
       45      402     333.522
       45      404     333.522
       45      406     333.522
       45      408     333.522
       45      410     333.522
       45      414     333.522
       45      416     333.522
       45      418     333.522
       45      420     333.522
       45      422     333.522
       45      424     333.522
       45      426     333.522
       45      430     333.522
       45      432     333.522
       45      434     333.522
       45      436     333.522
       45      438     333.522
       45      440     333.522
       45      442     333.522
       45      446     333.522
       45      448     333.522
       45      450     333.522
       45      452     333.522
       45      456     333.522
       45      458     333.522
       45      462     333.522
       45      464     333.522
       45      466     333.522
       45      468     333.522
       45      476     333.522
       45      478     333.522
       45      480     333.522
       45      482     333.522
       45      486     333.522
       45      488     333.522
       45      490     333.522
       45      492     333.522
       45      494     333.522
       45      496     333.522
       45      498     333.522
       45      500     333.522
       45      502     333.522
       45      504     333.522
       45      506     333.522
       45      508     333.522
       45      510     333.522
       45      512     333.522
       45      514     333.522
       45      518     333.522
       45      520     333.522
       45      522     333.522
       45      524     333.522
       45      530     333.522
       45      532     333.522
       45      536     333.522
       45      538     333.522
       45      544     333.522
       45      546     333.522
       45      550     333.522
       45      552     333.522
       45      556     333.522
       45      560     333.522
       45      562     333.522
       45      564     333.522
       45      566     333.522
       45      572     333.522
       45      574     333.522
       45      576     333.522
       45      578     333.522
       45      582     333.522
       45      586     333.522
       45      590     333.522
       45      592     333.522
       45      594     333.522
       45      596     333.522
       45      604     333.522
       45      610     333.522
       45      612     333.522
       45      620     333.522
       45      622     333.522
       45      624     333.522
       45      638     333.522
       45      640     333.522
       45      648     333.522
       45      650     333.522
       45      652     333.522
       45      658     333.522
       45      660     333.522
       45      666     333.522
       45      672     333.522
       45      680     333.522
       45      682     333.522
       45      684     333.522
       45      688     333.522
       45      690     333.522
       45      692     333.522
       45      694     333.522
       45      696     333.522
       45      702     333.522
       45      706     333.522
       45      708     333.522
       45      710     333.522
       45      712     333.522
       45      714     333.522
       45      716     333.522
       45      732     333.522
       45      734     333.522
       45      736     333.522
       45      738     333.522
       45      752     333.522
       45      756     333.522
       45      758     333.522
       45      764     333.522
       45      768     333.522
       45      770     333.522
       45      772     333.522
       45      780     333.522
       45      782     333.522
       45      784     333.522
       45      790     333.522
       45      792     333.522
       45      794     333.522
       45      800     333.522
       45      808     333.522
       45      812     333.522
       45      814     333.522
       45      816     333.522
       45      818     333.522
       45      840     333.522
       45      842     333.522
       45      844     333.522
       45      848     333.522
       45      850     333.522
       45      856     333.522
       45      858     333.522
       45      878     333.522
       45      880     333.522
       45      884     333.522
       45      890     333.522
       45      892     333.522
       45      894     333.522
       45      896     333.522
       45      900     333.522
       45      902     333.522
       45      916     333.522
       45      920     333.522
       45      926     333.522
       45      930     333.522
       45      932     333.522
       45      934     333.522
       45      958     333.522
       45      960     333.522
       45      962     333.522
       45      964     333.522
       45      974     333.522
       45      976     333.522
       45      982     333.522
       47      170     337.884
       47      174     337.884
       47      178     337.884
       47      180     337.884
       47      182     337.884
       47      184     337.884
       47      186     337.884
       47      188     337.884
       47      190     337.884
       47      192     337.884
       47      194     337.884
       47      196     337.884
       47      198     337.884
       47      200     337.884
       47      202     337.884
       47      204     337.884
       47      206     337.884
       47      208     337.884
       47      210     337.884
       47      212     337.884
       47      214     337.884
       47      218     337.884
       47      220     337.884
       47      222     337.884
       47      224     337.884
       47      226     337.884
       47      228     337.884
       47      230     337.884
       47      232     337.884
       47      236     337.884
       47      240     337.884
       47      242     337.884
       47      244     337.884
       47      246     337.884
       47      248     337.884
       47      250     337.884
       47      252     337.884
       47      254     337.884
       47      256     337.884
       47      258     337.884
       47      260     337.884
       47      262     337.884
       47      264     337.884
       47      266     337.884
       47      268     337.884
       47      270     337.884
       47      272     337.884
       47      274     337.884
       47      276     337.884
       47      278     337.884
       47      280     337.884
       47      282     337.884
       47      284     337.884
       47      286     337.884
       47      288     337.884
       47      292     337.884
       47      294     337.884
       47      296     337.884
       47      298     337.884
       47      300     337.884
       47      302     337.884
       47      304     337.884
       47      308     337.884
       47      310     337.884
       47      312     337.884
       47      316     337.884
       47      318     337.884
       47      320     337.884
       47      322     337.884
       47      324     337.884
       47      326     337.884
       47      328     337.884
       47      330     337.884
       47      334     337.884
       47      336     337.884
       47      338     337.884
       47      340     337.884
       47      342     337.884
       47      348     337.884
       47      350     337.884
       47      352     337.884
       47      354     337.884
       47      356     337.884
       47      358     337.884
       47      360     337.884
       47      362     337.884
       47      364     337.884
       47      366     337.884
       47      368     337.884
       47      370     337.884
       47      372     337.884
       47      374     337.884
       47      376     337.884
       47      378     337.884
       47      384     337.884
       47      386     337.884
       47      388     337.884
       47      390     337.884
       47      392     337.884
       47      394     337.884
       47      396     337.884
       47      400     337.884
       47      402     337.884
       47      404     337.884
       47      406     337.884
       47      408     337.884
       47      416     337.884
       47      418     337.884
       47      420     337.884
       47      422     337.884
       47      428     337.884
       47      430     337.884
       47      432     337.884
       47      434     337.884
       47      436     337.884
       47      438     337.884
       47      440     337.884
       47      442     337.884
       47      444     337.884
       47      446     337.884
       47      448     337.884
       47      450     337.884
       47      452     337.884
       47      454     337.884
       47      456     337.884
       47      458     337.884
       47      462     337.884
       47      464     337.884
       47      466     337.884
       47      468     337.884
       47      472     337.884
       47      474     337.884
       47      478     337.884
       47      480     337.884
       47      482     337.884
       47      484     337.884
       47      486     337.884
       47      488     337.884
       47      490     337.884
       47      492     337.884
       47      494     337.884
       47      496     337.884
       47      498     337.884
       47      502     337.884
       47      504     337.884
       47      506     337.884
       47      508     337.884
       47      510     337.884
       47      512     337.884
       47      514     337.884
       47      516     337.884
       47      518     337.884
       47      524     337.884
       47      526     337.884
       47      528     337.884
       47      532     337.884
       47      538     337.884
       47      540     337.884
       47      542     337.884
       47      546     337.884
       47      552     337.884
       47      554     337.884
       47      556     337.884
       47      558     337.884
       47      560     337.884
       47      562     337.884
       47      566     337.884
       47      568     337.884
       47      570     337.884
       47      574     337.884
       47      580     337.884
       47      582     337.884
       47      584     337.884
       47      588     337.884
       47      590     337.884
       47      592     337.884
       47      596     337.884
       47      600     337.884
       47      604     337.884
       47      606     337.884
       47      612     337.884
       47      616     337.884
       47      618     337.884
       47      620     337.884
       47      632     337.884
       47      634     337.884
       47      636     337.884
       47      638     337.884
       47      640     337.884
       47      644     337.884
       47      646     337.884
       47      650     337.884
       47      656     337.884
       47      660     337.884
       47      662     337.884
       47      666     337.884
       47      670     337.884
       47      684     337.884
       47      698     337.884
       47      702     337.884
       47      706     337.884
       47      708     337.884
       47      710     337.884
       47      722     337.884
       47      724     337.884
       47      726     337.884
       47      728     337.884
       47      740     337.884
       47      742     337.884
       47      748     337.884
       47      754     337.884
       47      756     337.884
       47      770     337.884
       47      774     337.884
       47      778     337.884
       47      780     337.884
       47      782     337.884
       47      784     337.884
       47      788     337.884
       47      796     337.884
       47      798     337.884
       47      800     337.884
       47      804     337.884
       47      808     337.884
       47      810     337.884
       47      812     337.884
       47      814     337.884
       47      816     337.884
       47      834     337.884
       47      836     337.884
       47      838     337.884
       47      842     337.884
       47      844     337.884
       47      864     337.884
       47      866     337.884
       47      868     337.884
       47      870     337.884
       47      874     337.884
       47      878     337.884
       47      882     337.884
       47      900     337.884
       47      904     337.884
       47      906     337.884
       47      910     337.884
       47      914     337.884
       47      918     337.884
       47      920     337.884
       47      944     337.884
       47      946     337.884
       47      948     337.884
       47      950     337.884
       47      952     337.884
       47      954     337.884
       47      980     337.884
       47      984     337.884
       47      986     337.884
       47      992     337.884
       47      996     337.884
       47      998     337.884
       49      190     342.081
       49      192     342.081
       49      194     342.081
       49      196     342.081
       49      198     342.081
       49      200     342.081
       49      202     342.081
       49      204     342.081
       49      206     342.081
       49      208     342.081
       49      210     342.081
       49      212     342.081
       49      214     342.081
       49      216     342.081
       49      220     342.081
       49      222     342.081
       49      224     342.081
       49      226     342.081
       49      228     342.081
       49      230     342.081
       49      234     342.081
       49      236     342.081
       49      238     342.081
       49      240     342.081
       49      242     342.081
       49      244     342.081
       49      246     342.081
       49      248     342.081
       49      250     342.081
       49      252     342.081
       49      254     342.081
       49      256     342.081
       49      258     342.081
       49      260     342.081
       49      262     342.081
       49      264     342.081
       49      266     342.081
       49      268     342.081
       49      270     342.081
       49      272     342.081
       49      274     342.081
       49      276     342.081
       49      278     342.081
       49      280     342.081
       49      282     342.081
       49      284     342.081
       49      286     342.081
       49      288     342.081
       49      290     342.081
       49      292     342.081
       49      294     342.081
       49      296     342.081
       49      298     342.081
       49      300     342.081
       49      302     342.081
       49      306     342.081
       49      308     342.081
       49      310     342.081
       49      312     342.081
       49      314     342.081
       49      316     342.081
       49      318     342.081
       49      326     342.081
       49      328     342.081
       49      330     342.081
       49      332     342.081
       49      336     342.081
       49      338     342.081
       49      342     342.081
       49      344     342.081
       49      346     342.081
       49      348     342.081
       49      350     342.081
       49      352     342.081
       49      354     342.081
       49      358     342.081
       49      362     342.081
       49      364     342.081
       49      366     342.081
       49      368     342.081
       49      370     342.081
       49      372     342.081
       49      374     342.081
       49      378     342.081
       49      380     342.081
       49      382     342.081
       49      384     342.081
       49      388     342.081
       49      390     342.081
       49      394     342.081
       49      396     342.081
       49      398     342.081
       49      400     342.081
       49      402     342.081
       49      404     342.081
       49      406     342.081
       49      408     342.081
       49      410     342.081
       49      412     342.081
       49      414     342.081
       49      416     342.081
       49      418     342.081
       49      420     342.081
       49      422     342.081
       49      426     342.081
       49      428     342.081
       49      430     342.081
       49      432     342.081
       49      434     342.081
       49      436     342.081
       49      438     342.081
       49      442     342.081
       49      444     342.081
       49      446     342.081
       49      448     342.081
       49      450     342.081
       49      452     342.081
       49      458     342.081
       49      460     342.081
       49      462     342.081
       49      464     342.081
       49      466     342.081
       49      470     342.081
       49      472     342.081
       49      476     342.081
       49      478     342.081
       49      480     342.081
       49      482     342.081
       49      484     342.081
       49      486     342.081
       49      488     342.081
       49      490     342.081
       49      492     342.081
       49      494     342.081
       49      496     342.081
       49      500     342.081
       49      502     342.081
       49      504     342.081
       49      508     342.081
       49      510     342.081
       49      512     342.081
       49      516     342.081
       49      520     342.081
       49      522     342.081
       49      524     342.081
       49      526     342.081
       49      528     342.081
       49      536     342.081
       49      538     342.081
       49      540     342.081
       49      542     342.081
       49      548     342.081
       49      550     342.081
       49      552     342.081
       49      554     342.081
       49      556     342.081
       49      558     342.081
       49      562     342.081
       49      564     342.081
       49      566     342.081
       49      568     342.081
       49      570     342.081
       49      572     342.081
       49      574     342.081
       49      576     342.081
       49      580     342.081
       49      582     342.081
       49      584     342.081
       49      586     342.081
       49      592     342.081
       49      594     342.081
       49      596     342.081
       49      598     342.081
       49      600     342.081
       49      602     342.081
       49      610     342.081
       49      612     342.081
       49      614     342.081
       49      616     342.081
       49      624     342.081
       49      626     342.081
       49      628     342.081
       49      630     342.081
       49      632     342.081
       49      634     342.081
       49      636     342.081
       49      640     342.081
       49      642     342.081
       49      644     342.081
       49      646     342.081
       49      648     342.081
       49      650     342.081
       49      652     342.081
       49      656     342.081
       49      658     342.081
       49      660     342.081
       49      662     342.081
       49      664     342.081
       49      668     342.081
       49      670     342.081
       49      672     342.081
       49      674     342.081
       49      676     342.081
       49      678     342.081
       49      684     342.081
       49      688     342.081
       49      690     342.081
       49      694     342.081
       49      696     342.081
       49      698     342.081
       49      708     342.081
       49      710     342.081
       49      732     342.081
       49      734     342.081
       49      736     342.081
       49      742     342.081
       49      744     342.081
       49      746     342.081
       49      748     342.081
       49      760     342.081
       49      762     342.081
       49      764     342.081
       49      766     342.081
       49      768     342.081
       49      772     342.081
       49      776     342.081
       49      784     342.081
       49      786     342.081
       49      788     342.081
       49      790     342.081
       49      794     342.081
       49      798     342.081
       49      800     342.081
       49      820     342.081
       49      822     342.081
       49      824     342.081
       49      826     342.081
       49      832     342.081
       49      834     342.081
       49      838     342.081
       49      846     342.081
       49      850     342.081
       49      856     342.081
       49      858     342.081
       49      862     342.081
       49      864     342.081
       49      872     342.081
       49      888     342.081
       49      894     342.081
       49      896     342.081
       49      900     342.081
       49      902     342.081
       49      920     342.081
       49      924     342.081
       49      926     342.081
       49      928     342.081
       49      968     342.081
       49      970     342.081
       49      972     342.081
       49      978     342.081
       49      980     342.081
       49      988     342.081
       51      210     346.213
       51      212     346.213
       51      214     346.213
       51      216     346.213
       51      218     346.213
       51      220     346.213
       51      222     346.213
       51      224     346.213
       51      228     346.213
       51      232     346.213
       51      234     346.213
       51      236     346.213
       51      238     346.213
       51      240     346.213
       51      242     346.213
       51      244     346.213
       51      246     346.213
       51      248     346.213
       51      250     346.213
       51      252     346.213
       51      254     346.213
       51      258     346.213
       51      260     346.213
       51      262     346.213
       51      264     346.213
       51      266     346.213
       51      268     346.213
       51      270     346.213
       51      272     346.213
       51      274     346.213
       51      276     346.213
       51      278     346.213
       51      280     346.213
       51      282     346.213
       51      284     346.213
       51      286     346.213
       51      288     346.213
       51      290     346.213
       51      294     346.213
       51      296     346.213
       51      300     346.213
       51      302     346.213
       51      306     346.213
       51      308     346.213
       51      312     346.213
       51      314     346.213
       51      316     346.213
       51      322     346.213
       51      324     346.213
       51      326     346.213
       51      328     346.213
       51      330     346.213
       51      332     346.213
       51      334     346.213
       51      336     346.213
       51      338     346.213
       51      342     346.213
       51      344     346.213
       51      346     346.213
       51      348     346.213
       51      352     346.213
       51      354     346.213
       51      356     346.213
       51      358     346.213
       51      360     346.213
       51      362     346.213
       51      364     346.213
       51      366     346.213
       51      370     346.213
       51      372     346.213
       51      374     346.213
       51      376     346.213
       51      378     346.213
       51      380     346.213
       51      382     346.213
       51      384     346.213
       51      386     346.213
       51      388     346.213
       51      390     346.213
       51      392     346.213
       51      394     346.213
       51      398     346.213
       51      400     346.213
       51      404     346.213
       51      406     346.213
       51      408     346.213
       51      410     346.213
       51      412     346.213
       51      414     346.213
       51      416     346.213
       51      418     346.213
       51      420     346.213
       51      422     346.213
       51      424     346.213
       51      426     346.213
       51      428     346.213
       51      430     346.213
       51      434     346.213
       51      436     346.213
       51      440     346.213
       51      442     346.213
       51      444     346.213
       51      448     346.213
       51      450     346.213
       51      452     346.213
       51      456     346.213
       51      458     346.213
       51      460     346.213
       51      462     346.213
       51      466     346.213
       51      468     346.213
       51      470     346.213
       51      472     346.213
       51      474     346.213
       51      476     346.213
       51      484     346.213
       51      486     346.213
       51      488     346.213
       51      490     346.213
       51      492     346.213
       51      496     346.213
       51      500     346.213
       51      502     346.213
       51      504     346.213
       51      506     346.213
       51      508     346.213
       51      510     346.213
       51      512     346.213
       51      514     346.213
       51      518     346.213
       51      520     346.213
       51      522     346.213
       51      524     346.213
       51      530     346.213
       51      532     346.213
       51      534     346.213
       51      536     346.213
       51      538     346.213
       51      546     346.213
       51      548     346.213
       51      550     346.213
       51      552     346.213
       51      554     346.213
       51      556     346.213
       51      558     346.213
       51      562     346.213
       51      564     346.213
       51      566     346.213
       51      568     346.213
       51      570     346.213
       51      572     346.213
       51      576     346.213
       51      578     346.213
       51      580     346.213
       51      582     346.213
       51      584     346.213
       51      586     346.213
       51      588     346.213
       51      590     346.213
       51      592     346.213
       51      594     346.213
       51      596     346.213
       51      598     346.213
       51      600     346.213
       51      602     346.213
       51      606     346.213
       51      608     346.213
       51      610     346.213
       51      612     346.213
       51      614     346.213
       51      620     346.213
       51      622     346.213
       51      624     346.213
       51      626     346.213
       51      628     346.213
       51      630     346.213
       51      640     346.213
       51      642     346.213
       51      644     346.213
       51      646     346.213
       51      654     346.213
       51      656     346.213
       51      658     346.213
       51      660     346.213
       51      664     346.213
       51      666     346.213
       51      668     346.213
       51      670     346.213
       51      672     346.213
       51      674     346.213
       51      676     346.213
       51      680     346.213
       51      682     346.213
       51      684     346.213
       51      686     346.213
       51      688     346.213
       51      690     346.213
       51      696     346.213
       51      700     346.213
       51      702     346.213
       51      704     346.213
       51      706     346.213
       51      708     346.213
       51      712     346.213
       51      714     346.213
       51      716     346.213
       51      718     346.213
       51      720     346.213
       51      724     346.213
       51      726     346.213
       51      728     346.213
       51      730     346.213
       51      732     346.213
       51      734     346.213
       51      736     346.213
       51      746     346.213
       51      748     346.213
       51      750     346.213
       51      754     346.213
       51      756     346.213
       51      758     346.213
       51      760     346.213
       51      762     346.213
       51      764     346.213
       51      776     346.213
       51      778     346.213
       51      782     346.213
       51      786     346.213
       51      788     346.213
       51      790     346.213
       51      802     346.213
       51      810     346.213
       51      812     346.213
       51      814     346.213
       51      816     346.213
       51      818     346.213
       51      820     346.213
       51      834     346.213
       51      836     346.213
       51      838     346.213
       51      842     346.213
       51      844     346.213
       51      846     346.213
       51      850     346.213
       51      852     346.213
       51      868     346.213
       51      872     346.213
       51      874     346.213
       51      876     346.213
       51      878     346.213
       51      880     346.213
       51      888     346.213
       51      910     346.213
       51      916     346.213
       51      918     346.213
       51      920     346.213
       51      926     346.213
       51      952     346.213
       51      954     346.213
       51      956     346.213
       51      958     346.213
       51      966     346.213
       51      968     346.213
       51      990     346.213
       51      992     346.213
       53      232     350.345
       53      236     350.345
       53      238     350.345
       53      240     350.345
       53      242     350.345
       53      244     350.345
       53      246     350.345
       53      248     350.345
       53      250     350.345
       53      252     350.345
       53      254     350.345
       53      256     350.345
       53      258     350.345
       53      262     350.345
       53      264     350.345
       53      266     350.345
       53      268     350.345
       53      270     350.345
       53      272     350.345
       53      274     350.345
       53      276     350.345
       53      278     350.345
       53      280     350.345
       53      284     350.345
       53      286     350.345
       53      288     350.345
       53      290     350.345
       53      292     350.345
       53      294     350.345
       53      296     350.345
       53      298     350.345
       53      300     350.345
       53      302     350.345
       53      304     350.345
       53      306     350.345
       53      308     350.345
       53      310     350.345
       53      312     350.345
       53      314     350.345
       53      316     350.345
       53      320     350.345
       53      322     350.345
       53      324     350.345
       53      330     350.345
       53      332     350.345
       53      334     350.345
       53      336     350.345
       53      338     350.345
       53      340     350.345
       53      342     350.345
       53      346     350.345
       53      348     350.345
       53      350     350.345
       53      352     350.345
       53      356     350.345
       53      358     350.345
       53      360     350.345
       53      362     350.345
       53      364     350.345
       53      368     350.345
       53      370     350.345
       53      374     350.345
       53      376     350.345
       53      378     350.345
       53      380     350.345
       53      384     350.345
       53      386     350.345
       53      390     350.345
       53      392     350.345
       53      394     350.345
       53      396     350.345
       53      398     350.345
       53      402     350.345
       53      404     350.345
       53      408     350.345
       53      410     350.345
       53      412     350.345
       53      414     350.345
       53      416     350.345
       53      418     350.345
       53      420     350.345
       53      422     350.345
       53      424     350.345
       53      426     350.345
       53      428     350.345
       53      430     350.345
       53      432     350.345
       53      438     350.345
       53      440     350.345
       53      442     350.345
       53      444     350.345
       53      446     350.345
       53      448     350.345
       53      450     350.345
       53      452     350.345
       53      454     350.345
       53      456     350.345
       53      458     350.345
       53      462     350.345
       53      464     350.345
       53      466     350.345
       53      472     350.345
       53      474     350.345
       53      476     350.345
       53      478     350.345
       53      480     350.345
       53      482     350.345
       53      484     350.345
       53      486     350.345
       53      490     350.345
       53      492     350.345
       53      494     350.345
       53      496     350.345
       53      498     350.345
       53      504     350.345
       53      506     350.345
       53      508     350.345
       53      510     350.345
       53      512     350.345
       53      514     350.345
       53      516     350.345
       53      518     350.345
       53      520     350.345
       53      524     350.345
       53      526     350.345
       53      528     350.345
       53      530     350.345
       53      532     350.345
       53      534     350.345
       53      538     350.345
       53      540     350.345
       53      542     350.345
       53      544     350.345
       53      546     350.345
       53      550     350.345
       53      552     350.345
       53      554     350.345
       53      556     350.345
       53      558     350.345
       53      560     350.345
       53      562     350.345
       53      564     350.345
       53      566     350.345
       53      568     350.345
       53      570     350.345
       53      572     350.345
       53      574     350.345
       53      576     350.345
       53      578     350.345
       53      580     350.345
       53      582     350.345
       53      584     350.345
       53      586     350.345
       53      588     350.345
       53      590     350.345
       53      592     350.345
       53      594     350.345
       53      596     350.345
       53      600     350.345
       53      602     350.345
       53      606     350.345
       53      608     350.345
       53      610     350.345
       53      614     350.345
       53      616     350.345
       53      622     350.345
       53      624     350.345
       53      626     350.345
       53      628     350.345
       53      630     350.345
       53      632     350.345
       53      634     350.345
       53      636     350.345
       53      638     350.345
       53      640     350.345
       53      642     350.345
       53      648     350.345
       53      650     350.345
       53      652     350.345
       53      654     350.345
       53      656     350.345
       53      668     350.345
       53      670     350.345
       53      672     350.345
       53      676     350.345
       53      678     350.345
       53      682     350.345
       53      684     350.345
       53      686     350.345
       53      688     350.345
       53      692     350.345
       53      698     350.345
       53      700     350.345
       53      702     350.345
       53      704     350.345
       53      708     350.345
       53      710     350.345
       53      712     350.345
       53      714     350.345
       53      716     350.345
       53      718     350.345
       53      720     350.345
       53      722     350.345
       53      724     350.345
       53      730     350.345
       53      732     350.345
       53      734     350.345
       53      738     350.345
       53      744     350.345
       53      746     350.345
       53      748     350.345
       53      750     350.345
       53      760     350.345
       53      762     350.345
       53      764     350.345
       53      770     350.345
       53      774     350.345
       53      776     350.345
       53      778     350.345
       53      780     350.345
       53      790     350.345
       53      792     350.345
       53      794     350.345
       53      796     350.345
       53      802     350.345
       53      804     350.345
       53      806     350.345
       53      808     350.345
       53      810     350.345
       53      818     350.345
       53      820     350.345
       53      822     350.345
       53      824     350.345
       53      826     350.345
       53      830     350.345
       53      832     350.345
       53      834     350.345
       53      836     350.345
       53      838     350.345
       53      840     350.345
       53      844     350.345
       53      846     350.345
       53      848     350.345
       53      850     350.345
       53      856     350.345
       53      858     350.345
       53      860     350.345
       53      868     350.345
       53      888     350.345
       53      892     350.345
       53      894     350.345
       53      900     350.345
       53      902     350.345
       53      908     350.345
       53      910     350.345
       53      978     350.345
       53      980     350.345
       53      984     350.345
       53      986     350.345
       53      988     350.345
       53      990     350.345
       55      262     354.293
       55      264     354.293
       55      266     354.293
       55      268     354.293
       55      270     354.293
       55      272     354.293
       55      274     354.293
       55      276     354.293
       55      278     354.293
       55      280     354.293
       55      282     354.293
       55      284     354.293
       55      286     354.293
       55      288     354.293
       55      290     354.293
       55      292     354.293
       55      294     354.293
       55      296     354.293
       55      298     354.293
       55      300     354.293
       55      302     354.293
       55      304     354.293
       55      306     354.293
       55      308     354.293
       55      310     354.293
       55      312     354.293
       55      314     354.293
       55      316     354.293
       55      318     354.293
       55      320     354.293
       55      326     354.293
       55      328     354.293
       55      334     354.293
       55      338     354.293
       55      340     354.293
       55      342     354.293
       55      344     354.293
       55      346     354.293
       55      348     354.293
       55      350     354.293
       55      352     354.293
       55      354     354.293
       55      358     354.293
       55      360     354.293
       55      362     354.293
       55      364     354.293
       55      366     354.293
       55      368     354.293
       55      370     354.293
       55      372     354.293
       55      374     354.293
       55      376     354.293
       55      378     354.293
       55      380     354.293
       55      382     354.293
       55      384     354.293
       55      390     354.293
       55      396     354.293
       55      398     354.293
       55      400     354.293
       55      402     354.293
       55      408     354.293
       55      410     354.293
       55      414     354.293
       55      416     354.293
       55      418     354.293
       55      420     354.293
       55      422     354.293
       55      426     354.293
       55      428     354.293
       55      432     354.293
       55      434     354.293
       55      436     354.293
       55      438     354.293
       55      440     354.293
       55      442     354.293
       55      444     354.293
       55      448     354.293
       55      450     354.293
       55      452     354.293
       55      454     354.293
       55      460     354.293
       55      462     354.293
       55      466     354.293
       55      468     354.293
       55      470     354.293
       55      472     354.293
       55      478     354.293
       55      480     354.293
       55      482     354.293
       55      484     354.293
       55      486     354.293
       55      488     354.293
       55      490     354.293
       55      494     354.293
       55      498     354.293
       55      500     354.293
       55      502     354.293
       55      504     354.293
       55      510     354.293
       55      512     354.293
       55      516     354.293
       55      518     354.293
       55      520     354.293
       55      522     354.293
       55      526     354.293
       55      530     354.293
       55      532     354.293
       55      534     354.293
       55      536     354.293
       55      548     354.293
       55      550     354.293
       55      552     354.293
       55      556     354.293
       55      560     354.293
       55      562     354.293
       55      564     354.293
       55      566     354.293
       55      568     354.293
       55      570     354.293
       55      574     354.293
       55      578     354.293
       55      580     354.293
       55      582     354.293
       55      584     354.293
       55      586     354.293
       55      590     354.293
       55      592     354.293
       55      594     354.293
       55      596     354.293
       55      598     354.293
       55      600     354.293
       55      602     354.293
       55      606     354.293
       55      608     354.293
       55      612     354.293
       55      614     354.293
       55      616     354.293
       55      618     354.293
       55      620     354.293
       55      624     354.293
       55      626     354.293
       55      628     354.293
       55      630     354.293
       55      632     354.293
       55      634     354.293
       55      638     354.293
       55      640     354.293
       55      642     354.293
       55      644     354.293
       55      646     354.293
       55      648     354.293
       55      650     354.293
       55      656     354.293
       55      660     354.293
       55      662     354.293
       55      664     354.293
       55      666     354.293
       55      668     354.293
       55      678     354.293
       55      680     354.293
       55      682     354.293
       55      684     354.293
       55      686     354.293
       55      692     354.293
       55      694     354.293
       55      696     354.293
       55      698     354.293
       55      708     354.293
       55      710     354.293
       55      712     354.293
       55      714     354.293
       55      720     354.293
       55      724     354.293
       55      726     354.293
       55      728     354.293
       55      730     354.293
       55      732     354.293
       55      740     354.293
       55      742     354.293
       55      744     354.293
       55      746     354.293
       55      748     354.293
       55      750     354.293
       55      752     354.293
       55      754     354.293
       55      756     354.293
       55      758     354.293
       55      760     354.293
       55      772     354.293
       55      774     354.293
       55      776     354.293
       55      778     354.293
       55      782     354.293
       55      786     354.293
       55      788     354.293
       55      790     354.293
       55      792     354.293
       55      802     354.293
       55      804     354.293
       55      806     354.293
       55      808     354.293
       55      810     354.293
       55      812     354.293
       55      814     354.293
       55      816     354.293
       55      818     354.293
       55      820     354.293
       55      822     354.293
       55      824     354.293
       55      834     354.293
       55      836     354.293
       55      838     354.293
       55      840     354.293
       55      842     354.293
       55      844     354.293
       55      846     354.293
       55      850     354.293
       55      852     354.293
       55      854     354.293
       55      856     354.293
       55      864     354.293
       55      866     354.293
       55      868     354.293
       55      870     354.293
       55      872     354.293
       55      874     354.293
       55      880     354.293
       55      882     354.293
       55      884     354.293
       55      886     354.293
       55      894     354.293
       55      896     354.293
       55      898     354.293
       55      900     354.293
       55      902     354.293
       55      910     354.293
       55      914     354.293
       55      916     354.293
       55      918     354.293
       55      920     354.293
       55      922     354.293
       55      924     354.293
       55      926     354.293
       55      928     354.293
       55      930     354.293
       55      932     354.293
       55      934     354.293
       55      946     354.293
       55      948     354.293
       55      958     354.293
       55      962     354.293
       55      968     354.293
       55      996     354.293
       57      294     358.231
       57      296     358.231
       57      298     358.231
       57      300     358.231
       57      302     358.231
       57      304     358.231
       57      306     358.231
       57      310     358.231
       57      312     358.231
       57      314     358.231
       57      316     358.231
       57      318     358.231
       57      320     358.231
       57      322     358.231
       57      324     358.231
       57      326     358.231
       57      328     358.231
       57      330     358.231
       57      332     358.231
       57      334     358.231
       57      336     358.231
       57      338     358.231
       57      340     358.231
       57      342     358.231
       57      344     358.231
       57      346     358.231
       57      348     358.231
       57      352     358.231
       57      354     358.231
       57      356     358.231
       57      358     358.231
       57      360     358.231
       57      362     358.231
       57      364     358.231
       57      366     358.231
       57      370     358.231
       57      372     358.231
       57      374     358.231
       57      376     358.231
       57      378     358.231
       57      380     358.231
       57      382     358.231
       57      384     358.231
       57      390     358.231
       57      394     358.231
       57      396     358.231
       57      398     358.231
       57      400     358.231
       57      402     358.231
       57      410     358.231
       57      412     358.231
       57      414     358.231
       57      416     358.231
       57      418     358.231
       57      424     358.231
       57      426     358.231
       57      432     358.231
       57      434     358.231
       57      436     358.231
       57      440     358.231
       57      442     358.231
       57      444     358.231
       57      448     358.231
       57      450     358.231
       57      452     358.231
       57      454     358.231
       57      456     358.231
       57      466     358.231
       57      468     358.231
       57      470     358.231
       57      472     358.231
       57      476     358.231
       57      478     358.231
       57      484     358.231
       57      486     358.231
       57      488     358.231
       57      494     358.231
       57      496     358.231
       57      502     358.231
       57      504     358.231
       57      506     358.231
       57      508     358.231
       57      512     358.231
       57      516     358.231
       57      518     358.231
       57      520     358.231
       57      522     358.231
       57      526     358.231
       57      528     358.231
       57      530     358.231
       57      532     358.231
       57      536     358.231
       57      538     358.231
       57      540     358.231
       57      542     358.231
       57      552     358.231
       57      554     358.231
       57      556     358.231
       57      566     358.231
       57      568     358.231
       57      570     358.231
       57      572     358.231
       57      574     358.231
       57      582     358.231
       57      584     358.231
       57      586     358.231
       57      588     358.231
       57      590     358.231
       57      596     358.231
       57      598     358.231
       57      600     358.231
       57      602     358.231
       57      604     358.231
       57      606     358.231
       57      608     358.231
       57      612     358.231
       57      614     358.231
       57      616     358.231
       57      618     358.231
       57      620     358.231
       57      622     358.231
       57      628     358.231
       57      630     358.231
       57      632     358.231
       57      634     358.231
       57      636     358.231
       57      638     358.231
       57      646     358.231
       57      650     358.231
       57      652     358.231
       57      654     358.231
       57      656     358.231
       57      658     358.231
       57      660     358.231
       57      666     358.231
       57      668     358.231
       57      670     358.231
       57      672     358.231
       57      674     358.231
       57      676     358.231
       57      682     358.231
       57      684     358.231
       57      686     358.231
       57      688     358.231
       57      690     358.231
       57      692     358.231
       57      694     358.231
       57      696     358.231
       57      698     358.231
       57      700     358.231
       57      702     358.231
       57      704     358.231
       57      708     358.231
       57      710     358.231
       57      714     358.231
       57      716     358.231
       57      718     358.231
       57      720     358.231
       57      724     358.231
       57      726     358.231
       57      732     358.231
       57      734     358.231
       57      736     358.231
       57      738     358.231
       57      740     358.231
       57      744     358.231
       57      746     358.231
       57      748     358.231
       57      750     358.231
       57      752     358.231
       57      760     358.231
       57      764     358.231
       57      766     358.231
       57      768     358.231
       57      770     358.231
       57      772     358.231
       57      776     358.231
       57      780     358.231
       57      782     358.231
       57      784     358.231
       57      786     358.231
       57      788     358.231
       57      790     358.231
       57      796     358.231
       57      798     358.231
       57      800     358.231
       57      802     358.231
       57      812     358.231
       57      814     358.231
       57      816     358.231
       57      818     358.231
       57      822     358.231
       57      824     358.231
       57      826     358.231
       57      828     358.231
       57      830     358.231
       57      832     358.231
       57      834     358.231
       57      846     358.231
       57      848     358.231
       57      850     358.231
       57      852     358.231
       57      858     358.231
       57      860     358.231
       57      862     358.231
       57      864     358.231
       57      866     358.231
       57      878     358.231
       57      880     358.231
       57      882     358.231
       57      892     358.231
       57      894     358.231
       57      896     358.231
       57      898     358.231
       57      900     358.231
       57      902     358.231
       57      908     358.231
       57      910     358.231
       57      912     358.231
       57      914     358.231
       57      924     358.231
       57      926     358.231
       57      928     358.231
       57      930     358.231
       57      932     358.231
       57      940     358.231
       57      942     358.231
       57      944     358.231
       57      946     358.231
       57      948     358.231
       57      954     358.231
       57      958     358.231
       57      960     358.231
       57      962     358.231
       57      964     358.231
       57      976     358.231
       57      978     358.231
       57      980     358.231
       57      982     358.231
       57      984     358.231
       57      986     358.231
       59      332     362.168
       59      334     362.168
       59      336     362.168
       59      338     362.168
       59      340     362.168
       59      342     362.168
       59      344     362.168
       59      346     362.168
       59      348     362.168
       59      350     362.168
       59      352     362.168
       59      354     362.168
       59      356     362.168
       59      358     362.168
       59      362     362.168
       59      366     362.168
       59      370     362.168
       59      374     362.168
       59      376     362.168
       59      378     362.168
       59      380     362.168
       59      382     362.168
       59      384     362.168
       59      386     362.168
       59      388     362.168
       59      390     362.168
       59      392     362.168
       59      394     362.168
       59      396     362.168
       59      398     362.168
       59      404     362.168
       59      406     362.168
       59      408     362.168
       59      410     362.168
       59      412     362.168
       59      414     362.168
       59      416     362.168
       59      422     362.168
       59      424     362.168
       59      428     362.168
       59      430     362.168
       59      432     362.168
       59      434     362.168
       59      436     362.168
       59      440     362.168
       59      442     362.168
       59      444     362.168
       59      446     362.168
       59      448     362.168
       59      450     362.168
       59      452     362.168
       59      454     362.168
       59      458     362.168
       59      460     362.168
       59      462     362.168
       59      464     362.168
       59      466     362.168
       59      468     362.168
       59      470     362.168
       59      472     362.168
       59      474     362.168
       59      478     362.168
       59      480     362.168
       59      482     362.168
       59      484     362.168
       59      486     362.168
       59      488     362.168
       59      490     362.168
       59      492     362.168
       59      500     362.168
       59      502     362.168
       59      504     362.168
       59      506     362.168
       59      508     362.168
       59      510     362.168
       59      512     362.168
       59      518     362.168
       59      520     362.168
       59      522     362.168
       59      524     362.168
       59      526     362.168
       59      528     362.168
       59      532     362.168
       59      534     362.168
       59      536     362.168
       59      538     362.168
       59      540     362.168
       59      546     362.168
       59      548     362.168
       59      550     362.168
       59      552     362.168
       59      554     362.168
       59      556     362.168
       59      558     362.168
       59      562     362.168
       59      566     362.168
       59      570     362.168
       59      572     362.168
       59      574     362.168
       59      576     362.168
       59      580     362.168
       59      582     362.168
       59      586     362.168
       59      588     362.168
       59      590     362.168
       59      592     362.168
       59      594     362.168
       59      598     362.168
       59      604     362.168
       59      606     362.168
       59      608     362.168
       59      612     362.168
       59      618     362.168
       59      620     362.168
       59      622     362.168
       59      624     362.168
       59      628     362.168
       59      630     362.168
       59      636     362.168
       59      638     362.168
       59      640     362.168
       59      642     362.168
       59      644     362.168
       59      646     362.168
       59      654     362.168
       59      656     362.168
       59      658     362.168
       59      660     362.168
       59      662     362.168
       59      664     362.168
       59      666     362.168
       59      670     362.168
       59      672     362.168
       59      674     362.168
       59      678     362.168
       59      682     362.168
       59      686     362.168
       59      688     362.168
       59      690     362.168
       59      692     362.168
       59      700     362.168
       59      702     362.168
       59      704     362.168
       59      706     362.168
       59      708     362.168
       59      720     362.168
       59      722     362.168
       59      724     362.168
       59      726     362.168
       59      730     362.168
       59      732     362.168
       59      734     362.168
       59      736     362.168
       59      738     362.168
       59      740     362.168
       59      742     362.168
       59      752     362.168
       59      754     362.168
       59      756     362.168
       59      758     362.168
       59      770     362.168
       59      772     362.168
       59      774     362.168
       59      776     362.168
       59      778     362.168
       59      782     362.168
       59      784     362.168
       59      786     362.168
       59      788     362.168
       59      790     362.168
       59      792     362.168
       59      802     362.168
       59      804     362.168
       59      806     362.168
       59      808     362.168
       59      814     362.168
       59      816     362.168
       59      820     362.168
       59      822     362.168
       59      824     362.168
       59      826     362.168
       59      836     362.168
       59      838     362.168
       59      840     362.168
       59      842     362.168
       59      844     362.168
       59      848     362.168
       59      852     362.168
       59      854     362.168
       59      856     362.168
       59      858     362.168
       59      866     362.168
       59      870     362.168
       59      872     362.168
       59      874     362.168
       59      876     362.168
       59      878     362.168
       59      882     362.168
       59      886     362.168
       59      888     362.168
       59      890     362.168
       59      892     362.168
       59      902     362.168
       59      904     362.168
       59      906     362.168
       59      908     362.168
       59      922     362.168
       59      924     362.168
       59      926     362.168
       59      936     362.168
       59      938     362.168
       59      940     362.168
       59      942     362.168
       59      954     362.168
       59      956     362.168
       59      958     362.168
       59      962     362.168
       59      964     362.168
       59      968     362.168
       59      970     362.168
       59      972     362.168
       59      974     362.168
       59      986     362.168
       59      988     362.168
       59      990     362.168
       59      992     362.168
       61      368     365.941
       61      370     365.941
       61      372     365.941
       61      374     365.941
       61      376     365.941
       61      378     365.941
       61      380     365.941
       61      382     365.941
       61      386     365.941
       61      388     365.941
       61      390     365.941
       61      392     365.941
       61      394     365.941
       61      396     365.941
       61      398     365.941
       61      400     365.941
       61      402     365.941
       61      404     365.941
       61      406     365.941
       61      408     365.941
       61      410     365.941
       61      412     365.941
       61      414     365.941
       61      418     365.941
       61      420     365.941
       61      426     365.941
       61      428     365.941
       61      430     365.941
       61      436     365.941
       61      438     365.941
       61      442     365.941
       61      444     365.941
       61      446     365.941
       61      448     365.941
       61      450     365.941
       61      456     365.941
       61      458     365.941
       61      460     365.941
       61      462     365.941
       61      464     365.941
       61      466     365.941
       61      468     365.941
       61      470     365.941
       61      474     365.941
       61      476     365.941
       61      478     365.941
       61      480     365.941
       61      482     365.941
       61      484     365.941
       61      486     365.941
       61      488     365.941
       61      492     365.941
       61      496     365.941
       61      498     365.941
       61      500     365.941
       61      502     365.941
       61      506     365.941
       61      508     365.941
       61      510     365.941
       61      514     365.941
       61      516     365.941
       61      518     365.941
       61      520     365.941
       61      522     365.941
       61      528     365.941
       61      530     365.941
       61      534     365.941
       61      536     365.941
       61      538     365.941
       61      540     365.941
       61      544     365.941
       61      550     365.941
       61      552     365.941
       61      554     365.941
       61      556     365.941
       61      558     365.941
       61      564     365.941
       61      568     365.941
       61      570     365.941
       61      572     365.941
       61      574     365.941
       61      580     365.941
       61      582     365.941
       61      584     365.941
       61      586     365.941
       61      588     365.941
       61      590     365.941
       61      594     365.941
       61      596     365.941
       61      602     365.941
       61      604     365.941
       61      606     365.941
       61      608     365.941
       61      610     365.941
       61      614     365.941
       61      616     365.941
       61      618     365.941
       61      620     365.941
       61      622     365.941
       61      624     365.941
       61      626     365.941
       61      630     365.941
       61      632     365.941
       61      634     365.941
       61      636     365.941
       61      638     365.941
       61      640     365.941
       61      642     365.941
       61      648     365.941
       61      650     365.941
       61      652     365.941
       61      654     365.941
       61      656     365.941
       61      658     365.941
       61      666     365.941
       61      668     365.941
       61      670     365.941
       61      672     365.941
       61      674     365.941
       61      676     365.941
       61      688     365.941
       61      690     365.941
       61      692     365.941
       61      694     365.941
       61      700     365.941
       61      704     365.941
       61      706     365.941
       61      708     365.941
       61      710     365.941
       61      714     365.941
       61      716     365.941
       61      722     365.941
       61      724     365.941
       61      726     365.941
       61      734     365.941
       61      740     365.941
       61      742     365.941
       61      744     365.941
       61      746     365.941
       61      756     365.941
       61      758     365.941
       61      760     365.941
       61      762     365.941
       61      764     365.941
       61      766     365.941
       61      770     365.941
       61      774     365.941
       61      776     365.941
       61      778     365.941
       61      790     365.941
       61      792     365.941
       61      794     365.941
       61      796     365.941
       61      798     365.941
       61      800     365.941
       61      808     365.941
       61      810     365.941
       61      812     365.941
       61      822     365.941
       61      824     365.941
       61      826     365.941
       61      828     365.941
       61      830     365.941
       61      834     365.941
       61      840     365.941
       61      842     365.941
       61      844     365.941
       61      846     365.941
       61      848     365.941
       61      854     365.941
       61      858     365.941
       61      860     365.941
       61      862     365.941
       61      864     365.941
       61      874     365.941
       61      876     365.941
       61      878     365.941
       61      880     365.941
       61      882     365.941
       61      892     365.941
       61      894     365.941
       61      896     365.941
       61      898     365.941
       61      908     365.941
       61      910     365.941
       61      912     365.941
       61      914     365.941
       61      926     365.941
       61      928     365.941
       61      930     365.941
       61      932     365.941
       61      938     365.941
       61      940     365.941
       61      944     365.941
       61      946     365.941
       61      948     365.941
       61      960     365.941
       61      962     365.941
       61      964     365.941
       61      966     365.941
       61      974     365.941
       61      978     365.941
       61      980     365.941
       61      982     365.941
       61      984     365.941
       61      988     365.941
       61      994     365.941
       61      996     365.941
       61      998     365.941
       63      400     369.714
       63      402     369.714
       63      404     369.714
       63      406     369.714
       63      408     369.714
       63      410     369.714
       63      416     369.714
       63      418     369.714
       63      420     369.714
       63      422     369.714
       63      424     369.714
       63      430     369.714
       63      432     369.714
       63      438     369.714
       63      440     369.714
       63      442     369.714
       63      446     369.714
       63      448     369.714
       63      450     369.714
       63      452     369.714
       63      454     369.714
       63      456     369.714
       63      458     369.714
       63      460     369.714
       63      462     369.714
       63      468     369.714
       63      470     369.714
       63      472     369.714
       63      474     369.714
       63      476     369.714
       63      478     369.714
       63      480     369.714
       63      482     369.714
       63      484     369.714
       63      486     369.714
       63      492     369.714
       63      494     369.714
       63      496     369.714
       63      498     369.714
       63      500     369.714
       63      506     369.714
       63      508     369.714
       63      510     369.714
       63      512     369.714
       63      514     369.714
       63      516     369.714
       63      528     369.714
       63      530     369.714
       63      532     369.714
       63      534     369.714
       63      544     369.714
       63      546     369.714
       63      548     369.714
       63      550     369.714
       63      552     369.714
       63      556     369.714
       63      558     369.714
       63      560     369.714
       63      564     369.714
       63      566     369.714
       63      568     369.714
       63      574     369.714
       63      576     369.714
       63      582     369.714
       63      584     369.714
       63      586     369.714
       63      588     369.714
       63      592     369.714
       63      600     369.714
       63      602     369.714
       63      604     369.714
       63      606     369.714
       63      618     369.714
       63      620     369.714
       63      622     369.714
       63      624     369.714
       63      626     369.714
       63      628     369.714
       63      634     369.714
       63      636     369.714
       63      638     369.714
       63      640     369.714
       63      644     369.714
       63      652     369.714
       63      654     369.714
       63      656     369.714
       63      658     369.714
       63      664     369.714
       63      670     369.714
       63      672     369.714
       63      674     369.714
       63      678     369.714
       63      680     369.714
       63      682     369.714
       63      684     369.714
       63      686     369.714
       63      688     369.714
       63      690     369.714
       63      692     369.714
       63      694     369.714
       63      696     369.714
       63      702     369.714
       63      704     369.714
       63      706     369.714
       63      708     369.714
       63      710     369.714
       63      718     369.714
       63      720     369.714
       63      722     369.714
       63      724     369.714
       63      726     369.714
       63      728     369.714
       63      730     369.714
       63      732     369.714
       63      734     369.714
       63      740     369.714
       63      742     369.714
       63      744     369.714
       63      746     369.714
       63      750     369.714
       63      754     369.714
       63      756     369.714
       63      758     369.714
       63      760     369.714
       63      762     369.714
       63      770     369.714
       63      772     369.714
       63      774     369.714
       63      776     369.714
       63      778     369.714
       63      780     369.714
       63      784     369.714
       63      790     369.714
       63      792     369.714
       63      794     369.714
       63      796     369.714
       63      798     369.714
       63      802     369.714
       63      806     369.714
       63      808     369.714
       63      810     369.714
       63      812     369.714
       63      814     369.714
       63      816     369.714
       63      826     369.714
       63      828     369.714
       63      830     369.714
       63      832     369.714
       63      838     369.714
       63      842     369.714
       63      844     369.714
       63      846     369.714
       63      848     369.714
       63      850     369.714
       63      860     369.714
       63      862     369.714
       63      864     369.714
       63      866     369.714
       63      868     369.714
       63      876     369.714
       63      878     369.714
       63      880     369.714
       63      882     369.714
       63      884     369.714
       63      896     369.714
       63      898     369.714
       63      900     369.714
       63      902     369.714
       63      914     369.714
       63      916     369.714
       63      918     369.714
       63      920     369.714
       63      932     369.714
       63      934     369.714
       63      936     369.714
       63      946     369.714
       63      948     369.714
       63      950     369.714
       63      952     369.714
       63      954     369.714
       63      956     369.714
       63      962     369.714
       63      966     369.714
       63      968     369.714
       63      970     369.714
       63      972     369.714
       63      984     369.714
       63      986     369.714
       63      988     369.714
       63      990     369.714
       63      992     369.714
       63      996     369.714
       65      428     373.486
       65      430     373.486
       65      432     373.486
       65      434     373.486
       65      436     373.486
       65      440     373.486
       65      444     373.486
       65      446     373.486
       65      448     373.486
       65      450     373.486
       65      452     373.486
       65      454     373.486
       65      456     373.486
       65      458     373.486
       65      464     373.486
       65      466     373.486
       65      468     373.486
       65      470     373.486
       65      472     373.486
       65      474     373.486
       65      478     373.486
       65      482     373.486
       65      484     373.486
       65      486     373.486
       65      488     373.486
       65      490     373.486
       65      492     373.486
       65      494     373.486
       65      498     373.486
       65      504     373.486
       65      506     373.486
       65      508     373.486
       65      512     373.486
       65      514     373.486
       65      516     373.486
       65      518     373.486
       65      522     373.486
       65      524     373.486
       65      526     373.486
       65      528     373.486
       65      534     373.486
       65      540     373.486
       65      542     373.486
       65      544     373.486
       65      546     373.486
       65      552     373.486
       65      554     373.486
       65      558     373.486
       65      560     373.486
       65      562     373.486
       65      564     373.486
       65      568     373.486
       65      572     373.486
       65      576     373.486
       65      578     373.486
       65      580     373.486
       65      582     373.486
       65      586     373.486
       65      594     373.486
       65      596     373.486
       65      598     373.486
       65      600     373.486
       65      612     373.486
       65      614     373.486
       65      616     373.486
       65      628     373.486
       65      630     373.486
       65      632     373.486
       65      634     373.486
       65      648     373.486
       65      650     373.486
       65      652     373.486
       65      654     373.486
       65      664     373.486
       65      666     373.486
       65      668     373.486
       65      670     373.486
       65      674     373.486
       65      676     373.486
       65      684     373.486
       65      686     373.486
       65      688     373.486
       65      700     373.486
       65      702     373.486
       65      704     373.486
       65      706     373.486
       65      710     373.486
       65      714     373.486
       65      718     373.486
       65      720     373.486
       65      722     373.486
       65      724     373.486
       65      734     373.486
       65      738     373.486
       65      740     373.486
       65      742     373.486
       65      754     373.486
       65      756     373.486
       65      758     373.486
       65      760     373.486
       65      766     373.486
       65      768     373.486
       65      770     373.486
       65      772     373.486
       65      774     373.486
       65      776     373.486
       65      778     373.486
       65      788     373.486
       65      790     373.486
       65      792     373.486
       65      794     373.486
       65      796     373.486
       65      808     373.486
       65      810     373.486
       65      812     373.486
       65      814     373.486
       65      818     373.486
       65      820     373.486
       65      822     373.486
       65      826     373.486
       65      828     373.486
       65      830     373.486
       65      844     373.486
       65      846     373.486
       65      848     373.486
       65      850     373.486
       65      854     373.486
       65      858     373.486
       65      860     373.486
       65      862     373.486
       65      864     373.486
       65      866     373.486
       65      868     373.486
       65      880     373.486
       65      882     373.486
       65      884     373.486
       65      886     373.486
       65      894     373.486
       65      896     373.486
       65      898     373.486
       65      900     373.486
       65      902     373.486
       65      914     373.486
       65      916     373.486
       65      918     373.486
       65      920     373.486
       65      926     373.486
       65      928     373.486
       65      934     373.486
       65      936     373.486
       65      938     373.486
       65      950     373.486
       65      952     373.486
       65      954     373.486
       65      956     373.486
       65      970     373.486
       65      972     373.486
       65      974     373.486
       65      976     373.486
       65      986     373.486
       65      988     373.486
       65      990     373.486
       65      992     373.486
       67      456     377.136
       67      458     377.136
       67      460     377.136
       67      462     377.136
       67      468     377.136
       67      470     377.136
       67      472     377.136
       67      476     377.136
       67      478     377.136
       67      480     377.136
       67      486     377.136
       67      488     377.136
       67      490     377.136
       67      494     377.136
       67      496     377.136
       67      498     377.136
       67      500     377.136
       67      504     377.136
       67      506     377.136
       67      508     377.136
       67      514     377.136
       67      516     377.136
       67      518     377.136
       67      520     377.136
       67      522     377.136
       67      524     377.136
       67      526     377.136
       67      530     377.136
       67      532     377.136
       67      534     377.136
       67      536     377.136
       67      540     377.136
       67      546     377.136
       67      550     377.136
       67      552     377.136
       67      554     377.136
       67      556     377.136
       67      558     377.136
       67      560     377.136
       67      568     377.136
       67      570     377.136
       67      572     377.136
       67      574     377.136
       67      586     377.136
       67      588     377.136
       67      590     377.136
       67      592     377.136
       67      602     377.136
       67      606     377.136
       67      608     377.136
       67      610     377.136
       67      616     377.136
       67      618     377.136
       67      622     377.136
       67      624     377.136
       67      626     377.136
       67      628     377.136
       67      632     377.136
       67      636     377.136
       67      640     377.136
       67      642     377.136
       67      644     377.136
       67      646     377.136
       67      648     377.136
       67      654     377.136
       67      660     377.136
       67      662     377.136
       67      664     377.136
       67      672     377.136
       67      674     377.136
       67      676     377.136
       67      678     377.136
       67      680     377.136
       67      682     377.136
       67      690     377.136
       67      692     377.136
       67      696     377.136
       67      698     377.136
       67      700     377.136
       67      712     377.136
       67      714     377.136
       67      716     377.136
       67      718     377.136
       67      722     377.136
       67      726     377.136
       67      732     377.136
       67      734     377.136
       67      736     377.136
       67      738     377.136
       67      742     377.136
       67      744     377.136
       67      750     377.136
       67      752     377.136
       67      754     377.136
       67      756     377.136
       67      766     377.136
       67      768     377.136
       67      770     377.136
       67      772     377.136
       67      774     377.136
       67      776     377.136
       67      778     377.136
       67      786     377.136
       67      788     377.136
       67      790     377.136
       67      792     377.136
       67      794     377.136
       67      798     377.136
       67      800     377.136
       67      804     377.136
       67      806     377.136
       67      808     377.136
       67      810     377.136
       67      822     377.136
       67      824     377.136
       67      826     377.136
       67      828     377.136
       67      832     377.136
       67      836     377.136
       67      838     377.136
       67      840     377.136
       67      842     377.136
       67      844     377.136
       67      846     377.136
       67      858     377.136
       67      860     377.136
       67      862     377.136
       67      864     377.136
       67      866     377.136
       67      878     377.136
       67      880     377.136
       67      882     377.136
       67      896     377.136
       67      898     377.136
       67      900     377.136
       67      902     377.136
       67      914     377.136
       67      916     377.136
       67      918     377.136
       67      920     377.136
       67      932     377.136
       67      934     377.136
       67      936     377.136
       67      938     377.136
       67      950     377.136
       67      952     377.136
       67      954     377.136
       67      956     377.136
       67      968     377.136
       67      970     377.136
       67      972     377.136
       67      974     377.136
       67      986     377.136
       67      988     377.136
       67      990     377.136
       67      992     377.136
       67      994     377.136
       67      998     377.136
       69      484     380.767
       69      486     380.767
       69      488     380.767
       69      494     380.767
       69      500     380.767
       69      502     380.767
       69      504     380.767
       69      506     380.767
       69      508     380.767
       69      512     380.767
       69      522     380.767
       69      524     380.767
       69      526     380.767
       69      528     380.767
       69      530     380.767
       69      536     380.767
       69      538     380.767
       69      540     380.767
       69      542     380.767
       69      544     380.767
       69      546     380.767
       69      548     380.767
       69      556     380.767
       69      558     380.767
       69      560     380.767
       69      562     380.767
       69      564     380.767
       69      570     380.767
       69      574     380.767
       69      576     380.767
       69      578     380.767
       69      580     380.767
       69      582     380.767
       69      594     380.767
       69      596     380.767
       69      598     380.767
       69      600     380.767
       69      604     380.767
       69      606     380.767
       69      608     380.767
       69      614     380.767
       69      616     380.767
       69      618     380.767
       69      620     380.767
       69      622     380.767
       69      624     380.767
       69      626     380.767
       69      630     380.767
       69      632     380.767
       69      634     380.767
       69      636     380.767
       69      638     380.767
       69      640     380.767
       69      642     380.767
       69      652     380.767
       69      654     380.767
       69      656     380.767
       69      662     380.767
       69      670     380.767
       69      672     380.767
       69      674     380.767
       69      678     380.767
       69      680     380.767
       69      682     380.767
       69      688     380.767
       69      690     380.767
       69      692     380.767
       69      702     380.767
       69      704     380.767
       69      706     380.767
       69      708     380.767
       69      710     380.767
       69      712     380.767
       69      716     380.767
       69      726     380.767
       69      728     380.767
       69      730     380.767
       69      744     380.767
       69      746     380.767
       69      748     380.767
       69      756     380.767
       69      758     380.767
       69      760     380.767
       69      762     380.767
       69      764     380.767
       69      766     380.767
       69      768     380.767
       69      780     380.767
       69      782     380.767
       69      784     380.767
       69      786     380.767
       69      794     380.767
       69      798     380.767
       69      800     380.767
       69      802     380.767
       69      804     380.767
       69      806     380.767
       69      810     380.767
       69      816     380.767
       69      818     380.767
       69      820     380.767
       69      822     380.767
       69      824     380.767
       69      828     380.767
       69      830     380.767
       69      836     380.767
       69      838     380.767
       69      840     380.767
       69      842     380.767
       69      846     380.767
       69      854     380.767
       69      856     380.767
       69      858     380.767
       69      860     380.767
       69      874     380.767
       69      876     380.767
       69      878     380.767
       69      880     380.767
       69      890     380.767
       69      892     380.767
       69      894     380.767
       69      896     380.767
       69      910     380.767
       69      912     380.767
       69      914     380.767
       69      916     380.767
       69      928     380.767
       69      930     380.767
       69      932     380.767
       69      934     380.767
       69      946     380.767
       69      948     380.767
       69      950     380.767
       69      952     380.767
       69      954     380.767
       69      960     380.767
       69      964     380.767
       69      966     380.767
       69      968     380.767
       69      970     380.767
       69      972     380.767
       69      974     380.767
       69      984     380.767
       69      986     380.767
       69      988     380.767
       69      990     380.767
       71      510     384.399
       71      512     384.399
       71      514     384.399
       71      520     384.399
       71      526     384.399
       71      528     384.399
       71      530     384.399
       71      532     384.399
       71      534     384.399
       71      538     384.399
       71      542     384.399
       71      544     384.399
       71      548     384.399
       71      550     384.399
       71      552     384.399
       71      562     384.399
       71      564     384.399
       71      566     384.399
       71      568     384.399
       71      570     384.399
       71      586     384.399
       71      588     384.399
       71      590     384.399
       71      594     384.399
       71      596     384.399
       71      598     384.399
       71      604     384.399
       71      606     384.399
       71      608     384.399
       71      614     384.399
       71      622     384.399
       71      624     384.399
       71      626     384.399
       71      628     384.399
       71      630     384.399
       71      636     384.399
       71      640     384.399
       71      642     384.399
       71      644     384.399
       71      646     384.399
       71      648     384.399
       71      650     384.399
       71      660     384.399
       71      662     384.399
       71      664     384.399
       71      666     384.399
       71      668     384.399
       71      670     384.399
       71      678     384.399
       71      680     384.399
       71      682     384.399
       71      684     384.399
       71      686     384.399
       71      692     384.399
       71      698     384.399
       71      700     384.399
       71      702     384.399
       71      712     384.399
       71      714     384.399
       71      716     384.399
       71      718     384.399
       71      720     384.399
       71      728     384.399
       71      734     384.399
       71      736     384.399
       71      738     384.399
       71      740     384.399
       71      744     384.399
       71      754     384.399
       71      756     384.399
       71      758     384.399
       71      760     384.399
       71      766     384.399
       71      768     384.399
       71      772     384.399
       71      774     384.399
       71      776     384.399
       71      778     384.399
       71      788     384.399
       71      790     384.399
       71      792     384.399
       71      794     384.399
       71      796     384.399
       71      798     384.399
       71      810     384.399
       71      812     384.399
       71      814     384.399
       71      816     384.399
       71      824     384.399
       71      828     384.399
       71      830     384.399
       71      832     384.399
       71      834     384.399
       71      848     384.399
       71      850     384.399
       71      852     384.399
       71      854     384.399
       71      856     384.399
       71      860     384.399
       71      862     384.399
       71      866     384.399
       71      868     384.399
       71      870     384.399
       71      872     384.399
       71      886     384.399
       71      888     384.399
       71      890     384.399
       71      892     384.399
       71      900     384.399
       71      906     384.399
       71      908     384.399
       71      910     384.399
       71      924     384.399
       71      926     384.399
       71      928     384.399
       71      930     384.399
       71      934     384.399
       71      938     384.399
       71      940     384.399
       71      944     384.399
       71      946     384.399
       71      948     384.399
       71      962     384.399
       71      964     384.399
       71      966     384.399
       71      980     384.399
       71      982     384.399
       71      984     384.399
       71      986     384.399
       71      988     384.399
       71      998     384.399
       73      534     387.960
       73      536     387.960
       73      538     387.960
       73      542     387.960
       73      544     387.960
       73      546     387.960
       73      548     387.960
       73      552     387.960
       73      554     387.960
       73      556     387.960
       73      558     387.960
       73      566     387.960
       73      572     387.960
       73      574     387.960
       73      576     387.960
       73      578     387.960
       73      588     387.960
       73      590     387.960
       73      592     387.960
       73      594     387.960
       73      596     387.960
       73      600     387.960
       73      602     387.960
       73      610     387.960
       73      612     387.960
       73      614     387.960
       73      616     387.960
       73      618     387.960
       73      622     387.960
       73      628     387.960
       73      630     387.960
       73      632     387.960
       73      634     387.960
       73      638     387.960
       73      648     387.960
       73      650     387.960
       73      652     387.960
       73      654     387.960
       73      656     387.960
       73      658     387.960
       73      666     387.960
       73      668     387.960
       73      670     387.960
       73      672     387.960
       73      676     387.960
       73      686     387.960
       73      688     387.960
       73      690     387.960
       73      702     387.960
       73      704     387.960
       73      706     387.960
       73      708     387.960
       73      710     387.960
       73      716     387.960
       73      720     387.960
       73      724     387.960
       73      726     387.960
       73      728     387.960
       73      742     387.960
       73      744     387.960
       73      746     387.960
       73      748     387.960
       73      754     387.960
       73      756     387.960
       73      762     387.960
       73      764     387.960
       73      766     387.960
       73      768     387.960
       73      772     387.960
       73      780     387.960
       73      782     387.960
       73      784     387.960
       73      786     387.960
       73      800     387.960
       73      802     387.960
       73      804     387.960
       73      806     387.960
       73      818     387.960
       73      820     387.960
       73      822     387.960
       73      824     387.960
       73      830     387.960
       73      836     387.960
       73      838     387.960
       73      840     387.960
       73      842     387.960
       73      844     387.960
       73      858     387.960
       73      860     387.960
       73      862     387.960
       73      864     387.960
       73      866     387.960
       73      868     387.960
       73      876     387.960
       73      878     387.960
       73      880     387.960
       73      882     387.960
       73      888     387.960
       73      890     387.960
       73      896     387.960
       73      898     387.960
       73      900     387.960
       73      902     387.960
       73      914     387.960
       73      916     387.960
       73      918     387.960
       73      920     387.960
       73      934     387.960
       73      936     387.960
       73      938     387.960
       73      940     387.960
       73      956     387.960
       73      958     387.960
       73      960     387.960
       73      972     387.960
       73      974     387.960
       73      976     387.960
       73      978     387.960
       73      992     387.960
       73      994     387.960
       73      996     387.960
       73      998     387.960
       75      556     391.471
       75      558     391.471
       75      560     391.471
       75      562     391.471
       75      576     391.471
       75      578     391.471
       75      580     391.471
       75      582     391.471
       75      586     391.471
       75      588     391.471
       75      594     391.471
       75      596     391.471
       75      598     391.471
       75      600     391.471
       75      602     391.471
       75      614     391.471
       75      616     391.471
       75      618     391.471
       75      620     391.471
       75      634     391.471
       75      636     391.471
       75      638     391.471
       75      640     391.471
       75      642     391.471
       75      654     391.471
       75      656     391.471
       75      658     391.471
       75      672     391.471
       75      674     391.471
       75      676     391.471
       75      678     391.471
       75      682     391.471
       75      684     391.471
       75      692     391.471
       75      694     391.471
       75      696     391.471
       75      710     391.471
       75      712     391.471
       75      714     391.471
       75      716     391.471
       75      726     391.471
       75      730     391.471
       75      732     391.471
       75      734     391.471
       75      736     391.471
       75      738     391.471
       75      750     391.471
       75      752     391.471
       75      754     391.471
       75      756     391.471
       75      758     391.471
       75      768     391.471
       75      770     391.471
       75      772     391.471
       75      774     391.471
       75      776     391.471
       75      778     391.471
       75      786     391.471
       75      790     391.471
       75      792     391.471
       75      794     391.471
       75      808     391.471
       75      810     391.471
       75      812     391.471
       75      814     391.471
       75      826     391.471
       75      828     391.471
       75      830     391.471
       75      832     391.471
       75      842     391.471
       75      846     391.471
       75      848     391.471
       75      850     391.471
       75      852     391.471
       75      854     391.471
       75      866     391.471
       75      868     391.471
       75      870     391.471
       75      872     391.471
       75      886     391.471
       75      888     391.471
       75      890     391.471
       75      892     391.471
       75      894     391.471
       75      906     391.471
       75      908     391.471
       75      910     391.471
       75      912     391.471
       75      918     391.471
       75      920     391.471
       75      924     391.471
       75      926     391.471
       75      928     391.471
       75      930     391.471
       75      932     391.471
       75      934     391.471
       75      944     391.471
       75      946     391.471
       75      948     391.471
       75      950     391.471
       75      964     391.471
       75      966     391.471
       75      968     391.471
       75      970     391.471
       75      986     391.471
       75      988     391.471
       75      990     391.471
       75      992     391.471
       77      580     394.982
       77      582     394.982
       77      584     394.982
       77      588     394.982
       77      590     394.982
       77      600     394.982
       77      602     394.982
       77      604     394.982
       77      618     394.982
       77      620     394.982
       77      622     394.982
       77      624     394.982
       77      630     394.982
       77      638     394.982
       77      640     394.982
       77      642     394.982
       77      644     394.982
       77      652     394.982
       77      658     394.982
       77      660     394.982
       77      662     394.982
       77      672     394.982
       77      676     394.982
       77      678     394.982
       77      680     394.982
       77      682     394.982
       77      684     394.982
       77      690     394.982
       77      696     394.982
       77      698     394.982
       77      700     394.982
       77      702     394.982
       77      704     394.982
       77      710     394.982
       77      716     394.982
       77      718     394.982
       77      720     394.982
       77      722     394.982
       77      728     394.982
       77      736     394.982
       77      738     394.982
       77      740     394.982
       77      756     394.982
       77      758     394.982
       77      760     394.982
       77      764     394.982
       77      766     394.982
       77      774     394.982
       77      776     394.982
       77      778     394.982
       77      780     394.982
       77      792     394.982
       77      794     394.982
       77      796     394.982
       77      798     394.982
       77      800     394.982
       77      814     394.982
       77      816     394.982
       77      818     394.982
       77      820     394.982
       77      834     394.982
       77      836     394.982
       77      838     394.982
       77      840     394.982
       77      854     394.982
       77      856     394.982
       77      858     394.982
       77      860     394.982
       77      872     394.982
       77      874     394.982
       77      876     394.982
       77      878     394.982
       77      888     394.982
       77      890     394.982
       77      892     394.982
       77      894     394.982
       77      896     394.982
       77      898     394.982
       77      900     394.982
       77      912     394.982
       77      914     394.982
       77      916     394.982
       77      918     394.982
       77      920     394.982
       77      932     394.982
       77      934     394.982
       77      936     394.982
       77      938     394.982
       77      942     394.982
       77      946     394.982
       77      948     394.982
       77      952     394.982
       77      954     394.982
       77      956     394.982
       77      958     394.982
       77      972     394.982
       77      974     394.982
       77      976     394.982
       77      978     394.982
       77      992     394.982
       77      994     394.982
       77      996     394.982
       77      998     394.982
       79      602     398.480
       79      604     398.480
       79      606     398.480
       79      608     398.480
       79      612     398.480
       79      614     398.480
       79      620     398.480
       79      622     398.480
       79      624     398.480
       79      626     398.480
       79      640     398.480
       79      642     398.480
       79      644     398.480
       79      646     398.480
       79      652     398.480
       79      654     398.480
       79      660     398.480
       79      662     398.480
       79      664     398.480
       79      666     398.480
       79      672     398.480
       79      680     398.480
       79      682     398.480
       79      684     398.480
       79      686     398.480
       79      698     398.480
       79      700     398.480
       79      702     398.480
       79      704     398.480
       79      706     398.480
       79      712     398.480
       79      720     398.480
       79      722     398.480
       79      724     398.480
       79      726     398.480
       79      740     398.480
       79      742     398.480
       79      744     398.480
       79      748     398.480
       79      758     398.480
       79      760     398.480
       79      762     398.480
       79      764     398.480
       79      766     398.480
       79      768     398.480
       79      770     398.480
       79      778     398.480
       79      780     398.480
       79      782     398.480
       79      784     398.480
       79      798     398.480
       79      800     398.480
       79      802     398.480
       79      804     398.480
       79      806     398.480
       79      818     398.480
       79      820     398.480
       79      822     398.480
       79      824     398.480
       79      834     398.480
       79      840     398.480
       79      842     398.480
       79      844     398.480
       79      858     398.480
       79      860     398.480
       79      862     398.480
       79      864     398.480
       79      878     398.480
       79      880     398.480
       79      882     398.480
       79      884     398.480
       79      900     398.480
       79      902     398.480
       79      904     398.480
       79      918     398.480
       79      920     398.480
       79      922     398.480
       79      924     398.480
       79      926     398.480
       79      940     398.480
       79      942     398.480
       79      944     398.480
       79      946     398.480
       79      960     398.480
       79      962     398.480
       79      964     398.480
       79      966     398.480
       79      972     398.480
       79      974     398.480
       79      980     398.480
       79      982     398.480
       79      984     398.480
       79      986     398.480
       81      622     401.886
       81      624     401.886
       81      626     401.886
       81      628     401.886
       81      634     401.886
       81      638     401.886
       81      642     401.886
       81      644     401.886
       81      646     401.886
       81      648     401.886
       81      652     401.886
       81      662     401.886
       81      664     401.886
       81      666     401.886
       81      668     401.886
       81      672     401.886
       81      676     401.886
       81      682     401.886
       81      684     401.886
       81      686     401.886
       81      688     401.886
       81      702     401.886
       81      704     401.886
       81      706     401.886
       81      708     401.886
       81      722     401.886
       81      724     401.886
       81      726     401.886
       81      742     401.886
       81      744     401.886
       81      746     401.886
       81      748     401.886
       81      762     401.886
       81      764     401.886
       81      766     401.886
       81      768     401.886
       81      778     401.886
       81      782     401.886
       81      784     401.886
       81      786     401.886
       81      788     401.886
       81      802     401.886
       81      804     401.886
       81      806     401.886
       81      808     401.886
       81      822     401.886
       81      824     401.886
       81      826     401.886
       81      828     401.886
       81      842     401.886
       81      844     401.886
       81      846     401.886
       81      848     401.886
       81      850     401.886
       81      852     401.886
       81      864     401.886
       81      866     401.886
       81      868     401.886
       81      884     401.886
       81      886     401.886
       81      888     401.886
       81      890     401.886
       81      904     401.886
       81      906     401.886
       81      908     401.886
       81      910     401.886
       81      924     401.886
       81      926     401.886
       81      928     401.886
       81      930     401.886
       81      944     401.886
       81      946     401.886
       81      948     401.886
       81      950     401.886
       81      964     401.886
       81      966     401.886
       81      968     401.886
       81      970     401.886
       81      972     401.886
       81      974     401.886
       81      986     401.886
       81      988     401.886
       81      990     401.886
       81      992     401.886
       81      998     401.886
       83      642     405.292
       83      644     405.292
       83      646     405.292
       83      648     405.292
       83      660     405.292
       83      662     405.292
       83      664     405.292
       83      666     405.292
       83      668     405.292
       83      682     405.292
       83      684     405.292
       83      686     405.292
       83      688     405.292
       83      696     405.292
       83      702     405.292
       83      704     405.292
       83      706     405.292
       83      708     405.292
       83      722     405.292
       83      724     405.292
       83      726     405.292
       83      728     405.292
       83      744     405.292
       83      746     405.292
       83      748     405.292
       83      764     405.292
       83      766     405.292
       83      768     405.292
       83      770     405.292
       83      778     405.292
       83      784     405.292
       83      786     405.292
       83      788     405.292
       83      790     405.292
       83      804     405.292
       83      806     405.292
       83      808     405.292
       83      810     405.292
       83      824     405.292
       83      826     405.292
       83      828     405.292
       83      830     405.292
       83      846     405.292
       83      848     405.292
       83      850     405.292
       83      852     405.292
       83      866     405.292
       83      868     405.292
       83      870     405.292
       83      872     405.292
       83      886     405.292
       83      888     405.292
       83      890     405.292
       83      892     405.292
       83      906     405.292
       83      908     405.292
       83      910     405.292
       83      912     405.292
       83      914     405.292
       83      930     405.292
       83      932     405.292
       83      934     405.292
       83      948     405.292
       83      950     405.292
       83      952     405.292
       83      954     405.292
       83      970     405.292
       83      972     405.292
       83      974     405.292
       83      976     405.292
       83      992     405.292
       83      994     405.292
       83      996     405.292
       85      662     408.699
       85      664     408.699
       85      666     408.699
       85      668     408.699
       85      672     408.699
       85      682     408.699
       85      684     408.699
       85      686     408.699
       85      688     408.699
       85      700     408.699
       85      702     408.699
       85      704     408.699
       85      706     408.699
       85      708     408.699
       85      722     408.699
       85      724     408.699
       85      726     408.699
       85      728     408.699
       85      738     408.699
       85      744     408.699
       85      746     408.699
       85      748     408.699
       85      750     408.699
       85      758     408.699
       85      764     408.699
       85      766     408.699
       85      768     408.699
       85      770     408.699
       85      784     408.699
       85      786     408.699
       85      788     408.699
       85      790     408.699
       85      804     408.699
       85      806     408.699
       85      808     408.699
       85      810     408.699
       85      826     408.699
       85      828     408.699
       85      830     408.699
       85      832     408.699
       85      846     408.699
       85      848     408.699
       85      850     408.699
       85      852     408.699
       85      864     408.699
       85      866     408.699
       85      868     408.699
       85      870     408.699
       85      872     408.699
       85      888     408.699
       85      890     408.699
       85      892     408.699
       85      894     408.699
       85      906     408.699
       85      910     408.699
       85      912     408.699
       85      914     408.699
       85      916     408.699
       85      932     408.699
       85      934     408.699
       85      936     408.699
       85      950     408.699
       85      952     408.699
       85      954     408.699
       85      956     408.699
       85      972     408.699
       85      974     408.699
       85      976     408.699
       85      978     408.699
       85      980     408.699
       85      994     408.699
       85      996     408.699
       85      998     408.699
       87      680     412.059
       87      682     412.059
       87      684     412.059
       87      686     412.059
       87      702     412.059
       87      704     412.059
       87      706     412.059
       87      722     412.059
       87      724     412.059
       87      726     412.059
       87      728     412.059
       87      736     412.059
       87      742     412.059
       87      744     412.059
       87      746     412.059
       87      748     412.059
       87      764     412.059
       87      766     412.059
       87      768     412.059
       87      784     412.059
       87      786     412.059
       87      788     412.059
       87      790     412.059
       87      804     412.059
       87      806     412.059
       87      808     412.059
       87      810     412.059
       87      826     412.059
       87      828     412.059
       87      830     412.059
       87      832     412.059
       87      848     412.059
       87      850     412.059
       87      852     412.059
       87      866     412.059
       87      868     412.059
       87      870     412.059
       87      872     412.059
       87      874     412.059
       87      890     412.059
       87      892     412.059
       87      894     412.059
       87      910     412.059
       87      912     412.059
       87      914     412.059
       87      916     412.059
       87      932     412.059
       87      934     412.059
       87      936     412.059
       87      950     412.059
       87      954     412.059
       87      956     412.059
       87      958     412.059
       87      974     412.059
       87      976     412.059
       87      978     412.059
       87      980     412.059
       87      994     412.059
       87      998     412.059
       89      698     415.375
       89      700     415.375
       89      702     415.375
       89      704     415.375
       89      720     415.375
       89      722     415.375
       89      724     415.375
       89      726     415.375
       89      740     415.375
       89      742     415.375
       89      744     415.375
       89      746     415.375
       89      762     415.375
       89      764     415.375
       89      766     415.375
       89      768     415.375
       89      782     415.375
       89      784     415.375
       89      786     415.375
       89      788     415.375
       89      802     415.375
       89      806     415.375
       89      808     415.375
       89      810     415.375
       89      824     415.375
       89      826     415.375
       89      828     415.375
       89      830     415.375
       89      832     415.375
       89      846     415.375
       89      848     415.375
       89      850     415.375
       89      852     415.375
       89      866     415.375
       89      868     415.375
       89      870     415.375
       89      872     415.375
       89      888     415.375
       89      890     415.375
       89      892     415.375
       89      894     415.375
       89      908     415.375
       89      910     415.375
       89      912     415.375
       89      914     415.375
       89      916     415.375
       89      930     415.375
       89      932     415.375
       89      934     415.375
       89      936     415.375
       89      954     415.375
       89      956     415.375
       89      958     415.375
       89      974     415.375
       89      976     415.375
       89      978     415.375
       89      980     415.375
       89      982     415.375
       89      996     415.375
       89      998     415.375
       91      716     418.691
       91      718     418.691
       91      720     418.691
       91      722     418.691
       91      738     418.691
       91      740     418.691
       91      742     418.691
       91      758     418.691
       91      760     418.691
       91      762     418.691
       91      764     418.691
       91      780     418.691
       91      782     418.691
       91      784     418.691
       91      800     418.691
       91      802     418.691
       91      804     418.691
       91      806     418.691
       91      822     418.691
       91      824     418.691
       91      826     418.691
       91      828     418.691
       91      844     418.691
       91      846     418.691
       91      848     418.691
       91      850     418.691
       91      864     418.691
       91      866     418.691
       91      868     418.691
       91      870     418.691
       91      886     418.691
       91      888     418.691
       91      890     418.691
       91      892     418.691
       91      908     418.691
       91      910     418.691
       91      912     418.691
       91      914     418.691
       91      916     418.691
       91      930     418.691
       91      932     418.691
       91      934     418.691
       91      936     418.691
       91      952     418.691
       91      954     418.691
       91      956     418.691
       91      958     418.691
       91      972     418.691
       91      974     418.691
       91      976     418.691
       91      978     418.691
       91      980     418.691
       91      982     418.691
       91      984     418.691
       91      986     418.691
       91      994     418.691
       91      996     418.691
       91      998     418.691
       93      732     422.007
       93      734     422.007
       93      736     422.007
       93      738     422.007
       93      754     422.007
       93      756     422.007
       93      758     422.007
       93      760     422.007
       93      776     422.007
       93      778     422.007
       93      780     422.007
       93      782     422.007
       93      784     422.007
       93      798     422.007
       93      800     422.007
       93      802     422.007
       93      818     422.007
       93      820     422.007
       93      822     422.007
       93      824     422.007
       93      840     422.007
       93      842     422.007
       93      844     422.007
       93      846     422.007
       93      862     422.007
       93      864     422.007
       93      866     422.007
       93      882     422.007
       93      884     422.007
       93      886     422.007
       93      888     422.007
       93      890     422.007
       93      906     422.007
       93      908     422.007
       93      910     422.007
       93      926     422.007
       93      928     422.007
       93      930     422.007
       93      932     422.007
       93      934     422.007
       93      948     422.007
       93      950     422.007
       93      952     422.007
       93      954     422.007
       93      970     422.007
       93      972     422.007
       93      974     422.007
       93      976     422.007
       93      978     422.007
       93      994     422.007
       93      996     422.007
       93      998     422.007
       95      750     425.265
       95      752     425.265
       95      754     425.265
       95      770     425.265
       95      772     425.265
       95      774     425.265
       95      776     425.265
       95      792     425.265
       95      794     425.265
       95      796     425.265
       95      798     425.265
       95      814     425.265
       95      816     425.265
       95      818     425.265
       95      820     425.265
       95      822     425.265
       95      836     425.265
       95      838     425.265
       95      840     425.265
       95      842     425.265
       95      858     425.265
       95      860     425.265
       95      862     425.265
       95      864     425.265
       95      878     425.265
       95      880     425.265
       95      882     425.265
       95      884     425.265
       95      900     425.265
       95      902     425.265
       95      904     425.265
       95      906     425.265
       95      924     425.265
       95      926     425.265
       95      928     425.265
       95      946     425.265
       95      948     425.265
       95      950     425.265
       95      952     425.265
       95      968     425.265
       95      970     425.265
       95      972     425.265
       95      974     425.265
       95      988     425.265
       95      990     425.265
       95      992     425.265
       95      994     425.265
       95      996     425.265
       97      766     428.502
       97      768     428.502
       97      770     428.502
       97      786     428.502
       97      788     428.502
       97      790     428.502
       97      792     428.502
       97      808     428.502
       97      810     428.502
       97      812     428.502
       97      814     428.502
       97      830     428.502
       97      832     428.502
       97      834     428.502
       97      836     428.502
       97      852     428.502
       97      854     428.502
       97      856     428.502
       97      858     428.502
       97      860     428.502
       97      874     428.502
       97      876     428.502
       97      878     428.502
       97      880     428.502
       97      896     428.502
       97      898     428.502
       97      900     428.502
       97      902     428.502
       97      918     428.502
       97      920     428.502
       97      922     428.502
       97      924     428.502
       97      940     428.502
       97      942     428.502
       97      944     428.502
       97      946     428.502
       97      948     428.502
       97      962     428.502
       97      964     428.502
       97      966     428.502
       97      968     428.502
       97      970     428.502
       97      972     428.502
       97      984     428.502
       97      986     428.502
       97      988     428.502
       97      990     428.502
       97      992     428.502
       99      780     431.740
       99      782     431.740
       99      784     431.740
       99      786     431.740
       99      802     431.740
       99      804     431.740
       99      806     431.740
       99      808     431.740
       99      824     431.740
       99      826     431.740
       99      828     431.740
       99      830     431.740
       99      846     431.740
       99      848     431.740
       99      850     431.740
       99      852     431.740
       99      866     431.740
       99      868     431.740
       99      870     431.740
       99      872     431.740
       99      874     431.740
       99      890     431.740
       99      892     431.740
       99      894     431.740
       99      896     431.740
       99      912     431.740
       99      914     431.740
       99      916     431.740
       99      918     431.740
       99      920     431.740
       99      934     431.740
       99      936     431.740
       99      938     431.740
       99      940     431.740
       99      956     431.740
       99      958     431.740
       99      960     431.740
       99      962     431.740
       99      978     431.740
       99      980     431.740
       99      982     431.740
       99      984     431.740
      101      794     434.977
      101      796     434.977
      101      798     434.977
      101      800     434.977
      101      816     434.977
      101      818     434.977
      101      820     434.977
      101      822     434.977
      101      838     434.977
      101      840     434.977
      101      842     434.977
      101      844     434.977
      101      860     434.977
      101      862     434.977
      101      864     434.977
      101      866     434.977
      101      882     434.977
      101      884     434.977
      101      886     434.977
      101      888     434.977
      101      904     434.977
      101      906     434.977
      101      908     434.977
      101      910     434.977
      101      912     434.977
      101      928     434.977
      101      930     434.977
      101      932     434.977
      101      934     434.977
      101      950     434.977
      101      952     434.977
      101      954     434.977
      101      956     434.977
      101      972     434.977
      101      974     434.977
      101      976     434.977
      101      978     434.977
      101      980     434.977
      101      996     434.977
      101      998     434.977
      103      808     438.158
      103      810     438.158
      103      812     438.158
      103      814     438.158
      103      828     438.158
      103      830     438.158
      103      832     438.158
      103      834     438.158
      103      836     438.158
      103      854     438.158
      103      856     438.158
      103      858     438.158
      103      874     438.158
      103      876     438.158
      103      878     438.158
      103      880     438.158
      103      898     438.158
      103      900     438.158
      103      902     438.158
      103      920     438.158
      103      922     438.158
      103      924     438.158
      103      926     438.158
      103      944     438.158
      103      946     438.158
      103      948     438.158
      103      950     438.158
      103      964     438.158
      103      966     438.158
      103      968     438.158
      103      970     438.158
      103      972     438.158
      103      974     438.158
      103      988     438.158
      103      990     438.158
      103      992     438.158
      103      994     438.158
      105      820     441.326
      105      822     441.326
      105      824     441.326
      105      826     441.326
      105      828     441.326
      105      842     441.326
      105      844     441.326
      105      846     441.326
      105      848     441.326
      105      864     441.326
      105      866     441.326
      105      868     441.326
      105      870     441.326
      105      872     441.326
      105      888     441.326
      105      890     441.326
      105      892     441.326
      105      894     441.326
      105      912     441.326
      105      914     441.326
      105      916     441.326
      105      932     441.326
      105      936     441.326
      105      938     441.326
      105      940     441.326
      105      958     441.326
      105      960     441.326
      105      962     441.326
      105      964     441.326
      105      980     441.326
      105      984     441.326
      105      988     441.326
      107      832     444.494
      107      834     444.494
      107      836     444.494
      107      838     444.494
      107      854     444.494
      107      856     444.494
      107      858     444.494
      107      860     444.494
      107      880     444.494
      107      882     444.494
      107      884     444.494
      107      900     444.494
      107      904     444.494
      107      906     444.494
      107      924     444.494
      107      926     444.494
      107      930     444.494
      107      948     444.494
      107      954     444.494
      107      974     444.494
      107      976     444.494
      107      978     444.494
      107      994     444.494
      107      998     444.494
      109      842     447.662
      109      844     447.662
      109      846     447.662
      109      868     447.662
      109      870     447.662
      109      872     447.662
      109      888     447.662
      109      890     447.662
      109      920     447.662
      111      860     450.785
      111      862     450.785


==> anc/Parameter_Space_Contours/m60/NICER_SE.dat <==
        3       98     154.905
        3      100     154.905
        3      102     154.905
        3      104     154.905
        3      106     154.905
        3      108     154.905
        3      110     154.905
        3      112     154.905
        3      114     154.905
        3      116     154.905
        3      118     154.905
        3      120     154.905
        3      122     154.905
        3      124     154.905
        3      126     154.905
        3      128     154.905
        3      130     154.905
        3      132     154.905
        3      134     154.905
        3      136     154.905
        3      138     154.905
        3      140     154.905
        3      142     154.905
        3      144     154.905
        3      146     154.905
        3      148     154.905
        3      150     154.905
        3      152     154.905
        3      154     154.905
        3      156     154.905
        3      160     154.905
        3      164     154.905
        3      166     154.905
        3      170     154.905
        3      172     154.905
        3      174     154.905
        3      178     154.905
        3      180     154.905
        3      182     154.905
        3      184     154.905
        3      186     154.905
        3      188     154.905
        3      192     154.905
        3      196     154.905
        3      198     154.905
        3      200     154.905
        3      202     154.905
        3      204     154.905
        3      210     154.905
        3      212     154.905
        3      216     154.905
        3      218     154.905
        3      224     154.905
        3      230     154.905
        3      232     154.905
        5       88     181.482
        5       90     181.482
        5       92     181.482
        5       94     181.482
        5       96     181.482
        5       98     181.482
        5      100     181.482
        5      102     181.482
        5      104     181.482
        5      106     181.482
        5      108     181.482
        5      110     181.482
        5      112     181.482
        5      114     181.482
        5      116     181.482
        5      118     181.482
        5      120     181.482
        5      122     181.482
        5      124     181.482
        5      126     181.482
        5      128     181.482
        5      130     181.482
        5      132     181.482
        5      134     181.482
        5      136     181.482
        5      138     181.482
        5      140     181.482
        5      142     181.482
        5      144     181.482
        5      146     181.482
        5      148     181.482
        5      150     181.482
        5      152     181.482
        5      154     181.482
        5      156     181.482
        5      158     181.482
        5      160     181.482
        5      162     181.482
        5      166     181.482
        5      168     181.482
        5      170     181.482
        5      172     181.482
        5      174     181.482
        5      176     181.482
        5      178     181.482
        5      180     181.482
        5      186     181.482
        5      188     181.482
        5      190     181.482
        5      192     181.482
        5      194     181.482
        5      196     181.482
        5      198     181.482
        5      200     181.482
        5      202     181.482
        5      204     181.482
        5      208     181.482
        5      210     181.482
        5      212     181.482
        5      214     181.482
        5      216     181.482
        5      222     181.482
        5      224     181.482
        5      226     181.482
        5      228     181.482
        7       82     199.960
        7       84     199.960
        7       86     199.960
        7       88     199.960
        7       90     199.960
        7       92     199.960
        7       94     199.960
        7       96     199.960
        7       98     199.960
        7      100     199.960
        7      102     199.960
        7      104     199.960
        7      106     199.960
        7      108     199.960
        7      110     199.960
        7      112     199.960
        7      114     199.960
        7      116     199.960
        7      118     199.960
        7      120     199.960
        7      122     199.960
        7      124     199.960
        7      126     199.960
        7      128     199.960
        7      130     199.960
        7      132     199.960
        7      134     199.960
        7      136     199.960
        7      138     199.960
        7      140     199.960
        7      142     199.960
        7      144     199.960
        7      146     199.960
        7      148     199.960
        7      150     199.960
        7      152     199.960
        7      154     199.960
        7      156     199.960
        7      158     199.960
        7      160     199.960
        7      162     199.960
        7      164     199.960
        7      166     199.960
        7      170     199.960
        7      172     199.960
        7      174     199.960
        7      176     199.960
        7      178     199.960
        7      180     199.960
        7      182     199.960
        7      184     199.960
        7      186     199.960
        7      188     199.960
        7      190     199.960
        7      192     199.960
        7      196     199.960
        7      198     199.960
        7      200     199.960
        7      204     199.960
        7      206     199.960
        7      208     199.960
        7      212     199.960
        7      214     199.960
        7      216     199.960
        7      218     199.960
        7      222     199.960
        7      224     199.960
        7      226     199.960
        7      228     199.960
        7      230     199.960
        9       80     214.509
        9       82     214.509
        9       84     214.509
        9       86     214.509
        9       88     214.509
        9       90     214.509
        9       92     214.509
        9       94     214.509
        9       96     214.509
        9       98     214.509
        9      100     214.509
        9      102     214.509
        9      104     214.509
        9      106     214.509
        9      108     214.509
        9      110     214.509
        9      112     214.509
        9      114     214.509
        9      116     214.509
        9      118     214.509
        9      120     214.509
        9      122     214.509
        9      124     214.509
        9      126     214.509
        9      128     214.509
        9      130     214.509
        9      132     214.509
        9      134     214.509
        9      136     214.509
        9      138     214.509
        9      140     214.509
        9      142     214.509
        9      144     214.509
        9      146     214.509
        9      148     214.509
        9      150     214.509
        9      152     214.509
        9      154     214.509
        9      156     214.509
        9      158     214.509
        9      160     214.509
        9      162     214.509
        9      164     214.509
        9      166     214.509
        9      168     214.509
        9      170     214.509
        9      172     214.509
        9      174     214.509
        9      176     214.509
        9      178     214.509
        9      180     214.509
        9      182     214.509
        9      184     214.509
        9      186     214.509
        9      188     214.509
        9      190     214.509
        9      194     214.509
        9      196     214.509
        9      198     214.509
        9      202     214.509
        9      204     214.509
        9      206     214.509
        9      210     214.509
        9      212     214.509
        9      214     214.509
        9      216     214.509
        9      218     214.509
        9      220     214.509
        9      222     214.509
        9      224     214.509
        9      226     214.509
        9      228     214.509
        9      230     214.509
        9      232     214.509
       11       80     226.629
       11       82     226.629
       11       84     226.629
       11       86     226.629
       11       88     226.629
       11       90     226.629
       11       92     226.629
       11       94     226.629
       11       96     226.629
       11       98     226.629
       11      100     226.629
       11      102     226.629
       11      104     226.629
       11      106     226.629
       11      108     226.629
       11      110     226.629
       11      112     226.629
       11      114     226.629
       11      116     226.629
       11      118     226.629
       11      120     226.629
       11      122     226.629
       11      124     226.629
       11      126     226.629
       11      128     226.629
       11      130     226.629
       11      132     226.629
       11      134     226.629
       11      136     226.629
       11      138     226.629
       11      140     226.629
       11      142     226.629
       11      144     226.629
       11      146     226.629
       11      148     226.629
       11      150     226.629
       11      152     226.629
       11      154     226.629
       11      156     226.629
       11      158     226.629
       11      160     226.629
       11      162     226.629
       11      164     226.629
       11      166     226.629
       11      168     226.629
       11      170     226.629
       11      172     226.629
       11      174     226.629
       11      176     226.629
       11      178     226.629
       11      180     226.629
       11      182     226.629
       11      186     226.629
       11      188     226.629
       11      190     226.629
       11      192     226.629
       11      194     226.629
       11      196     226.629
       11      198     226.629
       11      200     226.629
       11      202     226.629
       11      204     226.629
       11      206     226.629
       11      208     226.629
       11      210     226.629
       11      212     226.629
       11      214     226.629
       11      216     226.629
       11      218     226.629
       11      220     226.629
       11      222     226.629
       11      224     226.629
       11      226     226.629
       11      228     226.629
       11      232     226.629
       11      234     226.629
       11      236     226.629
       13       82     237.142
       13       84     237.142
       13       86     237.142
       13       88     237.142
       13       90     237.142
       13       92     237.142
       13       94     237.142
       13       96     237.142
       13       98     237.142
       13      100     237.142
       13      102     237.142
       13      104     237.142
       13      106     237.142
       13      108     237.142
       13      110     237.142
       13      112     237.142
       13      114     237.142
       13      116     237.142
       13      118     237.142
       13      120     237.142
       13      122     237.142
       13      124     237.142
       13      126     237.142
       13      128     237.142
       13      130     237.142
       13      132     237.142
       13      134     237.142
       13      136     237.142
       13      138     237.142
       13      140     237.142
       13      142     237.142
       13      144     237.142
       13      146     237.142
       13      148     237.142
       13      150     237.142
       13      152     237.142
       13      154     237.142
       13      156     237.142
       13      158     237.142
       13      160     237.142
       13      162     237.142
       13      164     237.142
       13      166     237.142
       13      168     237.142
       13      170     237.142
       13      172     237.142
       13      174     237.142
       13      176     237.142
       13      178     237.142
       13      180     237.142
       13      184     237.142
       13      186     237.142
       13      188     237.142
       13      190     237.142
       13      192     237.142
       13      194     237.142
       13      196     237.142
       13      198     237.142
       13      200     237.142
       13      202     237.142
       13      204     237.142
       13      206     237.142
       13      208     237.142
       13      210     237.142
       13      212     237.142
       13      214     237.142
       13      216     237.142
       13      220     237.142
       13      226     237.142
       13      232     237.142
       13      234     237.142
       13      236     237.142
       13      238     237.142
       13      240     237.142
       13      242     237.142
       15       84     246.473
       15       86     246.473
       15       88     246.473
       15       90     246.473
       15       92     246.473
       15       94     246.473
       15       96     246.473
       15       98     246.473
       15      100     246.473
       15      102     246.473
       15      104     246.473
       15      106     246.473
       15      108     246.473
       15      110     246.473
       15      112     246.473
       15      114     246.473
       15      116     246.473
       15      118     246.473
       15      120     246.473
       15      122     246.473
       15      124     246.473
       15      126     246.473
       15      128     246.473
       15      130     246.473
       15      132     246.473
       15      134     246.473
       15      136     246.473
       15      138     246.473
       15      140     246.473
       15      142     246.473
       15      144     246.473
       15      146     246.473
       15      148     246.473
       15      150     246.473
       15      152     246.473
       15      154     246.473
       15      156     246.473
       15      158     246.473
       15      160     246.473
       15      162     246.473
       15      164     246.473
       15      166     246.473
       15      168     246.473
       15      170     246.473
       15      172     246.473
       15      174     246.473
       15      176     246.473
       15      178     246.473
       15      180     246.473
       15      182     246.473
       15      184     246.473
       15      186     246.473
       15      188     246.473
       15      190     246.473
       15      192     246.473
       15      194     246.473
       15      196     246.473
       15      198     246.473
       15      200     246.473
       15      202     246.473
       15      204     246.473
       15      206     246.473
       15      208     246.473
       15      210     246.473
       15      212     246.473
       15      214     246.473
       15      216     246.473
       15      218     246.473
       15      220     246.473
       15      222     246.473
       15      224     246.473
       15      226     246.473
       15      228     246.473
       15      230     246.473
       15      232     246.473
       15      234     246.473
       15      236     246.473
       15      238     246.473
       15      240     246.473
       15      244     246.473
       15      246     246.473
       15      248     246.473
       15      250     246.473
       17       88     254.938
       17       90     254.938
       17       92     254.938
       17       94     254.938
       17       96     254.938
       17       98     254.938
       17      100     254.938
       17      102     254.938
       17      104     254.938
       17      106     254.938
       17      108     254.938
       17      110     254.938
       17      112     254.938
       17      114     254.938
       17      116     254.938
       17      118     254.938
       17      120     254.938
       17      122     254.938
       17      124     254.938
       17      126     254.938
       17      128     254.938
       17      130     254.938
       17      132     254.938
       17      134     254.938
       17      136     254.938
       17      138     254.938
       17      140     254.938
       17      142     254.938
       17      144     254.938
       17      146     254.938
       17      148     254.938
       17      150     254.938
       17      152     254.938
       17      154     254.938
       17      156     254.938
       17      158     254.938
       17      160     254.938
       17      162     254.938
       17      164     254.938
       17      166     254.938
       17      168     254.938
       17      170     254.938
       17      172     254.938
       17      174     254.938
       17      176     254.938
       17      178     254.938
       17      180     254.938
       17      184     254.938
       17      186     254.938
       17      188     254.938
       17      190     254.938
       17      192     254.938
       17      194     254.938
       17      196     254.938
       17      198     254.938
       17      200     254.938
       17      202     254.938
       17      204     254.938
       17      206     254.938
       17      208     254.938
       17      210     254.938
       17      212     254.938
       17      214     254.938
       17      216     254.938
       17      218     254.938
       17      220     254.938
       17      222     254.938
       17      224     254.938
       17      226     254.938
       17      228     254.938
       17      230     254.938
       17      232     254.938
       17      234     254.938
       17      236     254.938
       17      238     254.938
       17      240     254.938
       17      242     254.938
       17      246     254.938
       17      248     254.938
       17      252     254.938
       17      254     254.938
       17      256     254.938
       17      258     254.938
       17      260     254.938
       17      262     254.938
       17      264     254.938
       19       94     262.747
       19       96     262.747
       19       98     262.747
       19      100     262.747
       19      102     262.747
       19      104     262.747
       19      106     262.747
       19      108     262.747
       19      110     262.747
       19      112     262.747
       19      114     262.747
       19      116     262.747
       19      118     262.747
       19      120     262.747
       19      122     262.747
       19      124     262.747
       19      126     262.747
       19      128     262.747
       19      130     262.747
       19      132     262.747
       19      134     262.747
       19      136     262.747
       19      138     262.747
       19      140     262.747
       19      142     262.747
       19      144     262.747
       19      146     262.747
       19      148     262.747
       19      150     262.747
       19      152     262.747
       19      154     262.747
       19      156     262.747
       19      158     262.747
       19      160     262.747
       19      162     262.747
       19      164     262.747
       19      166     262.747
       19      168     262.747
       19      170     262.747
       19      172     262.747
       19      174     262.747
       19      176     262.747
       19      178     262.747
       19      180     262.747
       19      182     262.747
       19      186     262.747
       19      188     262.747
       19      190     262.747
       19      192     262.747
       19      194     262.747
       19      196     262.747
       19      198     262.747
       19      200     262.747
       19      202     262.747
       19      204     262.747
       19      206     262.747
       19      208     262.747
       19      210     262.747
       19      212     262.747
       19      214     262.747
       19      216     262.747
       19      218     262.747
       19      220     262.747
       19      222     262.747
       19      226     262.747
       19      228     262.747
       19      230     262.747
       19      232     262.747
       19      234     262.747
       19      236     262.747
       19      238     262.747
       19      240     262.747
       19      242     262.747
       19      244     262.747
       19      246     262.747
       19      248     262.747
       19      250     262.747
       19      252     262.747
       19      254     262.747
       19      256     262.747
       19      258     262.747
       19      260     262.747
       19      262     262.747
       19      264     262.747
       19      266     262.747
       19      268     262.747
       19      270     262.747
       19      272     262.747
       19      276     262.747
       21      100     269.792
       21      102     269.792
       21      104     269.792
       21      106     269.792
       21      108     269.792
       21      110     269.792
       21      112     269.792
       21      114     269.792
       21      116     269.792
       21      118     269.792
       21      120     269.792
       21      122     269.792
       21      124     269.792
       21      126     269.792
       21      128     269.792
       21      130     269.792
       21      132     269.792
       21      134     269.792
       21      136     269.792
       21      138     269.792
       21      140     269.792
       21      142     269.792
       21      144     269.792
       21      146     269.792
       21      148     269.792
       21      150     269.792
       21      152     269.792
       21      154     269.792
       21      156     269.792
       21      158     269.792
       21      160     269.792
       21      162     269.792
       21      164     269.792
       21      166     269.792
       21      168     269.792
       21      170     269.792
       21      172     269.792
       21      174     269.792
       21      176     269.792
       21      178     269.792
       21      180     269.792
       21      182     269.792
       21      184     269.792
       21      186     269.792
       21      188     269.792
       21      190     269.792
       21      192     269.792
       21      194     269.792
       21      196     269.792
       21      198     269.792
       21      202     269.792
       21      204     269.792
       21      206     269.792
       21      208     269.792
       21      210     269.792
       21      212     269.792
       21      214     269.792
       21      216     269.792
       21      218     269.792
       21      220     269.792
       21      222     269.792
       21      224     269.792
       21      226     269.792
       21      228     269.792
       21      230     269.792
       21      232     269.792
       21      234     269.792
       21      236     269.792
       21      238     269.792
       21      240     269.792
       21      242     269.792
       21      244     269.792
       21      246     269.792
       21      248     269.792
       21      250     269.792
       21      254     269.792
       21      256     269.792
       21      260     269.792
       21      262     269.792
       21      264     269.792
       21      266     269.792
       21      268     269.792
       21      270     269.792
       21      272     269.792
       21      274     269.792
       21      276     269.792
       21      278     269.792
       21      280     269.792
       21      282     269.792
       21      284     269.792
       21      286     269.792
       21      288     269.792
       21      292     269.792
       23      104     276.500
       23      106     276.500
       23      108     276.500
       23      110     276.500
       23      112     276.500
       23      114     276.500
       23      116     276.500
       23      118     276.500
       23      120     276.500
       23      122     276.500
       23      124     276.500
       23      126     276.500
       23      128     276.500
       23      130     276.500
       23      132     276.500
       23      134     276.500
       23      136     276.500
       23      138     276.500
       23      140     276.500
       23      142     276.500
       23      144     276.500
       23      146     276.500
       23      148     276.500
       23      150     276.500
       23      152     276.500
       23      154     276.500
       23      156     276.500
       23      158     276.500
       23      160     276.500
       23      162     276.500
       23      164     276.500
       23      166     276.500
       23      168     276.500
       23      170     276.500
       23      172     276.500
       23      174     276.500
       23      176     276.500
       23      178     276.500
       23      180     276.500
       23      182     276.500
       23      184     276.500
       23      186     276.500
       23      188     276.500
       23      190     276.500
       23      192     276.500
       23      194     276.500
       23      196     276.500
       23      198     276.500
       23      200     276.500
       23      202     276.500
       23      204     276.500
       23      206     276.500
       23      208     276.500
       23      210     276.500
       23      212     276.500
       23      214     276.500
       23      216     276.500
       23      218     276.500
       23      220     276.500
       23      224     276.500
       23      226     276.500
       23      228     276.500
       23      230     276.500
       23      232     276.500
       23      234     276.500
       23      236     276.500
       23      238     276.500
       23      240     276.500
       23      242     276.500
       23      244     276.500
       23      246     276.500
       23      248     276.500
       23      250     276.500
       23      252     276.500
       23      254     276.500
       23      256     276.500
       23      258     276.500
       23      260     276.500
       23      264     276.500
       23      266     276.500
       23      268     276.500
       23      272     276.500
       23      274     276.500
       23      276     276.500
       23      278     276.500
       23      280     276.500
       23      284     276.500
       23      288     276.500
       23      290     276.500
       23      292     276.500
       23      294     276.500
       23      296     276.500
       23      298     276.500
       23      300     276.500
       23      302     276.500
       23      304     276.500
       23      306     276.500
       23      308     276.500
       25      110     282.862
       25      112     282.862
       25      114     282.862
       25      116     282.862
       25      118     282.862
       25      120     282.862
       25      122     282.862
       25      124     282.862
       25      126     282.862
       25      128     282.862
       25      130     282.862
       25      132     282.862
       25      134     282.862
       25      136     282.862
       25      138     282.862
       25      140     282.862
       25      142     282.862
       25      144     282.862
       25      146     282.862
       25      148     282.862
       25      150     282.862
       25      152     282.862
       25      154     282.862
       25      156     282.862
       25      158     282.862
       25      160     282.862
       25      162     282.862
       25      164     282.862
       25      166     282.862
       25      168     282.862
       25      170     282.862
       25      172     282.862
       25      174     282.862
       25      176     282.862
       25      178     282.862
       25      180     282.862
       25      182     282.862
       25      184     282.862
       25      186     282.862
       25      188     282.862
       25      190     282.862
       25      192     282.862
       25      194     282.862
       25      196     282.862
       25      198     282.862
       25      200     282.862
       25      202     282.862
       25      204     282.862
       25      206     282.862
       25      208     282.862
       25      210     282.862
       25      212     282.862
       25      214     282.862
       25      218     282.862
       25      220     282.862
       25      222     282.862
       25      224     282.862
       25      226     282.862
       25      228     282.862
       25      230     282.862
       25      232     282.862
       25      234     282.862
       25      236     282.862
       25      238     282.862
       25      240     282.862
       25      242     282.862
       25      244     282.862
       25      246     282.862
       25      248     282.862
       25      252     282.862
       25      254     282.862
       25      256     282.862
       25      258     282.862
       25      260     282.862
       25      264     282.862
       25      266     282.862
       25      268     282.862
       25      270     282.862
       25      272     282.862
       25      274     282.862
       25      276     282.862
       25      278     282.862
       25      280     282.862
       25      282     282.862
       25      284     282.862
       25      286     282.862
       25      288     282.862
       25      290     282.862
       25      294     282.862
       25      296     282.862
       25      298     282.862
       25      300     282.862
       25      302     282.862
       25      304     282.862
       25      306     282.862
       25      308     282.862
       25      310     282.862
       25      312     282.862
       25      314     282.862
       25      316     282.862
       25      318     282.862
       25      320     282.862
       25      322     282.862
       25      324     282.862
       27      116     288.778
       27      118     288.778
       27      120     288.778
       27      122     288.778
       27      124     288.778
       27      126     288.778
       27      128     288.778
       27      130     288.778
       27      132     288.778
       27      134     288.778
       27      136     288.778
       27      138     288.778
       27      140     288.778
       27      142     288.778
       27      144     288.778
       27      146     288.778
       27      148     288.778
       27      150     288.778
       27      152     288.778
       27      154     288.778
       27      156     288.778
       27      158     288.778
       27      160     288.778
       27      162     288.778
       27      164     288.778
       27      166     288.778
       27      168     288.778
       27      170     288.778
       27      172     288.778
       27      174     288.778
       27      176     288.778
       27      178     288.778
       27      180     288.778
       27      182     288.778
       27      184     288.778
       27      186     288.778
       27      188     288.778
       27      190     288.778
       27      192     288.778
       27      194     288.778
       27      196     288.778
       27      198     288.778
       27      200     288.778
       27      202     288.778
       27      204     288.778
       27      206     288.778
       27      208     288.778
       27      210     288.778
       27      212     288.778
       27      214     288.778
       27      216     288.778
       27      218     288.778
       27      220     288.778
       27      222     288.778
       27      224     288.778
       27      226     288.778
       27      228     288.778
       27      230     288.778
       27      232     288.778
       27      234     288.778
       27      236     288.778
       27      238     288.778
       27      240     288.778
       27      242     288.778
       27      244     288.778
       27      246     288.778
       27      248     288.778
       27      250     288.778
       27      252     288.778
       27      254     288.778
       27      256     288.778
       27      258     288.778
       27      260     288.778
       27      262     288.778
       27      264     288.778
       27      266     288.778
       27      268     288.778
       27      272     288.778
       27      274     288.778
       27      282     288.778
       27      284     288.778
       27      286     288.778
       27      288     288.778
       27      290     288.778
       27      292     288.778
       27      296     288.778
       27      298     288.778
       27      306     288.778
       27      308     288.778
       27      310     288.778
       27      314     288.778
       27      316     288.778
       27      318     288.778
       27      320     288.778
       27      324     288.778
       27      326     288.778
       27      328     288.778
       27      330     288.778
       27      332     288.778
       27      334     288.778
       27      336     288.778
       27      338     288.778
       27      340     288.778
       27      342     288.778
       29      124     294.587
       29      126     294.587
       29      128     294.587
       29      130     294.587
       29      132     294.587
       29      134     294.587
       29      136     294.587
       29      138     294.587
       29      140     294.587
       29      142     294.587
       29      144     294.587
       29      146     294.587
       29      148     294.587
       29      150     294.587
       29      152     294.587
       29      154     294.587
       29      156     294.587
       29      158     294.587
       29      160     294.587
       29      162     294.587
       29      164     294.587
       29      166     294.587
       29      168     294.587
       29      170     294.587
       29      172     294.587
       29      174     294.587
       29      176     294.587
       29      178     294.587
       29      180     294.587
       29      182     294.587
       29      184     294.587
       29      186     294.587
       29      188     294.587
       29      190     294.587
       29      192     294.587
       29      194     294.587
       29      196     294.587
       29      198     294.587
       29      200     294.587
       29      202     294.587
       29      204     294.587
       29      206     294.587
       29      208     294.587
       29      210     294.587
       29      212     294.587
       29      214     294.587
       29      216     294.587
       29      218     294.587
       29      220     294.587
       29      222     294.587
       29      224     294.587
       29      226     294.587
       29      228     294.587
       29      230     294.587
       29      232     294.587
       29      234     294.587
       29      236     294.587
       29      238     294.587
       29      242     294.587
       29      244     294.587
       29      246     294.587
       29      248     294.587
       29      250     294.587
       29      252     294.587
       29      254     294.587
       29      256     294.587
       29      258     294.587
       29      260     294.587
       29      262     294.587
       29      264     294.587
       29      268     294.587
       29      270     294.587
       29      272     294.587
       29      274     294.587
       29      276     294.587
       29      278     294.587
       29      280     294.587
       29      284     294.587
       29      286     294.587
       29      288     294.587
       29      290     294.587
       29      294     294.587
       29      296     294.587
       29      300     294.587
       29      302     294.587
       29      304     294.587
       29      306     294.587
       29      308     294.587
       29      310     294.587
       29      312     294.587
       29      314     294.587
       29      316     294.587
       29      318     294.587
       29      320     294.587
       29      322     294.587
       29      324     294.587
       29      328     294.587
       29      332     294.587
       29      334     294.587
       29      338     294.587
       29      342     294.587
       29      344     294.587
       29      346     294.587
       29      348     294.587
       29      350     294.587
       29      352     294.587
       29      354     294.587
       29      358     294.587
       29      360     294.587
       31      130     299.952
       31      132     299.952
       31      134     299.952
       31      136     299.952
       31      138     299.952
       31      140     299.952
       31      142     299.952
       31      144     299.952
       31      146     299.952
       31      148     299.952
       31      150     299.952
       31      152     299.952
       31      154     299.952
       31      156     299.952
       31      158     299.952
       31      160     299.952
       31      162     299.952
       31      164     299.952
       31      166     299.952
       31      168     299.952
       31      170     299.952
       31      172     299.952
       31      174     299.952
       31      176     299.952
       31      178     299.952
       31      180     299.952
       31      182     299.952
       31      184     299.952
       31      186     299.952
       31      188     299.952
       31      190     299.952
       31      192     299.952
       31      194     299.952
       31      196     299.952
       31      198     299.952
       31      200     299.952
       31      202     299.952
       31      204     299.952
       31      206     299.952
       31      208     299.952
       31      210     299.952
       31      212     299.952
       31      214     299.952
       31      216     299.952
       31      218     299.952
       31      220     299.952
       31      222     299.952
       31      224     299.952
       31      226     299.952
       31      228     299.952
       31      230     299.952
       31      232     299.952
       31      234     299.952
       31      236     299.952
       31      238     299.952
       31      240     299.952
       31      242     299.952
       31      244     299.952
       31      246     299.952
       31      248     299.952
       31      250     299.952
       31      252     299.952
       31      254     299.952
       31      256     299.952
       31      258     299.952
       31      260     299.952
       31      262     299.952
       31      264     299.952
       31      266     299.952
       31      268     299.952
       31      270     299.952
       31      272     299.952
       31      274     299.952
       31      276     299.952
       31      278     299.952
       31      282     299.952
       31      284     299.952
       31      286     299.952
       31      288     299.952
       31      290     299.952
       31      292     299.952
       31      294     299.952
       31      296     299.952
       31      298     299.952
       31      300     299.952
       31      302     299.952
       31      304     299.952
       31      306     299.952
       31      308     299.952
       31      310     299.952
       31      312     299.952
       31      314     299.952
       31      316     299.952
       31      318     299.952
       31      320     299.952
       31      322     299.952
       31      324     299.952
       31      326     299.952
       31      328     299.952
       31      332     299.952
       31      336     299.952
       31      338     299.952
       31      340     299.952
       31      342     299.952
       31      346     299.952
       31      348     299.952
       31      350     299.952
       31      352     299.952
       31      354     299.952
       31      356     299.952
       31      358     299.952
       31      362     299.952
       31      364     299.952
       31      366     299.952
       31      368     299.952
       31      370     299.952
       31      374     299.952
       31      376     299.952
       31      380     299.952
       31      382     299.952
       33      142     305.299
       33      144     305.299
       33      146     305.299
       33      148     305.299
       33      150     305.299
       33      152     305.299
       33      154     305.299
       33      156     305.299
       33      158     305.299
       33      160     305.299
       33      162     305.299
       33      164     305.299
       33      166     305.299
       33      168     305.299
       33      170     305.299
       33      172     305.299
       33      174     305.299
       33      176     305.299
       33      178     305.299
       33      180     305.299
       33      182     305.299
       33      184     305.299
       33      186     305.299
       33      188     305.299
       33      190     305.299
       33      192     305.299
       33      194     305.299
       33      196     305.299
       33      198     305.299
       33      200     305.299
       33      202     305.299
       33      204     305.299
       33      206     305.299
       33      208     305.299
       33      210     305.299
       33      212     305.299
       33      214     305.299
       33      216     305.299
       33      218     305.299
       33      220     305.299
       33      222     305.299
       33      224     305.299
       33      226     305.299
       33      228     305.299
       33      230     305.299
       33      232     305.299
       33      234     305.299
       33      236     305.299
       33      238     305.299
       33      240     305.299
       33      242     305.299
       33      244     305.299
       33      246     305.299
       33      248     305.299
       33      252     305.299
       33      254     305.299
       33      256     305.299
       33      258     305.299
       33      260     305.299
       33      262     305.299
       33      264     305.299
       33      266     305.299
       33      268     305.299
       33      270     305.299
       33      272     305.299
       33      274     305.299
       33      276     305.299
       33      278     305.299
       33      282     305.299
       33      284     305.299
       33      288     305.299
       33      290     305.299
       33      292     305.299
       33      294     305.299
       33      296     305.299
       33      298     305.299
       33      300     305.299
       33      302     305.299
       33      304     305.299
       33      306     305.299
       33      308     305.299
       33      310     305.299
       33      314     305.299
       33      316     305.299
       33      318     305.299
       33      320     305.299
       33      322     305.299
       33      326     305.299
       33      330     305.299
       33      334     305.299
       33      336     305.299
       33      338     305.299
       33      340     305.299
       33      342     305.299
       33      344     305.299
       33      346     305.299
       33      348     305.299
       33      354     305.299
       33      356     305.299
       33      360     305.299
       33      362     305.299
       33      364     305.299
       33      366     305.299
       33      368     305.299
       33      372     305.299
       33      376     305.299
       33      378     305.299
       33      380     305.299
       33      382     305.299
       33      386     305.299
       33      388     305.299
       33      390     305.299
       33      392     305.299
       33      396     305.299
       33      398     305.299
       35      150     310.286
       35      152     310.286
       35      154     310.286
       35      156     310.286
       35      158     310.286
       35      160     310.286
       35      162     310.286
       35      164     310.286
       35      166     310.286
       35      168     310.286
       35      170     310.286
       35      172     310.286
       35      174     310.286
       35      176     310.286
       35      178     310.286
       35      180     310.286
       35      182     310.286
       35      184     310.286
       35      186     310.286
       35      188     310.286
       35      190     310.286
       35      192     310.286
       35      194     310.286
       35      196     310.286
       35      198     310.286
       35      200     310.286
       35      202     310.286
       35      204     310.286
       35      206     310.286
       35      208     310.286
       35      210     310.286
       35      212     310.286
       35      214     310.286
       35      216     310.286
       35      218     310.286
       35      220     310.286
       35      222     310.286
       35      224     310.286
       35      226     310.286
       35      228     310.286
       35      230     310.286
       35      232     310.286
       35      236     310.286
       35      238     310.286
       35      240     310.286
       35      242     310.286
       35      244     310.286
       35      248     310.286
       35      252     310.286
       35      258     310.286
       35      260     310.286
       35      262     310.286
       35      264     310.286
       35      266     310.286
       35      268     310.286
       35      270     310.286
       35      272     310.286
       35      274     310.286
       35      276     310.286
       35      278     310.286
       35      280     310.286
       35      282     310.286
       35      284     310.286
       35      286     310.286
       35      288     310.286
       35      290     310.286
       35      292     310.286
       35      294     310.286
       35      296     310.286
       35      298     310.286
       35      300     310.286
       35      302     310.286
       35      304     310.286
       35      310     310.286
       35      312     310.286
       35      314     310.286
       35      316     310.286
       35      318     310.286
       35      320     310.286
       35      324     310.286
       35      326     310.286
       35      330     310.286
       35      332     310.286
       35      334     310.286
       35      336     310.286
       35      338     310.286
       35      340     310.286
       35      342     310.286
       35      344     310.286
       35      346     310.286
       35      348     310.286
       35      350     310.286
       35      352     310.286
       35      354     310.286
       35      356     310.286
       35      358     310.286
       35      360     310.286
       35      364     310.286
       35      368     310.286
       35      370     310.286
       35      378     310.286
       35      380     310.286
       35      382     310.286
       35      386     310.286
       35      390     310.286
       35      392     310.286
       35      396     310.286
       35      398     310.286
       35      400     310.286
       35      402     310.286
       35      406     310.286
       35      408     310.286
       35      412     310.286
       35      416     310.286
       35      418     310.286
       35      420     310.286
       35      422     310.286
       35      426     310.286
       37      164     315.246
       37      166     315.246
       37      168     315.246
       37      170     315.246
       37      172     315.246
       37      174     315.246
       37      176     315.246
       37      178     315.246
       37      180     315.246
       37      182     315.246
       37      184     315.246
       37      186     315.246
       37      188     315.246
       37      190     315.246
       37      192     315.246
       37      194     315.246
       37      196     315.246
       37      198     315.246
       37      200     315.246
       37      202     315.246
       37      204     315.246
       37      206     315.246
       37      208     315.246
       37      210     315.246
       37      212     315.246
       37      214     315.246
       37      216     315.246
       37      218     315.246
       37      220     315.246
       37      222     315.246
       37      224     315.246
       37      226     315.246
       37      228     315.246
       37      230     315.246
       37      232     315.246
       37      234     315.246
       37      236     315.246
       37      238     315.246
       37      240     315.246
       37      242     315.246
       37      244     315.246
       37      246     315.246
       37      248     315.246
       37      250     315.246
       37      252     315.246
       37      254     315.246
       37      256     315.246
       37      258     315.246
       37      260     315.246
       37      262     315.246
       37      264     315.246
       37      266     315.246
       37      268     315.246
       37      270     315.246
       37      272     315.246
       37      274     315.246
       37      276     315.246
       37      278     315.246
       37      280     315.246
       37      282     315.246
       37      284     315.246
       37      286     315.246
       37      290     315.246
       37      292     315.246
       37      294     315.246
       37      296     315.246
       37      298     315.246
       37      302     315.246
       37      304     315.246
       37      306     315.246
       37      308     315.246
       37      310     315.246
       37      312     315.246
       37      314     315.246
       37      316     315.246
       37      318     315.246
       37      320     315.246
       37      326     315.246
       37      328     315.246
       37      330     315.246
       37      332     315.246
       37      334     315.246
       37      336     315.246
       37      340     315.246
       37      344     315.246
       37      348     315.246
       37      350     315.246
       37      352     315.246
       37      354     315.246
       37      356     315.246
       37      358     315.246
       37      360     315.246
       37      362     315.246
       37      364     315.246
       37      366     315.246
       37      368     315.246
       37      370     315.246
       37      372     315.246
       37      374     315.246
       37      376     315.246
       37      378     315.246
       37      380     315.246
       37      382     315.246
       37      384     315.246
       37      386     315.246
       37      388     315.246
       37      390     315.246
       37      392     315.246
       37      394     315.246
       37      398     315.246
       37      400     315.246
       37      402     315.246
       37      404     315.246
       37      406     315.246
       37      408     315.246
       37      410     315.246
       37      412     315.246
       37      414     315.246
       37      416     315.246
       37      418     315.246
       37      420     315.246
       37      422     315.246
       37      424     315.246
       37      426     315.246
       37      428     315.246
       37      430     315.246
       37      434     315.246
       37      436     315.246
       37      438     315.246
       37      440     315.246
       37      442     315.246
       37      444     315.246
       37      446     315.246
       37      448     315.246
       37      450     315.246
       37      452     315.246
       39      178     319.974
       39      180     319.974
       39      182     319.974
       39      184     319.974
       39      186     319.974
       39      188     319.974
       39      190     319.974
       39      192     319.974
       39      194     319.974
       39      196     319.974
       39      198     319.974
       39      200     319.974
       39      202     319.974
       39      204     319.974
       39      206     319.974
       39      210     319.974
       39      212     319.974
       39      214     319.974
       39      216     319.974
       39      218     319.974
       39      220     319.974
       39      222     319.974
       39      224     319.974
       39      226     319.974
       39      228     319.974
       39      230     319.974
       39      232     319.974
       39      234     319.974
       39      236     319.974
       39      238     319.974
       39      240     319.974
       39      242     319.974
       39      246     319.974
       39      248     319.974
       39      250     319.974
       39      252     319.974
       39      254     319.974
       39      256     319.974
       39      258     319.974
       39      260     319.974
       39      262     319.974
       39      264     319.974
       39      266     319.974
       39      268     319.974
       39      270     319.974
       39      272     319.974
       39      274     319.974
       39      276     319.974
       39      278     319.974
       39      280     319.974
       39      282     319.974
       39      284     319.974
       39      286     319.974
       39      290     319.974
       39      292     319.974
       39      296     319.974
       39      298     319.974
       39      302     319.974
       39      304     319.974
       39      306     319.974
       39      310     319.974
       39      312     319.974
       39      314     319.974
       39      316     319.974
       39      318     319.974
       39      324     319.974
       39      326     319.974
       39      328     319.974
       39      330     319.974
       39      334     319.974
       39      336     319.974
       39      338     319.974
       39      340     319.974
       39      342     319.974
       39      344     319.974
       39      346     319.974
       39      348     319.974
       39      350     319.974
       39      352     319.974
       39      356     319.974
       39      358     319.974
       39      360     319.974
       39      362     319.974
       39      364     319.974
       39      366     319.974
       39      370     319.974
       39      372     319.974
       39      378     319.974
       39      380     319.974
       39      382     319.974
       39      384     319.974
       39      388     319.974
       39      390     319.974
       39      392     319.974
       39      394     319.974
       39      396     319.974
       39      398     319.974
       39      400     319.974
       39      404     319.974
       39      408     319.974
       39      410     319.974
       39      412     319.974
       39      416     319.974
       39      420     319.974
       39      424     319.974
       39      426     319.974
       39      430     319.974
       39      432     319.974
       39      434     319.974
       39      436     319.974
       39      438     319.974
       39      440     319.974
       39      442     319.974
       39      446     319.974
       39      448     319.974
       39      450     319.974
       39      454     319.974
       39      460     319.974
       39      462     319.974
       39      464     319.974
       39      468     319.974
       39      470     319.974
       39      472     319.974
       39      474     319.974
       41      192     324.609
       41      194     324.609
       41      196     324.609
       41      198     324.609
       41      200     324.609
       41      202     324.609
       41      204     324.609
       41      206     324.609
       41      208     324.609
       41      210     324.609
       41      212     324.609
       41      214     324.609
       41      216     324.609
       41      218     324.609
       41      220     324.609
       41      222     324.609
       41      224     324.609
       41      226     324.609
       41      228     324.609
       41      230     324.609
       41      232     324.609
       41      234     324.609
       41      236     324.609
       41      238     324.609
       41      240     324.609
       41      242     324.609
       41      246     324.609
       41      248     324.609
       41      250     324.609
       41      252     324.609
       41      254     324.609
       41      256     324.609
       41      258     324.609
       41      260     324.609
       41      262     324.609
       41      266     324.609
       41      268     324.609
       41      270     324.609
       41      272     324.609
       41      274     324.609
       41      276     324.609
       41      280     324.609
       41      282     324.609
       41      284     324.609
       41      286     324.609
       41      288     324.609
       41      290     324.609
       41      292     324.609
       41      294     324.609
       41      296     324.609
       41      300     324.609
       41      302     324.609
       41      304     324.609
       41      306     324.609
       41      308     324.609
       41      310     324.609
       41      312     324.609
       41      318     324.609
       41      320     324.609
       41      322     324.609
       41      324     324.609
       41      326     324.609
       41      330     324.609
       41      332     324.609
       41      334     324.609
       41      336     324.609
       41      338     324.609
       41      340     324.609
       41      342     324.609
       41      346     324.609
       41      348     324.609
       41      350     324.609
       41      352     324.609
       41      354     324.609
       41      356     324.609
       41      358     324.609
       41      360     324.609
       41      362     324.609
       41      364     324.609
       41      366     324.609
       41      368     324.609
       41      370     324.609
       41      372     324.609
       41      374     324.609
       41      376     324.609
       41      378     324.609
       41      380     324.609
       41      382     324.609
       41      384     324.609
       41      386     324.609
       41      388     324.609
       41      390     324.609
       41      392     324.609
       41      394     324.609
       41      396     324.609
       41      398     324.609
       41      402     324.609
       41      404     324.609
       41      408     324.609
       41      410     324.609
       41      412     324.609
       41      416     324.609
       41      418     324.609
       41      420     324.609
       41      422     324.609
       41      424     324.609
       41      426     324.609
       41      428     324.609
       41      430     324.609
       41      432     324.609
       41      434     324.609
       41      436     324.609
       41      440     324.609
       41      442     324.609
       41      446     324.609
       41      448     324.609
       41      450     324.609
       41      452     324.609
       41      454     324.609
       41      458     324.609
       41      460     324.609
       41      462     324.609
       41      466     324.609
       41      470     324.609
       41      480     324.609
       41      482     324.609
       41      484     324.609
       41      486     324.609
       41      488     324.609
       41      490     324.609
       41      492     324.609
       43      212     329.160
       43      214     329.160
       43      216     329.160
       43      218     329.160
       43      220     329.160
       43      222     329.160
       43      224     329.160
       43      226     329.160
       43      228     329.160
       43      230     329.160
       43      232     329.160
       43      234     329.160
       43      236     329.160
       43      238     329.160
       43      240     329.160
       43      242     329.160
       43      244     329.160
       43      246     329.160
       43      248     329.160
       43      250     329.160
       43      252     329.160
       43      254     329.160
       43      256     329.160
       43      258     329.160
       43      260     329.160
       43      262     329.160
       43      264     329.160
       43      268     329.160
       43      270     329.160
       43      272     329.160
       43      274     329.160
       43      276     329.160
       43      278     329.160
       43      280     329.160
       43      282     329.160
       43      284     329.160
       43      286     329.160
       43      288     329.160
       43      290     329.160
       43      292     329.160
       43      294     329.160
       43      298     329.160
       43      300     329.160
       43      304     329.160
       43      306     329.160
       43      308     329.160
       43      310     329.160
       43      312     329.160
       43      314     329.160
       43      316     329.160
       43      322     329.160
       43      324     329.160
       43      326     329.160
       43      328     329.160
       43      330     329.160
       43      332     329.160
       43      336     329.160
       43      338     329.160
       43      340     329.160
       43      342     329.160
       43      344     329.160
       43      346     329.160
       43      348     329.160
       43      350     329.160
       43      352     329.160
       43      354     329.160
       43      356     329.160
       43      358     329.160
       43      360     329.160
       43      362     329.160
       43      364     329.160
       43      366     329.160
       43      368     329.160
       43      370     329.160
       43      372     329.160
       43      374     329.160
       43      376     329.160
       43      378     329.160
       43      380     329.160
       43      382     329.160
       43      384     329.160
       43      386     329.160
       43      388     329.160
       43      390     329.160
       43      392     329.160
       43      394     329.160
       43      396     329.160
       43      398     329.160
       43      400     329.160
       43      402     329.160
       43      404     329.160
       43      406     329.160
       43      408     329.160
       43      410     329.160
       43      412     329.160
       43      414     329.160
       43      416     329.160
       43      418     329.160
       43      420     329.160
       43      422     329.160
       43      424     329.160
       43      426     329.160
       43      428     329.160
       43      430     329.160
       43      432     329.160
       43      434     329.160
       43      436     329.160
       43      438     329.160
       43      440     329.160
       43      442     329.160
       43      444     329.160
       43      446     329.160
       43      448     329.160
       43      450     329.160
       43      452     329.160
       43      456     329.160
       43      458     329.160
       43      460     329.160
       43      462     329.160
       43      466     329.160
       43      468     329.160
       43      470     329.160
       43      474     329.160
       43      476     329.160
       43      478     329.160
       43      480     329.160
       43      482     329.160
       43      486     329.160
       43      488     329.160
       43      490     329.160
       43      496     329.160
       43      498     329.160
       43      500     329.160
       43      502     329.160
       43      504     329.160
       43      508     329.160
       43      510     329.160
       43      512     329.160
       43      514     329.160
       43      516     329.160
       43      522     329.160
       43      524     329.160
       43      526     329.160
       45      232     333.522
       45      234     333.522
       45      238     333.522
       45      240     333.522
       45      242     333.522
       45      244     333.522
       45      246     333.522
       45      248     333.522
       45      250     333.522
       45      252     333.522
       45      254     333.522
       45      256     333.522
       45      258     333.522
       45      260     333.522
       45      262     333.522
       45      264     333.522
       45      266     333.522
       45      268     333.522
       45      270     333.522
       45      272     333.522
       45      276     333.522
       45      278     333.522
       45      280     333.522
       45      282     333.522
       45      286     333.522
       45      288     333.522
       45      290     333.522
       45      292     333.522
       45      294     333.522
       45      296     333.522
       45      300     333.522
       45      302     333.522
       45      306     333.522
       45      308     333.522
       45      310     333.522
       45      316     333.522
       45      318     333.522
       45      320     333.522
       45      326     333.522
       45      328     333.522
       45      330     333.522
       45      332     333.522
       45      334     333.522
       45      336     333.522
       45      340     333.522
       45      342     333.522
       45      344     333.522
       45      346     333.522
       45      350     333.522
       45      352     333.522
       45      356     333.522
       45      358     333.522
       45      360     333.522
       45      362     333.522
       45      364     333.522
       45      366     333.522
       45      368     333.522
       45      370     333.522
       45      372     333.522
       45      374     333.522
       45      376     333.522
       45      378     333.522
       45      380     333.522
       45      382     333.522
       45      384     333.522
       45      386     333.522
       45      388     333.522
       45      390     333.522
       45      392     333.522
       45      394     333.522
       45      396     333.522
       45      398     333.522
       45      400     333.522
       45      402     333.522
       45      404     333.522
       45      406     333.522
       45      408     333.522
       45      410     333.522
       45      412     333.522
       45      414     333.522
       45      416     333.522
       45      418     333.522
       45      420     333.522
       45      422     333.522
       45      424     333.522
       45      426     333.522
       45      428     333.522
       45      430     333.522
       45      432     333.522
       45      434     333.522
       45      436     333.522
       45      438     333.522
       45      440     333.522
       45      442     333.522
       45      444     333.522
       45      446     333.522
       45      448     333.522
       45      450     333.522
       45      452     333.522
       45      454     333.522
       45      456     333.522
       45      458     333.522
       45      460     333.522
       45      462     333.522
       45      464     333.522
       45      466     333.522
       45      468     333.522
       45      470     333.522
       45      472     333.522
       45      474     333.522
       45      476     333.522
       45      478     333.522
       45      480     333.522
       45      482     333.522
       45      484     333.522
       45      486     333.522
       45      488     333.522
       45      490     333.522
       45      492     333.522
       45      494     333.522
       45      496     333.522
       45      498     333.522
       45      500     333.522
       45      504     333.522
       45      506     333.522
       45      508     333.522
       45      510     333.522
       45      512     333.522
       45      514     333.522
       45      518     333.522
       45      520     333.522
       45      522     333.522
       45      524     333.522
       45      530     333.522
       45      532     333.522
       45      536     333.522
       45      538     333.522
       45      544     333.522
       45      546     333.522
       45      550     333.522
       45      552     333.522
       45      556     333.522
       47      256     337.884
       47      258     337.884
       47      260     337.884
       47      262     337.884
       47      264     337.884
       47      266     337.884
       47      268     337.884
       47      270     337.884
       47      272     337.884
       47      274     337.884
       47      276     337.884
       47      278     337.884
       47      280     337.884
       47      282     337.884
       47      284     337.884
       47      286     337.884
       47      288     337.884
       47      292     337.884
       47      294     337.884
       47      296     337.884
       47      298     337.884
       47      300     337.884
       47      302     337.884
       47      304     337.884
       47      308     337.884
       47      310     337.884
       47      312     337.884
       47      316     337.884
       47      318     337.884
       47      320     337.884
       47      322     337.884
       47      324     337.884
       47      326     337.884
       47      328     337.884
       47      330     337.884
       47      336     337.884
       47      340     337.884
       47      342     337.884
       47      348     337.884
       47      350     337.884
       47      352     337.884
       47      354     337.884
       47      358     337.884
       47      360     337.884
       47      362     337.884
       47      364     337.884
       47      366     337.884
       47      368     337.884
       47      370     337.884
       47      372     337.884
       47      374     337.884
       47      376     337.884
       47      378     337.884
       47      380     337.884
       47      382     337.884
       47      384     337.884
       47      386     337.884
       47      388     337.884
       47      390     337.884
       47      392     337.884
       47      394     337.884
       47      396     337.884
       47      398     337.884
       47      400     337.884
       47      402     337.884
       47      404     337.884
       47      406     337.884
       47      408     337.884
       47      410     337.884
       47      412     337.884
       47      414     337.884
       47      416     337.884
       47      418     337.884
       47      420     337.884
       47      422     337.884
       47      424     337.884
       47      426     337.884
       47      428     337.884
       47      430     337.884
       47      432     337.884
       47      434     337.884
       47      436     337.884
       47      438     337.884
       47      440     337.884
       47      442     337.884
       47      444     337.884
       47      446     337.884
       47      448     337.884
       47      450     337.884
       47      452     337.884
       47      454     337.884
       47      456     337.884
       47      458     337.884
       47      460     337.884
       47      462     337.884
       47      464     337.884
       47      466     337.884
       47      468     337.884
       47      470     337.884
       47      472     337.884
       47      474     337.884
       47      476     337.884
       47      478     337.884
       47      480     337.884
       47      482     337.884
       47      484     337.884
       47      486     337.884
       47      488     337.884
       47      490     337.884
       47      492     337.884
       47      494     337.884
       47      496     337.884
       47      498     337.884
       47      500     337.884
       47      502     337.884
       47      504     337.884
       47      506     337.884
       47      508     337.884
       47      510     337.884
       47      512     337.884
       47      514     337.884
       47      516     337.884
       47      518     337.884
       47      520     337.884
       47      522     337.884
       47      524     337.884
       47      526     337.884
       47      528     337.884
       47      530     337.884
       47      532     337.884
       47      534     337.884
       47      536     337.884
       47      538     337.884
       47      540     337.884
       47      542     337.884
       47      544     337.884
       47      546     337.884
       47      552     337.884
       47      554     337.884
       47      556     337.884
       47      558     337.884
       47      560     337.884
       47      562     337.884
       47      566     337.884
       47      568     337.884
       47      570     337.884
       47      574     337.884
       47      582     337.884
       47      584     337.884
       47      588     337.884
       49      282     342.081
       49      284     342.081
       49      286     342.081
       49      288     342.081
       49      290     342.081
       49      292     342.081
       49      294     342.081
       49      296     342.081
       49      298     342.081
       49      300     342.081
       49      302     342.081
       49      306     342.081
       49      308     342.081
       49      310     342.081
       49      312     342.081
       49      314     342.081
       49      316     342.081
       49      318     342.081
       49      326     342.081
       49      328     342.081
       49      330     342.081
       49      332     342.081
       49      336     342.081
       49      338     342.081
       49      342     342.081
       49      344     342.081
       49      346     342.081
       49      352     342.081
       49      354     342.081
       49      358     342.081
       49      362     342.081
       49      364     342.081
       49      366     342.081
       49      368     342.081
       49      370     342.081
       49      372     342.081
       49      374     342.081
       49      376     342.081
       49      378     342.081
       49      380     342.081
       49      382     342.081
       49      384     342.081
       49      386     342.081
       49      388     342.081
       49      390     342.081
       49      392     342.081
       49      394     342.081
       49      396     342.081
       49      398     342.081
       49      400     342.081
       49      402     342.081
       49      404     342.081
       49      406     342.081
       49      408     342.081
       49      410     342.081
       49      412     342.081
       49      414     342.081
       49      416     342.081
       49      418     342.081
       49      420     342.081
       49      422     342.081
       49      424     342.081
       49      426     342.081
       49      428     342.081
       49      430     342.081
       49      432     342.081
       49      434     342.081
       49      436     342.081
       49      438     342.081
       49      440     342.081
       49      442     342.081
       49      444     342.081
       49      446     342.081
       49      448     342.081
       49      450     342.081
       49      452     342.081
       49      454     342.081
       49      456     342.081
       49      458     342.081
       49      460     342.081
       49      462     342.081
       49      464     342.081
       49      466     342.081
       49      468     342.081
       49      470     342.081
       49      472     342.081
       49      474     342.081
       49      476     342.081
       49      478     342.081
       49      480     342.081
       49      482     342.081
       49      484     342.081
       49      486     342.081
       49      488     342.081
       49      490     342.081
       49      492     342.081
       49      494     342.081
       49      496     342.081
       49      498     342.081
       49      500     342.081
       49      502     342.081
       49      504     342.081
       49      506     342.081
       49      508     342.081
       49      510     342.081
       49      512     342.081
       49      514     342.081
       49      516     342.081
       49      518     342.081
       49      520     342.081
       49      522     342.081
       49      524     342.081
       49      526     342.081
       49      528     342.081
       49      530     342.081
       49      532     342.081
       49      534     342.081
       49      536     342.081
       49      538     342.081
       49      540     342.081
       49      542     342.081
       49      544     342.081
       49      546     342.081
       49      548     342.081
       49      550     342.081
       49      552     342.081
       49      554     342.081
       49      556     342.081
       49      558     342.081
       49      560     342.081
       49      562     342.081
       49      564     342.081
       49      566     342.081
       49      568     342.081
       49      570     342.081
       49      572     342.081
       49      574     342.081
       49      576     342.081
       49      578     342.081
       49      580     342.081
       49      582     342.081
       49      584     342.081
       49      586     342.081
       49      588     342.081
       49      590     342.081
       49      592     342.081
       49      594     342.081
       49      596     342.081
       49      598     342.081
       49      602     342.081
       49      610     342.081
       49      612     342.081
       49      614     342.081
       51      312     346.213
       51      314     346.213
       51      316     346.213
       51      322     346.213
       51      324     346.213
       51      326     346.213
       51      328     346.213
       51      330     346.213
       51      332     346.213
       51      336     346.213
       51      338     346.213
       51      342     346.213
       51      344     346.213
       51      346     346.213
       51      348     346.213
       51      352     346.213
       51      356     346.213
       51      360     346.213
       51      362     346.213
       51      364     346.213
       51      366     346.213
       51      368     346.213
       51      370     346.213
       51      372     346.213
       51      374     346.213
       51      376     346.213
       51      378     346.213
       51      380     346.213
       51      382     346.213
       51      384     346.213
       51      386     346.213
       51      388     346.213
       51      390     346.213
       51      392     346.213
       51      394     346.213
       51      396     346.213
       51      398     346.213
       51      400     346.213
       51      402     346.213
       51      404     346.213
       51      406     346.213
       51      408     346.213
       51      410     346.213
       51      412     346.213
       51      414     346.213
       51      416     346.213
       51      418     346.213
       51      420     346.213
       51      422     346.213
       51      424     346.213
       51      426     346.213
       51      428     346.213
       51      430     346.213
       51      432     346.213
       51      434     346.213
       51      436     346.213
       51      438     346.213
       51      440     346.213
       51      442     346.213
       51      444     346.213
       51      446     346.213
       51      448     346.213
       51      450     346.213
       51      452     346.213
       51      454     346.213
       51      456     346.213
       51      458     346.213
       51      460     346.213
       51      462     346.213
       51      464     346.213
       51      466     346.213
       51      468     346.213
       51      470     346.213
       51      472     346.213
       51      474     346.213
       51      476     346.213
       51      478     346.213
       51      480     346.213
       51      482     346.213
       51      484     346.213
       51      486     346.213
       51      488     346.213
       51      490     346.213
       51      492     346.213
       51      494     346.213
       51      496     346.213
       51      498     346.213
       51      500     346.213
       51      502     346.213
       51      504     346.213
       51      506     346.213
       51      508     346.213
       51      510     346.213
       51      512     346.213
       51      514     346.213
       51      516     346.213
       51      518     346.213
       51      520     346.213
       51      522     346.213
       51      524     346.213
       51      526     346.213
       51      528     346.213
       51      530     346.213
       51      532     346.213
       51      534     346.213
       51      536     346.213
       51      538     346.213
       51      540     346.213
       51      542     346.213
       51      544     346.213
       51      546     346.213
       51      548     346.213
       51      550     346.213
       51      552     346.213
       51      554     346.213
       51      556     346.213
       51      558     346.213
       51      560     346.213
       51      562     346.213
       51      564     346.213
       51      566     346.213
       51      568     346.213
       51      570     346.213
       51      572     346.213
       51      574     346.213
       51      576     346.213
       51      578     346.213
       51      580     346.213
       51      582     346.213
       51      584     346.213
       51      586     346.213
       51      588     346.213
       51      590     346.213
       51      592     346.213
       51      594     346.213
       51      596     346.213
       51      598     346.213
       51      600     346.213
       51      602     346.213
       51      604     346.213
       51      606     346.213
       51      608     346.213
       51      610     346.213
       51      612     346.213
       51      614     346.213
       51      616     346.213
       51      618     346.213
       51      620     346.213
       51      622     346.213
       51      624     346.213
       51      626     346.213
       51      628     346.213
       51      630     346.213
       51      632     346.213
       51      640     346.213
       51      644     346.213
       51      646     346.213
       53      346     350.345
       53      348     350.345
       53      350     350.345
       53      352     350.345
       53      356     350.345
       53      358     350.345
       53      360     350.345
       53      362     350.345
       53      364     350.345
       53      368     350.345
       53      370     350.345
       53      372     350.345
       53      374     350.345
       53      376     350.345
       53      378     350.345
       53      380     350.345
       53      382     350.345
       53      384     350.345
       53      386     350.345
       53      388     350.345
       53      390     350.345
       53      392     350.345
       53      394     350.345
       53      396     350.345
       53      398     350.345
       53      400     350.345
       53      402     350.345
       53      404     350.345
       53      406     350.345
       53      408     350.345
       53      410     350.345
       53      412     350.345
       53      414     350.345
       53      416     350.345
       53      418     350.345
       53      420     350.345
       53      422     350.345
       53      424     350.345
       53      426     350.345
       53      428     350.345
       53      430     350.345
       53      432     350.345
       53      434     350.345
       53      436     350.345
       53      438     350.345
       53      440     350.345
       53      442     350.345
       53      444     350.345
       53      446     350.345
       53      448     350.345
       53      450     350.345
       53      452     350.345
       53      454     350.345
       53      456     350.345
       53      458     350.345
       53      460     350.345
       53      462     350.345
       53      464     350.345
       53      466     350.345
       53      468     350.345
       53      470     350.345
       53      472     350.345
       53      474     350.345
       53      476     350.345
       53      478     350.345
       53      480     350.345
       53      482     350.345
       53      484     350.345
       53      486     350.345
       53      488     350.345
       53      490     350.345
       53      492     350.345
       53      494     350.345
       53      496     350.345
       53      498     350.345
       53      500     350.345
       53      502     350.345
       53      504     350.345
       53      506     350.345
       53      508     350.345
       53      510     350.345
       53      512     350.345
       53      514     350.345
       53      516     350.345
       53      518     350.345
       53      520     350.345
       53      522     350.345
       53      524     350.345
       53      526     350.345
       53      528     350.345
       53      530     350.345
       53      532     350.345
       53      534     350.345
       53      536     350.345
       53      538     350.345
       53      540     350.345
       53      542     350.345
       53      544     350.345
       53      546     350.345
       53      548     350.345
       53      550     350.345
       53      552     350.345
       53      554     350.345
       53      556     350.345
       53      558     350.345
       53      560     350.345
       53      562     350.345
       53      564     350.345
       53      566     350.345
       53      568     350.345
       53      570     350.345
       53      572     350.345
       53      574     350.345
       53      576     350.345
       53      578     350.345
       53      580     350.345
       53      582     350.345
       53      584     350.345
       53      586     350.345
       53      588     350.345
       53      590     350.345
       53      592     350.345
       53      594     350.345
       53      596     350.345
       53      598     350.345
       53      600     350.345
       53      602     350.345
       53      604     350.345
       53      606     350.345
       53      608     350.345
       53      610     350.345
       53      612     350.345
       53      614     350.345
       53      616     350.345
       53      618     350.345
       53      620     350.345
       53      622     350.345
       53      624     350.345
       53      626     350.345
       53      628     350.345
       53      630     350.345
       53      632     350.345
       53      634     350.345
       53      636     350.345
       53      638     350.345
       53      640     350.345
       53      642     350.345
       53      644     350.345
       53      646     350.345
       53      648     350.345
       53      650     350.345
       53      652     350.345
       53      654     350.345
       53      656     350.345
       53      658     350.345
       53      660     350.345
       53      662     350.345
       53      664     350.345
       53      666     350.345
       53      668     350.345
       53      670     350.345
       53      672     350.345
       53      674     350.345
       53      676     350.345
       53      678     350.345
       55      380     354.293
       55      382     354.293
       55      384     354.293
       55      386     354.293
       55      388     354.293
       55      390     354.293
       55      392     354.293
       55      394     354.293
       55      396     354.293
       55      398     354.293
       55      400     354.293
       55      402     354.293
       55      404     354.293
       55      406     354.293
       55      408     354.293
       55      410     354.293
       55      412     354.293
       55      414     354.293
       55      416     354.293
       55      418     354.293
       55      420     354.293
       55      422     354.293
       55      424     354.293
       55      426     354.293
       55      428     354.293
       55      430     354.293
       55      432     354.293
       55      434     354.293
       55      436     354.293
       55      438     354.293
       55      440     354.293
       55      442     354.293
       55      444     354.293
       55      446     354.293
       55      448     354.293
       55      450     354.293
       55      452     354.293
       55      454     354.293
       55      456     354.293
       55      458     354.293
       55      460     354.293
       55      462     354.293
       55      464     354.293
       55      466     354.293
       55      468     354.293
       55      470     354.293
       55      472     354.293
       55      474     354.293
       55      476     354.293
       55      478     354.293
       55      480     354.293
       55      482     354.293
       55      484     354.293
       55      486     354.293
       55      488     354.293
       55      490     354.293
       55      492     354.293
       55      494     354.293
       55      496     354.293
       55      498     354.293
       55      500     354.293
       55      502     354.293
       55      504     354.293
       55      506     354.293
       55      508     354.293
       55      510     354.293
       55      512     354.293
       55      514     354.293
       55      516     354.293
       55      518     354.293
       55      520     354.293
       55      522     354.293
       55      524     354.293
       55      526     354.293
       55      528     354.293
       55      530     354.293
       55      532     354.293
       55      534     354.293
       55      536     354.293
       55      538     354.293
       55      540     354.293
       55      542     354.293
       55      544     354.293
       55      546     354.293
       55      548     354.293
       55      550     354.293
       55      552     354.293
       55      554     354.293
       55      556     354.293
       55      558     354.293
       55      560     354.293
       55      562     354.293
       55      564     354.293
       55      566     354.293
       55      568     354.293
       55      570     354.293
       55      572     354.293
       55      574     354.293
       55      576     354.293
       55      578     354.293
       55      580     354.293
       55      582     354.293
       55      584     354.293
       55      586     354.293
       55      588     354.293
       55      590     354.293
       55      592     354.293
       55      594     354.293
       55      596     354.293
       55      598     354.293
       55      600     354.293
       55      602     354.293
       55      604     354.293
       55      606     354.293
       55      608     354.293
       55      610     354.293
       55      612     354.293
       55      614     354.293
       55      616     354.293
       55      618     354.293
       55      620     354.293
       55      622     354.293
       55      624     354.293
       55      626     354.293
       55      628     354.293
       55      630     354.293
       55      632     354.293
       55      634     354.293
       55      636     354.293
       55      638     354.293
       55      640     354.293
       55      642     354.293
       55      644     354.293
       55      646     354.293
       55      648     354.293
       55      650     354.293
       55      652     354.293
       55      654     354.293
       55      656     354.293
       55      658     354.293
       55      660     354.293
       55      662     354.293
       55      664     354.293
       55      666     354.293
       55      668     354.293
       55      670     354.293
       55      672     354.293
       55      674     354.293
       55      676     354.293
       55      678     354.293
       55      680     354.293
       55      682     354.293
       55      684     354.293
       55      686     354.293
       55      688     354.293
       55      690     354.293
       55      692     354.293
       55      694     354.293
       55      696     354.293
       55      698     354.293
       55      700     354.293
       55      702     354.293
       55      704     354.293
       55      706     354.293
       55      708     354.293
       55      710     354.293
       55      712     354.293
       55      714     354.293
       55      716     354.293
       55      720     354.293
       57      416     358.231
       57      418     358.231
       57      420     358.231
       57      422     358.231
       57      424     358.231
       57      426     358.231
       57      428     358.231
       57      430     358.231
       57      432     358.231
       57      434     358.231
       57      436     358.231
       57      438     358.231
       57      440     358.231
       57      442     358.231
       57      444     358.231
       57      446     358.231
       57      448     358.231
       57      450     358.231
       57      452     358.231
       57      454     358.231
       57      456     358.231
       57      458     358.231
       57      460     358.231
       57      462     358.231
       57      464     358.231
       57      466     358.231
       57      468     358.231
       57      470     358.231
       57      472     358.231
       57      474     358.231
       57      476     358.231
       57      478     358.231
       57      480     358.231
       57      482     358.231
       57      484     358.231
       57      486     358.231
       57      488     358.231
       57      490     358.231
       57      492     358.231
       57      494     358.231
       57      496     358.231
       57      498     358.231
       57      500     358.231
       57      502     358.231
       57      504     358.231
       57      506     358.231
       57      508     358.231
       57      510     358.231
       57      512     358.231
       57      514     358.231
       57      516     358.231
       57      518     358.231
       57      520     358.231
       57      522     358.231
       57      524     358.231
       57      526     358.231
       57      528     358.231
       57      530     358.231
       57      532     358.231
       57      534     358.231
       57      536     358.231
       57      538     358.231
       57      540     358.231
       57      542     358.231
       57      544     358.231
       57      546     358.231
       57      548     358.231
       57      550     358.231
       57      552     358.231
       57      554     358.231
       57      556     358.231
       57      558     358.231
       57      560     358.231
       57      562     358.231
       57      564     358.231
       57      566     358.231
       57      568     358.231
       57      570     358.231
       57      572     358.231
       57      574     358.231
       57      576     358.231
       57      578     358.231
       57      580     358.231
       57      582     358.231
       57      584     358.231
       57      586     358.231
       57      588     358.231
       57      590     358.231
       57      592     358.231
       57      594     358.231
       57      596     358.231
       57      598     358.231
       57      600     358.231
       57      602     358.231
       57      604     358.231
       57      606     358.231
       57      608     358.231
       57      610     358.231
       57      612     358.231
       57      614     358.231
       57      616     358.231
       57      618     358.231
       57      620     358.231
       57      622     358.231
       57      624     358.231
       57      626     358.231
       57      628     358.231
       57      630     358.231
       57      632     358.231
       57      634     358.231
       57      636     358.231
       57      638     358.231
       57      640     358.231
       57      642     358.231
       57      644     358.231
       57      646     358.231
       57      648     358.231
       57      650     358.231
       57      652     358.231
       57      654     358.231
       57      656     358.231
       57      658     358.231
       57      660     358.231
       57      662     358.231
       57      664     358.231
       57      666     358.231
       57      668     358.231
       57      670     358.231
       57      672     358.231
       57      674     358.231
       57      676     358.231
       57      678     358.231
       57      680     358.231
       57      682     358.231
       57      684     358.231
       57      686     358.231
       57      688     358.231
       57      690     358.231
       57      692     358.231
       57      694     358.231
       57      696     358.231
       57      698     358.231
       57      700     358.231
       57      702     358.231
       57      704     358.231
       57      706     358.231
       57      708     358.231
       57      710     358.231
       57      712     358.231
       57      714     358.231
       57      716     358.231
       57      718     358.231
       57      720     358.231
       57      722     358.231
       57      724     358.231
       57      726     358.231
       57      728     358.231
       57      730     358.231
       57      732     358.231
       57      734     358.231
       57      736     358.231
       57      738     358.231
       57      740     358.231
       57      742     358.231
       57      744     358.231
       57      746     358.231
       57      748     358.231
       57      750     358.231
       57      752     358.231
       57      754     358.231
       57      756     358.231
       59      450     362.168
       59      452     362.168
       59      454     362.168
       59      456     362.168
       59      458     362.168
       59      460     362.168
       59      462     362.168
       59      464     362.168
       59      466     362.168
       59      468     362.168
       59      470     362.168
       59      472     362.168
       59      474     362.168
       59      476     362.168
       59      478     362.168
       59      480     362.168
       59      482     362.168
       59      484     362.168
       59      486     362.168
       59      488     362.168
       59      490     362.168
       59      492     362.168
       59      494     362.168
       59      496     362.168
       59      498     362.168
       59      500     362.168
       59      502     362.168
       59      504     362.168
       59      506     362.168
       59      508     362.168
       59      510     362.168
       59      512     362.168
       59      514     362.168
       59      516     362.168
       59      518     362.168
       59      520     362.168
       59      522     362.168
       59      524     362.168
       59      526     362.168
       59      528     362.168
       59      530     362.168
       59      532     362.168
       59      534     362.168
       59      536     362.168
       59      538     362.168
       59      540     362.168
       59      542     362.168
       59      544     362.168
       59      546     362.168
       59      548     362.168
       59      550     362.168
       59      552     362.168
       59      554     362.168
       59      556     362.168
       59      558     362.168
       59      560     362.168
       59      562     362.168
       59      564     362.168
       59      566     362.168
       59      568     362.168
       59      570     362.168
       59      572     362.168
       59      574     362.168
       59      576     362.168
       59      578     362.168
       59      580     362.168
       59      582     362.168
       59      584     362.168
       59      586     362.168
       59      588     362.168
       59      590     362.168
       59      592     362.168
       59      594     362.168
       59      596     362.168
       59      598     362.168
       59      600     362.168
       59      602     362.168
       59      604     362.168
       59      606     362.168
       59      608     362.168
       59      610     362.168
       59      612     362.168
       59      614     362.168
       59      616     362.168
       59      618     362.168
       59      620     362.168
       59      622     362.168
       59      624     362.168
       59      626     362.168
       59      628     362.168
       59      630     362.168
       59      632     362.168
       59      634     362.168
       59      636     362.168
       59      638     362.168
       59      640     362.168
       59      642     362.168
       59      644     362.168
       59      646     362.168
       59      648     362.168
       59      650     362.168
       59      652     362.168
       59      654     362.168
       59      656     362.168
       59      658     362.168
       59      660     362.168
       59      662     362.168
       59      664     362.168
       59      666     362.168
       59      668     362.168
       59      670     362.168
       59      672     362.168
       59      674     362.168
       59      676     362.168
       59      678     362.168
       59      680     362.168
       59      682     362.168
       59      684     362.168
       59      686     362.168
       59      688     362.168
       59      690     362.168
       59      692     362.168
       59      694     362.168
       59      696     362.168
       59      698     362.168
       59      700     362.168
       59      702     362.168
       59      704     362.168
       59      706     362.168
       59      708     362.168
       59      710     362.168
       59      712     362.168
       59      714     362.168
       59      716     362.168
       59      718     362.168
       59      720     362.168
       59      722     362.168
       59      724     362.168
       59      726     362.168
       59      728     362.168
       59      730     362.168
       59      732     362.168
       59      734     362.168
       59      736     362.168
       59      738     362.168
       59      740     362.168
       59      742     362.168
       59      744     362.168
       59      746     362.168
       59      748     362.168
       59      750     362.168
       59      752     362.168
       59      754     362.168
       59      756     362.168
       59      758     362.168
       59      760     362.168
       59      762     362.168
       59      764     362.168
       59      766     362.168
       59      768     362.168
       59      770     362.168
       59      772     362.168
       59      774     362.168
       59      776     362.168
       59      778     362.168
       59      780     362.168
       59      784     362.168
       59      786     362.168
       59      788     362.168
       59      790     362.168
       59      792     362.168
       59      794     362.168
       61      482     365.941
       61      484     365.941
       61      486     365.941
       61      488     365.941
       61      490     365.941
       61      492     365.941
       61      494     365.941
       61      496     365.941
       61      498     365.941
       61      500     365.941
       61      502     365.941
       61      504     365.941
       61      506     365.941
       61      508     365.941
       61      510     365.941
       61      512     365.941
       61      514     365.941
       61      516     365.941
       61      518     365.941
       61      520     365.941
       61      522     365.941
       61      524     365.941
       61      526     365.941
       61      528     365.941
       61      530     365.941
       61      532     365.941
       61      534     365.941
       61      536     365.941
       61      538     365.941
       61      540     365.941
       61      542     365.941
       61      544     365.941
       61      546     365.941
       61      548     365.941
       61      550     365.941
       61      552     365.941
       61      554     365.941
       61      556     365.941
       61      558     365.941
       61      560     365.941
       61      562     365.941
       61      564     365.941
       61      566     365.941
       61      568     365.941
       61      570     365.941
       61      572     365.941
       61      574     365.941
       61      576     365.941
       61      578     365.941
       61      580     365.941
       61      582     365.941
       61      584     365.941
       61      586     365.941
       61      588     365.941
       61      590     365.941
       61      592     365.941
       61      594     365.941
       61      596     365.941
       61      598     365.941
       61      600     365.941
       61      602     365.941
       61      604     365.941
       61      606     365.941
       61      608     365.941
       61      610     365.941
       61      612     365.941
       61      614     365.941
       61      616     365.941
       61      618     365.941
       61      620     365.941
       61      622     365.941
       61      624     365.941
       61      626     365.941
       61      628     365.941
       61      630     365.941
       61      632     365.941
       61      634     365.941
       61      636     365.941
       61      638     365.941
       61      640     365.941
       61      642     365.941
       61      644     365.941
       61      646     365.941
       61      648     365.941
       61      650     365.941
       61      652     365.941
       61      654     365.941
       61      656     365.941
       61      658     365.941
       61      660     365.941
       61      662     365.941
       61      664     365.941
       61      666     365.941
       61      668     365.941
       61      670     365.941
       61      672     365.941
       61      674     365.941
       61      676     365.941
       61      678     365.941
       61      680     365.941
       61      682     365.941
       61      684     365.941
       61      686     365.941
       61      688     365.941
       61      690     365.941
       61      692     365.941
       61      694     365.941
       61      696     365.941
       61      698     365.941
       61      700     365.941
       61      702     365.941
       61      704     365.941
       61      706     365.941
       61      708     365.941
       61      710     365.941
       61      712     365.941
       61      714     365.941
       61      716     365.941
       61      718     365.941
       61      720     365.941
       61      722     365.941
       61      724     365.941
       61      726     365.941
       61      728     365.941
       61      730     365.941
       61      732     365.941
       61      734     365.941
       61      736     365.941
       61      738     365.941
       61      740     365.941
       61      742     365.941
       61      744     365.941
       61      746     365.941
       61      748     365.941
       61      750     365.941
       61      752     365.941
       61      754     365.941
       61      756     365.941
       61      758     365.941
       61      760     365.941
       61      762     365.941
       61      764     365.941
       61      766     365.941
       61      768     365.941
       61      770     365.941
       61      772     365.941
       61      774     365.941
       61      776     365.941
       61      778     365.941
       61      780     365.941
       61      782     365.941
       61      784     365.941
       61      786     365.941
       61      788     365.941
       61      802     365.941
       61      804     365.941
       61      806     365.941
       61      808     365.941
       61      816     365.941
       61      818     365.941
       63      514     369.714
       63      516     369.714
       63      518     369.714
       63      520     369.714
       63      522     369.714
       63      524     369.714
       63      526     369.714
       63      528     369.714
       63      530     369.714
       63      532     369.714
       63      534     369.714
       63      536     369.714
       63      538     369.714
       63      540     369.714
       63      542     369.714
       63      544     369.714
       63      546     369.714
       63      548     369.714
       63      550     369.714
       63      552     369.714
       63      554     369.714
       63      556     369.714
       63      558     369.714
       63      560     369.714
       63      562     369.714
       63      564     369.714
       63      566     369.714
       63      568     369.714
       63      570     369.714
       63      572     369.714
       63      574     369.714
       63      576     369.714
       63      578     369.714
       63      580     369.714
       63      582     369.714
       63      584     369.714
       63      586     369.714
       63      588     369.714
       63      590     369.714
       63      592     369.714
       63      594     369.714
       63      596     369.714
       63      598     369.714
       63      600     369.714
       63      602     369.714
       63      604     369.714
       63      606     369.714
       63      608     369.714
       63      610     369.714
       63      612     369.714
       63      614     369.714
       63      616     369.714
       63      618     369.714
       63      620     369.714
       63      622     369.714
       63      624     369.714
       63      626     369.714
       63      628     369.714
       63      630     369.714
       63      632     369.714
       63      634     369.714
       63      636     369.714
       63      638     369.714
       63      640     369.714
       63      642     369.714
       63      644     369.714
       63      646     369.714
       63      648     369.714
       63      650     369.714
       63      652     369.714
       63      654     369.714
       63      656     369.714
       63      658     369.714
       63      660     369.714
       63      662     369.714
       63      664     369.714
       63      666     369.714
       63      668     369.714
       63      670     369.714
       63      672     369.714
       63      674     369.714
       63      676     369.714
       63      678     369.714
       63      680     369.714
       63      682     369.714
       63      684     369.714
       63      686     369.714
       63      688     369.714
       63      690     369.714
       63      692     369.714
       63      694     369.714
       63      696     369.714
       63      698     369.714
       63      700     369.714
       63      702     369.714
       63      704     369.714
       63      706     369.714
       63      708     369.714
       63      710     369.714
       63      712     369.714
       63      714     369.714
       63      716     369.714
       63      718     369.714
       63      720     369.714
       63      722     369.714
       63      724     369.714
       63      726     369.714
       63      728     369.714
       63      730     369.714
       63      732     369.714
       63      734     369.714
       63      736     369.714
       63      738     369.714
       63      740     369.714
       63      742     369.714
       63      744     369.714
       63      746     369.714
       63      748     369.714
       63      750     369.714
       63      752     369.714
       63      754     369.714
       63      756     369.714
       63      758     369.714
       63      760     369.714
       63      762     369.714
       63      764     369.714
       63      766     369.714
       63      768     369.714
       63      774     369.714
       63      776     369.714
       63      778     369.714
       63      780     369.714
       63      782     369.714
       63      794     369.714
       63      796     369.714
       63      798     369.714
       63      800     369.714
       65      542     373.486
       65      544     373.486
       65      546     373.486
       65      548     373.486
       65      550     373.486
       65      552     373.486
       65      554     373.486
       65      556     373.486
       65      558     373.486
       65      560     373.486
       65      562     373.486
       65      564     373.486
       65      566     373.486
       65      568     373.486
       65      570     373.486
       65      572     373.486
       65      574     373.486
       65      576     373.486
       65      578     373.486
       65      580     373.486
       65      582     373.486
       65      584     373.486
       65      586     373.486
       65      588     373.486
       65      590     373.486
       65      592     373.486
       65      594     373.486
       65      596     373.486
       65      598     373.486
       65      600     373.486
       65      602     373.486
       65      604     373.486
       65      606     373.486
       65      608     373.486
       65      610     373.486
       65      612     373.486
       65      614     373.486
       65      616     373.486
       65      618     373.486
       65      620     373.486
       65      622     373.486
       65      624     373.486
       65      626     373.486
       65      628     373.486
       65      630     373.486
       65      632     373.486
       65      634     373.486
       65      636     373.486
       65      638     373.486
       65      640     373.486
       65      642     373.486
       65      644     373.486
       65      646     373.486
       65      648     373.486
       65      650     373.486
       65      652     373.486
       65      654     373.486
       65      656     373.486
       65      658     373.486
       65      660     373.486
       65      662     373.486
       65      664     373.486
       65      666     373.486
       65      668     373.486
       65      670     373.486
       65      672     373.486
       65      674     373.486
       65      676     373.486
       65      678     373.486
       65      680     373.486
       65      682     373.486
       65      684     373.486
       65      686     373.486
       65      688     373.486
       65      690     373.486
       65      692     373.486
       65      694     373.486
       65      696     373.486
       65      698     373.486
       65      700     373.486
       65      702     373.486
       65      704     373.486
       65      706     373.486
       65      708     373.486
       65      710     373.486
       65      712     373.486
       65      714     373.486
       65      716     373.486
       65      718     373.486
       65      720     373.486
       65      722     373.486
       65      724     373.486
       65      726     373.486
       65      728     373.486
       65      730     373.486
       65      732     373.486
       65      734     373.486
       65      736     373.486
       65      738     373.486
       65      740     373.486
       65      742     373.486
       65      744     373.486
       65      746     373.486
       65      748     373.486
       65      750     373.486
       65      752     373.486
       65      754     373.486
       65      756     373.486
       65      758     373.486
       65      760     373.486
       65      762     373.486
       65      764     373.486
       65      766     373.486
       65      768     373.486
       65      770     373.486
       65      772     373.486
       65      774     373.486
       65      776     373.486
       65      778     373.486
       65      780     373.486
       65      782     373.486
       65      784     373.486
       65      786     373.486
       67      572     377.136
       67      574     377.136
       67      576     377.136
       67      578     377.136
       67      580     377.136
       67      582     377.136
       67      584     377.136
       67      586     377.136
       67      588     377.136
       67      590     377.136
       67      592     377.136
       67      594     377.136
       67      596     377.136
       67      598     377.136
       67      600     377.136
       67      602     377.136
       67      604     377.136
       67      606     377.136
       67      608     377.136
       67      610     377.136
       67      612     377.136
       67      614     377.136
       67      616     377.136
       67      618     377.136
       67      620     377.136
       67      622     377.136
       67      624     377.136
       67      626     377.136
       67      628     377.136
       67      630     377.136
       67      632     377.136
       67      634     377.136
       67      636     377.136
       67      638     377.136
       67      640     377.136
       67      642     377.136
       67      644     377.136
       67      646     377.136
       67      648     377.136
       67      650     377.136
       67      652     377.136
       67      654     377.136
       67      656     377.136
       67      658     377.136
       67      660     377.136
       67      662     377.136
       67      664     377.136
       67      666     377.136
       67      668     377.136
       67      670     377.136
       67      672     377.136
       67      674     377.136
       67      676     377.136
       67      678     377.136
       67      680     377.136
       67      682     377.136
       67      684     377.136
       67      686     377.136
       67      688     377.136
       67      690     377.136
       67      692     377.136
       67      694     377.136
       67      696     377.136
       67      698     377.136
       67      700     377.136
       67      702     377.136
       67      704     377.136
       67      706     377.136
       67      708     377.136
       67      710     377.136
       67      712     377.136
       67      714     377.136
       67      716     377.136
       67      718     377.136
       67      720     377.136
       67      722     377.136
       67      724     377.136
       67      726     377.136
       67      728     377.136
       67      730     377.136
       67      732     377.136
       67      734     377.136
       67      736     377.136
       67      738     377.136
       67      740     377.136
       67      742     377.136
       67      744     377.136
       67      746     377.136
       67      748     377.136
       67      750     377.136
       67      752     377.136
       67      754     377.136
       67      756     377.136
       67      758     377.136
       67      760     377.136
       67      762     377.136
       67      764     377.136
       67      770     377.136
       67      772     377.136
       67      774     377.136
       67      776     377.136
       67      778     377.136
       67      780     377.136
       67      782     377.136
       67      784     377.136
       67      786     377.136
       67      788     377.136
       67      790     377.136
       67      792     377.136
       67      796     377.136
       67      798     377.136
       69      598     380.767
       69      600     380.767
       69      602     380.767
       69      604     380.767
       69      606     380.767
       69      608     380.767
       69      610     380.767
       69      612     380.767
       69      614     380.767
       69      616     380.767
       69      618     380.767
       69      620     380.767
       69      622     380.767
       69      624     380.767
       69      626     380.767
       69      628     380.767
       69      630     380.767
       69      632     380.767
       69      634     380.767
       69      636     380.767
       69      638     380.767
       69      640     380.767
       69      642     380.767
       69      644     380.767
       69      646     380.767
       69      648     380.767
       69      650     380.767
       69      652     380.767
       69      654     380.767
       69      656     380.767
       69      658     380.767
       69      660     380.767
       69      662     380.767
       69      664     380.767
       69      666     380.767
       69      668     380.767
       69      670     380.767
       69      672     380.767
       69      674     380.767
       69      676     380.767
       69      678     380.767
       69      680     380.767
       69      682     380.767
       69      684     380.767
       69      686     380.767
       69      688     380.767
       69      690     380.767
       69      692     380.767
       69      694     380.767
       69      696     380.767
       69      698     380.767
       69      700     380.767
       69      702     380.767
       69      704     380.767
       69      706     380.767
       69      708     380.767
       69      710     380.767
       69      712     380.767
       69      714     380.767
       69      716     380.767
       69      718     380.767
       69      720     380.767
       69      722     380.767
       69      724     380.767
       69      726     380.767
       69      728     380.767
       69      730     380.767
       69      732     380.767
       69      734     380.767
       69      736     380.767
       69      738     380.767
       69      740     380.767
       69      742     380.767
       69      744     380.767
       69      746     380.767
       69      748     380.767
       69      750     380.767
       69      752     380.767
       69      754     380.767
       69      756     380.767
       69      758     380.767
       69      760     380.767
       69      762     380.767
       69      764     380.767
       69      766     380.767
       69      768     380.767
       69      770     380.767
       69      772     380.767
       69      774     380.767
       69      776     380.767
       69      778     380.767
       69      780     380.767
       69      818     380.767
       71      624     384.399
       71      626     384.399
       71      628     384.399
       71      630     384.399
       71      632     384.399
       71      634     384.399
       71      636     384.399
       71      638     384.399
       71      640     384.399
       71      642     384.399
       71      644     384.399
       71      646     384.399
       71      648     384.399
       71      650     384.399
       71      652     384.399
       71      654     384.399
       71      656     384.399
       71      658     384.399
       71      660     384.399
       71      662     384.399
       71      664     384.399
       71      666     384.399
       71      668     384.399
       71      670     384.399
       71      672     384.399
       71      674     384.399
       71      676     384.399
       71      678     384.399
       71      680     384.399
       71      682     384.399
       71      684     384.399
       71      686     384.399
       71      688     384.399
       71      690     384.399
       71      692     384.399
       71      694     384.399
       71      696     384.399
       71      698     384.399
       71      700     384.399
       71      702     384.399
       71      704     384.399
       71      706     384.399
       71      708     384.399
       71      710     384.399
       71      712     384.399
       71      714     384.399
       71      716     384.399
       71      718     384.399
       71      720     384.399
       71      722     384.399
       71      724     384.399
       71      726     384.399
       71      728     384.399
       71      730     384.399
       71      732     384.399
       71      734     384.399
       71      736     384.399
       71      738     384.399
       71      740     384.399
       71      742     384.399
       71      744     384.399
       71      746     384.399
       71      748     384.399
       71      750     384.399
       71      752     384.399
       71      754     384.399
       71      760     384.399
       71      762     384.399
       71      764     384.399
       71      776     384.399
       71      778     384.399
       71      780     384.399
       71      782     384.399
       71      792     384.399
       73      650     387.960
       73      652     387.960
       73      654     387.960
       73      656     387.960
       73      658     387.960
       73      660     387.960
       73      662     387.960
       73      664     387.960
       73      666     387.960
       73      668     387.960
       73      670     387.960
       73      672     387.960
       73      674     387.960
       73      676     387.960
       73      678     387.960
       73      680     387.960
       73      682     387.960
       73      684     387.960
       73      686     387.960
       73      688     387.960
       73      690     387.960
       73      692     387.960
       73      694     387.960
       73      696     387.960
       73      698     387.960
       73      700     387.960
       73      702     387.960
       73      704     387.960
       73      706     387.960
       73      708     387.960
       73      710     387.960
       73      712     387.960
       73      714     387.960
       73      716     387.960
       73      718     387.960
       73      720     387.960
       73      722     387.960
       73      724     387.960
       73      726     387.960
       73      728     387.960
       73      730     387.960
       73      732     387.960
       73      734     387.960
       73      736     387.960
       73      738     387.960
       73      740     387.960
       73      744     387.960
       73      746     387.960
       73      748     387.960
       73      750     387.960
       73      752     387.960
       73      758     387.960
       73      760     387.960
       73      762     387.960
       73      764     387.960
       73      766     387.960
       73      768     387.960
       73      770     387.960
       73      776     387.960
       73      778     387.960
       75      674     391.471
       75      676     391.471
       75      678     391.471
       75      680     391.471
       75      682     391.471
       75      684     391.471
       75      686     391.471
       75      688     391.471
       75      690     391.471
       75      692     391.471
       75      694     391.471
       75      696     391.471
       75      698     391.471
       75      700     391.471
       75      702     391.471
       75      704     391.471
       75      706     391.471
       75      708     391.471
       75      710     391.471
       75      712     391.471
       75      714     391.471
       75      716     391.471
       75      718     391.471
       75      720     391.471
       75      722     391.471
       75      724     391.471
       75      726     391.471
       75      728     391.471
       75      730     391.471
       75      732     391.471
       75      734     391.471
       75      736     391.471
       75      738     391.471
       75      740     391.471
       75      742     391.471
       75      744     391.471
       75      746     391.471
       75      748     391.471
       75      750     391.471
       75      764     391.471
       75      788     391.471
       75      794     391.471
       77      698     394.982
       77      700     394.982
       77      702     394.982
       77      704     394.982
       77      706     394.982
       77      708     394.982
       77      710     394.982
       77      712     394.982
       77      714     394.982
       77      716     394.982
       77      718     394.982
       77      720     394.982
       77      722     394.982
       77      724     394.982
       77      726     394.982
       77      728     394.982
       77      730     394.982
       77      732     394.982
       77      734     394.982
       77      736     394.982
       77      738     394.982
       77      752     394.982
       77      754     394.982
       77      768     394.982
       77      778     394.982
       79      722     398.480
       79      724     398.480
       79      726     398.480
       79      728     398.480
       79      730     398.480
       79      732     398.480
       79      736     398.480
       79      738     398.480
       79      740     398.480
       79      742     398.480
       79      744     398.480
       79      746     398.480
       81      750     401.886
       81      752     401.886
       81      754     401.886
       81      756     401.886


==> anc/Parameter_Space_Contours/m60/Overlap_LE.dat <==
        3       80     154.905
        3       82     154.905
        3       84     154.905
        3       86     154.905
        3       88     154.905
        3       90     154.905
        3       92     154.905
        3       94     154.905
        3       96     154.905
        5       68     181.482
        5       70     181.482
        5       72     181.482
        5       74     181.482
        5       76     181.482
        5       78     181.482
        5       80     181.482
        7       58     199.960
        7       60     199.960
        7       62     199.960
        7       64     199.960
        7       66     199.960
        7       68     199.960
        9       54     214.509
        9       56     214.509
        9       58     214.509
        9       60     214.509
        9       62     214.509
       11       50     226.629
       11       52     226.629
       11       54     226.629
       11       56     226.629
       13       48     237.142
       13       50     237.142
       15       46     246.473
       17       44     254.938
       53      232     350.345
       53      236     350.345
       53      238     350.345
       53      240     350.345
       53      242     350.345
       53      244     350.345
       53      246     350.345
       53      248     350.345
       53      250     350.345
       53      252     350.345
       53      254     350.345
       53      256     350.345
       53      258     350.345
       53      262     350.345
       53      264     350.345
       53      266     350.345
       53      268     350.345
       53      270     350.345
       53      272     350.345
       53      274     350.345
       53      276     350.345
       53      278     350.345
       53      280     350.345
       53      284     350.345
       55      262     354.293
       55      264     354.293
       55      266     354.293
       55      268     354.293
       55      270     354.293
       55      272     354.293
       55      274     354.293
       55      276     354.293
       55      278     354.293
       55      280     354.293
       55      282     354.293
       55      284     354.293
       55      286     354.293
      101      794     434.977
      101      796     434.977
      101      798     434.977
      101      800     434.977
      101      816     434.977
      101      818     434.977
      101      820     434.977
      101      822     434.977
      101      838     434.977
      101      840     434.977
      101      842     434.977
      101      844     434.977
      101      860     434.977
      101      862     434.977
      101      864     434.977
      101      866     434.977
      101      882     434.977
      101      884     434.977
      101      886     434.977
      101      888     434.977
      101      904     434.977
      101      906     434.977
      101      908     434.977
      101      910     434.977
      101      912     434.977
      101      928     434.977
      101      930     434.977
      101      932     434.977
      101      934     434.977
      101      950     434.977
      101      952     434.977
      101      954     434.977
      101      956     434.977
      101      972     434.977
      101      974     434.977
      101      976     434.977
      101      978     434.977
      101      980     434.977
      101      996     434.977
      101      998     434.977
      103      808     438.158
      103      810     438.158
      103      812     438.158
      103      814     438.158
      103      828     438.158
      103      830     438.158
      103      832     438.158
      103      834     438.158
      103      836     438.158
      103      854     438.158
      103      856     438.158
      103      858     438.158
      103      874     438.158
      103      876     438.158
      103      878     438.158
      103      880     438.158
      103      898     438.158
      103      900     438.158
      103      902     438.158
      103      920     438.158
      103      922     438.158
      103      924     438.158
      103      926     438.158
      103      944     438.158
      103      946     438.158
      103      948     438.158
      103      950     438.158
      103      964     438.158
      103      966     438.158
      103      968     438.158
      103      970     438.158
      103      972     438.158
      103      974     438.158
      103      988     438.158
      103      990     438.158
      103      992     438.158
      103      994     438.158
      105      820     441.326
      105      822     441.326
      105      824     441.326
      105      826     441.326
      105      828     441.326
      105      842     441.326
      105      844     441.326
      105      846     441.326
      105      848     441.326
      105      864     441.326
      105      866     441.326
      105      868     441.326
      105      870     441.326
      105      872     441.326
      105      888     441.326
      105      890     441.326
      105      892     441.326
      105      894     441.326
      105      912     441.326
      105      914     441.326
      105      916     441.326
      105      932     441.326
      105      936     441.326
      105      938     441.326
      105      940     441.326
      105      958     441.326
      105      960     441.326
      105      962     441.326
      105      964     441.326
      105      980     441.326
      105      984     441.326
      105      988     441.326
      107      832     444.494
      107      834     444.494
      107      836     444.494
      107      838     444.494
      107      854     444.494
      107      856     444.494
      107      858     444.494
      107      860     444.494
      107      880     444.494
      107      882     444.494
      107      884     444.494
      107      900     444.494
      107      904     444.494
      107      906     444.494
      107      924     444.494
      107      926     444.494
      107      930     444.494
      107      948     444.494
      107      954     444.494
      107      974     444.494
      107      976     444.494
      107      978     444.494
      107      994     444.494
      107      998     444.494
      109      842     447.662
      109      844     447.662
      109      846     447.662
      109      868     447.662
      109      870     447.662
      109      872     447.662
      109      888     447.662
      109      890     447.662
      109      920     447.662
      111      860     450.785
      111      862     450.785


==> anc/Parameter_Space_Contours/m60/Overlap_SE.dat <==
        3       98     154.905
        3      100     154.905
        3      102     154.905
        3      104     154.905
        3      106     154.905
        3      108     154.905
        3      110     154.905
        3      112     154.905
        3      114     154.905
        3      116     154.905
        3      118     154.905
        3      120     154.905
        3      122     154.905
        3      124     154.905
        3      126     154.905
        3      128     154.905
        3      130     154.905
        3      132     154.905
        3      134     154.905
        3      136     154.905
        3      138     154.905
        3      140     154.905
        3      142     154.905
        3      144     154.905
        3      146     154.905
        3      148     154.905
        3      150     154.905
        3      152     154.905
        3      154     154.905
        3      156     154.905
        3      160     154.905
        3      164     154.905
        3      166     154.905
        3      170     154.905
        3      172     154.905
        3      174     154.905
        3      178     154.905
        3      180     154.905
        3      182     154.905
        3      184     154.905
        3      186     154.905
        3      188     154.905
        3      192     154.905
        3      196     154.905
        3      198     154.905
        3      200     154.905
        3      202     154.905
        3      204     154.905
        3      210     154.905
        3      212     154.905
        3      216     154.905
        3      218     154.905
        3      224     154.905
        3      230     154.905
        3      232     154.905
        5       88     181.482
        5       90     181.482
        5       92     181.482
        5       94     181.482
        5       96     181.482
        5       98     181.482
        5      100     181.482
        5      102     181.482
        5      104     181.482
        5      106     181.482
        5      108     181.482
        5      110     181.482
        5      112     181.482
        5      114     181.482
        5      116     181.482
        5      118     181.482
        5      120     181.482
        5      122     181.482
        5      124     181.482
        5      126     181.482
        5      128     181.482
        5      130     181.482
        5      132     181.482
        5      134     181.482
        5      136     181.482
        5      138     181.482
        5      140     181.482
        5      142     181.482
        5      144     181.482
        5      146     181.482
        5      148     181.482
        5      150     181.482
        5      152     181.482
        5      154     181.482
        5      156     181.482
        5      158     181.482
        5      160     181.482
        5      162     181.482
        5      166     181.482
        5      168     181.482
        5      170     181.482
        5      172     181.482
        5      174     181.482
        5      176     181.482
        5      178     181.482
        5      180     181.482
        5      186     181.482
        5      188     181.482
        5      190     181.482
        5      192     181.482
        5      194     181.482
        5      196     181.482
        5      198     181.482
        5      200     181.482
        5      202     181.482
        5      204     181.482
        5      208     181.482
        5      210     181.482
        5      212     181.482
        5      214     181.482
        5      216     181.482
        5      222     181.482
        5      224     181.482
        5      226     181.482
        5      228     181.482
        7       82     199.960
        7       84     199.960
        7       86     199.960
        7       88     199.960
        7       90     199.960
        7       92     199.960
        7       94     199.960
        7       96     199.960
        7       98     199.960
        7      100     199.960
        7      102     199.960
        7      104     199.960
        7      106     199.960
        7      108     199.960
        7      110     199.960
        7      112     199.960
        7      114     199.960
        7      116     199.960
        7      118     199.960
        7      120     199.960
        7      122     199.960
        7      124     199.960
        7      126     199.960
        7      128     199.960
        7      130     199.960
        7      132     199.960
        7      134     199.960
        7      136     199.960
        7      138     199.960
        7      140     199.960
        7      142     199.960
        7      144     199.960
        7      146     199.960
        7      148     199.960
        7      150     199.960
        7      152     199.960
        7      154     199.960
        7      156     199.960
        7      158     199.960
        7      160     199.960
        7      162     199.960
        7      164     199.960
        7      166     199.960
        7      170     199.960
        7      172     199.960
        7      174     199.960
        7      176     199.960
        7      178     199.960
        7      180     199.960
        7      182     199.960
        7      184     199.960
        7      186     199.960
        7      188     199.960
        7      190     199.960
        7      192     199.960
        7      196     199.960
        7      198     199.960
        7      200     199.960
        7      204     199.960
        7      206     199.960
        7      208     199.960
        7      212     199.960
        7      214     199.960
        7      216     199.960
        7      218     199.960
        7      222     199.960
        7      224     199.960
        7      226     199.960
        7      228     199.960
        7      230     199.960
        9       80     214.509
        9       82     214.509
        9       84     214.509
        9       86     214.509
        9       88     214.509
        9       90     214.509
        9       92     214.509
        9       94     214.509
        9       96     214.509
        9       98     214.509
        9      100     214.509
        9      102     214.509
        9      104     214.509
        9      106     214.509
        9      108     214.509
        9      110     214.509
        9      112     214.509
        9      114     214.509
        9      116     214.509
        9      118     214.509
        9      120     214.509
        9      122     214.509
        9      124     214.509
        9      126     214.509
        9      128     214.509
        9      130     214.509
        9      132     214.509
        9      134     214.509
        9      136     214.509
        9      138     214.509
        9      140     214.509
        9      142     214.509
        9      144     214.509
        9      146     214.509
        9      148     214.509
        9      150     214.509
        9      152     214.509
        9      154     214.509
        9      156     214.509
        9      158     214.509
        9      160     214.509
        9      162     214.509
        9      164     214.509
        9      166     214.509
        9      168     214.509
        9      170     214.509
        9      172     214.509
        9      174     214.509
        9      176     214.509
        9      178     214.509
        9      180     214.509
        9      182     214.509
        9      184     214.509
        9      186     214.509
        9      188     214.509
        9      190     214.509
        9      194     214.509
        9      196     214.509
        9      198     214.509
        9      202     214.509
        9      204     214.509
        9      206     214.509
        9      210     214.509
        9      212     214.509
        9      214     214.509
        9      216     214.509
        9      218     214.509
        9      220     214.509
        9      222     214.509
        9      224     214.509
        9      226     214.509
        9      228     214.509
        9      230     214.509
        9      232     214.509
       11       80     226.629
       11       82     226.629
       11       84     226.629
       11       86     226.629
       11       88     226.629
       11       90     226.629
       11       92     226.629
       11       94     226.629
       11       96     226.629
       11       98     226.629
       11      100     226.629
       11      102     226.629
       11      104     226.629
       11      106     226.629
       11      108     226.629
       11      110     226.629
       11      112     226.629
       11      114     226.629
       11      116     226.629
       11      118     226.629
       11      120     226.629
       11      122     226.629
       11      124     226.629
       11      126     226.629
       11      128     226.629
       11      130     226.629
       11      132     226.629
       11      134     226.629
       11      136     226.629
       11      138     226.629
       11      140     226.629
       11      142     226.629
       11      144     226.629
       11      146     226.629
       11      148     226.629
       11      150     226.629
       11      152     226.629
       11      154     226.629
       11      156     226.629
       11      158     226.629
       11      160     226.629
       11      162     226.629
       11      164     226.629
       11      166     226.629
       11      168     226.629
       11      170     226.629
       11      172     226.629
       11      174     226.629
       11      176     226.629
       11      178     226.629
       11      180     226.629
       11      182     226.629
       11      186     226.629
       11      188     226.629
       11      190     226.629
       11      192     226.629
       11      194     226.629
       11      196     226.629
       11      198     226.629
       11      200     226.629
       11      202     226.629
       11      204     226.629
       11      206     226.629
       11      208     226.629
       11      210     226.629
       11      212     226.629
       11      214     226.629
       11      216     226.629
       11      218     226.629
       11      220     226.629
       11      222     226.629
       11      224     226.629
       11      226     226.629
       11      228     226.629
       11      232     226.629
       11      234     226.629
       11      236     226.629
       13       82     237.142
       13       84     237.142
       13       86     237.142
       13       88     237.142
       13       90     237.142
       13       92     237.142
       13       94     237.142
       13       96     237.142
       13       98     237.142
       13      100     237.142
       13      102     237.142
       13      104     237.142
       13      106     237.142
       13      108     237.142
       13      110     237.142
       13      112     237.142
       13      114     237.142
       13      116     237.142
       13      118     237.142
       13      120     237.142
       13      122     237.142
       13      124     237.142
       13      126     237.142
       13      128     237.142
       13      130     237.142
       13      132     237.142
       13      134     237.142
       13      136     237.142
       13      138     237.142
       13      140     237.142
       13      142     237.142
       13      144     237.142
       13      146     237.142
       13      148     237.142
       13      150     237.142
       13      152     237.142
       13      154     237.142
       13      156     237.142
       13      158     237.142
       13      160     237.142
       13      162     237.142
       13      164     237.142
       13      166     237.142
       13      168     237.142
       13      170     237.142
       13      172     237.142
       13      174     237.142
       13      176     237.142
       13      178     237.142
       13      180     237.142
       13      184     237.142
       13      186     237.142
       13      188     237.142
       13      190     237.142
       13      192     237.142
       13      194     237.142
       13      196     237.142
       13      198     237.142
       13      200     237.142
       13      202     237.142
       13      204     237.142
       13      206     237.142
       13      208     237.142
       13      210     237.142
       13      212     237.142
       13      214     237.142
       13      216     237.142
       13      220     237.142
       13      226     237.142
       13      232     237.142
       13      234     237.142
       13      236     237.142
       13      238     237.142
       13      240     237.142
       13      242     237.142
       15       84     246.473
       15       86     246.473
       15       88     246.473
       15       90     246.473
       15       92     246.473
       15       94     246.473
       15       96     246.473
       15       98     246.473
       15      100     246.473
       15      102     246.473
       15      104     246.473
       15      106     246.473
       15      108     246.473
       15      110     246.473
       15      112     246.473
       15      114     246.473
       15      116     246.473
       15      118     246.473
       15      120     246.473
       15      122     246.473
       15      124     246.473
       15      126     246.473
       15      128     246.473
       15      130     246.473
       15      132     246.473
       15      134     246.473
       15      136     246.473
       15      138     246.473
       15      140     246.473
       15      142     246.473
       15      144     246.473
       15      146     246.473
       15      148     246.473
       15      150     246.473
       15      152     246.473
       15      154     246.473
       15      156     246.473
       15      158     246.473
       15      160     246.473
       15      162     246.473
       15      164     246.473
       15      166     246.473
       15      168     246.473
       15      170     246.473
       15      172     246.473
       15      174     246.473
       15      176     246.473
       15      178     246.473
       15      180     246.473
       15      182     246.473
       15      184     246.473
       15      186     246.473
       15      188     246.473
       15      190     246.473
       15      192     246.473
       15      194     246.473
       15      196     246.473
       15      198     246.473
       15      200     246.473
       15      202     246.473
       15      204     246.473
       15      206     246.473
       15      208     246.473
       15      210     246.473
       15      212     246.473
       15      214     246.473
       15      216     246.473
       15      218     246.473
       15      220     246.473
       15      222     246.473
       15      224     246.473
       15      226     246.473
       15      228     246.473
       15      230     246.473
       15      232     246.473
       15      234     246.473
       15      236     246.473
       15      238     246.473
       15      240     246.473
       15      244     246.473
       15      246     246.473
       15      248     246.473
       15      250     246.473
       17       88     254.938
       17       90     254.938
       17       92     254.938
       17       94     254.938
       17       96     254.938
       17       98     254.938
       17      100     254.938
       17      102     254.938
       17      104     254.938
       17      106     254.938
       17      108     254.938
       17      110     254.938
       17      112     254.938
       17      114     254.938
       17      116     254.938
       17      118     254.938
       17      120     254.938
       17      122     254.938
       17      124     254.938
       17      126     254.938
       17      128     254.938
       17      130     254.938
       17      132     254.938
       17      134     254.938
       17      136     254.938
       17      138     254.938
       17      140     254.938
       17      142     254.938
       17      144     254.938
       17      146     254.938
       17      148     254.938
       17      150     254.938
       17      152     254.938
       17      154     254.938
       17      156     254.938
       17      158     254.938
       17      160     254.938
       17      162     254.938
       17      164     254.938
       17      166     254.938
       17      168     254.938
       17      170     254.938
       17      172     254.938
       17      174     254.938
       17      176     254.938
       17      178     254.938
       17      180     254.938
       17      184     254.938
       17      186     254.938
       17      188     254.938
       17      190     254.938
       17      192     254.938
       17      194     254.938
       17      196     254.938
       17      198     254.938
       17      200     254.938
       17      202     254.938
       17      204     254.938
       17      206     254.938
       17      208     254.938
       17      210     254.938
       17      212     254.938
       17      214     254.938
       17      216     254.938
       17      218     254.938
       17      220     254.938
       17      222     254.938
       17      224     254.938
       17      226     254.938
       17      228     254.938
       17      230     254.938
       17      232     254.938
       17      234     254.938
       17      236     254.938
       17      238     254.938
       17      240     254.938
       17      242     254.938
       17      246     254.938
       17      248     254.938
       19       94     262.747
       19       96     262.747
       19       98     262.747
       19      100     262.747
       19      102     262.747
       19      104     262.747
       19      106     262.747
       19      108     262.747
       19      110     262.747
       19      112     262.747
       19      114     262.747
       19      116     262.747
       19      118     262.747
       19      120     262.747
       19      122     262.747
       19      124     262.747
       19      126     262.747
       19      128     262.747
       19      130     262.747
       19      132     262.747
       19      134     262.747
       19      136     262.747
       19      138     262.747
       19      140     262.747
       19      142     262.747
       19      144     262.747
       19      146     262.747
       19      148     262.747
       19      150     262.747
       19      152     262.747
       19      154     262.747
       19      156     262.747
       19      158     262.747
       19      160     262.747
       19      162     262.747
       19      164     262.747
       19      166     262.747
       19      168     262.747
       19      170     262.747
       19      172     262.747
       19      174     262.747
       19      176     262.747
       19      178     262.747
       19      180     262.747
       19      182     262.747
       19      186     262.747
       19      188     262.747
       19      190     262.747
       19      192     262.747
       19      194     262.747
       19      196     262.747
       19      198     262.747
       19      200     262.747
       19      202     262.747
       19      204     262.747
       19      206     262.747
       19      208     262.747
       19      210     262.747
       19      212     262.747
       19      214     262.747
       19      216     262.747
       19      218     262.747
       19      220     262.747
       19      222     262.747
       19      226     262.747
       19      228     262.747
       19      230     262.747
       19      232     262.747
       19      234     262.747
       19      236     262.747
       19      238     262.747
       19      240     262.747
       19      242     262.747
       19      244     262.747
       19      246     262.747
       19      248     262.747
       19      250     262.747
       21      102     269.792
       21      104     269.792
       21      110     269.792
       21      112     269.792
       21      116     269.792
       21      118     269.792
       21      120     269.792
       21      124     269.792
       21      126     269.792
       21      130     269.792
       21      132     269.792
       21      134     269.792
       21      138     269.792
       21      140     269.792
       21      142     269.792
       21      146     269.792
       21      148     269.792
       21      150     269.792
       21      152     269.792
       21      154     269.792
       21      156     269.792
       21      158     269.792
       21      160     269.792
       21      162     269.792
       21      164     269.792
       21      166     269.792
       21      168     269.792
       21      170     269.792
       21      172     269.792
       21      174     269.792
       21      176     269.792
       21      178     269.792
       21      180     269.792
       21      182     269.792
       21      184     269.792
       21      186     269.792
       21      188     269.792
       21      190     269.792
       21      192     269.792
       21      194     269.792
       21      196     269.792
       21      198     269.792
       21      202     269.792
       21      204     269.792
       21      206     269.792
       21      208     269.792
       21      210     269.792
       21      212     269.792
       21      214     269.792
       21      216     269.792
       21      218     269.792
       21      220     269.792
       21      222     269.792
       21      224     269.792
       21      226     269.792
       21      228     269.792
       21      230     269.792
       21      232     269.792
       21      234     269.792
       21      236     269.792
       21      238     269.792
       21      240     269.792
       21      242     269.792
       21      244     269.792
       21      246     269.792
       21      248     269.792
       21      250     269.792
       23      104     276.500
       23      106     276.500
       23      108     276.500
       23      110     276.500
       23      112     276.500
       23      114     276.500
       23      116     276.500
       23      118     276.500
       23      120     276.500
       23      122     276.500
       23      124     276.500
       23      126     276.500
       23      128     276.500
       23      130     276.500
       23      132     276.500
       23      134     276.500
       23      136     276.500
       23      138     276.500
       23      140     276.500
       23      142     276.500
       23      144     276.500
       23      146     276.500
       23      148     276.500
       23      150     276.500
       23      152     276.500
       23      154     276.500
       23      156     276.500
       23      158     276.500
       23      160     276.500
       23      164     276.500
       23      166     276.500
       23      168     276.500
       23      170     276.500
       23      174     276.500
       23      176     276.500
       23      178     276.500
       23      184     276.500
       23      186     276.500
       23      188     276.500
       23      194     276.500
       23      196     276.500
       23      198     276.500
       23      200     276.500
       23      202     276.500
       23      204     276.500
       23      206     276.500
       23      208     276.500
       23      210     276.500
       23      212     276.500
       23      214     276.500
       23      216     276.500
       23      218     276.500
       23      220     276.500
       23      224     276.500
       23      226     276.500
       23      228     276.500
       23      230     276.500
       23      232     276.500
       23      234     276.500
       23      236     276.500
       23      238     276.500
       23      240     276.500
       23      242     276.500
       23      244     276.500
       23      246     276.500
       23      248     276.500
       23      250     276.500
       23      252     276.500
       25      110     282.862
       25      112     282.862
       25      114     282.862
       25      116     282.862
       25      118     282.862
       25      120     282.862
       25      122     282.862
       25      124     282.862
       25      126     282.862
       25      128     282.862
       25      130     282.862
       25      132     282.862
       25      134     282.862
       25      136     282.862
       25      138     282.862
       25      140     282.862
       25      142     282.862
       25      144     282.862
       25      146     282.862
       25      148     282.862
       25      150     282.862
       25      152     282.862
       25      154     282.862
       25      156     282.862
       25      158     282.862
       25      160     282.862
       25      162     282.862
       25      164     282.862
       25      166     282.862
       25      168     282.862
       25      170     282.862
       25      172     282.862
       25      174     282.862
       25      176     282.862
       25      178     282.862
       25      180     282.862
       25      182     282.862
       25      184     282.862
       25      186     282.862
       25      188     282.862
       25      190     282.862
       25      192     282.862
       25      194     282.862
       25      196     282.862
       25      198     282.862
       25      200     282.862
       25      202     282.862
       25      204     282.862
       25      206     282.862
       25      208     282.862
       25      210     282.862
       25      212     282.862
       25      214     282.862
       25      218     282.862
       25      220     282.862
       25      222     282.862
       25      224     282.862
       25      226     282.862
       25      228     282.862
       25      230     282.862
       25      232     282.862
       25      234     282.862
       25      236     282.862
       25      240     282.862
       25      242     282.862
       25      244     282.862
       25      246     282.862
       25      248     282.862
       27      116     288.778
       27      118     288.778
       27      120     288.778
       27      122     288.778
       27      124     288.778
       27      126     288.778
       27      128     288.778
       27      130     288.778
       27      132     288.778
       27      134     288.778
       27      136     288.778
       27      138     288.778
       27      140     288.778
       27      142     288.778
       27      144     288.778
       27      146     288.778
       27      148     288.778
       27      150     288.778
       27      152     288.778
       27      154     288.778
       27      156     288.778
       27      158     288.778
       27      160     288.778
       27      162     288.778
       27      164     288.778
       27      166     288.778
       27      168     288.778
       27      170     288.778
       27      172     288.778
       27      174     288.778
       27      176     288.778
       27      178     288.778
       27      180     288.778
       27      182     288.778
       27      184     288.778
       27      186     288.778
       27      188     288.778
       27      190     288.778
       27      192     288.778
       27      194     288.778
       27      196     288.778
       27      198     288.778
       27      200     288.778
       27      202     288.778
       27      204     288.778
       27      206     288.778
       27      208     288.778
       27      210     288.778
       27      212     288.778
       27      214     288.778
       27      216     288.778
       27      218     288.778
       27      220     288.778
       27      222     288.778
       27      224     288.778
       27      226     288.778
       27      228     288.778
       27      230     288.778
       27      232     288.778
       27      234     288.778
       27      236     288.778
       27      238     288.778
       27      240     288.778
       27      242     288.778
       27      244     288.778
       27      246     288.778
       27      248     288.778
       27      250     288.778
       27      252     288.778
       27      254     288.778
       29      124     294.587
       29      126     294.587
       29      128     294.587
       29      130     294.587
       29      132     294.587
       29      134     294.587
       29      136     294.587
       29      138     294.587
       29      140     294.587
       29      142     294.587
       29      144     294.587
       29      146     294.587
       29      148     294.587
       29      150     294.587
       29      152     294.587
       29      154     294.587
       29      156     294.587
       29      158     294.587
       29      160     294.587
       29      162     294.587
       29      164     294.587
       29      166     294.587
       29      168     294.587
       29      170     294.587
       29      172     294.587
       29      174     294.587
       29      176     294.587
       29      178     294.587
       29      180     294.587
       29      182     294.587
       29      184     294.587
       29      186     294.587
       29      188     294.587
       29      190     294.587
       29      192     294.587
       29      194     294.587
       29      196     294.587
       29      198     294.587
       29      200     294.587
       29      202     294.587
       29      204     294.587
       29      206     294.587
       29      208     294.587
       29      210     294.587
       29      212     294.587
       29      214     294.587
       29      216     294.587
       29      218     294.587
       29      220     294.587
       29      222     294.587
       29      224     294.587
       29      226     294.587
       29      228     294.587
       29      230     294.587
       29      232     294.587
       29      234     294.587
       29      236     294.587
       29      238     294.587
       29      242     294.587
       29      244     294.587
       29      246     294.587
       29      248     294.587
       29      250     294.587
       29      252     294.587
       29      254     294.587
       29      256     294.587
       31      130     299.952
       31      132     299.952
       31      134     299.952
       31      136     299.952
       31      138     299.952
       31      140     299.952
       31      142     299.952
       31      144     299.952
       31      146     299.952
       31      148     299.952
       31      150     299.952
       31      152     299.952
       31      154     299.952
       31      156     299.952
       31      158     299.952
       31      160     299.952
       31      162     299.952
       31      164     299.952
       31      166     299.952
       31      168     299.952
       31      170     299.952
       31      172     299.952
       31      174     299.952
       31      176     299.952
       31      178     299.952
       31      180     299.952
       31      182     299.952
       31      184     299.952
       31      186     299.952
       31      188     299.952
       31      190     299.952
       31      192     299.952
       31      194     299.952
       31      196     299.952
       31      198     299.952
       31      200     299.952
       31      202     299.952
       31      204     299.952
       31      206     299.952
       31      208     299.952
       31      210     299.952
       31      212     299.952
       31      214     299.952
       31      216     299.952
       31      218     299.952
       31      220     299.952
       31      222     299.952
       31      224     299.952
       31      226     299.952
       31      228     299.952
       31      230     299.952
       31      232     299.952
       31      234     299.952
       31      236     299.952
       31      238     299.952
       31      240     299.952
       31      242     299.952
       31      244     299.952
       31      246     299.952
       31      248     299.952
       31      250     299.952
       31      252     299.952
       31      254     299.952
       31      256     299.952
       31      258     299.952
       33      142     305.299
       33      144     305.299
       33      146     305.299
       33      148     305.299
       33      150     305.299
       33      152     305.299
       33      154     305.299
       33      156     305.299
       33      158     305.299
       33      160     305.299
       33      162     305.299
       33      164     305.299
       33      166     305.299
       33      168     305.299
       33      170     305.299
       33      172     305.299
       33      174     305.299
       33      176     305.299
       33      178     305.299
       33      180     305.299
       33      182     305.299
       33      184     305.299
       33      186     305.299
       33      188     305.299
       33      190     305.299
       33      192     305.299
       33      194     305.299
       33      196     305.299
       33      198     305.299
       33      200     305.299
       33      202     305.299
       33      204     305.299
       33      206     305.299
       33      208     305.299
       33      210     305.299
       33      212     305.299
       33      214     305.299
       33      216     305.299
       33      218     305.299
       33      220     305.299
       33      222     305.299
       33      224     305.299
       33      226     305.299
       33      228     305.299
       33      230     305.299
       33      232     305.299
       33      234     305.299
       33      236     305.299
       33      238     305.299
       33      240     305.299
       33      242     305.299
       33      244     305.299
       33      246     305.299
       33      248     305.299
       33      252     305.299
       33      254     305.299
       33      256     305.299
       33      258     305.299
       35      150     310.286
       35      152     310.286
       35      154     310.286
       35      156     310.286
       35      158     310.286
       35      160     310.286
       35      162     310.286
       35      164     310.286
       35      166     310.286
       35      168     310.286
       35      170     310.286
       35      172     310.286
       35      174     310.286
       35      176     310.286
       35      178     310.286
       35      180     310.286
       35      182     310.286
       35      184     310.286
       35      186     310.286
       35      188     310.286
       35      190     310.286
       35      192     310.286
       35      194     310.286
       35      196     310.286
       35      198     310.286
       35      200     310.286
       35      202     310.286
       35      204     310.286
       35      206     310.286
       35      208     310.286
       35      210     310.286
       35      212     310.286
       35      214     310.286
       35      216     310.286
       35      218     310.286
       35      220     310.286
       35      222     310.286
       35      224     310.286
       35      226     310.286
       35      228     310.286
       35      230     310.286
       35      232     310.286
       35      236     310.286
       35      238     310.286
       35      240     310.286
       35      242     310.286
       35      244     310.286
       35      248     310.286
       35      252     310.286
       35      258     310.286
       35      260     310.286
       35      262     310.286
       37      164     315.246
       37      166     315.246
       37      168     315.246
       37      170     315.246
       37      172     315.246
       37      174     315.246
       37      176     315.246
       37      178     315.246
       37      180     315.246
       37      182     315.246
       37      184     315.246
       37      186     315.246
       37      188     315.246
       37      190     315.246
       37      192     315.246
       37      194     315.246
       37      196     315.246
       37      198     315.246
       37      200     315.246
       37      202     315.246
       37      204     315.246
       37      206     315.246
       37      208     315.246
       37      210     315.246
       37      212     315.246
       37      214     315.246
       37      216     315.246
       37      218     315.246
       37      220     315.246
       37      222     315.246
       37      224     315.246
       37      226     315.246
       37      228     315.246
       37      230     315.246
       37      232     315.246
       37      234     315.246
       37      236     315.246
       37      238     315.246
       37      240     315.246
       37      242     315.246
       37      244     315.246
       37      246     315.246
       37      248     315.246
       37      250     315.246
       37      252     315.246
       37      254     315.246
       37      256     315.246
       37      258     315.246
       37      260     315.246
       37      262     315.246
       37      264     315.246
       39      178     319.974
       39      180     319.974
       39      182     319.974
       39      184     319.974
       39      186     319.974
       39      188     319.974
       39      190     319.974
       39      192     319.974
       39      194     319.974
       39      196     319.974
       39      198     319.974
       39      200     319.974
       39      202     319.974
       39      204     319.974
       39      206     319.974
       39      210     319.974
       39      212     319.974
       39      214     319.974
       39      216     319.974
       39      218     319.974
       39      220     319.974
       39      222     319.974
       39      224     319.974
       39      226     319.974
       39      228     319.974
       39      230     319.974
       39      232     319.974
       39      234     319.974
       39      236     319.974
       39      238     319.974
       39      240     319.974
       39      242     319.974
       39      246     319.974
       39      248     319.974
       39      250     319.974
       39      252     319.974
       39      254     319.974
       39      256     319.974
       39      258     319.974
       39      260     319.974
       39      262     319.974
       39      264     319.974
       39      266     319.974
       41      192     324.609
       41      194     324.609
       41      196     324.609
       41      198     324.609
       41      200     324.609
       41      202     324.609
       41      204     324.609
       41      206     324.609
       41      208     324.609
       41      210     324.609
       41      212     324.609
       41      214     324.609
       41      216     324.609
       41      218     324.609
       41      220     324.609
       41      222     324.609
       41      224     324.609
       41      226     324.609
       41      228     324.609
       41      230     324.609
       41      232     324.609
       41      234     324.609
       41      236     324.609
       41      238     324.609
       41      240     324.609
       41      242     324.609
       41      246     324.609
       41      248     324.609
       41      250     324.609
       41      252     324.609
       41      254     324.609
       41      256     324.609
       41      258     324.609
       41      260     324.609
       41      262     324.609
       41      266     324.609
       41      268     324.609
       43      212     329.160
       43      214     329.160
       43      216     329.160
       43      218     329.160
       43      220     329.160
       43      222     329.160
       43      224     329.160
       43      226     329.160
       43      228     329.160
       43      230     329.160
       43      232     329.160
       43      234     329.160
       43      236     329.160
       43      238     329.160
       43      240     329.160
       43      242     329.160
       43      244     329.160
       43      246     329.160
       43      248     329.160
       43      250     329.160
       43      252     329.160
       43      254     329.160
       43      256     329.160
       43      258     329.160
       43      260     329.160
       43      262     329.160
       43      264     329.160
       43      268     329.160
       43      270     329.160
       45      232     333.522
       45      234     333.522
       45      238     333.522
       45      240     333.522
       45      242     333.522
       45      244     333.522
       45      246     333.522
       45      248     333.522
       45      250     333.522
       45      252     333.522
       45      254     333.522
       45      256     333.522
       45      258     333.522
       45      260     333.522
       45      262     333.522
       45      264     333.522
       45      266     333.522
       45      268     333.522
       45      270     333.522
       45      272     333.522
       47      256     337.884
       47      258     337.884
       47      260     337.884
       47      262     337.884
       47      264     337.884
       47      266     337.884
       47      268     337.884
       47      270     337.884
       47      272     337.884
       47      274     337.884
       47      276     337.884


==> anc/Parameter_Space_Contours/m60/Overlap_SE_Twin.dat <==
       39      266     319.974
       41      268     324.609
       43      268     329.160
       43      270     329.160
       45      268     333.522
       45      270     333.522
       45      272     333.522
       47      268     337.884
       47      270     337.884
       47      272     337.884
       47      274     337.884
       47      276     337.884


==> anc/Parameter_Space_Contours/m60/UTwin.dat <==
       31      260     299.952
       31      262     299.952
       31      264     299.952
       31      266     299.952
       31      268     299.952
       31      270     299.952
       31      272     299.952
       31      274     299.952
       31      276     299.952
       31      278     299.952
       31      282     299.952
       31      284     299.952
       31      286     299.952
       31      288     299.952
       31      290     299.952
       31      292     299.952
       31      294     299.952
       31      296     299.952
       31      298     299.952
       31      300     299.952
       31      302     299.952
       31      304     299.952
       31      306     299.952
       31      308     299.952
       31      310     299.952
       31      312     299.952
       31      314     299.952
       31      316     299.952
       31      318     299.952
       31      320     299.952
       31      322     299.952
       31      324     299.952
       31      326     299.952
       31      328     299.952
       31      332     299.952
       31      336     299.952
       31      338     299.952
       31      340     299.952
       31      342     299.952
       31      346     299.952
       31      348     299.952
       31      350     299.952
       31      352     299.952
       31      354     299.952
       31      356     299.952
       31      358     299.952
       31      362     299.952
       31      364     299.952
       31      366     299.952
       31      368     299.952
       31      370     299.952
       31      374     299.952
       31      376     299.952
       31      380     299.952
       31      382     299.952
       31      384     299.952
       31      386     299.952
       31      388     299.952
       31      394     299.952
       31      396     299.952
       31      398     299.952
       31      402     299.952
       31      404     299.952
       31      406     299.952
       31      408     299.952
       31      412     299.952
       31      416     299.952
       31      418     299.952
       31      422     299.952
       31      424     299.952
       31      426     299.952
       31      428     299.952
       31      430     299.952
       31      432     299.952
       31      434     299.952
       31      436     299.952
       31      438     299.952
       31      440     299.952
       31      442     299.952
       31      450     299.952
       31      454     299.952
       31      456     299.952
       31      460     299.952
       31      462     299.952
       31      466     299.952
       31      468     299.952
       31      470     299.952
       31      474     299.952
       31      476     299.952
       31      478     299.952
       31      480     299.952
       31      484     299.952
       31      486     299.952
       31      492     299.952
       31      494     299.952
       31      496     299.952
       31      498     299.952
       31      502     299.952
       31      504     299.952
       31      506     299.952
       31      510     299.952
       31      512     299.952
       31      514     299.952
       31      518     299.952
       31      520     299.952
       31      522     299.952
       31      526     299.952
       31      530     299.952
       31      532     299.952
       31      534     299.952
       31      536     299.952
       31      538     299.952
       31      540     299.952
       31      542     299.952
       31      546     299.952
       31      548     299.952
       31      552     299.952
       31      554     299.952
       31      556     299.952
       31      558     299.952
       31      562     299.952
       31      568     299.952
       31      574     299.952
       31      576     299.952
       31      578     299.952
       31      580     299.952
       31      582     299.952
       31      584     299.952
       31      586     299.952
       31      596     299.952
       31      598     299.952
       31      602     299.952
       31      604     299.952
       31      608     299.952
       31      616     299.952
       31      618     299.952
       31      620     299.952
       31      622     299.952
       31      628     299.952
       31      630     299.952
       31      632     299.952
       31      636     299.952
       31      638     299.952
       31      640     299.952
       31      642     299.952
       31      644     299.952
       31      648     299.952
       31      650     299.952
       31      652     299.952
       31      654     299.952
       31      656     299.952
       31      660     299.952
       31      662     299.952
       31      664     299.952
       31      670     299.952
       31      674     299.952
       31      676     299.952
       31      680     299.952
       31      682     299.952
       31      686     299.952
       31      690     299.952
       31      700     299.952
       31      710     299.952
       31      712     299.952
       31      720     299.952
       31      722     299.952
       31      726     299.952
       31      728     299.952
       31      730     299.952
       31      734     299.952
       31      736     299.952
       31      738     299.952
       31      740     299.952
       31      758     299.952
       31      764     299.952
       31      766     299.952
       31      768     299.952
       31      772     299.952
       31      780     299.952
       31      792     299.952
       31      794     299.952
       31      796     299.952
       31      798     299.952
       31      804     299.952
       31      816     299.952
       31      818     299.952
       31      826     299.952
       31      828     299.952
       31      830     299.952
       31      832     299.952
       31      834     299.952
       31      836     299.952
       31      856     299.952
       31      862     299.952
       31      864     299.952
       31      866     299.952
       31      868     299.952
       31      870     299.952
       31      876     299.952
       31      884     299.952
       31      892     299.952
       31      900     299.952
       31      902     299.952
       31      904     299.952
       31      906     299.952
       31      910     299.952
       31      926     299.952
       31      942     299.952
       31      944     299.952
       31      946     299.952
       31      948     299.952
       31      950     299.952
       31      952     299.952
       31      986     299.952
       31      988     299.952
       31      990     299.952
       31      998     299.952
       33      262     305.299
       33      264     305.299
       33      266     305.299
       33      268     305.299
       33      270     305.299
       33      272     305.299
       33      274     305.299
       33      276     305.299
       33      278     305.299
       33      282     305.299
       33      284     305.299
       33      288     305.299
       33      290     305.299
       33      292     305.299
       33      294     305.299
       33      296     305.299
       33      298     305.299
       33      300     305.299
       33      302     305.299
       33      304     305.299
       33      306     305.299
       33      308     305.299
       33      310     305.299
       33      314     305.299
       33      316     305.299
       33      318     305.299
       33      320     305.299
       33      322     305.299
       33      326     305.299
       33      330     305.299
       33      334     305.299
       33      336     305.299
       33      338     305.299
       33      340     305.299
       33      342     305.299
       33      344     305.299
       33      346     305.299
       33      348     305.299
       33      354     305.299
       33      356     305.299
       33      360     305.299
       33      362     305.299
       33      364     305.299
       33      366     305.299
       33      368     305.299
       33      372     305.299
       33      376     305.299
       33      378     305.299
       33      380     305.299
       33      382     305.299
       33      386     305.299
       33      388     305.299
       33      390     305.299
       33      392     305.299
       33      396     305.299
       33      398     305.299
       33      404     305.299
       33      406     305.299
       33      410     305.299
       33      412     305.299
       33      414     305.299
       33      416     305.299
       33      420     305.299
       33      422     305.299
       33      424     305.299
       33      428     305.299
       33      432     305.299
       33      434     305.299
       33      436     305.299
       33      438     305.299
       33      440     305.299
       33      442     305.299
       33      446     305.299
       33      448     305.299
       33      452     305.299
       33      454     305.299
       33      456     305.299
       33      458     305.299
       33      462     305.299
       33      464     305.299
       33      468     305.299
       33      472     305.299
       33      474     305.299
       33      476     305.299
       33      478     305.299
       33      480     305.299
       33      482     305.299
       33      486     305.299
       33      488     305.299
       33      490     305.299
       33      492     305.299
       33      496     305.299
       33      498     305.299
       33      500     305.299
       33      502     305.299
       33      506     305.299
       33      508     305.299
       33      510     305.299
       33      516     305.299
       33      518     305.299
       33      522     305.299
       33      526     305.299
       33      528     305.299
       33      530     305.299
       33      532     305.299
       33      536     305.299
       33      538     305.299
       33      540     305.299
       33      542     305.299
       33      546     305.299
       33      548     305.299
       33      552     305.299
       33      554     305.299
       33      558     305.299
       33      560     305.299
       33      562     305.299
       33      564     305.299
       33      568     305.299
       33      570     305.299
       33      574     305.299
       33      580     305.299
       33      582     305.299
       33      584     305.299
       33      586     305.299
       33      592     305.299
       33      596     305.299
       33      602     305.299
       33      614     305.299
       33      618     305.299
       33      620     305.299
       33      622     305.299
       33      624     305.299
       33      628     305.299
       33      634     305.299
       33      636     305.299
       33      638     305.299
       33      640     305.299
       33      642     305.299
       33      658     305.299
       33      662     305.299
       33      664     305.299
       33      668     305.299
       33      676     305.299
       33      678     305.299
       33      684     305.299
       33      686     305.299
       33      688     305.299
       33      692     305.299
       33      700     305.299
       33      706     305.299
       33      708     305.299
       33      710     305.299
       33      712     305.299
       33      718     305.299
       33      720     305.299
       33      724     305.299
       33      726     305.299
       33      728     305.299
       33      730     305.299
       33      732     305.299
       33      734     305.299
       33      736     305.299
       33      738     305.299
       33      740     305.299
       33      742     305.299
       33      744     305.299
       33      746     305.299
       33      750     305.299
       33      758     305.299
       33      760     305.299
       33      762     305.299
       33      764     305.299
       33      766     305.299
       33      770     305.299
       33      776     305.299
       33      780     305.299
       33      786     305.299
       33      792     305.299
       33      794     305.299
       33      796     305.299
       33      802     305.299
       33      806     305.299
       33      814     305.299
       33      816     305.299
       33      822     305.299
       33      824     305.299
       33      826     305.299
       33      834     305.299
       33      836     305.299
       33      838     305.299
       33      840     305.299
       33      848     305.299
       33      850     305.299
       33      858     305.299
       33      860     305.299
       33      862     305.299
       33      868     305.299
       33      878     305.299
       33      896     305.299
       33      898     305.299
       33      900     305.299
       33      912     305.299
       33      918     305.299
       33      932     305.299
       33      934     305.299
       33      936     305.299
       33      938     305.299
       33      940     305.299
       33      950     305.299
       33      952     305.299
       33      954     305.299
       33      956     305.299
       33      958     305.299
       33      970     305.299
       33      976     305.299
       33      980     305.299
       33      982     305.299
       33      984     305.299
       35      264     310.286
       35      266     310.286
       35      268     310.286
       35      270     310.286
       35      272     310.286
       35      274     310.286
       35      276     310.286
       35      278     310.286
       35      280     310.286
       35      282     310.286
       35      284     310.286
       35      286     310.286
       35      288     310.286
       35      290     310.286
       35      292     310.286
       35      294     310.286
       35      296     310.286
       35      298     310.286
       35      300     310.286
       35      302     310.286
       35      304     310.286
       35      310     310.286
       35      312     310.286
       35      314     310.286
       35      316     310.286
       35      318     310.286
       35      320     310.286
       35      324     310.286
       35      326     310.286
       35      330     310.286
       35      332     310.286
       35      334     310.286
       35      336     310.286
       35      338     310.286
       35      340     310.286
       35      342     310.286
       35      344     310.286
       35      346     310.286
       35      348     310.286
       35      350     310.286
       35      352     310.286
       35      354     310.286
       35      356     310.286
       35      358     310.286
       35      360     310.286
       35      364     310.286
       35      368     310.286
       35      370     310.286
       35      378     310.286
       35      380     310.286
       35      382     310.286
       35      386     310.286
       35      390     310.286
       35      392     310.286
       35      396     310.286
       35      398     310.286
       35      400     310.286
       35      402     310.286
       35      406     310.286
       35      408     310.286
       35      412     310.286
       35      416     310.286
       35      418     310.286
       35      420     310.286
       35      422     310.286
       35      426     310.286
       35      430     310.286
       35      432     310.286
       35      434     310.286
       35      444     310.286
       35      448     310.286
       35      450     310.286
       35      454     310.286
       35      456     310.286
       35      458     310.286
       35      462     310.286
       35      464     310.286
       35      466     310.286
       35      468     310.286
       35      472     310.286
       35      480     310.286
       35      482     310.286
       35      484     310.286
       35      486     310.286
       35      490     310.286
       35      492     310.286
       35      494     310.286
       35      496     310.286
       35      498     310.286
       35      502     310.286
       35      504     310.286
       35      506     310.286
       35      508     310.286
       35      510     310.286
       35      512     310.286
       35      514     310.286
       35      520     310.286
       35      524     310.286
       35      528     310.286
       35      532     310.286
       35      536     310.286
       35      538     310.286
       35      540     310.286
       35      542     310.286
       35      544     310.286
       35      546     310.286
       35      550     310.286
       35      554     310.286
       35      558     310.286
       35      560     310.286
       35      562     310.286
       35      566     310.286
       35      568     310.286
       35      570     310.286
       35      572     310.286
       35      574     310.286
       35      580     310.286
       35      582     310.286
       35      584     310.286
       35      586     310.286
       35      588     310.286
       35      590     310.286
       35      596     310.286
       35      602     310.286
       35      604     310.286
       35      606     310.286
       35      608     310.286
       35      610     310.286
       35      614     310.286
       35      618     310.286
       35      620     310.286
       35      622     310.286
       35      626     310.286
       35      634     310.286
       35      636     310.286
       35      640     310.286
       35      642     310.286
       35      644     310.286
       35      648     310.286
       35      654     310.286
       35      656     310.286
       35      658     310.286
       35      660     310.286
       35      662     310.286
       35      664     310.286
       35      666     310.286
       35      672     310.286
       35      676     310.286
       35      680     310.286
       35      682     310.286
       35      686     310.286
       35      688     310.286
       35      690     310.286
       35      692     310.286
       35      696     310.286
       35      704     310.286
       35      706     310.286
       35      712     310.286
       35      714     310.286
       35      716     310.286
       35      722     310.286
       35      730     310.286
       35      732     310.286
       35      750     310.286
       35      752     310.286
       35      756     310.286
       35      758     310.286
       35      760     310.286
       35      768     310.286
       35      770     310.286
       35      776     310.286
       35      780     310.286
       35      788     310.286
       35      800     310.286
       35      804     310.286
       35      808     310.286
       35      812     310.286
       35      814     310.286
       35      818     310.286
       35      824     310.286
       35      826     310.286
       35      828     310.286
       35      852     310.286
       35      854     310.286
       35      856     310.286
       35      862     310.286
       35      870     310.286
       35      878     310.286
       35      888     310.286
       35      890     310.286
       35      896     310.286
       35      906     310.286
       35      908     310.286
       35      914     310.286
       35      926     310.286
       35      928     310.286
       35      930     310.286
       35      938     310.286
       35      944     310.286
       35      946     310.286
       35      970     310.286
       35      972     310.286
       35      974     310.286
       35      976     310.286
       35      982     310.286
       35      992     310.286
       37      266     315.246
       37      268     315.246
       37      270     315.246
       37      272     315.246
       37      274     315.246
       37      276     315.246
       37      278     315.246
       37      280     315.246
       37      282     315.246
       37      284     315.246
       37      286     315.246
       37      290     315.246
       37      292     315.246
       37      294     315.246
       37      296     315.246
       37      298     315.246
       37      302     315.246
       37      304     315.246
       37      306     315.246
       37      308     315.246
       37      310     315.246
       37      312     315.246
       37      314     315.246
       37      316     315.246
       37      318     315.246
       37      320     315.246
       37      326     315.246
       37      328     315.246
       37      330     315.246
       37      332     315.246
       37      334     315.246
       37      336     315.246
       37      340     315.246
       37      344     315.246
       37      348     315.246
       37      350     315.246
       37      352     315.246
       37      354     315.246
       37      356     315.246
       37      358     315.246
       37      360     315.246
       37      362     315.246
       37      364     315.246
       37      366     315.246
       37      368     315.246
       37      370     315.246
       37      372     315.246
       37      374     315.246
       37      376     315.246
       37      378     315.246
       37      380     315.246
       37      382     315.246
       37      384     315.246
       37      386     315.246
       37      388     315.246
       37      390     315.246
       37      392     315.246
       37      394     315.246
       37      398     315.246
       37      400     315.246
       37      402     315.246
       37      404     315.246
       37      406     315.246
       37      408     315.246
       37      410     315.246
       37      412     315.246
       37      414     315.246
       37      416     315.246
       37      418     315.246
       37      420     315.246
       37      422     315.246
       37      424     315.246
       37      426     315.246
       37      428     315.246
       37      430     315.246
       37      432     315.246
       37      434     315.246
       37      436     315.246
       37      438     315.246
       37      440     315.246
       37      442     315.246
       37      444     315.246
       37      446     315.246
       37      448     315.246
       37      450     315.246
       37      452     315.246
       37      456     315.246
       37      458     315.246
       37      460     315.246
       37      462     315.246
       37      466     315.246
       37      468     315.246
       37      470     315.246
       37      472     315.246
       37      474     315.246
       37      478     315.246
       37      480     315.246
       37      482     315.246
       37      486     315.246
       37      488     315.246
       37      490     315.246
       37      494     315.246
       37      496     315.246
       37      500     315.246
       37      502     315.246
       37      504     315.246
       37      506     315.246
       37      508     315.246
       37      516     315.246
       37      518     315.246
       37      520     315.246
       37      522     315.246
       37      524     315.246
       37      528     315.246
       37      530     315.246
       37      532     315.246
       37      534     315.246
       37      536     315.246
       37      538     315.246
       37      540     315.246
       37      542     315.246
       37      544     315.246
       37      546     315.246
       37      550     315.246
       37      552     315.246
       37      558     315.246
       37      560     315.246
       37      562     315.246
       37      564     315.246
       37      568     315.246
       37      572     315.246
       37      574     315.246
       37      576     315.246
       37      578     315.246
       37      584     315.246
       37      586     315.246
       37      588     315.246
       37      590     315.246
       37      594     315.246
       37      596     315.246
       37      600     315.246
       37      602     315.246
       37      606     315.246
       37      612     315.246
       37      614     315.246
       37      618     315.246
       37      624     315.246
       37      628     315.246
       37      630     315.246
       37      636     315.246
       37      638     315.246
       37      640     315.246
       37      642     315.246
       37      644     315.246
       37      660     315.246
       37      662     315.246
       37      664     315.246
       37      666     315.246
       37      668     315.246
       37      674     315.246
       37      676     315.246
       37      678     315.246
       37      680     315.246
       37      684     315.246
       37      694     315.246
       37      698     315.246
       37      704     315.246
       37      710     315.246
       37      714     315.246
       37      716     315.246
       37      724     315.246
       37      726     315.246
       37      730     315.246
       37      732     315.246
       37      734     315.246
       37      736     315.246
       37      742     315.246
       37      744     315.246
       37      746     315.246
       37      756     315.246
       37      760     315.246
       37      762     315.246
       37      768     315.246
       37      770     315.246
       37      772     315.246
       37      774     315.246
       37      778     315.246
       37      782     315.246
       37      790     315.246
       37      792     315.246
       37      796     315.246
       37      798     315.246
       37      804     315.246
       37      808     315.246
       37      810     315.246
       37      812     315.246
       37      820     315.246
       37      822     315.246
       37      824     315.246
       37      826     315.246
       37      854     315.246
       37      860     315.246
       37      870     315.246
       37      876     315.246
       37      880     315.246
       37      884     315.246
       37      890     315.246
       37      902     315.246
       37      906     315.246
       37      914     315.246
       37      918     315.246
       37      920     315.246
       37      926     315.246
       37      942     315.246
       37      944     315.246
       37      946     315.246
       37      948     315.246
       37      950     315.246
       37      960     315.246
       37      980     315.246
       37      982     315.246
       39      266     319.974
       39      268     319.974
       39      270     319.974
       39      272     319.974
       39      274     319.974
       39      276     319.974
       39      278     319.974
       39      280     319.974
       39      282     319.974
       39      284     319.974
       39      286     319.974
       39      290     319.974
       39      292     319.974
       39      296     319.974
       39      298     319.974
       39      302     319.974
       39      304     319.974
       39      306     319.974
       39      310     319.974
       39      312     319.974
       39      314     319.974
       39      316     319.974
       39      318     319.974
       39      324     319.974
       39      326     319.974
       39      328     319.974
       39      330     319.974
       39      334     319.974
       39      336     319.974
       39      338     319.974
       39      340     319.974
       39      342     319.974
       39      344     319.974
       39      346     319.974
       39      348     319.974
       39      350     319.974
       39      352     319.974
       39      356     319.974
       39      358     319.974
       39      360     319.974
       39      362     319.974
       39      364     319.974
       39      366     319.974
       39      370     319.974
       39      372     319.974
       39      378     319.974
       39      380     319.974
       39      382     319.974
       39      384     319.974
       39      388     319.974
       39      390     319.974
       39      392     319.974
       39      394     319.974
       39      396     319.974
       39      398     319.974
       39      400     319.974
       39      404     319.974
       39      408     319.974
       39      410     319.974
       39      412     319.974
       39      416     319.974
       39      420     319.974
       39      424     319.974
       39      426     319.974
       39      428     319.974
       39      430     319.974
       39      432     319.974
       39      434     319.974
       39      436     319.974
       39      438     319.974
       39      440     319.974
       39      442     319.974
       39      444     319.974
       39      446     319.974
       39      448     319.974
       39      450     319.974
       39      452     319.974
       39      454     319.974
       39      456     319.974
       39      458     319.974
       39      460     319.974
       39      462     319.974
       39      464     319.974
       39      466     319.974
       39      468     319.974
       39      470     319.974
       39      472     319.974
       39      474     319.974
       39      476     319.974
       39      478     319.974
       39      480     319.974
       39      482     319.974
       39      484     319.974
       39      486     319.974
       39      488     319.974
       39      490     319.974
       39      492     319.974
       39      494     319.974
       39      496     319.974
       39      498     319.974
       39      500     319.974
       39      502     319.974
       39      504     319.974
       39      506     319.974
       39      508     319.974
       39      510     319.974
       39      512     319.974
       39      516     319.974
       39      518     319.974
       39      520     319.974
       39      524     319.974
       39      526     319.974
       39      530     319.974
       39      532     319.974
       39      536     319.974
       39      538     319.974
       39      542     319.974
       39      544     319.974
       39      548     319.974
       39      550     319.974
       39      554     319.974
       39      556     319.974
       39      558     319.974
       39      560     319.974
       39      562     319.974
       39      566     319.974
       39      568     319.974
       39      574     319.974
       39      576     319.974
       39      578     319.974
       39      582     319.974
       39      584     319.974
       39      586     319.974
       39      588     319.974
       39      592     319.974
       39      598     319.974
       39      600     319.974
       39      602     319.974
       39      604     319.974
       39      610     319.974
       39      612     319.974
       39      618     319.974
       39      622     319.974
       39      624     319.974
       39      626     319.974
       39      630     319.974
       39      632     319.974
       39      634     319.974
       39      636     319.974
       39      642     319.974
       39      644     319.974
       39      646     319.974
       39      648     319.974
       39      650     319.974
       39      654     319.974
       39      660     319.974
       39      662     319.974
       39      666     319.974
       39      672     319.974
       39      678     319.974
       39      680     319.974
       39      682     319.974
       39      688     319.974
       39      692     319.974
       39      698     319.974
       39      702     319.974
       39      706     319.974
       39      710     319.974
       39      714     319.974
       39      716     319.974
       39      718     319.974
       39      732     319.974
       39      734     319.974
       39      736     319.974
       39      738     319.974
       39      740     319.974
       39      752     319.974
       39      756     319.974
       39      758     319.974
       39      764     319.974
       39      766     319.974
       39      768     319.974
       39      770     319.974
       39      776     319.974
       39      780     319.974
       39      786     319.974
       39      792     319.974
       39      798     319.974
       39      802     319.974
       39      810     319.974
       39      812     319.974
       39      818     319.974
       39      820     319.974
       39      854     319.974
       39      856     319.974
       39      866     319.974
       39      876     319.974
       39      878     319.974
       39      882     319.974
       39      884     319.974
       39      886     319.974
       39      892     319.974
       39      896     319.974
       39      900     319.974
       39      904     319.974
       39      910     319.974
       39      916     319.974
       39      920     319.974
       39      926     319.974
       39      928     319.974
       39      966     319.974
       39      968     319.974
       39      970     319.974
       39      984     319.974
       39      986     319.974
       39      998     319.974
       41      268     324.609
       41      270     324.609
       41      272     324.609
       41      274     324.609
       41      276     324.609
       41      280     324.609
       41      282     324.609
       41      284     324.609
       41      286     324.609
       41      288     324.609
       41      290     324.609
       41      292     324.609
       41      294     324.609
       41      296     324.609
       41      300     324.609
       41      302     324.609
       41      304     324.609
       41      306     324.609
       41      308     324.609
       41      310     324.609
       41      312     324.609
       41      318     324.609
       41      320     324.609
       41      322     324.609
       41      324     324.609
       41      326     324.609
       41      330     324.609
       41      332     324.609
       41      334     324.609
       41      336     324.609
       41      338     324.609
       41      340     324.609
       41      342     324.609
       41      346     324.609
       41      348     324.609
       41      350     324.609
       41      352     324.609
       41      356     324.609
       41      358     324.609
       41      360     324.609
       41      362     324.609
       41      364     324.609
       41      366     324.609
       41      370     324.609
       41      372     324.609
       41      378     324.609
       41      380     324.609
       41      384     324.609
       41      386     324.609
       41      390     324.609
       41      394     324.609
       41      396     324.609
       41      398     324.609
       41      402     324.609
       41      404     324.609
       41      408     324.609
       41      410     324.609
       41      412     324.609
       41      416     324.609
       41      418     324.609
       41      420     324.609
       41      422     324.609
       41      424     324.609
       41      426     324.609
       41      428     324.609
       41      430     324.609
       41      432     324.609
       41      434     324.609
       41      436     324.609
       41      438     324.609
       41      440     324.609
       41      442     324.609
       41      444     324.609
       41      446     324.609
       41      448     324.609
       41      450     324.609
       41      452     324.609
       41      454     324.609
       41      456     324.609
       41      458     324.609
       41      460     324.609
       41      462     324.609
       41      464     324.609
       41      466     324.609
       41      468     324.609
       41      470     324.609
       41      472     324.609
       41      474     324.609
       41      476     324.609
       41      478     324.609
       41      480     324.609
       41      482     324.609
       41      484     324.609
       41      486     324.609
       41      488     324.609
       41      490     324.609
       41      492     324.609
       41      494     324.609
       41      496     324.609
       41      498     324.609
       41      500     324.609
       41      502     324.609
       41      504     324.609
       41      506     324.609
       41      508     324.609
       41      510     324.609
       41      512     324.609
       41      514     324.609
       41      516     324.609
       41      518     324.609
       41      520     324.609
       41      522     324.609
       41      524     324.609
       41      526     324.609
       41      528     324.609
       41      530     324.609
       41      532     324.609
       41      534     324.609
       41      536     324.609
       41      538     324.609
       41      540     324.609
       41      542     324.609
       41      544     324.609
       41      546     324.609
       41      548     324.609
       41      550     324.609
       41      552     324.609
       41      554     324.609
       41      556     324.609
       41      558     324.609
       41      560     324.609
       41      562     324.609
       41      564     324.609
       41      566     324.609
       41      568     324.609
       41      570     324.609
       41      578     324.609
       41      580     324.609
       41      584     324.609
       41      586     324.609
       41      590     324.609
       41      596     324.609
       41      598     324.609
       41      600     324.609
       41      602     324.609
       41      604     324.609
       41      606     324.609
       41      608     324.609
       41      612     324.609
       41      616     324.609
       41      618     324.609
       41      622     324.609
       41      626     324.609
       41      630     324.609
       41      632     324.609
       41      634     324.609
       41      636     324.609
       41      638     324.609
       41      640     324.609
       41      644     324.609
       41      654     324.609
       41      656     324.609
       41      658     324.609
       41      660     324.609
       41      662     324.609
       41      674     324.609
       41      676     324.609
       41      682     324.609
       41      686     324.609
       41      688     324.609
       41      692     324.609
       41      696     324.609
       41      700     324.609
       41      702     324.609
       41      706     324.609
       41      708     324.609
       41      718     324.609
       41      720     324.609
       41      722     324.609
       41      742     324.609
       41      744     324.609
       41      746     324.609
       41      752     324.609
       41      754     324.609
       41      756     324.609
       41      760     324.609
       41      762     324.609
       41      768     324.609
       41      770     324.609
       41      776     324.609
       41      780     324.609
       41      786     324.609
       41      788     324.609
       41      800     324.609
       41      802     324.609
       41      810     324.609
       41      814     324.609
       41      816     324.609
       41      818     324.609
       41      842     324.609
       41      844     324.609
       41      846     324.609
       41      850     324.609
       41      852     324.609
       41      858     324.609
       41      866     324.609
       41      872     324.609
       41      876     324.609
       41      880     324.609
       41      884     324.609
       41      888     324.609
       41      890     324.609
       41      892     324.609
       41      904     324.609
       41      906     324.609
       41      912     324.609
       41      916     324.609
       41      920     324.609
       41      924     324.609
       41      938     324.609
       41      940     324.609
       41      956     324.609
       41      958     324.609
       41      960     324.609
       41      974     324.609
       41      986     324.609
       41      994     324.609
       41      998     324.609
       43      268     329.160
       43      270     329.160
       43      272     329.160
       43      274     329.160
       43      276     329.160
       43      278     329.160
       43      280     329.160
       43      282     329.160
       43      284     329.160
       43      286     329.160
       43      288     329.160
       43      290     329.160
       43      292     329.160
       43      294     329.160
       43      298     329.160
       43      300     329.160
       43      304     329.160
       43      306     329.160
       43      308     329.160
       43      310     329.160
       43      312     329.160
       43      314     329.160
       43      316     329.160
       43      322     329.160
       43      324     329.160
       43      326     329.160
       43      328     329.160
       43      330     329.160
       43      332     329.160
       43      336     329.160
       43      338     329.160
       43      340     329.160
       43      342     329.160
       43      344     329.160
       43      346     329.160
       43      348     329.160
       43      350     329.160
       43      352     329.160
       43      354     329.160
       43      356     329.160
       43      358     329.160
       43      360     329.160
       43      362     329.160
       43      364     329.160
       43      366     329.160
       43      368     329.160
       43      370     329.160
       43      372     329.160
       43      374     329.160
       43      376     329.160
       43      378     329.160
       43      380     329.160
       43      382     329.160
       43      384     329.160
       43      388     329.160
       43      390     329.160
       43      396     329.160
       43      398     329.160
       43      402     329.160
       43      404     329.160
       43      408     329.160
       43      410     329.160
       43      412     329.160
       43      416     329.160
       43      418     329.160
       43      420     329.160
       43      422     329.160
       43      424     329.160
       43      426     329.160
       43      428     329.160
       43      430     329.160
       43      432     329.160
       43      434     329.160
       43      436     329.160
       43      438     329.160
       43      440     329.160
       43      442     329.160
       43      444     329.160
       43      446     329.160
       43      448     329.160
       43      450     329.160
       43      452     329.160
       43      454     329.160
       43      456     329.160
       43      458     329.160
       43      460     329.160
       43      462     329.160
       43      464     329.160
       43      466     329.160
       43      468     329.160
       43      470     329.160
       43      472     329.160
       43      474     329.160
       43      476     329.160
       43      478     329.160
       43      480     329.160
       43      482     329.160
       43      484     329.160
       43      486     329.160
       43      488     329.160
       43      490     329.160
       43      492     329.160
       43      494     329.160
       43      496     329.160
       43      498     329.160
       43      500     329.160
       43      502     329.160
       43      504     329.160
       43      506     329.160
       43      508     329.160
       43      510     329.160
       43      512     329.160
       43      514     329.160
       43      516     329.160
       43      518     329.160
       43      520     329.160
       43      522     329.160
       43      524     329.160
       43      526     329.160
       43      528     329.160
       43      530     329.160
       43      532     329.160
       43      534     329.160
       43      536     329.160
       43      538     329.160
       43      540     329.160
       43      542     329.160
       43      544     329.160
       43      546     329.160
       43      548     329.160
       43      550     329.160
       43      552     329.160
       43      554     329.160
       43      556     329.160
       43      558     329.160
       43      560     329.160
       43      562     329.160
       43      564     329.160
       43      566     329.160
       43      568     329.160
       43      570     329.160
       43      572     329.160
       43      574     329.160
       43      576     329.160
       43      578     329.160
       43      580     329.160
       43      582     329.160
       43      584     329.160
       43      586     329.160
       43      588     329.160
       43      590     329.160
       43      592     329.160
       43      594     329.160
       43      596     329.160
       43      598     329.160
       43      600     329.160
       43      602     329.160
       43      604     329.160
       43      606     329.160
       43      608     329.160
       43      610     329.160
       43      612     329.160
       43      614     329.160
       43      618     329.160
       43      626     329.160
       43      628     329.160
       43      630     329.160
       43      634     329.160
       43      636     329.160
       43      638     329.160
       43      640     329.160
       43      644     329.160
       43      646     329.160
       43      648     329.160
       43      652     329.160
       43      654     329.160
       43      656     329.160
       43      664     329.160
       43      666     329.160
       43      670     329.160
       43      672     329.160
       43      678     329.160
       43      686     329.160
       43      690     329.160
       43      694     329.160
       43      698     329.160
       43      700     329.160
       43      708     329.160
       43      712     329.160
       43      718     329.160
       43      720     329.160
       43      722     329.160
       43      728     329.160
       43      742     329.160
       43      744     329.160
       43      748     329.160
       43      760     329.160
       43      766     329.160
       43      768     329.160
       43      770     329.160
       43      778     329.160
       43      780     329.160
       43      792     329.160
       43      796     329.160
       43      798     329.160
       43      804     329.160
       43      806     329.160
       43      808     329.160
       43      818     329.160
       43      828     329.160
       43      830     329.160
       43      832     329.160
       43      834     329.160
       43      836     329.160
       43      856     329.160
       43      858     329.160
       43      864     329.160
       43      870     329.160
       43      872     329.160
       43      874     329.160
       43      890     329.160
       43      898     329.160
       43      900     329.160
       43      902     329.160
       43      908     329.160
       43      916     329.160
       43      928     329.160
       43      934     329.160
       43      938     329.160
       43      940     329.160
       43      942     329.160
       43      944     329.160
       43      946     329.160
       43      948     329.160
       43      950     329.160
       43      952     329.160
       43      954     329.160
       43      976     329.160
       43      978     329.160
       43      986     329.160
       43      996     329.160
       45      268     333.522
       45      270     333.522
       45      272     333.522
       45      276     333.522
       45      278     333.522
       45      280     333.522
       45      282     333.522
       45      286     333.522
       45      288     333.522
       45      290     333.522
       45      292     333.522
       45      294     333.522
       45      296     333.522
       45      300     333.522
       45      302     333.522
       45      306     333.522
       45      308     333.522
       45      310     333.522
       45      316     333.522
       45      318     333.522
       45      320     333.522
       45      326     333.522
       45      328     333.522
       45      330     333.522
       45      332     333.522
       45      334     333.522
       45      336     333.522
       45      340     333.522
       45      342     333.522
       45      344     333.522
       45      346     333.522
       45      350     333.522
       45      352     333.522
       45      356     333.522
       45      358     333.522
       45      360     333.522
       45      362     333.522
       45      366     333.522
       45      368     333.522
       45      372     333.522
       45      374     333.522
       45      376     333.522
       45      378     333.522
       45      382     333.522
       45      384     333.522
       45      386     333.522
       45      388     333.522
       45      390     333.522
       45      392     333.522
       45      394     333.522
       45      396     333.522
       45      398     333.522
       45      402     333.522
       45      404     333.522
       45      408     333.522
       45      410     333.522
       45      414     333.522
       45      416     333.522
       45      418     333.522
       45      422     333.522
       45      424     333.522
       45      426     333.522
       45      428     333.522
       45      430     333.522
       45      432     333.522
       45      434     333.522
       45      436     333.522
       45      438     333.522
       45      440     333.522
       45      442     333.522
       45      444     333.522
       45      446     333.522
       45      448     333.522
       45      450     333.522
       45      452     333.522
       45      454     333.522
       45      456     333.522
       45      458     333.522
       45      460     333.522
       45      462     333.522
       45      464     333.522
       45      466     333.522
       45      468     333.522
       45      470     333.522
       45      472     333.522
       45      474     333.522
       45      476     333.522
       45      478     333.522
       45      480     333.522
       45      482     333.522
       45      484     333.522
       45      486     333.522
       45      488     333.522
       45      490     333.522
       45      492     333.522
       45      494     333.522
       45      496     333.522
       45      498     333.522
       45      500     333.522
       45      502     333.522
       45      504     333.522
       45      506     333.522
       45      508     333.522
       45      510     333.522
       45      512     333.522
       45      514     333.522
       45      516     333.522
       45      518     333.522
       45      520     333.522
       45      522     333.522
       45      524     333.522
       45      526     333.522
       45      528     333.522
       45      530     333.522
       45      532     333.522
       45      534     333.522
       45      536     333.522
       45      538     333.522
       45      540     333.522
       45      542     333.522
       45      544     333.522
       45      546     333.522
       45      548     333.522
       45      550     333.522
       45      552     333.522
       45      554     333.522
       45      556     333.522
       45      558     333.522
       45      560     333.522
       45      562     333.522
       45      564     333.522
       45      566     333.522
       45      568     333.522
       45      570     333.522
       45      572     333.522
       45      574     333.522
       45      576     333.522
       45      578     333.522
       45      580     333.522
       45      582     333.522
       45      584     333.522
       45      586     333.522
       45      588     333.522
       45      590     333.522
       45      592     333.522
       45      594     333.522
       45      596     333.522
       45      598     333.522
       45      600     333.522
       45      602     333.522
       45      604     333.522
       45      606     333.522
       45      608     333.522
       45      610     333.522
       45      612     333.522
       45      614     333.522
       45      616     333.522
       45      618     333.522
       45      620     333.522
       45      622     333.522
       45      624     333.522
       45      626     333.522
       45      628     333.522
       45      630     333.522
       45      632     333.522
       45      634     333.522
       45      636     333.522
       45      638     333.522
       45      640     333.522
       45      642     333.522
       45      644     333.522
       45      646     333.522
       45      648     333.522
       45      650     333.522
       45      652     333.522
       45      654     333.522
       45      656     333.522
       45      658     333.522
       45      660     333.522
       45      662     333.522
       45      664     333.522
       45      666     333.522
       45      668     333.522
       45      672     333.522
       45      680     333.522
       45      682     333.522
       45      684     333.522
       45      688     333.522
       45      690     333.522
       45      692     333.522
       45      694     333.522
       45      696     333.522
       45      702     333.522
       45      706     333.522
       45      708     333.522
       45      710     333.522
       45      712     333.522
       45      714     333.522
       45      716     333.522
       45      732     333.522
       45      734     333.522
       45      736     333.522
       45      738     333.522
       45      752     333.522
       45      756     333.522
       45      758     333.522
       45      764     333.522
       45      768     333.522
       45      770     333.522
       45      772     333.522
       45      780     333.522
       45      782     333.522
       45      784     333.522
       45      790     333.522
       45      792     333.522
       45      794     333.522
       45      800     333.522
       45      808     333.522
       45      812     333.522
       45      814     333.522
       45      816     333.522
       45      818     333.522
       45      840     333.522
       45      842     333.522
       45      844     333.522
       45      848     333.522
       45      850     333.522
       45      856     333.522
       45      858     333.522
       45      878     333.522
       45      880     333.522
       45      884     333.522
       45      890     333.522
       45      892     333.522
       45      894     333.522
       45      896     333.522
       45      900     333.522
       45      902     333.522
       45      916     333.522
       45      920     333.522
       45      926     333.522
       45      930     333.522
       45      932     333.522
       45      934     333.522
       45      958     333.522
       45      960     333.522
       45      962     333.522
       45      964     333.522
       45      974     333.522
       45      976     333.522
       45      982     333.522
       47      268     337.884
       47      270     337.884
       47      272     337.884
       47      274     337.884
       47      276     337.884
       47      278     337.884
       47      280     337.884
       47      282     337.884
       47      284     337.884
       47      286     337.884
       47      288     337.884
       47      292     337.884
       47      294     337.884
       47      296     337.884
       47      298     337.884
       47      300     337.884
       47      302     337.884
       47      304     337.884
       47      308     337.884
       47      310     337.884
       47      312     337.884
       47      316     337.884
       47      318     337.884
       47      320     337.884
       47      322     337.884
       47      324     337.884
       47      326     337.884
       47      328     337.884
       47      330     337.884
       47      336     337.884
       47      340     337.884
       47      342     337.884
       47      348     337.884
       47      350     337.884
       47      352     337.884
       47      354     337.884
       47      358     337.884
       47      360     337.884
       47      362     337.884
       47      364     337.884
       47      366     337.884
       47      368     337.884
       47      376     337.884
       47      378     337.884
       47      384     337.884
       47      386     337.884
       47      390     337.884
       47      392     337.884
       47      394     337.884
       47      396     337.884
       47      400     337.884
       47      402     337.884
       47      404     337.884
       47      406     337.884
       47      408     337.884
       47      416     337.884
       47      420     337.884
       47      422     337.884
       47      424     337.884
       47      426     337.884
       47      428     337.884
       47      430     337.884
       47      432     337.884
       47      434     337.884
       47      436     337.884
       47      438     337.884
       47      440     337.884
       47      442     337.884
       47      444     337.884
       47      446     337.884
       47      448     337.884
       47      450     337.884
       47      452     337.884
       47      454     337.884
       47      456     337.884
       47      458     337.884
       47      460     337.884
       47      462     337.884
       47      464     337.884
       47      466     337.884
       47      468     337.884
       47      470     337.884
       47      472     337.884
       47      474     337.884
       47      476     337.884
       47      478     337.884
       47      480     337.884
       47      482     337.884
       47      484     337.884
       47      486     337.884
       47      488     337.884
       47      490     337.884
       47      492     337.884
       47      494     337.884
       47      496     337.884
       47      498     337.884
       47      500     337.884
       47      502     337.884
       47      504     337.884
       47      506     337.884
       47      508     337.884
       47      510     337.884
       47      512     337.884
       47      514     337.884
       47      516     337.884
       47      518     337.884
       47      520     337.884
       47      522     337.884
       47      524     337.884
       47      526     337.884
       47      528     337.884
       47      530     337.884
       47      532     337.884
       47      534     337.884
       47      536     337.884
       47      538     337.884
       47      540     337.884
       47      542     337.884
       47      544     337.884
       47      546     337.884
       47      548     337.884
       47      550     337.884
       47      552     337.884
       47      554     337.884
       47      556     337.884
       47      558     337.884
       47      560     337.884
       47      562     337.884
       47      564     337.884
       47      566     337.884
       47      568     337.884
       47      570     337.884
       47      572     337.884
       47      574     337.884
       47      576     337.884
       47      578     337.884
       47      580     337.884
       47      582     337.884
       47      584     337.884
       47      586     337.884
       47      588     337.884
       47      590     337.884
       47      592     337.884
       47      594     337.884
       47      596     337.884
       47      598     337.884
       47      600     337.884
       47      602     337.884
       47      604     337.884
       47      606     337.884
       47      608     337.884
       47      610     337.884
       47      612     337.884
       47      614     337.884
       47      616     337.884
       47      618     337.884
       47      620     337.884
       47      622     337.884
       47      624     337.884
       47      626     337.884
       47      628     337.884
       47      630     337.884
       47      632     337.884
       47      634     337.884
       47      636     337.884
       47      638     337.884
       47      640     337.884
       47      642     337.884
       47      644     337.884
       47      646     337.884
       47      648     337.884
       47      650     337.884
       47      652     337.884
       47      654     337.884
       47      656     337.884
       47      658     337.884
       47      660     337.884
       47      662     337.884
       47      664     337.884
       47      666     337.884
       47      668     337.884
       47      670     337.884
       47      672     337.884
       47      674     337.884
       47      676     337.884
       47      678     337.884
       47      680     337.884
       47      682     337.884
       47      684     337.884
       47      686     337.884
       47      688     337.884
       47      690     337.884
       47      692     337.884
       47      694     337.884
       47      696     337.884
       47      698     337.884
       47      700     337.884
       47      702     337.884
       47      704     337.884
       47      706     337.884
       47      708     337.884
       47      710     337.884
       47      712     337.884
       47      714     337.884
       47      716     337.884
       47      718     337.884
       47      722     337.884
       47      724     337.884
       47      726     337.884
       47      728     337.884
       47      740     337.884
       47      742     337.884
       47      748     337.884
       47      754     337.884
       47      756     337.884
       47      770     337.884
       47      774     337.884
       47      778     337.884
       47      780     337.884
       47      782     337.884
       47      784     337.884
       47      788     337.884
       47      796     337.884
       47      798     337.884
       47      800     337.884
       47      804     337.884
       47      808     337.884
       47      810     337.884
       47      812     337.884
       47      814     337.884
       47      816     337.884
       47      834     337.884
       47      836     337.884
       47      838     337.884
       47      842     337.884
       47      844     337.884
       47      864     337.884
       47      866     337.884
       47      868     337.884
       47      870     337.884
       47      874     337.884
       47      878     337.884
       47      882     337.884
       47      900     337.884
       47      904     337.884
       47      906     337.884
       47      910     337.884
       47      914     337.884
       47      918     337.884
       47      920     337.884
       47      944     337.884
       47      946     337.884
       47      948     337.884
       47      950     337.884
       47      952     337.884
       47      954     337.884
       47      980     337.884
       47      984     337.884
       47      986     337.884
       47      992     337.884
       47      996     337.884
       47      998     337.884
       49      270     342.081
       49      272     342.081
       49      274     342.081
       49      276     342.081
       49      278     342.081
       49      280     342.081
       49      282     342.081
       49      284     342.081
       49      286     342.081
       49      288     342.081
       49      290     342.081
       49      292     342.081
       49      294     342.081
       49      296     342.081
       49      298     342.081
       49      300     342.081
       49      302     342.081
       49      306     342.081
       49      308     342.081
       49      310     342.081
       49      312     342.081
       49      314     342.081
       49      316     342.081
       49      318     342.081
       49      326     342.081
       49      328     342.081
       49      330     342.081
       49      332     342.081
       49      336     342.081
       49      338     342.081
       49      342     342.081
       49      344     342.081
       49      346     342.081
       49      352     342.081
       49      354     342.081
       49      358     342.081
       49      362     342.081
       49      366     342.081
       49      370     342.081
       49      372     342.081
       49      374     342.081
       49      378     342.081
       49      380     342.081
       49      382     342.081
       49      384     342.081
       49      388     342.081
       49      390     342.081
       49      394     342.081
       49      396     342.081
       49      398     342.081
       49      404     342.081
       49      406     342.081
       49      408     342.081
       49      410     342.081
       49      412     342.081
       49      414     342.081
       49      416     342.081
       49      418     342.081
       49      420     342.081
       49      422     342.081
       49      424     342.081
       49      426     342.081
       49      428     342.081
       49      430     342.081
       49      432     342.081
       49      434     342.081
       49      436     342.081
       49      438     342.081
       49      440     342.081
       49      442     342.081
       49      444     342.081
       49      446     342.081
       49      448     342.081
       49      450     342.081
       49      452     342.081
       49      454     342.081
       49      456     342.081
       49      458     342.081
       49      460     342.081
       49      462     342.081
       49      464     342.081
       49      466     342.081
       49      468     342.081
       49      470     342.081
       49      472     342.081
       49      474     342.081
       49      476     342.081
       49      478     342.081
       49      480     342.081
       49      482     342.081
       49      484     342.081
       49      486     342.081
       49      488     342.081
       49      490     342.081
       49      492     342.081
       49      494     342.081
       49      496     342.081
       49      498     342.081
       49      500     342.081
       49      502     342.081
       49      504     342.081
       49      506     342.081
       49      508     342.081
       49      510     342.081
       49      512     342.081
       49      514     342.081
       49      516     342.081
       49      518     342.081
       49      520     342.081
       49      522     342.081
       49      524     342.081
       49      526     342.081
       49      528     342.081
       49      530     342.081
       49      532     342.081
       49      534     342.081
       49      536     342.081
       49      538     342.081
       49      540     342.081
       49      542     342.081
       49      544     342.081
       49      546     342.081
       49      548     342.081
       49      550     342.081
       49      552     342.081
       49      554     342.081
       49      556     342.081
       49      558     342.081
       49      560     342.081
       49      562     342.081
       49      564     342.081
       49      566     342.081
       49      568     342.081
       49      570     342.081
       49      572     342.081
       49      574     342.081
       49      576     342.081
       49      578     342.081
       49      580     342.081
       49      582     342.081
       49      584     342.081
       49      586     342.081
       49      588     342.081
       49      590     342.081
       49      592     342.081
       49      594     342.081
       49      596     342.081
       49      598     342.081
       49      600     342.081
       49      602     342.081
       49      604     342.081
       49      606     342.081
       49      608     342.081
       49      610     342.081
       49      612     342.081
       49      614     342.081
       49      616     342.081
       49      618     342.081
       49      620     342.081
       49      622     342.081
       49      624     342.081
       49      626     342.081
       49      628     342.081
       49      630     342.081
       49      632     342.081
       49      634     342.081
       49      636     342.081
       49      638     342.081
       49      640     342.081
       49      642     342.081
       49      644     342.081
       49      646     342.081
       49      648     342.081
       49      650     342.081
       49      652     342.081
       49      654     342.081
       49      656     342.081
       49      658     342.081
       49      660     342.081
       49      662     342.081
       49      664     342.081
       49      666     342.081
       49      668     342.081
       49      670     342.081
       49      672     342.081
       49      674     342.081
       49      676     342.081
       49      678     342.081
       49      680     342.081
       49      682     342.081
       49      684     342.081
       49      686     342.081
       49      688     342.081
       49      690     342.081
       49      692     342.081
       49      694     342.081
       49      696     342.081
       49      698     342.081
       49      700     342.081
       49      702     342.081
       49      704     342.081
       49      706     342.081
       49      708     342.081
       49      710     342.081
       49      712     342.081
       49      714     342.081
       49      716     342.081
       49      718     342.081
       49      720     342.081
       49      722     342.081
       49      724     342.081
       49      726     342.081
       49      728     342.081
       49      730     342.081
       49      732     342.081
       49      734     342.081
       49      736     342.081
       49      738     342.081
       49      740     342.081
       49      742     342.081
       49      744     342.081
       49      746     342.081
       49      748     342.081
       49      750     342.081
       49      752     342.081
       49      754     342.081
       49      756     342.081
       49      758     342.081
       49      760     342.081
       49      762     342.081
       49      764     342.081
       49      766     342.081
       49      768     342.081
       49      772     342.081
       49      776     342.081
       49      784     342.081
       49      786     342.081
       49      788     342.081
       49      790     342.081
       49      794     342.081
       49      798     342.081
       49      800     342.081
       49      820     342.081
       49      822     342.081
       49      824     342.081
       49      826     342.081
       49      832     342.081
       49      834     342.081
       49      838     342.081
       49      846     342.081
       49      850     342.081
       49      856     342.081
       49      858     342.081
       49      862     342.081
       49      864     342.081
       49      872     342.081
       49      888     342.081
       49      894     342.081
       49      896     342.081
       49      900     342.081
       49      902     342.081
       49      920     342.081
       49      924     342.081
       49      926     342.081
       49      928     342.081
       49      968     342.081
       49      970     342.081
       49      972     342.081
       49      978     342.081
       49      980     342.081
       49      988     342.081
       51      268     346.213
       51      270     346.213
       51      272     346.213
       51      274     346.213
       51      276     346.213
       51      278     346.213
       51      280     346.213
       51      282     346.213
       51      284     346.213
       51      286     346.213
       51      288     346.213
       51      290     346.213
       51      294     346.213
       51      296     346.213
       51      300     346.213
       51      302     346.213
       51      306     346.213
       51      308     346.213
       51      312     346.213
       51      314     346.213
       51      316     346.213
       51      322     346.213
       51      324     346.213
       51      326     346.213
       51      328     346.213
       51      330     346.213
       51      332     346.213
       51      336     346.213
       51      338     346.213
       51      342     346.213
       51      344     346.213
       51      346     346.213
       51      348     346.213
       51      352     346.213
       51      356     346.213
       51      360     346.213
       51      362     346.213
       51      364     346.213
       51      366     346.213
       51      370     346.213
       51      372     346.213
       51      374     346.213
       51      376     346.213
       51      378     346.213
       51      380     346.213
       51      382     346.213
       51      384     346.213
       51      386     346.213
       51      392     346.213
       51      398     346.213
       51      400     346.213
       51      404     346.213
       51      406     346.213
       51      408     346.213
       51      412     346.213
       51      414     346.213
       51      416     346.213
       51      418     346.213
       51      420     346.213
       51      422     346.213
       51      424     346.213
       51      426     346.213
       51      428     346.213
       51      430     346.213
       51      432     346.213
       51      434     346.213
       51      436     346.213
       51      438     346.213
       51      440     346.213
       51      442     346.213
       51      444     346.213
       51      446     346.213
       51      448     346.213
       51      450     346.213
       51      452     346.213
       51      454     346.213
       51      456     346.213
       51      458     346.213
       51      460     346.213
       51      462     346.213
       51      464     346.213
       51      466     346.213
       51      468     346.213
       51      470     346.213
       51      472     346.213
       51      474     346.213
       51      476     346.213
       51      478     346.213
       51      480     346.213
       51      482     346.213
       51      484     346.213
       51      486     346.213
       51      488     346.213
       51      490     346.213
       51      492     346.213
       51      494     346.213
       51      496     346.213
       51      498     346.213
       51      500     346.213
       51      502     346.213
       51      504     346.213
       51      506     346.213
       51      508     346.213
       51      510     346.213
       51      512     346.213
       51      514     346.213
       51      516     346.213
       51      518     346.213
       51      520     346.213
       51      522     346.213
       51      524     346.213
       51      526     346.213
       51      528     346.213
       51      530     346.213
       51      532     346.213
       51      534     346.213
       51      536     346.213
       51      538     346.213
       51      540     346.213
       51      542     346.213
       51      544     346.213
       51      546     346.213
       51      548     346.213
       51      550     346.213
       51      552     346.213
       51      554     346.213
       51      556     346.213
       51      558     346.213
       51      560     346.213
       51      562     346.213
       51      564     346.213
       51      566     346.213
       51      568     346.213
       51      570     346.213
       51      572     346.213
       51      574     346.213
       51      576     346.213
       51      578     346.213
       51      580     346.213
       51      582     346.213
       51      584     346.213
       51      586     346.213
       51      588     346.213
       51      590     346.213
       51      592     346.213
       51      594     346.213
       51      596     346.213
       51      598     346.213
       51      600     346.213
       51      602     346.213
       51      604     346.213
       51      606     346.213
       51      608     346.213
       51      610     346.213
       51      612     346.213
       51      614     346.213
       51      616     346.213
       51      618     346.213
       51      620     346.213
       51      622     346.213
       51      624     346.213
       51      626     346.213
       51      628     346.213
       51      630     346.213
       51      632     346.213
       51      634     346.213
       51      636     346.213
       51      638     346.213
       51      640     346.213
       51      642     346.213
       51      644     346.213
       51      646     346.213
       51      648     346.213
       51      650     346.213
       51      652     346.213
       51      654     346.213
       51      656     346.213
       51      658     346.213
       51      660     346.213
       51      662     346.213
       51      664     346.213
       51      666     346.213
       51      668     346.213
       51      670     346.213
       51      672     346.213
       51      674     346.213
       51      676     346.213
       51      678     346.213
       51      680     346.213
       51      682     346.213
       51      684     346.213
       51      686     346.213
       51      688     346.213
       51      690     346.213
       51      692     346.213
       51      694     346.213
       51      696     346.213
       51      698     346.213
       51      700     346.213
       51      702     346.213
       51      704     346.213
       51      706     346.213
       51      708     346.213
       51      710     346.213
       51      712     346.213
       51      714     346.213
       51      716     346.213
       51      718     346.213
       51      720     346.213
       51      722     346.213
       51      724     346.213
       51      726     346.213
       51      728     346.213
       51      730     346.213
       51      732     346.213
       51      734     346.213
       51      736     346.213
       51      738     346.213
       51      740     346.213
       51      742     346.213
       51      744     346.213
       51      746     346.213
       51      748     346.213
       51      750     346.213
       51      752     346.213
       51      754     346.213
       51      756     346.213
       51      758     346.213
       51      760     346.213
       51      762     346.213
       51      764     346.213
       51      766     346.213
       51      768     346.213
       51      770     346.213
       51      772     346.213
       51      774     346.213
       51      776     346.213
       51      778     346.213
       51      780     346.213
       51      782     346.213
       51      784     346.213
       51      786     346.213
       51      788     346.213
       51      790     346.213
       51      792     346.213
       51      794     346.213
       51      796     346.213
       51      798     346.213
       51      800     346.213
       51      802     346.213
       51      804     346.213
       51      806     346.213
       51      808     346.213
       51      810     346.213
       51      812     346.213
       51      814     346.213
       51      816     346.213
       51      818     346.213
       51      820     346.213
       51      834     346.213
       51      836     346.213
       51      838     346.213
       51      842     346.213
       51      844     346.213
       51      846     346.213
       51      850     346.213
       51      852     346.213
       51      868     346.213
       51      872     346.213
       51      874     346.213
       51      876     346.213
       51      878     346.213
       51      880     346.213
       51      888     346.213
       51      910     346.213
       51      916     346.213
       51      918     346.213
       51      920     346.213
       51      926     346.213
       51      952     346.213
       51      954     346.213
       51      956     346.213
       51      958     346.213
       51      966     346.213
       51      968     346.213
       51      990     346.213
       51      992     346.213
       53      268     350.345
       53      270     350.345
       53      272     350.345
       53      274     350.345
       53      276     350.345
       53      278     350.345
       53      280     350.345
       53      284     350.345
       53      286     350.345
       53      288     350.345
       53      290     350.345
       53      292     350.345
       53      294     350.345
       53      296     350.345
       53      298     350.345
       53      300     350.345
       53      302     350.345
       53      304     350.345
       53      306     350.345
       53      308     350.345
       53      310     350.345
       53      312     350.345
       53      314     350.345
       53      316     350.345
       53      320     350.345
       53      322     350.345
       53      324     350.345
       53      330     350.345
       53      332     350.345
       53      334     350.345
       53      336     350.345
       53      346     350.345
       53      348     350.345
       53      350     350.345
       53      352     350.345
       53      356     350.345
       53      358     350.345
       53      360     350.345
       53      362     350.345
       53      364     350.345
       53      368     350.345
       53      370     350.345
       53      374     350.345
       53      376     350.345
       53      378     350.345
       53      380     350.345
       53      384     350.345
       53      386     350.345
       53      390     350.345
       53      392     350.345
       53      396     350.345
       53      398     350.345
       53      402     350.345
       53      404     350.345
       53      408     350.345
       53      410     350.345
       53      412     350.345
       53      414     350.345
       53      416     350.345
       53      418     350.345
       53      420     350.345
       53      422     350.345
       53      424     350.345
       53      426     350.345
       53      428     350.345
       53      430     350.345
       53      432     350.345
       53      434     350.345
       53      436     350.345
       53      438     350.345
       53      440     350.345
       53      442     350.345
       53      444     350.345
       53      446     350.345
       53      448     350.345
       53      450     350.345
       53      452     350.345
       53      454     350.345
       53      456     350.345
       53      458     350.345
       53      460     350.345
       53      462     350.345
       53      464     350.345
       53      466     350.345
       53      468     350.345
       53      470     350.345
       53      472     350.345
       53      474     350.345
       53      476     350.345
       53      478     350.345
       53      480     350.345
       53      482     350.345
       53      484     350.345
       53      486     350.345
       53      488     350.345
       53      490     350.345
       53      492     350.345
       53      494     350.345
       53      496     350.345
       53      498     350.345
       53      500     350.345
       53      502     350.345
       53      504     350.345
       53      506     350.345
       53      508     350.345
       53      510     350.345
       53      512     350.345
       53      514     350.345
       53      516     350.345
       53      518     350.345
       53      520     350.345
       53      522     350.345
       53      524     350.345
       53      526     350.345
       53      528     350.345
       53      530     350.345
       53      532     350.345
       53      534     350.345
       53      536     350.345
       53      538     350.345
       53      540     350.345
       53      542     350.345
       53      544     350.345
       53      546     350.345
       53      548     350.345
       53      550     350.345
       53      552     350.345
       53      554     350.345
       53      556     350.345
       53      558     350.345
       53      560     350.345
       53      562     350.345
       53      564     350.345
       53      566     350.345
       53      568     350.345
       53      570     350.345
       53      572     350.345
       53      574     350.345
       53      576     350.345
       53      578     350.345
       53      580     350.345
       53      582     350.345
       53      584     350.345
       53      586     350.345
       53      588     350.345
       53      590     350.345
       53      592     350.345
       53      594     350.345
       53      596     350.345
       53      598     350.345
       53      600     350.345
       53      602     350.345
       53      604     350.345
       53      606     350.345
       53      608     350.345
       53      610     350.345
       53      612     350.345
       53      614     350.345
       53      616     350.345
       53      618     350.345
       53      620     350.345
       53      622     350.345
       53      624     350.345
       53      626     350.345
       53      628     350.345
       53      630     350.345
       53      632     350.345
       53      634     350.345
       53      636     350.345
       53      638     350.345
       53      640     350.345
       53      642     350.345
       53      644     350.345
       53      646     350.345
       53      648     350.345
       53      650     350.345
       53      652     350.345
       53      654     350.345
       53      656     350.345
       53      658     350.345
       53      660     350.345
       53      662     350.345
       53      664     350.345
       53      666     350.345
       53      668     350.345
       53      670     350.345
       53      672     350.345
       53      674     350.345
       53      676     350.345
       53      678     350.345
       53      680     350.345
       53      682     350.345
       53      684     350.345
       53      686     350.345
       53      688     350.345
       53      690     350.345
       53      692     350.345
       53      694     350.345
       53      696     350.345
       53      698     350.345
       53      700     350.345
       53      702     350.345
       53      704     350.345
       53      706     350.345
       53      708     350.345
       53      710     350.345
       53      712     350.345
       53      714     350.345
       53      716     350.345
       53      718     350.345
       53      720     350.345
       53      722     350.345
       53      724     350.345
       53      726     350.345
       53      728     350.345
       53      730     350.345
       53      732     350.345
       53      734     350.345
       53      736     350.345
       53      738     350.345
       53      740     350.345
       53      742     350.345
       53      744     350.345
       53      746     350.345
       53      748     350.345
       53      750     350.345
       53      752     350.345
       53      754     350.345
       53      756     350.345
       53      758     350.345
       53      760     350.345
       53      762     350.345
       53      764     350.345
       53      766     350.345
       53      768     350.345
       53      770     350.345
       53      772     350.345
       53      774     350.345
       53      776     350.345
       53      778     350.345
       53      780     350.345
       53      782     350.345
       53      784     350.345
       53      786     350.345
       53      788     350.345
       53      790     350.345
       53      792     350.345
       53      794     350.345
       53      796     350.345
       53      798     350.345
       53      800     350.345
       53      802     350.345
       53      804     350.345
       53      806     350.345
       53      808     350.345
       53      810     350.345
       53      812     350.345
       53      814     350.345
       53      816     350.345
       53      818     350.345
       53      820     350.345
       53      822     350.345
       53      824     350.345
       53      826     350.345
       53      828     350.345
       53      830     350.345
       53      832     350.345
       53      834     350.345
       53      836     350.345
       53      838     350.345
       53      840     350.345
       53      842     350.345
       53      844     350.345
       53      846     350.345
       53      848     350.345
       53      850     350.345
       53      852     350.345
       53      854     350.345
       53      856     350.345
       53      858     350.345
       53      860     350.345
       53      862     350.345
       53      864     350.345
       53      868     350.345
       53      888     350.345
       53      892     350.345
       53      894     350.345
       53      900     350.345
       53      902     350.345
       53      908     350.345
       53      910     350.345
       53      978     350.345
       53      980     350.345
       53      984     350.345
       53      986     350.345
       53      988     350.345
       53      990     350.345
       55      268     354.293
       55      270     354.293
       55      272     354.293
       55      274     354.293
       55      276     354.293
       55      278     354.293
       55      280     354.293
       55      282     354.293
       55      284     354.293
       55      286     354.293
       55      288     354.293
       55      290     354.293
       55      292     354.293
       55      294     354.293
       55      296     354.293
       55      298     354.293
       55      300     354.293
       55      302     354.293
       55      304     354.293
       55      306     354.293
       55      308     354.293
       55      310     354.293
       55      312     354.293
       55      314     354.293
       55      316     354.293
       55      318     354.293
       55      320     354.293
       55      326     354.293
       55      328     354.293
       55      334     354.293
       55      338     354.293
       55      340     354.293
       55      342     354.293
       55      344     354.293
       55      346     354.293
       55      348     354.293
       55      350     354.293
       55      352     354.293
       55      354     354.293
       55      358     354.293
       55      362     354.293
       55      366     354.293
       55      368     354.293
       55      370     354.293
       55      372     354.293
       55      374     354.293
       55      376     354.293
       55      378     354.293
       55      380     354.293
       55      382     354.293
       55      384     354.293
       55      390     354.293
       55      396     354.293
       55      398     354.293
       55      400     354.293
       55      402     354.293
       55      408     354.293
       55      410     354.293
       55      414     354.293
       55      416     354.293
       55      418     354.293
       55      420     354.293
       55      422     354.293
       55      424     354.293
       55      426     354.293
       55      428     354.293
       55      430     354.293
       55      432     354.293
       55      434     354.293
       55      436     354.293
       55      438     354.293
       55      440     354.293
       55      442     354.293
       55      444     354.293
       55      446     354.293
       55      448     354.293
       55      450     354.293
       55      452     354.293
       55      454     354.293
       55      456     354.293
       55      458     354.293
       55      460     354.293
       55      462     354.293
       55      464     354.293
       55      466     354.293
       55      468     354.293
       55      470     354.293
       55      472     354.293
       55      474     354.293
       55      476     354.293
       55      478     354.293
       55      480     354.293
       55      482     354.293
       55      484     354.293
       55      486     354.293
       55      488     354.293
       55      490     354.293
       55      492     354.293
       55      494     354.293
       55      496     354.293
       55      498     354.293
       55      500     354.293
       55      502     354.293
       55      504     354.293
       55      506     354.293
       55      508     354.293
       55      510     354.293
       55      512     354.293
       55      514     354.293
       55      516     354.293
       55      518     354.293
       55      520     354.293
       55      522     354.293
       55      524     354.293
       55      526     354.293
       55      528     354.293
       55      530     354.293
       55      532     354.293
       55      534     354.293
       55      536     354.293
       55      538     354.293
       55      540     354.293
       55      542     354.293
       55      544     354.293
       55      546     354.293
       55      548     354.293
       55      550     354.293
       55      552     354.293
       55      554     354.293
       55      556     354.293
       55      558     354.293
       55      560     354.293
       55      562     354.293
       55      564     354.293
       55      566     354.293
       55      568     354.293
       55      570     354.293
       55      572     354.293
       55      574     354.293
       55      576     354.293
       55      578     354.293
       55      580     354.293
       55      582     354.293
       55      584     354.293
       55      586     354.293
       55      588     354.293
       55      590     354.293
       55      592     354.293
       55      594     354.293
       55      596     354.293
       55      598     354.293
       55      600     354.293
       55      602     354.293
       55      604     354.293
       55      606     354.293
       55      608     354.293
       55      610     354.293
       55      612     354.293
       55      614     354.293
       55      616     354.293
       55      618     354.293
       55      620     354.293
       55      622     354.293
       55      624     354.293
       55      626     354.293
       55      628     354.293
       55      630     354.293
       55      632     354.293
       55      634     354.293
       55      636     354.293
       55      638     354.293
       55      640     354.293
       55      642     354.293
       55      644     354.293
       55      646     354.293
       55      648     354.293
       55      650     354.293
       55      652     354.293
       55      654     354.293
       55      656     354.293
       55      658     354.293
       55      660     354.293
       55      662     354.293
       55      664     354.293
       55      666     354.293
       55      668     354.293
       55      670     354.293
       55      672     354.293
       55      674     354.293
       55      676     354.293
       55      678     354.293
       55      680     354.293
       55      682     354.293
       55      684     354.293
       55      686     354.293
       55      688     354.293
       55      690     354.293
       55      692     354.293
       55      694     354.293
       55      696     354.293
       55      698     354.293
       55      700     354.293
       55      702     354.293
       55      704     354.293
       55      706     354.293
       55      708     354.293
       55      710     354.293
       55      712     354.293
       55      714     354.293
       55      716     354.293
       55      718     354.293
       55      720     354.293
       55      722     354.293
       55      724     354.293
       55      726     354.293
       55      728     354.293
       55      730     354.293
       55      732     354.293
       55      734     354.293
       55      736     354.293
       55      738     354.293
       55      740     354.293
       55      742     354.293
       55      744     354.293
       55      746     354.293
       55      748     354.293
       55      750     354.293
       55      752     354.293
       55      754     354.293
       55      756     354.293
       55      758     354.293
       55      760     354.293
       55      762     354.293
       55      764     354.293
       55      766     354.293
       55      768     354.293
       55      770     354.293
       55      772     354.293
       55      774     354.293
       55      776     354.293
       55      778     354.293
       55      780     354.293
       55      782     354.293
       55      784     354.293
       55      786     354.293
       55      788     354.293
       55      790     354.293
       55      792     354.293
       55      794     354.293
       55      796     354.293
       55      798     354.293
       55      800     354.293
       55      802     354.293
       55      804     354.293
       55      806     354.293
       55      808     354.293
       55      810     354.293
       55      812     354.293
       55      814     354.293
       55      816     354.293
       55      818     354.293
       55      820     354.293
       55      822     354.293
       55      824     354.293
       55      826     354.293
       55      828     354.293
       55      830     354.293
       55      832     354.293
       55      834     354.293
       55      836     354.293
       55      838     354.293
       55      840     354.293
       55      842     354.293
       55      844     354.293
       55      846     354.293
       55      848     354.293
       55      850     354.293
       55      852     354.293
       55      854     354.293
       55      856     354.293
       55      858     354.293
       55      860     354.293
       55      862     354.293
       55      864     354.293
       55      866     354.293
       55      868     354.293
       55      870     354.293
       55      872     354.293
       55      874     354.293
       55      876     354.293
       55      878     354.293
       55      880     354.293
       55      882     354.293
       55      884     354.293
       55      886     354.293
       55      888     354.293
       55      890     354.293
       55      892     354.293
       55      894     354.293
       55      896     354.293
       55      898     354.293
       55      900     354.293
       55      902     354.293
       55      904     354.293
       55      906     354.293
       55      908     354.293
       55      910     354.293
       55      912     354.293
       55      914     354.293
       55      920     354.293
       55      922     354.293
       55      924     354.293
       55      946     354.293
       55      948     354.293
       55      958     354.293
       55      962     354.293
       55      968     354.293
       55      996     354.293
       57      268     358.231
       57      270     358.231
       57      272     358.231
       57      274     358.231
       57      276     358.231
       57      278     358.231
       57      280     358.231
       57      282     358.231
       57      284     358.231
       57      286     358.231
       57      288     358.231
       57      290     358.231
       57      292     358.231
       57      294     358.231
       57      296     358.231
       57      298     358.231
       57      300     358.231
       57      302     358.231
       57      304     358.231
       57      306     358.231
       57      310     358.231
       57      312     358.231
       57      314     358.231
       57      316     358.231
       57      318     358.231
       57      320     358.231
       57      322     358.231
       57      324     358.231
       57      326     358.231
       57      328     358.231
       57      330     358.231
       57      332     358.231
       57      334     358.231
       57      340     358.231
       57      344     358.231
       57      346     358.231
       57      348     358.231
       57      352     358.231
       57      354     358.231
       57      356     358.231
       57      358     358.231
       57      362     358.231
       57      364     358.231
       57      366     358.231
       57      370     358.231
       57      372     358.231
       57      374     358.231
       57      380     358.231
       57      382     358.231
       57      384     358.231
       57      390     358.231
       57      394     358.231
       57      396     358.231
       57      400     358.231
       57      402     358.231
       57      406     358.231
       57      408     358.231
       57      410     358.231
       57      412     358.231
       57      414     358.231
       57      416     358.231
       57      418     358.231
       57      420     358.231
       57      422     358.231
       57      424     358.231
       57      426     358.231
       57      428     358.231
       57      430     358.231
       57      432     358.231
       57      434     358.231
       57      436     358.231
       57      438     358.231
       57      440     358.231
       57      442     358.231
       57      444     358.231
       57      446     358.231
       57      448     358.231
       57      450     358.231
       57      452     358.231
       57      454     358.231
       57      456     358.231
       57      458     358.231
       57      460     358.231
       57      462     358.231
       57      464     358.231
       57      466     358.231
       57      468     358.231
       57      470     358.231
       57      472     358.231
       57      474     358.231
       57      476     358.231
       57      478     358.231
       57      480     358.231
       57      482     358.231
       57      484     358.231
       57      486     358.231
       57      488     358.231
       57      490     358.231
       57      492     358.231
       57      494     358.231
       57      496     358.231
       57      498     358.231
       57      500     358.231
       57      502     358.231
       57      504     358.231
       57      506     358.231
       57      508     358.231
       57      510     358.231
       57      512     358.231
       57      514     358.231
       57      516     358.231
       57      518     358.231
       57      520     358.231
       57      522     358.231
       57      524     358.231
       57      526     358.231
       57      528     358.231
       57      530     358.231
       57      532     358.231
       57      534     358.231
       57      536     358.231
       57      538     358.231
       57      540     358.231
       57      542     358.231
       57      544     358.231
       57      546     358.231
       57      548     358.231
       57      550     358.231
       57      552     358.231
       57      554     358.231
       57      556     358.231
       57      558     358.231
       57      560     358.231
       57      562     358.231
       57      564     358.231
       57      566     358.231
       57      568     358.231
       57      570     358.231
       57      572     358.231
       57      574     358.231
       57      576     358.231
       57      578     358.231
       57      580     358.231
       57      582     358.231
       57      584     358.231
       57      586     358.231
       57      588     358.231
       57      590     358.231
       57      592     358.231
       57      594     358.231
       57      596     358.231
       57      598     358.231
       57      600     358.231
       57      602     358.231
       57      604     358.231
       57      606     358.231
       57      608     358.231
       57      610     358.231
       57      612     358.231
       57      614     358.231
       57      616     358.231
       57      618     358.231
       57      620     358.231
       57      622     358.231
       57      624     358.231
       57      626     358.231
       57      628     358.231
       57      630     358.231
       57      632     358.231
       57      634     358.231
       57      636     358.231
       57      638     358.231
       57      640     358.231
       57      642     358.231
       57      644     358.231
       57      646     358.231
       57      648     358.231
       57      650     358.231
       57      652     358.231
       57      654     358.231
       57      656     358.231
       57      658     358.231
       57      660     358.231
       57      662     358.231
       57      664     358.231
       57      666     358.231
       57      668     358.231
       57      670     358.231
       57      672     358.231
       57      674     358.231
       57      676     358.231
       57      678     358.231
       57      680     358.231
       57      682     358.231
       57      684     358.231
       57      686     358.231
       57      688     358.231
       57      690     358.231
       57      692     358.231
       57      694     358.231
       57      696     358.231
       57      698     358.231
       57      700     358.231
       57      702     358.231
       57      704     358.231
       57      706     358.231
       57      708     358.231
       57      710     358.231
       57      712     358.231
       57      714     358.231
       57      716     358.231
       57      718     358.231
       57      720     358.231
       57      722     358.231
       57      724     358.231
       57      726     358.231
       57      728     358.231
       57      730     358.231
       57      732     358.231
       57      734     358.231
       57      736     358.231
       57      738     358.231
       57      740     358.231
       57      742     358.231
       57      744     358.231
       57      746     358.231
       57      748     358.231
       57      750     358.231
       57      752     358.231
       57      754     358.231
       57      756     358.231
       57      758     358.231
       57      760     358.231
       57      762     358.231
       57      764     358.231
       57      766     358.231
       57      768     358.231
       57      770     358.231
       57      772     358.231
       57      774     358.231
       57      776     358.231
       57      778     358.231
       57      780     358.231
       57      782     358.231
       57      784     358.231
       57      786     358.231
       57      788     358.231
       57      790     358.231
       57      792     358.231
       57      794     358.231
       57      796     358.231
       57      798     358.231
       57      800     358.231
       57      802     358.231
       57      804     358.231
       57      806     358.231
       57      808     358.231
       57      810     358.231
       57      812     358.231
       57      814     358.231
       57      816     358.231
       57      818     358.231
       57      820     358.231
       57      822     358.231
       57      824     358.231
       57      826     358.231
       57      828     358.231
       57      830     358.231
       57      832     358.231
       57      834     358.231
       57      836     358.231
       57      838     358.231
       57      840     358.231
       57      842     358.231
       57      844     358.231
       57      846     358.231
       57      848     358.231
       57      850     358.231
       57      852     358.231
       57      854     358.231
       57      856     358.231
       57      858     358.231
       57      860     358.231
       57      862     358.231
       57      864     358.231
       57      866     358.231
       57      868     358.231
       57      870     358.231
       57      872     358.231
       57      874     358.231
       57      876     358.231
       57      878     358.231
       57      880     358.231
       57      882     358.231
       57      884     358.231
       57      886     358.231
       57      888     358.231
       57      890     358.231
       57      892     358.231
       57      894     358.231
       57      896     358.231
       57      898     358.231
       57      900     358.231
       57      902     358.231
       57      904     358.231
       57      906     358.231
       57      908     358.231
       57      910     358.231
       57      912     358.231
       57      914     358.231
       57      916     358.231
       57      918     358.231
       57      920     358.231
       57      922     358.231
       57      924     358.231
       57      926     358.231
       57      928     358.231
       57      930     358.231
       57      932     358.231
       57      934     358.231
       57      936     358.231
       57      938     358.231
       57      940     358.231
       57      942     358.231
       57      944     358.231
       57      946     358.231
       57      948     358.231
       57      950     358.231
       57      952     358.231
       57      954     358.231
       57      956     358.231
       57      982     358.231
       57      984     358.231
       57      986     358.231
       59      266     362.168
       59      268     362.168
       59      270     362.168
       59      272     362.168
       59      274     362.168
       59      276     362.168
       59      280     362.168
       59      282     362.168
       59      284     362.168
       59      286     362.168
       59      290     362.168
       59      292     362.168
       59      294     362.168
       59      296     362.168
       59      298     362.168
       59      300     362.168
       59      302     362.168
       59      306     362.168
       59      308     362.168
       59      312     362.168
       59      314     362.168
       59      316     362.168
       59      320     362.168
       59      322     362.168
       59      324     362.168
       59      326     362.168
       59      330     362.168
       59      332     362.168
       59      334     362.168
       59      336     362.168
       59      338     362.168
       59      340     362.168
       59      342     362.168
       59      344     362.168
       59      346     362.168
       59      348     362.168
       59      350     362.168
       59      352     362.168
       59      354     362.168
       59      358     362.168
       59      362     362.168
       59      366     362.168
       59      370     362.168
       59      374     362.168
       59      378     362.168
       59      380     362.168
       59      382     362.168
       59      384     362.168
       59      386     362.168
       59      388     362.168
       59      390     362.168
       59      392     362.168
       59      394     362.168
       59      396     362.168
       59      404     362.168
       59      406     362.168
       59      408     362.168
       59      410     362.168
       59      412     362.168
       59      414     362.168
       59      418     362.168
       59      420     362.168
       59      422     362.168
       59      424     362.168
       59      426     362.168
       59      428     362.168
       59      430     362.168
       59      432     362.168
       59      434     362.168
       59      436     362.168
       59      438     362.168
       59      440     362.168
       59      442     362.168
       59      444     362.168
       59      446     362.168
       59      448     362.168
       59      450     362.168
       59      452     362.168
       59      454     362.168
       59      456     362.168
       59      458     362.168
       59      460     362.168
       59      462     362.168
       59      464     362.168
       59      466     362.168
       59      468     362.168
       59      470     362.168
       59      472     362.168
       59      474     362.168
       59      476     362.168
       59      478     362.168
       59      480     362.168
       59      482     362.168
       59      484     362.168
       59      486     362.168
       59      488     362.168
       59      490     362.168
       59      492     362.168
       59      494     362.168
       59      496     362.168
       59      498     362.168
       59      500     362.168
       59      502     362.168
       59      504     362.168
       59      506     362.168
       59      508     362.168
       59      510     362.168
       59      512     362.168
       59      514     362.168
       59      516     362.168
       59      518     362.168
       59      520     362.168
       59      522     362.168
       59      524     362.168
       59      526     362.168
       59      528     362.168
       59      530     362.168
       59      532     362.168
       59      534     362.168
       59      536     362.168
       59      538     362.168
       59      540     362.168
       59      542     362.168
       59      544     362.168
       59      546     362.168
       59      548     362.168
       59      550     362.168
       59      552     362.168
       59      554     362.168
       59      556     362.168
       59      558     362.168
       59      560     362.168
       59      562     362.168
       59      564     362.168
       59      566     362.168
       59      568     362.168
       59      570     362.168
       59      572     362.168
       59      574     362.168
       59      576     362.168
       59      578     362.168
       59      580     362.168
       59      582     362.168
       59      584     362.168
       59      586     362.168
       59      588     362.168
       59      590     362.168
       59      592     362.168
       59      594     362.168
       59      596     362.168
       59      598     362.168
       59      600     362.168
       59      602     362.168
       59      604     362.168
       59      606     362.168
       59      608     362.168
       59      610     362.168
       59      612     362.168
       59      614     362.168
       59      616     362.168
       59      618     362.168
       59      620     362.168
       59      622     362.168
       59      624     362.168
       59      626     362.168
       59      628     362.168
       59      630     362.168
       59      632     362.168
       59      634     362.168
       59      636     362.168
       59      638     362.168
       59      640     362.168
       59      642     362.168
       59      644     362.168
       59      646     362.168
       59      648     362.168
       59      650     362.168
       59      652     362.168
       59      654     362.168
       59      656     362.168
       59      658     362.168
       59      660     362.168
       59      662     362.168
       59      664     362.168
       59      666     362.168
       59      668     362.168
       59      670     362.168
       59      672     362.168
       59      674     362.168
       59      676     362.168
       59      678     362.168
       59      680     362.168
       59      682     362.168
       59      684     362.168
       59      686     362.168
       59      688     362.168
       59      690     362.168
       59      692     362.168
       59      694     362.168
       59      696     362.168
       59      698     362.168
       59      700     362.168
       59      702     362.168
       59      704     362.168
       59      706     362.168
       59      708     362.168
       59      710     362.168
       59      712     362.168
       59      714     362.168
       59      716     362.168
       59      718     362.168
       59      720     362.168
       59      722     362.168
       59      724     362.168
       59      726     362.168
       59      728     362.168
       59      730     362.168
       59      732     362.168
       59      734     362.168
       59      736     362.168
       59      738     362.168
       59      740     362.168
       59      742     362.168
       59      744     362.168
       59      746     362.168
       59      748     362.168
       59      750     362.168
       59      752     362.168
       59      754     362.168
       59      756     362.168
       59      758     362.168
       59      760     362.168
       59      762     362.168
       59      764     362.168
       59      766     362.168
       59      768     362.168
       59      770     362.168
       59      772     362.168
       59      774     362.168
       59      776     362.168
       59      778     362.168
       59      780     362.168
       59      782     362.168
       59      784     362.168
       59      786     362.168
       59      788     362.168
       59      790     362.168
       59      792     362.168
       59      794     362.168
       59      796     362.168
       59      798     362.168
       59      800     362.168
       59      802     362.168
       59      804     362.168
       59      806     362.168
       59      808     362.168
       59      810     362.168
       59      812     362.168
       59      814     362.168
       59      816     362.168
       59      818     362.168
       59      820     362.168
       59      822     362.168
       59      824     362.168
       59      826     362.168
       59      828     362.168
       59      830     362.168
       59      832     362.168
       59      834     362.168
       59      836     362.168
       59      838     362.168
       59      840     362.168
       59      842     362.168
       59      844     362.168
       59      846     362.168
       59      848     362.168
       59      850     362.168
       59      852     362.168
       59      854     362.168
       59      856     362.168
       59      858     362.168
       59      860     362.168
       59      862     362.168
       59      864     362.168
       59      866     362.168
       59      868     362.168
       59      870     362.168
       59      872     362.168
       59      874     362.168
       59      876     362.168
       59      878     362.168
       59      880     362.168
       59      882     362.168
       59      884     362.168
       59      886     362.168
       59      888     362.168
       59      890     362.168
       59      892     362.168
       59      894     362.168
       59      896     362.168
       59      898     362.168
       59      900     362.168
       59      902     362.168
       59      904     362.168
       59      906     362.168
       59      908     362.168
       59      910     362.168
       59      912     362.168
       59      914     362.168
       59      916     362.168
       59      918     362.168
       59      920     362.168
       59      922     362.168
       59      924     362.168
       59      926     362.168
       59      928     362.168
       59      930     362.168
       59      932     362.168
       59      934     362.168
       59      936     362.168
       59      938     362.168
       59      940     362.168
       59      942     362.168
       59      944     362.168
       59      946     362.168
       59      948     362.168
       59      950     362.168
       59      952     362.168
       59      954     362.168
       59      956     362.168
       59      958     362.168
       59      960     362.168
       59      962     362.168
       59      964     362.168
       59      966     362.168
       59      968     362.168
       59      970     362.168
       59      972     362.168
       59      974     362.168
       59      976     362.168
       59      978     362.168
       59      980     362.168
       59      982     362.168
       59      984     362.168
       59      986     362.168
       59      988     362.168
       59      990     362.168
       59      992     362.168
       59      994     362.168
       59      996     362.168
       59      998     362.168
       61      266     365.941
       61      268     365.941
       61      270     365.941
       61      272     365.941
       61      274     365.941
       61      276     365.941
       61      278     365.941
       61      280     365.941
       61      282     365.941
       61      284     365.941
       61      286     365.941
       61      288     365.941
       61      290     365.941
       61      292     365.941
       61      294     365.941
       61      296     365.941
       61      298     365.941
       61      302     365.941
       61      304     365.941
       61      308     365.941
       61      310     365.941
       61      314     365.941
       61      316     365.941
       61      318     365.941
       61      322     365.941
       61      324     365.941
       61      326     365.941
       61      328     365.941
       61      330     365.941
       61      332     365.941
       61      336     365.941
       61      338     365.941
       61      342     365.941
       61      344     365.941
       61      350     365.941
       61      352     365.941
       61      356     365.941
       61      358     365.941
       61      360     365.941
       61      364     365.941
       61      368     365.941
       61      370     365.941
       61      374     365.941
       61      376     365.941
       61      378     365.941
       61      380     365.941
       61      382     365.941
       61      386     365.941
       61      388     365.941
       61      394     365.941
       61      396     365.941
       61      398     365.941
       61      400     365.941
       61      402     365.941
       61      404     365.941
       61      406     365.941
       61      408     365.941
       61      410     365.941
       61      412     365.941
       61      414     365.941
       61      416     365.941
       61      418     365.941
       61      420     365.941
       61      422     365.941
       61      424     365.941
       61      426     365.941
       61      428     365.941
       61      430     365.941
       61      432     365.941
       61      434     365.941
       61      436     365.941
       61      438     365.941
       61      440     365.941
       61      442     365.941
       61      444     365.941
       61      446     365.941
       61      448     365.941
       61      450     365.941
       61      452     365.941
       61      454     365.941
       61      456     365.941
       61      458     365.941
       61      460     365.941
       61      462     365.941
       61      464     365.941
       61      466     365.941
       61      468     365.941
       61      470     365.941
       61      472     365.941
       61      474     365.941
       61      476     365.941
       61      478     365.941
       61      480     365.941
       61      482     365.941
       61      484     365.941
       61      486     365.941
       61      488     365.941
       61      490     365.941
       61      492     365.941
       61      494     365.941
       61      496     365.941
       61      498     365.941
       61      500     365.941
       61      502     365.941
       61      504     365.941
       61      506     365.941
       61      508     365.941
       61      510     365.941
       61      512     365.941
       61      514     365.941
       61      516     365.941
       61      518     365.941
       61      520     365.941
       61      522     365.941
       61      524     365.941
       61      526     365.941
       61      528     365.941
       61      530     365.941
       61      532     365.941
       61      534     365.941
       61      536     365.941
       61      538     365.941
       61      540     365.941
       61      542     365.941
       61      544     365.941
       61      546     365.941
       61      548     365.941
       61      550     365.941
       61      552     365.941
       61      554     365.941
       61      556     365.941
       61      558     365.941
       61      560     365.941
       61      562     365.941
       61      564     365.941
       61      566     365.941
       61      568     365.941
       61      570     365.941
       61      572     365.941
       61      574     365.941
       61      576     365.941
       61      578     365.941
       61      580     365.941
       61      582     365.941
       61      584     365.941
       61      586     365.941
       61      588     365.941
       61      590     365.941
       61      592     365.941
       61      594     365.941
       61      596     365.941
       61      598     365.941
       61      600     365.941
       61      602     365.941
       61      604     365.941
       61      606     365.941
       61      608     365.941
       61      610     365.941
       61      612     365.941
       61      614     365.941
       61      616     365.941
       61      618     365.941
       61      620     365.941
       61      622     365.941
       61      624     365.941
       61      626     365.941
       61      628     365.941
       61      630     365.941
       61      632     365.941
       61      634     365.941
       61      636     365.941
       61      638     365.941
       61      640     365.941
       61      642     365.941
       61      644     365.941
       61      646     365.941
       61      648     365.941
       61      650     365.941
       61      652     365.941
       61      654     365.941
       61      656     365.941
       61      658     365.941
       61      660     365.941
       61      662     365.941
       61      664     365.941
       61      666     365.941
       61      668     365.941
       61      670     365.941
       61      672     365.941
       61      674     365.941
       61      676     365.941
       61      678     365.941
       61      680     365.941
       61      682     365.941
       61      684     365.941
       61      686     365.941
       61      688     365.941
       61      690     365.941
       61      692     365.941
       61      694     365.941
       61      696     365.941
       61      698     365.941
       61      700     365.941
       61      702     365.941
       61      704     365.941
       61      706     365.941
       61      708     365.941
       61      710     365.941
       61      712     365.941
       61      714     365.941
       61      716     365.941
       61      718     365.941
       61      720     365.941
       61      722     365.941
       61      724     365.941
       61      726     365.941
       61      728     365.941
       61      730     365.941
       61      732     365.941
       61      734     365.941
       61      736     365.941
       61      738     365.941
       61      740     365.941
       61      742     365.941
       61      744     365.941
       61      746     365.941
       61      748     365.941
       61      750     365.941
       61      752     365.941
       61      754     365.941
       61      756     365.941
       61      758     365.941
       61      760     365.941
       61      762     365.941
       61      764     365.941
       61      766     365.941
       61      768     365.941
       61      770     365.941
       61      772     365.941
       61      774     365.941
       61      776     365.941
       61      778     365.941
       61      780     365.941
       61      782     365.941
       61      784     365.941
       61      786     365.941
       61      788     365.941
       61      790     365.941
       61      792     365.941
       61      794     365.941
       61      796     365.941
       61      798     365.941
       61      800     365.941
       61      802     365.941
       61      804     365.941
       61      806     365.941
       61      808     365.941
       61      810     365.941
       61      812     365.941
       61      814     365.941
       61      816     365.941
       61      818     365.941
       61      820     365.941
       61      822     365.941
       61      824     365.941
       61      826     365.941
       61      828     365.941
       61      830     365.941
       61      832     365.941
       61      834     365.941
       61      836     365.941
       61      838     365.941
       61      840     365.941
       61      842     365.941
       61      844     365.941
       61      846     365.941
       61      848     365.941
       61      850     365.941
       61      852     365.941
       61      854     365.941
       61      856     365.941
       61      858     365.941
       61      860     365.941
       61      862     365.941
       61      864     365.941
       61      866     365.941
       61      868     365.941
       61      870     365.941
       61      872     365.941
       61      874     365.941
       61      876     365.941
       61      878     365.941
       61      880     365.941
       61      882     365.941
       61      884     365.941
       61      886     365.941
       61      888     365.941
       61      890     365.941
       61      892     365.941
       61      894     365.941
       61      896     365.941
       61      898     365.941
       61      900     365.941
       61      902     365.941
       61      904     365.941
       61      906     365.941
       61      908     365.941
       61      910     365.941
       61      912     365.941
       61      914     365.941
       61      916     365.941
       61      918     365.941
       61      920     365.941
       61      922     365.941
       61      924     365.941
       61      926     365.941
       61      928     365.941
       61      930     365.941
       61      932     365.941
       61      934     365.941
       61      936     365.941
       61      938     365.941
       61      940     365.941
       61      942     365.941
       61      944     365.941
       61      946     365.941
       61      948     365.941
       61      950     365.941
       61      952     365.941
       61      954     365.941
       61      956     365.941
       61      958     365.941
       61      960     365.941
       61      962     365.941
       61      964     365.941
       61      966     365.941
       61      968     365.941
       61      970     365.941
       61      972     365.941
       61      974     365.941
       61      976     365.941
       61      978     365.941
       61      980     365.941
       61      982     365.941
       61      984     365.941
       61      986     365.941
       61      988     365.941
       61      990     365.941
       61      992     365.941
       61      994     365.941
       61      996     365.941
       61      998     365.941
       63      266     369.714
       63      268     369.714
       63      270     369.714
       63      272     369.714
       63      274     369.714
       63      278     369.714
       63      280     369.714
       63      282     369.714
       63      284     369.714
       63      288     369.714
       63      290     369.714
       63      292     369.714
       63      294     369.714
       63      298     369.714
       63      300     369.714
       63      302     369.714
       63      304     369.714
       63      306     369.714
       63      308     369.714
       63      310     369.714
       63      312     369.714
       63      314     369.714
       63      316     369.714
       63      318     369.714
       63      322     369.714
       63      324     369.714
       63      326     369.714
       63      328     369.714
       63      334     369.714
       63      336     369.714
       63      338     369.714
       63      340     369.714
       63      348     369.714
       63      350     369.714
       63      352     369.714
       63      354     369.714
       63      356     369.714
       63      358     369.714
       63      360     369.714
       63      364     369.714
       63      366     369.714
       63      372     369.714
       63      374     369.714
       63      376     369.714
       63      378     369.714
       63      380     369.714
       63      386     369.714
       63      388     369.714
       63      390     369.714
       63      392     369.714
       63      396     369.714
       63      398     369.714
       63      402     369.714
       63      404     369.714
       63      406     369.714
       63      408     369.714
       63      410     369.714
       63      412     369.714
       63      414     369.714
       63      416     369.714
       63      418     369.714
       63      420     369.714
       63      422     369.714
       63      424     369.714
       63      426     369.714
       63      428     369.714
       63      430     369.714
       63      432     369.714
       63      434     369.714
       63      436     369.714
       63      438     369.714
       63      440     369.714
       63      442     369.714
       63      444     369.714
       63      446     369.714
       63      448     369.714
       63      450     369.714
       63      452     369.714
       63      454     369.714
       63      456     369.714
       63      458     369.714
       63      460     369.714
       63      462     369.714
       63      464     369.714
       63      466     369.714
       63      468     369.714
       63      470     369.714
       63      472     369.714
       63      474     369.714
       63      476     369.714
       63      478     369.714
       63      480     369.714
       63      482     369.714
       63      484     369.714
       63      486     369.714
       63      488     369.714
       63      490     369.714
       63      492     369.714
       63      494     369.714
       63      496     369.714
       63      498     369.714
       63      500     369.714
       63      502     369.714
       63      504     369.714
       63      506     369.714
       63      508     369.714
       63      510     369.714
       63      512     369.714
       63      514     369.714
       63      516     369.714
       63      518     369.714
       63      520     369.714
       63      522     369.714
       63      524     369.714
       63      526     369.714
       63      528     369.714
       63      530     369.714
       63      532     369.714
       63      534     369.714
       63      536     369.714
       63      538     369.714
       63      540     369.714
       63      542     369.714
       63      544     369.714
       63      546     369.714
       63      548     369.714
       63      550     369.714
       63      552     369.714
       63      554     369.714
       63      556     369.714
       63      558     369.714
       63      560     369.714
       63      562     369.714
       63      564     369.714
       63      566     369.714
       63      568     369.714
       63      570     369.714
       63      572     369.714
       63      574     369.714
       63      576     369.714
       63      578     369.714
       63      580     369.714
       63      582     369.714
       63      584     369.714
       63      586     369.714
       63      588     369.714
       63      590     369.714
       63      592     369.714
       63      594     369.714
       63      596     369.714
       63      598     369.714
       63      600     369.714
       63      602     369.714
       63      604     369.714
       63      606     369.714
       63      608     369.714
       63      610     369.714
       63      612     369.714
       63      614     369.714
       63      616     369.714
       63      618     369.714
       63      620     369.714
       63      622     369.714
       63      624     369.714
       63      626     369.714
       63      628     369.714
       63      630     369.714
       63      632     369.714
       63      634     369.714
       63      636     369.714
       63      638     369.714
       63      640     369.714
       63      642     369.714
       63      644     369.714
       63      646     369.714
       63      648     369.714
       63      650     369.714
       63      652     369.714
       63      654     369.714
       63      656     369.714
       63      658     369.714
       63      660     369.714
       63      662     369.714
       63      664     369.714
       63      666     369.714
       63      668     369.714
       63      670     369.714
       63      672     369.714
       63      674     369.714
       63      676     369.714
       63      678     369.714
       63      680     369.714
       63      682     369.714
       63      684     369.714
       63      686     369.714
       63      688     369.714
       63      690     369.714
       63      692     369.714
       63      694     369.714
       63      696     369.714
       63      698     369.714
       63      700     369.714
       63      702     369.714
       63      704     369.714
       63      706     369.714
       63      708     369.714
       63      710     369.714
       63      712     369.714
       63      714     369.714
       63      716     369.714
       63      718     369.714
       63      720     369.714
       63      722     369.714
       63      724     369.714
       63      726     369.714
       63      728     369.714
       63      730     369.714
       63      732     369.714
       63      734     369.714
       63      736     369.714
       63      738     369.714
       63      740     369.714
       63      742     369.714
       63      744     369.714
       63      746     369.714
       63      748     369.714
       63      750     369.714
       63      752     369.714
       63      754     369.714
       63      756     369.714
       63      758     369.714
       63      760     369.714
       63      762     369.714
       63      764     369.714
       63      766     369.714
       63      768     369.714
       63      770     369.714
       63      772     369.714
       63      774     369.714
       63      776     369.714
       63      778     369.714
       63      780     369.714
       63      782     369.714
       63      784     369.714
       63      786     369.714
       63      788     369.714
       63      790     369.714
       63      792     369.714
       63      794     369.714
       63      796     369.714
       63      798     369.714
       63      800     369.714
       63      802     369.714
       63      804     369.714
       63      806     369.714
       63      808     369.714
       63      810     369.714
       63      812     369.714
       63      814     369.714
       63      816     369.714
       63      818     369.714
       63      820     369.714
       63      822     369.714
       63      824     369.714
       63      826     369.714
       63      828     369.714
       63      830     369.714
       63      832     369.714
       63      834     369.714
       63      836     369.714
       63      838     369.714
       63      840     369.714
       63      842     369.714
       63      844     369.714
       63      846     369.714
       63      848     369.714
       63      850     369.714
       63      852     369.714
       63      854     369.714
       63      856     369.714
       63      858     369.714
       63      860     369.714
       63      862     369.714
       63      864     369.714
       63      866     369.714
       63      868     369.714
       63      870     369.714
       63      872     369.714
       63      874     369.714
       63      876     369.714
       63      878     369.714
       63      880     369.714
       63      882     369.714
       63      884     369.714
       63      886     369.714
       63      888     369.714
       63      890     369.714
       63      892     369.714
       63      894     369.714
       63      896     369.714
       63      898     369.714
       63      900     369.714
       63      902     369.714
       63      904     369.714
       63      906     369.714
       63      908     369.714
       63      910     369.714
       63      912     369.714
       63      914     369.714
       63      916     369.714
       63      918     369.714
       63      920     369.714
       63      922     369.714
       63      924     369.714
       63      926     369.714
       63      928     369.714
       63      930     369.714
       63      932     369.714
       63      934     369.714
       63      936     369.714
       63      938     369.714
       63      940     369.714
       63      942     369.714
       63      944     369.714
       63      946     369.714
       63      948     369.714
       63      950     369.714
       63      952     369.714
       63      954     369.714
       63      956     369.714
       63      958     369.714
       63      960     369.714
       63      962     369.714
       63      964     369.714
       63      966     369.714
       63      968     369.714
       63      970     369.714
       63      972     369.714
       63      974     369.714
       63      976     369.714
       63      978     369.714
       63      980     369.714
       63      982     369.714
       63      984     369.714
       63      986     369.714
       63      988     369.714
       63      990     369.714
       63      992     369.714
       63      994     369.714
       63      996     369.714
       63      998     369.714
       65      268     373.486
       65      272     373.486
       65      274     373.486
       65      276     373.486
       65      278     373.486
       65      282     373.486
       65      284     373.486
       65      286     373.486
       65      288     373.486
       65      290     373.486
       65      292     373.486
       65      294     373.486
       65      298     373.486
       65      300     373.486
       65      302     373.486
       65      304     373.486
       65      306     373.486
       65      308     373.486
       65      310     373.486
       65      314     373.486
       65      316     373.486
       65      322     373.486
       65      324     373.486
       65      326     373.486
       65      328     373.486
       65      332     373.486
       65      334     373.486
       65      336     373.486
       65      338     373.486
       65      340     373.486
       65      344     373.486
       65      352     373.486
       65      354     373.486
       65      356     373.486
       65      358     373.486
       65      362     373.486
       65      364     373.486
       65      370     373.486
       65      372     373.486
       65      378     373.486
       65      380     373.486
       65      382     373.486
       65      388     373.486
       65      390     373.486
       65      394     373.486
       65      396     373.486
       65      398     373.486
       65      400     373.486
       65      402     373.486
       65      404     373.486
       65      408     373.486
       65      410     373.486
       65      412     373.486
       65      414     373.486
       65      416     373.486
       65      418     373.486
       65      420     373.486
       65      422     373.486
       65      424     373.486
       65      426     373.486
       65      428     373.486
       65      430     373.486
       65      432     373.486
       65      434     373.486
       65      436     373.486
       65      438     373.486
       65      440     373.486
       65      442     373.486
       65      444     373.486
       65      446     373.486
       65      448     373.486
       65      450     373.486
       65      452     373.486
       65      454     373.486
       65      456     373.486
       65      458     373.486
       65      460     373.486
       65      462     373.486
       65      464     373.486
       65      466     373.486
       65      468     373.486
       65      470     373.486
       65      472     373.486
       65      474     373.486
       65      476     373.486
       65      478     373.486
       65      480     373.486
       65      482     373.486
       65      484     373.486
       65      486     373.486
       65      488     373.486
       65      490     373.486
       65      492     373.486
       65      494     373.486
       65      496     373.486
       65      498     373.486
       65      500     373.486
       65      502     373.486
       65      504     373.486
       65      506     373.486
       65      508     373.486
       65      510     373.486
       65      512     373.486
       65      514     373.486
       65      516     373.486
       65      518     373.486
       65      520     373.486
       65      522     373.486
       65      524     373.486
       65      526     373.486
       65      528     373.486
       65      530     373.486
       65      532     373.486
       65      534     373.486
       65      536     373.486
       65      538     373.486
       65      540     373.486
       65      542     373.486
       65      544     373.486
       65      546     373.486
       65      548     373.486
       65      550     373.486
       65      552     373.486
       65      554     373.486
       65      556     373.486
       65      558     373.486
       65      560     373.486
       65      562     373.486
       65      564     373.486
       65      566     373.486
       65      568     373.486
       65      570     373.486
       65      572     373.486
       65      574     373.486
       65      576     373.486
       65      578     373.486
       65      580     373.486
       65      582     373.486
       65      584     373.486
       65      586     373.486
       65      588     373.486
       65      590     373.486
       65      592     373.486
       65      594     373.486
       65      596     373.486
       65      598     373.486
       65      600     373.486
       65      602     373.486
       65      604     373.486
       65      606     373.486
       65      608     373.486
       65      610     373.486
       65      612     373.486
       65      614     373.486
       65      616     373.486
       65      618     373.486
       65      620     373.486
       65      622     373.486
       65      624     373.486
       65      626     373.486
       65      628     373.486
       65      630     373.486
       65      632     373.486
       65      634     373.486
       65      636     373.486
       65      638     373.486
       65      640     373.486
       65      642     373.486
       65      644     373.486
       65      646     373.486
       65      648     373.486
       65      650     373.486
       65      652     373.486
       65      654     373.486
       65      656     373.486
       65      658     373.486
       65      660     373.486
       65      662     373.486
       65      664     373.486
       65      666     373.486
       65      668     373.486
       65      670     373.486
       65      672     373.486
       65      674     373.486
       65      676     373.486
       65      678     373.486
       65      680     373.486
       65      682     373.486
       65      684     373.486
       65      686     373.486
       65      688     373.486
       65      690     373.486
       65      692     373.486
       65      694     373.486
       65      696     373.486
       65      698     373.486
       65      700     373.486
       65      702     373.486
       65      704     373.486
       65      706     373.486
       65      708     373.486
       65      710     373.486
       65      712     373.486
       65      714     373.486
       65      716     373.486
       65      718     373.486
       65      720     373.486
       65      722     373.486
       65      724     373.486
       65      726     373.486
       65      728     373.486
       65      730     373.486
       65      732     373.486
       65      734     373.486
       65      736     373.486
       65      738     373.486
       65      740     373.486
       65      742     373.486
       65      744     373.486
       65      746     373.486
       65      748     373.486
       65      750     373.486
       65      752     373.486
       65      754     373.486
       65      756     373.486
       65      758     373.486
       65      760     373.486
       65      762     373.486
       65      764     373.486
       65      766     373.486
       65      768     373.486
       65      770     373.486
       65      772     373.486
       65      774     373.486
       65      776     373.486
       65      778     373.486
       65      780     373.486
       65      782     373.486
       65      784     373.486
       65      786     373.486
       65      788     373.486
       65      790     373.486
       65      792     373.486
       65      794     373.486
       65      796     373.486
       65      798     373.486
       65      800     373.486
       65      802     373.486
       65      804     373.486
       65      806     373.486
       65      808     373.486
       65      810     373.486
       65      812     373.486
       65      814     373.486
       65      816     373.486
       65      818     373.486
       65      820     373.486
       65      822     373.486
       65      824     373.486
       65      826     373.486
       65      828     373.486
       65      830     373.486
       65      832     373.486
       65      834     373.486
       65      836     373.486
       65      838     373.486
       65      840     373.486
       65      842     373.486
       65      844     373.486
       65      846     373.486
       65      848     373.486
       65      850     373.486
       65      852     373.486
       65      854     373.486
       65      856     373.486
       65      858     373.486
       65      860     373.486
       65      862     373.486
       65      864     373.486
       65      866     373.486
       65      868     373.486
       65      870     373.486
       65      872     373.486
       65      874     373.486
       65      876     373.486
       65      878     373.486
       65      880     373.486
       65      882     373.486
       65      884     373.486
       65      886     373.486
       65      888     373.486
       65      890     373.486
       65      892     373.486
       65      894     373.486
       65      896     373.486
       65      898     373.486
       65      900     373.486
       65      902     373.486
       65      904     373.486
       65      906     373.486
       65      908     373.486
       65      910     373.486
       65      912     373.486
       65      914     373.486
       65      916     373.486
       65      918     373.486
       65      920     373.486
       65      922     373.486
       65      924     373.486
       65      926     373.486
       65      928     373.486
       65      930     373.486
       65      932     373.486
       65      934     373.486
       65      936     373.486
       65      938     373.486
       65      940     373.486
       65      942     373.486
       65      944     373.486
       65      946     373.486
       65      948     373.486
       65      950     373.486
       65      952     373.486
       65      954     373.486
       65      956     373.486
       65      958     373.486
       65      960     373.486
       65      962     373.486
       65      964     373.486
       65      966     373.486
       65      968     373.486
       65      970     373.486
       65      972     373.486
       65      974     373.486
       65      976     373.486
       65      978     373.486
       65      980     373.486
       65      982     373.486
       65      984     373.486
       65      986     373.486
       65      988     373.486
       65      990     373.486
       65      992     373.486
       65      994     373.486
       65      996     373.486
       65      998     373.486
       67      266     377.136
       67      268     377.136
       67      270     377.136
       67      272     377.136
       67      274     377.136
       67      276     377.136
       67      278     377.136
       67      282     377.136
       67      284     377.136
       67      286     377.136
       67      288     377.136
       67      290     377.136
       67      292     377.136
       67      294     377.136
       67      296     377.136
       67      298     377.136
       67      300     377.136
       67      302     377.136
       67      306     377.136
       67      308     377.136
       67      312     377.136
       67      314     377.136
       67      316     377.136
       67      318     377.136
       67      322     377.136
       67      324     377.136
       67      332     377.136
       67      334     377.136
       67      336     377.136
       67      338     377.136
       67      348     377.136
       67      350     377.136
       67      352     377.136
       67      354     377.136
       67      356     377.136
       67      358     377.136
       67      362     377.136
       67      364     377.136
       67      366     377.136
       67      370     377.136
       67      374     377.136
       67      376     377.136
       67      378     377.136
       67      380     377.136
       67      384     377.136
       67      386     377.136
       67      388     377.136
       67      390     377.136
       67      392     377.136
       67      394     377.136
       67      396     377.136
       67      398     377.136
       67      400     377.136
       67      404     377.136
       67      406     377.136
       67      408     377.136
       67      410     377.136
       67      412     377.136
       67      414     377.136
       67      416     377.136
       67      418     377.136
       67      420     377.136
       67      422     377.136
       67      424     377.136
       67      426     377.136
       67      428     377.136
       67      430     377.136
       67      432     377.136
       67      434     377.136
       67      436     377.136
       67      438     377.136
       67      440     377.136
       67      442     377.136
       67      444     377.136
       67      446     377.136
       67      448     377.136
       67      450     377.136
       67      452     377.136
       67      454     377.136
       67      456     377.136
       67      458     377.136
       67      460     377.136
       67      462     377.136
       67      464     377.136
       67      466     377.136
       67      468     377.136
       67      470     377.136
       67      472     377.136
       67      474     377.136
       67      476     377.136
       67      478     377.136
       67      480     377.136
       67      482     377.136
       67      484     377.136
       67      486     377.136
       67      488     377.136
       67      490     377.136
       67      492     377.136
       67      494     377.136
       67      496     377.136
       67      498     377.136
       67      500     377.136
       67      502     377.136
       67      504     377.136
       67      506     377.136
       67      508     377.136
       67      510     377.136
       67      512     377.136
       67      514     377.136
       67      516     377.136
       67      518     377.136
       67      520     377.136
       67      522     377.136
       67      524     377.136
       67      526     377.136
       67      528     377.136
       67      530     377.136
       67      532     377.136
       67      534     377.136
       67      536     377.136
       67      538     377.136
       67      540     377.136
       67      542     377.136
       67      544     377.136
       67      546     377.136
       67      548     377.136
       67      550     377.136
       67      552     377.136
       67      554     377.136
       67      556     377.136
       67      558     377.136
       67      560     377.136
       67      562     377.136
       67      564     377.136
       67      566     377.136
       67      568     377.136
       67      570     377.136
       67      572     377.136
       67      574     377.136
       67      576     377.136
       67      578     377.136
       67      580     377.136
       67      582     377.136
       67      584     377.136
       67      586     377.136
       67      588     377.136
       67      590     377.136
       67      592     377.136
       67      594     377.136
       67      596     377.136
       67      598     377.136
       67      600     377.136
       67      602     377.136
       67      604     377.136
       67      606     377.136
       67      608     377.136
       67      610     377.136
       67      612     377.136
       67      614     377.136
       67      616     377.136
       67      618     377.136
       67      620     377.136
       67      622     377.136
       67      624     377.136
       67      626     377.136
       67      628     377.136
       67      630     377.136
       67      632     377.136
       67      634     377.136
       67      636     377.136
       67      638     377.136
       67      640     377.136
       67      642     377.136
       67      644     377.136
       67      646     377.136
       67      648     377.136
       67      650     377.136
       67      652     377.136
       67      654     377.136
       67      656     377.136
       67      658     377.136
       67      660     377.136
       67      662     377.136
       67      664     377.136
       67      666     377.136
       67      668     377.136
       67      670     377.136
       67      672     377.136
       67      674     377.136
       67      676     377.136
       67      678     377.136
       67      680     377.136
       67      682     377.136
       67      684     377.136
       67      686     377.136
       67      688     377.136
       67      690     377.136
       67      692     377.136
       67      694     377.136
       67      696     377.136
       67      698     377.136
       67      700     377.136
       67      702     377.136
       67      704     377.136
       67      706     377.136
       67      708     377.136
       67      710     377.136
       67      712     377.136
       67      714     377.136
       67      716     377.136
       67      718     377.136
       67      720     377.136
       67      722     377.136
       67      724     377.136
       67      726     377.136
       67      728     377.136
       67      730     377.136
       67      732     377.136
       67      734     377.136
       67      736     377.136
       67      738     377.136
       67      740     377.136
       67      742     377.136
       67      744     377.136
       67      746     377.136
       67      748     377.136
       67      750     377.136
       67      752     377.136
       67      754     377.136
       67      756     377.136
       67      758     377.136
       67      760     377.136
       67      762     377.136
       67      764     377.136
       67      766     377.136
       67      768     377.136
       67      770     377.136
       67      772     377.136
       67      774     377.136
       67      776     377.136
       67      778     377.136
       67      780     377.136
       67      782     377.136
       67      784     377.136
       67      786     377.136
       67      788     377.136
       67      790     377.136
       67      792     377.136
       67      794     377.136
       67      796     377.136
       67      798     377.136
       67      800     377.136
       67      802     377.136
       67      804     377.136
       67      806     377.136
       67      808     377.136
       67      810     377.136
       67      812     377.136
       67      814     377.136
       67      816     377.136
       67      818     377.136
       67      820     377.136
       67      822     377.136
       67      824     377.136
       67      826     377.136
       67      828     377.136
       67      830     377.136
       67      832     377.136
       67      834     377.136
       67      836     377.136
       67      838     377.136
       67      840     377.136
       67      842     377.136
       67      844     377.136
       67      846     377.136
       67      848     377.136
       67      850     377.136
       67      852     377.136
       67      854     377.136
       67      856     377.136
       67      858     377.136
       67      860     377.136
       67      862     377.136
       67      864     377.136
       67      866     377.136
       67      868     377.136
       67      870     377.136
       67      872     377.136
       67      874     377.136
       67      876     377.136
       67      878     377.136
       67      880     377.136
       67      882     377.136
       67      884     377.136
       67      886     377.136
       67      888     377.136
       67      890     377.136
       67      892     377.136
       67      894     377.136
       67      896     377.136
       67      898     377.136
       67      900     377.136
       67      902     377.136
       67      904     377.136
       67      906     377.136
       67      908     377.136
       67      910     377.136
       67      912     377.136
       67      914     377.136
       67      916     377.136
       67      918     377.136
       67      920     377.136
       67      922     377.136
       67      924     377.136
       67      926     377.136
       67      928     377.136
       67      930     377.136
       67      932     377.136
       67      934     377.136
       67      936     377.136
       67      938     377.136
       67      940     377.136
       67      942     377.136
       67      944     377.136
       67      946     377.136
       67      948     377.136
       67      950     377.136
       67      952     377.136
       67      954     377.136
       67      956     377.136
       67      958     377.136
       67      960     377.136
       67      962     377.136
       67      964     377.136
       67      966     377.136
       67      968     377.136
       67      970     377.136
       67      972     377.136
       67      974     377.136
       67      976     377.136
       67      978     377.136
       67      980     377.136
       67      982     377.136
       67      984     377.136
       67      986     377.136
       67      988     377.136
       67      990     377.136
       67      992     377.136
       67      994     377.136
       67      996     377.136
       67      998     377.136
       69      264     380.767
       69      266     380.767
       69      268     380.767
       69      270     380.767
       69      272     380.767
       69      274     380.767
       69      276     380.767
       69      278     380.767
       69      280     380.767
       69      282     380.767
       69      284     380.767
       69      286     380.767
       69      288     380.767
       69      290     380.767
       69      294     380.767
       69      296     380.767
       69      298     380.767
       69      300     380.767
       69      304     380.767
       69      306     380.767
       69      308     380.767
       69      310     380.767
       69      312     380.767
       69      314     380.767
       69      320     380.767
       69      322     380.767
       69      324     380.767
       69      326     380.767
       69      328     380.767
       69      330     380.767
       69      332     380.767
       69      334     380.767
       69      336     380.767
       69      338     380.767
       69      340     380.767
       69      342     380.767
       69      344     380.767
       69      346     380.767
       69      354     380.767
       69      356     380.767
       69      358     380.767
       69      362     380.767
       69      368     380.767
       69      370     380.767
       69      372     380.767
       69      374     380.767
       69      376     380.767
       69      382     380.767
       69      384     380.767
       69      386     380.767
       69      390     380.767
       69      392     380.767
       69      396     380.767
       69      398     380.767
       69      400     380.767
       69      402     380.767
       69      404     380.767
       69      406     380.767
       69      408     380.767
       69      410     380.767
       69      412     380.767
       69      414     380.767
       69      416     380.767
       69      418     380.767
       69      420     380.767
       69      422     380.767
       69      424     380.767
       69      426     380.767
       69      428     380.767
       69      430     380.767
       69      432     380.767
       69      434     380.767
       69      436     380.767
       69      438     380.767
       69      440     380.767
       69      442     380.767
       69      444     380.767
       69      446     380.767
       69      448     380.767
       69      450     380.767
       69      452     380.767
       69      454     380.767
       69      456     380.767
       69      458     380.767
       69      460     380.767
       69      462     380.767
       69      464     380.767
       69      466     380.767
       69      468     380.767
       69      470     380.767
       69      472     380.767
       69      474     380.767
       69      476     380.767
       69      478     380.767
       69      480     380.767
       69      482     380.767
       69      484     380.767
       69      486     380.767
       69      488     380.767
       69      490     380.767
       69      492     380.767
       69      494     380.767
       69      496     380.767
       69      498     380.767
       69      500     380.767
       69      502     380.767
       69      504     380.767
       69      506     380.767
       69      508     380.767
       69      510     380.767
       69      512     380.767
       69      514     380.767
       69      516     380.767
       69      518     380.767
       69      520     380.767
       69      522     380.767
       69      524     380.767
       69      526     380.767
       69      528     380.767
       69      530     380.767
       69      532     380.767
       69      534     380.767
       69      536     380.767
       69      538     380.767
       69      540     380.767
       69      542     380.767
       69      544     380.767
       69      546     380.767
       69      548     380.767
       69      550     380.767
       69      552     380.767
       69      554     380.767
       69      556     380.767
       69      558     380.767
       69      560     380.767
       69      562     380.767
       69      564     380.767
       69      566     380.767
       69      568     380.767
       69      570     380.767
       69      572     380.767
       69      574     380.767
       69      576     380.767
       69      578     380.767
       69      580     380.767
       69      582     380.767
       69      584     380.767
       69      586     380.767
       69      588     380.767
       69      590     380.767
       69      592     380.767
       69      594     380.767
       69      596     380.767
       69      598     380.767
       69      600     380.767
       69      602     380.767
       69      604     380.767
       69      606     380.767
       69      608     380.767
       69      610     380.767
       69      612     380.767
       69      614     380.767
       69      616     380.767
       69      618     380.767
       69      620     380.767
       69      622     380.767
       69      624     380.767
       69      626     380.767
       69      628     380.767
       69      630     380.767
       69      632     380.767
       69      634     380.767
       69      636     380.767
       69      638     380.767
       69      640     380.767
       69      642     380.767
       69      644     380.767
       69      646     380.767
       69      648     380.767
       69      650     380.767
       69      652     380.767
       69      654     380.767
       69      656     380.767
       69      658     380.767
       69      660     380.767
       69      662     380.767
       69      664     380.767
       69      666     380.767
       69      668     380.767
       69      670     380.767
       69      672     380.767
       69      674     380.767
       69      676     380.767
       69      678     380.767
       69      680     380.767
       69      682     380.767
       69      684     380.767
       69      686     380.767
       69      688     380.767
       69      690     380.767
       69      692     380.767
       69      694     380.767
       69      696     380.767
       69      698     380.767
       69      700     380.767
       69      702     380.767
       69      704     380.767
       69      706     380.767
       69      708     380.767
       69      710     380.767
       69      712     380.767
       69      714     380.767
       69      716     380.767
       69      718     380.767
       69      720     380.767
       69      722     380.767
       69      724     380.767
       69      726     380.767
       69      728     380.767
       69      730     380.767
       69      732     380.767
       69      734     380.767
       69      736     380.767
       69      738     380.767
       69      740     380.767
       69      742     380.767
       69      744     380.767
       69      746     380.767
       69      748     380.767
       69      750     380.767
       69      752     380.767
       69      754     380.767
       69      756     380.767
       69      758     380.767
       69      760     380.767
       69      762     380.767
       69      764     380.767
       69      766     380.767
       69      768     380.767
       69      770     380.767
       69      772     380.767
       69      774     380.767
       69      776     380.767
       69      778     380.767
       69      780     380.767
       69      782     380.767
       69      784     380.767
       69      786     380.767
       69      788     380.767
       69      790     380.767
       69      792     380.767
       69      794     380.767
       69      796     380.767
       69      798     380.767
       69      800     380.767
       69      802     380.767
       69      804     380.767
       69      806     380.767
       69      808     380.767
       69      810     380.767
       69      812     380.767
       69      814     380.767
       69      816     380.767
       69      818     380.767
       69      820     380.767
       69      822     380.767
       69      824     380.767
       69      826     380.767
       69      828     380.767
       69      830     380.767
       69      832     380.767
       69      834     380.767
       69      836     380.767
       69      838     380.767
       69      840     380.767
       69      842     380.767
       69      844     380.767
       69      846     380.767
       69      848     380.767
       69      850     380.767
       69      852     380.767
       69      854     380.767
       69      856     380.767
       69      858     380.767
       69      860     380.767
       69      862     380.767
       69      864     380.767
       69      866     380.767
       69      868     380.767
       69      870     380.767
       69      872     380.767
       69      874     380.767
       69      876     380.767
       69      878     380.767
       69      880     380.767
       69      882     380.767
       69      884     380.767
       69      886     380.767
       69      888     380.767
       69      890     380.767
       69      892     380.767
       69      894     380.767
       69      896     380.767
       69      898     380.767
       69      900     380.767
       69      902     380.767
       69      904     380.767
       69      906     380.767
       69      908     380.767
       69      910     380.767
       69      912     380.767
       69      914     380.767
       69      916     380.767
       69      918     380.767
       69      920     380.767
       69      922     380.767
       69      924     380.767
       69      926     380.767
       69      928     380.767
       69      930     380.767
       69      932     380.767
       69      934     380.767
       69      936     380.767
       69      938     380.767
       69      940     380.767
       69      942     380.767
       69      944     380.767
       69      946     380.767
       69      948     380.767
       69      950     380.767
       69      952     380.767
       69      954     380.767
       69      956     380.767
       69      958     380.767
       69      960     380.767
       69      962     380.767
       69      964     380.767
       69      966     380.767
       69      968     380.767
       69      970     380.767
       69      972     380.767
       69      974     380.767
       69      976     380.767
       69      978     380.767
       69      980     380.767
       69      982     380.767
       69      984     380.767
       69      986     380.767
       69      988     380.767
       69      990     380.767
       69      992     380.767
       69      994     380.767
       69      996     380.767
       69      998     380.767
       71      264     384.399
       71      266     384.399
       71      268     384.399
       71      270     384.399
       71      274     384.399
       71      280     384.399
       71      282     384.399
       71      284     384.399
       71      286     384.399
       71      288     384.399
       71      290     384.399
       71      292     384.399
       71      294     384.399
       71      296     384.399
       71      298     384.399
       71      300     384.399
       71      302     384.399
       71      304     384.399
       71      306     384.399
       71      308     384.399
       71      310     384.399
       71      312     384.399
       71      318     384.399
       71      320     384.399
       71      322     384.399
       71      324     384.399
       71      326     384.399
       71      328     384.399
       71      330     384.399
       71      332     384.399
       71      334     384.399
       71      340     384.399
       71      342     384.399
       71      344     384.399
       71      346     384.399
       71      348     384.399
       71      350     384.399
       71      352     384.399
       71      354     384.399
       71      364     384.399
       71      366     384.399
       71      368     384.399
       71      370     384.399
       71      372     384.399
       71      374     384.399
       71      376     384.399
       71      380     384.399
       71      382     384.399
       71      384     384.399
       71      386     384.399
       71      390     384.399
       71      392     384.399
       71      396     384.399
       71      398     384.399
       71      400     384.399
       71      402     384.399
       71      404     384.399
       71      406     384.399
       71      408     384.399
       71      410     384.399
       71      412     384.399
       71      414     384.399
       71      416     384.399
       71      418     384.399
       71      420     384.399
       71      422     384.399
       71      424     384.399
       71      426     384.399
       71      428     384.399
       71      430     384.399
       71      432     384.399
       71      434     384.399
       71      436     384.399
       71      438     384.399
       71      440     384.399
       71      442     384.399
       71      444     384.399
       71      446     384.399
       71      448     384.399
       71      450     384.399
       71      452     384.399
       71      454     384.399
       71      456     384.399
       71      458     384.399
       71      460     384.399
       71      462     384.399
       71      464     384.399
       71      466     384.399
       71      468     384.399
       71      470     384.399
       71      472     384.399
       71      474     384.399
       71      476     384.399
       71      478     384.399
       71      480     384.399
       71      482     384.399
       71      484     384.399
       71      486     384.399
       71      488     384.399
       71      490     384.399
       71      492     384.399
       71      494     384.399
       71      496     384.399
       71      498     384.399
       71      500     384.399
       71      502     384.399
       71      504     384.399
       71      506     384.399
       71      508     384.399
       71      510     384.399
       71      512     384.399
       71      514     384.399
       71      516     384.399
       71      518     384.399
       71      520     384.399
       71      522     384.399
       71      524     384.399
       71      526     384.399
       71      528     384.399
       71      530     384.399
       71      532     384.399
       71      534     384.399
       71      536     384.399
       71      538     384.399
       71      540     384.399
       71      542     384.399
       71      544     384.399
       71      546     384.399
       71      548     384.399
       71      550     384.399
       71      552     384.399
       71      554     384.399
       71      556     384.399
       71      558     384.399
       71      560     384.399
       71      562     384.399
       71      564     384.399
       71      566     384.399
       71      568     384.399
       71      570     384.399
       71      572     384.399
       71      574     384.399
       71      576     384.399
       71      578     384.399
       71      580     384.399
       71      582     384.399
       71      584     384.399
       71      586     384.399
       71      588     384.399
       71      590     384.399
       71      592     384.399
       71      594     384.399
       71      596     384.399
       71      598     384.399
       71      600     384.399
       71      602     384.399
       71      604     384.399
       71      606     384.399
       71      608     384.399
       71      610     384.399
       71      612     384.399
       71      614     384.399
       71      616     384.399
       71      618     384.399
       71      620     384.399
       71      622     384.399
       71      624     384.399
       71      626     384.399
       71      628     384.399
       71      630     384.399
       71      632     384.399
       71      634     384.399
       71      636     384.399
       71      638     384.399
       71      640     384.399
       71      642     384.399
       71      644     384.399
       71      646     384.399
       71      648     384.399
       71      650     384.399
       71      652     384.399
       71      654     384.399
       71      656     384.399
       71      658     384.399
       71      660     384.399
       71      662     384.399
       71      664     384.399
       71      666     384.399
       71      668     384.399
       71      670     384.399
       71      672     384.399
       71      674     384.399
       71      676     384.399
       71      678     384.399
       71      680     384.399
       71      682     384.399
       71      684     384.399
       71      686     384.399
       71      688     384.399
       71      690     384.399
       71      692     384.399
       71      694     384.399
       71      696     384.399
       71      698     384.399
       71      700     384.399
       71      702     384.399
       71      704     384.399
       71      706     384.399
       71      708     384.399
       71      710     384.399
       71      712     384.399
       71      714     384.399
       71      716     384.399
       71      718     384.399
       71      720     384.399
       71      722     384.399
       71      724     384.399
       71      726     384.399
       71      728     384.399
       71      730     384.399
       71      732     384.399
       71      734     384.399
       71      736     384.399
       71      738     384.399
       71      740     384.399
       71      742     384.399
       71      744     384.399
       71      746     384.399
       71      748     384.399
       71      750     384.399
       71      752     384.399
       71      754     384.399
       71      756     384.399
       71      758     384.399
       71      760     384.399
       71      762     384.399
       71      764     384.399
       71      766     384.399
       71      768     384.399
       71      770     384.399
       71      772     384.399
       71      774     384.399
       71      776     384.399
       71      778     384.399
       71      780     384.399
       71      782     384.399
       71      784     384.399
       71      786     384.399
       71      788     384.399
       71      790     384.399
       71      792     384.399
       71      794     384.399
       71      796     384.399
       71      798     384.399
       71      800     384.399
       71      802     384.399
       71      804     384.399
       71      806     384.399
       71      808     384.399
       71      810     384.399
       71      812     384.399
       71      814     384.399
       71      816     384.399
       71      818     384.399
       71      820     384.399
       71      822     384.399
       71      824     384.399
       71      826     384.399
       71      828     384.399
       71      830     384.399
       71      832     384.399
       71      834     384.399
       71      836     384.399
       71      838     384.399
       71      840     384.399
       71      842     384.399
       71      844     384.399
       71      846     384.399
       71      848     384.399
       71      850     384.399
       71      852     384.399
       71      854     384.399
       71      856     384.399
       71      858     384.399
       71      860     384.399
       71      862     384.399
       71      864     384.399
       71      866     384.399
       71      868     384.399
       71      870     384.399
       71      872     384.399
       71      874     384.399
       71      876     384.399
       71      878     384.399
       71      880     384.399
       71      882     384.399
       71      884     384.399
       71      886     384.399
       71      888     384.399
       71      890     384.399
       71      892     384.399
       71      894     384.399
       71      896     384.399
       71      898     384.399
       71      900     384.399
       71      902     384.399
       71      904     384.399
       71      906     384.399
       71      908     384.399
       71      910     384.399
       71      912     384.399
       71      914     384.399
       71      916     384.399
       71      918     384.399
       71      920     384.399
       71      922     384.399
       71      924     384.399
       71      926     384.399
       71      928     384.399
       71      930     384.399
       71      932     384.399
       71      934     384.399
       71      936     384.399
       71      938     384.399
       71      940     384.399
       71      942     384.399
       71      944     384.399
       71      946     384.399
       71      948     384.399
       71      950     384.399
       71      952     384.399
       71      954     384.399
       71      956     384.399
       71      958     384.399
       71      960     384.399
       71      962     384.399
       71      964     384.399
       71      966     384.399
       71      968     384.399
       71      970     384.399
       71      972     384.399
       71      974     384.399
       71      976     384.399
       71      978     384.399
       71      980     384.399
       71      982     384.399
       71      984     384.399
       71      986     384.399
       71      988     384.399
       71      990     384.399
       71      992     384.399
       71      994     384.399
       71      996     384.399
       71      998     384.399
       73      262     387.960
       73      264     387.960
       73      266     387.960
       73      268     387.960
       73      270     387.960
       73      272     387.960
       73      274     387.960
       73      276     387.960
       73      278     387.960
       73      280     387.960
       73      282     387.960
       73      284     387.960
       73      286     387.960
       73      288     387.960
       73      292     387.960
       73      294     387.960
       73      296     387.960
       73      298     387.960
       73      300     387.960
       73      306     387.960
       73      308     387.960
       73      310     387.960
       73      312     387.960
       73      314     387.960
       73      316     387.960
       73      318     387.960
       73      320     387.960
       73      324     387.960
       73      326     387.960
       73      328     387.960
       73      330     387.960
       73      332     387.960
       73      334     387.960
       73      336     387.960
       73      338     387.960
       73      344     387.960
       73      350     387.960
       73      352     387.960
       73      354     387.960
       73      356     387.960
       73      358     387.960
       73      360     387.960
       73      362     387.960
       73      364     387.960
       73      366     387.960
       73      368     387.960
       73      372     387.960
       73      380     387.960
       73      384     387.960
       73      386     387.960
       73      388     387.960
       73      390     387.960
       73      392     387.960
       73      394     387.960
       73      396     387.960
       73      398     387.960
       73      400     387.960
       73      402     387.960
       73      404     387.960
       73      406     387.960
       73      408     387.960
       73      410     387.960
       73      412     387.960
       73      414     387.960
       73      416     387.960
       73      418     387.960
       73      420     387.960
       73      422     387.960
       73      424     387.960
       73      426     387.960
       73      428     387.960
       73      430     387.960
       73      432     387.960
       73      434     387.960
       73      436     387.960
       73      438     387.960
       73      440     387.960
       73      442     387.960
       73      444     387.960
       73      446     387.960
       73      448     387.960
       73      450     387.960
       73      452     387.960
       73      454     387.960
       73      456     387.960
       73      458     387.960
       73      460     387.960
       73      462     387.960
       73      464     387.960
       73      466     387.960
       73      468     387.960
       73      470     387.960
       73      472     387.960
       73      474     387.960
       73      476     387.960
       73      478     387.960
       73      480     387.960
       73      482     387.960
       73      484     387.960
       73      486     387.960
       73      488     387.960
       73      490     387.960
       73      492     387.960
       73      494     387.960
       73      496     387.960
       73      498     387.960
       73      500     387.960
       73      502     387.960
       73      504     387.960
       73      506     387.960
       73      508     387.960
       73      510     387.960
       73      512     387.960
       73      514     387.960
       73      516     387.960
       73      518     387.960
       73      520     387.960
       73      522     387.960
       73      524     387.960
       73      526     387.960
       73      528     387.960
       73      530     387.960
       73      532     387.960
       73      534     387.960
       73      536     387.960
       73      538     387.960
       73      540     387.960
       73      542     387.960
       73      544     387.960
       73      546     387.960
       73      548     387.960
       73      550     387.960
       73      552     387.960
       73      554     387.960
       73      556     387.960
       73      558     387.960
       73      560     387.960
       73      562     387.960
       73      564     387.960
       73      566     387.960
       73      568     387.960
       73      570     387.960
       73      572     387.960
       73      574     387.960
       73      576     387.960
       73      578     387.960
       73      580     387.960
       73      582     387.960
       73      584     387.960
       73      586     387.960
       73      588     387.960
       73      590     387.960
       73      592     387.960
       73      594     387.960
       73      596     387.960
       73      598     387.960
       73      600     387.960
       73      602     387.960
       73      604     387.960
       73      606     387.960
       73      608     387.960
       73      610     387.960
       73      612     387.960
       73      614     387.960
       73      616     387.960
       73      618     387.960
       73      620     387.960
       73      622     387.960
       73      624     387.960
       73      626     387.960
       73      628     387.960
       73      630     387.960
       73      632     387.960
       73      634     387.960
       73      636     387.960
       73      638     387.960
       73      640     387.960
       73      642     387.960
       73      644     387.960
       73      646     387.960
       73      648     387.960
       73      650     387.960
       73      652     387.960
       73      654     387.960
       73      656     387.960
       73      658     387.960
       73      660     387.960
       73      662     387.960
       73      664     387.960
       73      666     387.960
       73      668     387.960
       73      670     387.960
       73      672     387.960
       73      674     387.960
       73      676     387.960
       73      678     387.960
       73      680     387.960
       73      682     387.960
       73      684     387.960
       73      686     387.960
       73      688     387.960
       73      690     387.960
       73      692     387.960
       73      694     387.960
       73      696     387.960
       73      698     387.960
       73      700     387.960
       73      702     387.960
       73      704     387.960
       73      706     387.960
       73      708     387.960
       73      710     387.960
       73      712     387.960
       73      714     387.960
       73      716     387.960
       73      718     387.960
       73      720     387.960
       73      722     387.960
       73      724     387.960
       73      726     387.960
       73      728     387.960
       73      730     387.960
       73      732     387.960
       73      734     387.960
       73      736     387.960
       73      738     387.960
       73      740     387.960
       73      742     387.960
       73      744     387.960
       73      746     387.960
       73      748     387.960
       73      750     387.960
       73      752     387.960
       73      754     387.960
       73      756     387.960
       73      758     387.960
       73      760     387.960
       73      762     387.960
       73      764     387.960
       73      766     387.960
       73      768     387.960
       73      770     387.960
       73      772     387.960
       73      774     387.960
       73      776     387.960
       73      778     387.960
       73      780     387.960
       73      782     387.960
       73      784     387.960
       73      786     387.960
       73      788     387.960
       73      790     387.960
       73      792     387.960
       73      794     387.960
       73      796     387.960
       73      798     387.960
       73      800     387.960
       73      802     387.960
       73      804     387.960
       73      806     387.960
       73      808     387.960
       73      810     387.960
       73      812     387.960
       73      814     387.960
       73      816     387.960
       73      818     387.960
       73      820     387.960
       73      822     387.960
       73      824     387.960
       73      826     387.960
       73      828     387.960
       73      830     387.960
       73      832     387.960
       73      834     387.960
       73      836     387.960
       73      838     387.960
       73      840     387.960
       73      842     387.960
       73      844     387.960
       73      846     387.960
       73      848     387.960
       73      850     387.960
       73      852     387.960
       73      854     387.960
       73      856     387.960
       73      858     387.960
       73      860     387.960
       73      862     387.960
       73      864     387.960
       73      866     387.960
       73      868     387.960
       73      870     387.960
       73      872     387.960
       73      874     387.960
       73      876     387.960
       73      878     387.960
       73      880     387.960
       73      882     387.960
       73      884     387.960
       73      886     387.960
       73      888     387.960
       73      890     387.960
       73      892     387.960
       73      894     387.960
       73      896     387.960
       73      898     387.960
       73      900     387.960
       73      902     387.960
       73      904     387.960
       73      906     387.960
       73      908     387.960
       73      910     387.960
       73      912     387.960
       73      914     387.960
       73      916     387.960
       73      918     387.960
       73      920     387.960
       73      922     387.960
       73      924     387.960
       73      926     387.960
       73      928     387.960
       73      930     387.960
       73      932     387.960
       73      934     387.960
       73      936     387.960
       73      938     387.960
       73      940     387.960
       73      942     387.960
       73      944     387.960
       73      946     387.960
       73      948     387.960
       73      950     387.960
       73      952     387.960
       73      954     387.960
       73      956     387.960
       73      958     387.960
       73      960     387.960
       73      962     387.960
       73      964     387.960
       73      966     387.960
       73      968     387.960
       73      970     387.960
       73      972     387.960
       73      974     387.960
       73      976     387.960
       73      978     387.960
       73      980     387.960
       73      982     387.960
       73      984     387.960
       73      986     387.960
       73      988     387.960
       73      990     387.960
       73      992     387.960
       73      994     387.960
       73      996     387.960
       73      998     387.960
       75      260     391.471
       75      264     391.471
       75      266     391.471
       75      268     391.471
       75      270     391.471
       75      272     391.471
       75      276     391.471
       75      278     391.471
       75      280     391.471
       75      282     391.471
       75      284     391.471
       75      286     391.471
       75      288     391.471
       75      290     391.471
       75      292     391.471
       75      294     391.471
       75      296     391.471
       75      298     391.471
       75      300     391.471
       75      302     391.471
       75      304     391.471
       75      306     391.471
       75      310     391.471
       75      312     391.471
       75      314     391.471
       75      316     391.471
       75      318     391.471
       75      320     391.471
       75      322     391.471
       75      328     391.471
       75      330     391.471
       75      332     391.471
       75      344     391.471
       75      346     391.471
       75      348     391.471
       75      352     391.471
       75      364     391.471
       75      366     391.471
       75      370     391.471
       75      372     391.471
       75      376     391.471
       75      382     391.471
       75      384     391.471
       75      386     391.471
       75      388     391.471
       75      390     391.471
       75      392     391.471
       75      394     391.471
       75      396     391.471
       75      398     391.471
       75      400     391.471
       75      402     391.471
       75      404     391.471
       75      406     391.471
       75      408     391.471
       75      410     391.471
       75      412     391.471
       75      414     391.471
       75      416     391.471
       75      418     391.471
       75      420     391.471
       75      422     391.471
       75      424     391.471
       75      426     391.471
       75      428     391.471
       75      430     391.471
       75      432     391.471
       75      434     391.471
       75      436     391.471
       75      438     391.471
       75      440     391.471
       75      442     391.471
       75      444     391.471
       75      446     391.471
       75      448     391.471
       75      450     391.471
       75      452     391.471
       75      454     391.471
       75      456     391.471
       75      458     391.471
       75      460     391.471
       75      462     391.471
       75      464     391.471
       75      466     391.471
       75      468     391.471
       75      470     391.471
       75      472     391.471
       75      474     391.471
       75      476     391.471
       75      478     391.471
       75      480     391.471
       75      482     391.471
       75      484     391.471
       75      486     391.471
       75      488     391.471
       75      490     391.471
       75      492     391.471
       75      494     391.471
       75      496     391.471
       75      498     391.471
       75      500     391.471
       75      502     391.471
       75      504     391.471
       75      506     391.471
       75      508     391.471
       75      510     391.471
       75      512     391.471
       75      514     391.471
       75      516     391.471
       75      518     391.471
       75      520     391.471
       75      522     391.471
       75      524     391.471
       75      526     391.471
       75      528     391.471
       75      530     391.471
       75      532     391.471
       75      534     391.471
       75      536     391.471
       75      538     391.471
       75      540     391.471
       75      542     391.471
       75      544     391.471
       75      546     391.471
       75      548     391.471
       75      550     391.471
       75      552     391.471
       75      554     391.471
       75      556     391.471
       75      558     391.471
       75      560     391.471
       75      562     391.471
       75      564     391.471
       75      566     391.471
       75      568     391.471
       75      570     391.471
       75      572     391.471
       75      574     391.471
       75      576     391.471
       75      578     391.471
       75      580     391.471
       75      582     391.471
       75      584     391.471
       75      586     391.471
       75      588     391.471
       75      590     391.471
       75      592     391.471
       75      594     391.471
       75      596     391.471
       75      598     391.471
       75      600     391.471
       75      602     391.471
       75      604     391.471
       75      606     391.471
       75      608     391.471
       75      610     391.471
       75      612     391.471
       75      614     391.471
       75      616     391.471
       75      618     391.471
       75      620     391.471
       75      622     391.471
       75      624     391.471
       75      626     391.471
       75      628     391.471
       75      630     391.471
       75      632     391.471
       75      634     391.471
       75      636     391.471
       75      638     391.471
       75      640     391.471
       75      642     391.471
       75      644     391.471
       75      646     391.471
       75      648     391.471
       75      650     391.471
       75      652     391.471
       75      654     391.471
       75      656     391.471
       75      658     391.471
       75      660     391.471
       75      662     391.471
       75      664     391.471
       75      666     391.471
       75      668     391.471
       75      670     391.471
       75      672     391.471
       75      674     391.471
       75      676     391.471
       75      678     391.471
       75      680     391.471
       75      682     391.471
       75      684     391.471
       75      686     391.471
       75      688     391.471
       75      690     391.471
       75      692     391.471
       75      694     391.471
       75      696     391.471
       75      698     391.471
       75      700     391.471
       75      702     391.471
       75      704     391.471
       75      706     391.471
       75      708     391.471
       75      710     391.471
       75      712     391.471
       75      714     391.471
       75      716     391.471
       75      718     391.471
       75      720     391.471
       75      722     391.471
       75      724     391.471
       75      726     391.471
       75      728     391.471
       75      730     391.471
       75      732     391.471
       75      734     391.471
       75      736     391.471
       75      738     391.471
       75      740     391.471
       75      742     391.471
       75      744     391.471
       75      746     391.471
       75      748     391.471
       75      750     391.471
       75      752     391.471
       75      754     391.471
       75      756     391.471
       75      758     391.471
       75      760     391.471
       75      762     391.471
       75      764     391.471
       75      766     391.471
       75      768     391.471
       75      770     391.471
       75      772     391.471
       75      774     391.471
       75      776     391.471
       75      778     391.471
       75      780     391.471
       75      782     391.471
       75      784     391.471
       75      786     391.471
       75      788     391.471
       75      790     391.471
       75      792     391.471
       75      794     391.471
       75      796     391.471
       75      798     391.471
       75      800     391.471
       75      802     391.471
       75      804     391.471
       75      806     391.471
       75      808     391.471
       75      810     391.471
       75      812     391.471
       75      814     391.471
       75      816     391.471
       75      818     391.471
       75      820     391.471
       75      822     391.471
       75      824     391.471
       75      826     391.471
       75      828     391.471
       75      830     391.471
       75      832     391.471
       75      834     391.471
       75      836     391.471
       75      838     391.471
       75      840     391.471
       75      842     391.471
       75      844     391.471
       75      846     391.471
       75      848     391.471
       75      850     391.471
       75      852     391.471
       75      854     391.471
       75      856     391.471
       75      858     391.471
       75      860     391.471
       75      862     391.471
       75      864     391.471
       75      866     391.471
       75      868     391.471
       75      870     391.471
       75      872     391.471
       75      874     391.471
       75      876     391.471
       75      878     391.471
       75      880     391.471
       75      882     391.471
       75      884     391.471
       75      886     391.471
       75      888     391.471
       75      890     391.471
       75      892     391.471
       75      894     391.471
       75      896     391.471
       75      898     391.471
       75      900     391.471
       75      902     391.471
       75      904     391.471
       75      906     391.471
       75      908     391.471
       75      910     391.471
       75      912     391.471
       75      914     391.471
       75      916     391.471
       75      918     391.471
       75      920     391.471
       75      922     391.471
       75      924     391.471
       75      926     391.471
       75      928     391.471
       75      930     391.471
       75      932     391.471
       75      934     391.471
       75      936     391.471
       75      938     391.471
       75      940     391.471
       75      942     391.471
       75      944     391.471
       75      946     391.471
       75      948     391.471
       75      950     391.471
       75      952     391.471
       75      954     391.471
       75      956     391.471
       75      958     391.471
       75      960     391.471
       75      962     391.471
       75      964     391.471
       75      966     391.471
       75      968     391.471
       75      970     391.471
       75      972     391.471
       75      974     391.471
       75      976     391.471
       75      978     391.471
       75      980     391.471
       75      982     391.471
       75      984     391.471
       75      986     391.471
       75      988     391.471
       75      990     391.471
       75      992     391.471
       75      994     391.471
       75      996     391.471
       75      998     391.471
       77      260     394.982
       77      262     394.982
       77      264     394.982
       77      266     394.982
       77      268     394.982
       77      272     394.982
       77      274     394.982
       77      278     394.982
       77      280     394.982
       77      284     394.982
       77      286     394.982
       77      288     394.982
       77      292     394.982
       77      294     394.982
       77      296     394.982
       77      300     394.982
       77      302     394.982
       77      304     394.982
       77      310     394.982
       77      316     394.982
       77      318     394.982
       77      324     394.982
       77      326     394.982
       77      328     394.982
       77      334     394.982
       77      336     394.982
       77      338     394.982
       77      340     394.982
       77      350     394.982
       77      352     394.982
       77      354     394.982
       77      356     394.982
       77      358     394.982
       77      360     394.982
       77      362     394.982
       77      364     394.982
       77      368     394.982
       77      370     394.982
       77      374     394.982
       77      376     394.982
       77      380     394.982
       77      382     394.982
       77      386     394.982
       77      388     394.982
       77      390     394.982
       77      392     394.982
       77      394     394.982
       77      396     394.982
       77      398     394.982
       77      400     394.982
       77      402     394.982
       77      404     394.982
       77      406     394.982
       77      408     394.982
       77      410     394.982
       77      412     394.982
       77      414     394.982
       77      416     394.982
       77      418     394.982
       77      420     394.982
       77      422     394.982
       77      424     394.982
       77      426     394.982
       77      428     394.982
       77      430     394.982
       77      432     394.982
       77      434     394.982
       77      436     394.982
       77      438     394.982
       77      440     394.982
       77      442     394.982
       77      444     394.982
       77      446     394.982
       77      448     394.982
       77      450     394.982
       77      452     394.982
       77      454     394.982
       77      456     394.982
       77      458     394.982
       77      460     394.982
       77      462     394.982
       77      464     394.982
       77      466     394.982
       77      468     394.982
       77      470     394.982
       77      472     394.982
       77      474     394.982
       77      476     394.982
       77      478     394.982
       77      480     394.982
       77      482     394.982
       77      484     394.982
       77      486     394.982
       77      488     394.982
       77      490     394.982
       77      492     394.982
       77      494     394.982
       77      496     394.982
       77      498     394.982
       77      500     394.982
       77      502     394.982
       77      504     394.982
       77      506     394.982
       77      508     394.982
       77      510     394.982
       77      512     394.982
       77      514     394.982
       77      516     394.982
       77      518     394.982
       77      520     394.982
       77      522     394.982
       77      524     394.982
       77      526     394.982
       77      528     394.982
       77      530     394.982
       77      532     394.982
       77      534     394.982
       77      536     394.982
       77      538     394.982
       77      540     394.982
       77      542     394.982
       77      544     394.982
       77      546     394.982
       77      548     394.982
       77      550     394.982
       77      552     394.982
       77      554     394.982
       77      556     394.982
       77      558     394.982
       77      560     394.982
       77      562     394.982
       77      564     394.982
       77      566     394.982
       77      568     394.982
       77      570     394.982
       77      572     394.982
       77      574     394.982
       77      576     394.982
       77      578     394.982
       77      580     394.982
       77      582     394.982
       77      584     394.982
       77      586     394.982
       77      588     394.982
       77      590     394.982
       77      592     394.982
       77      594     394.982
       77      596     394.982
       77      598     394.982
       77      600     394.982
       77      602     394.982
       77      604     394.982
       77      606     394.982
       77      608     394.982
       77      610     394.982
       77      612     394.982
       77      614     394.982
       77      616     394.982
       77      618     394.982
       77      620     394.982
       77      622     394.982
       77      624     394.982
       77      626     394.982
       77      628     394.982
       77      630     394.982
       77      632     394.982
       77      634     394.982
       77      636     394.982
       77      638     394.982
       77      640     394.982
       77      642     394.982
       77      644     394.982
       77      646     394.982
       77      648     394.982
       77      650     394.982
       77      652     394.982
       77      654     394.982
       77      656     394.982
       77      658     394.982
       77      660     394.982
       77      662     394.982
       77      664     394.982
       77      666     394.982
       77      668     394.982
       77      670     394.982
       77      672     394.982
       77      674     394.982
       77      676     394.982
       77      678     394.982
       77      680     394.982
       77      682     394.982
       77      684     394.982
       77      686     394.982
       77      688     394.982
       77      690     394.982
       77      692     394.982
       77      694     394.982
       77      696     394.982
       77      698     394.982
       77      700     394.982
       77      702     394.982
       77      704     394.982
       77      706     394.982
       77      708     394.982
       77      710     394.982
       77      712     394.982
       77      714     394.982
       77      716     394.982
       77      718     394.982
       77      720     394.982
       77      722     394.982
       77      724     394.982
       77      726     394.982
       77      728     394.982
       77      730     394.982
       77      732     394.982
       77      734     394.982
       77      736     394.982
       77      738     394.982
       77      740     394.982
       77      742     394.982
       77      744     394.982
       77      746     394.982
       77      748     394.982
       77      750     394.982
       77      752     394.982
       77      754     394.982
       77      756     394.982
       77      758     394.982
       77      760     394.982
       77      762     394.982
       77      764     394.982
       77      766     394.982
       77      768     394.982
       77      770     394.982
       77      772     394.982
       77      774     394.982
       77      776     394.982
       77      778     394.982
       77      780     394.982
       77      782     394.982
       77      784     394.982
       77      786     394.982
       77      788     394.982
       77      790     394.982
       77      792     394.982
       77      794     394.982
       77      796     394.982
       77      798     394.982
       77      800     394.982
       77      802     394.982
       77      804     394.982
       77      806     394.982
       77      808     394.982
       77      810     394.982
       77      812     394.982
       77      814     394.982
       77      816     394.982
       77      818     394.982
       77      820     394.982
       77      822     394.982
       77      824     394.982
       77      826     394.982
       77      828     394.982
       77      830     394.982
       77      832     394.982
       77      834     394.982
       77      836     394.982
       77      838     394.982
       77      840     394.982
       77      842     394.982
       77      844     394.982
       77      846     394.982
       77      848     394.982
       77      850     394.982
       77      852     394.982
       77      854     394.982
       77      856     394.982
       77      858     394.982
       77      860     394.982
       77      862     394.982
       77      864     394.982
       77      866     394.982
       77      868     394.982
       77      870     394.982
       77      872     394.982
       77      874     394.982
       77      876     394.982
       77      878     394.982
       77      880     394.982
       77      882     394.982
       77      884     394.982
       77      886     394.982
       77      888     394.982
       77      890     394.982
       77      892     394.982
       77      894     394.982
       77      896     394.982
       77      898     394.982
       77      900     394.982
       77      902     394.982
       77      904     394.982
       77      906     394.982
       77      908     394.982
       77      910     394.982
       77      912     394.982
       77      914     394.982
       77      916     394.982
       77      918     394.982
       77      920     394.982
       77      922     394.982
       77      924     394.982
       77      926     394.982
       77      928     394.982
       77      930     394.982
       77      932     394.982
       77      934     394.982
       77      936     394.982
       77      938     394.982
       77      940     394.982
       77      942     394.982
       77      944     394.982
       77      946     394.982
       77      948     394.982
       77      950     394.982
       77      952     394.982
       77      954     394.982
       77      956     394.982
       77      958     394.982
       77      960     394.982
       77      962     394.982
       77      964     394.982
       77      966     394.982
       77      968     394.982
       77      970     394.982
       77      972     394.982
       77      974     394.982
       77      976     394.982
       77      978     394.982
       77      980     394.982
       77      982     394.982
       77      984     394.982
       77      986     394.982
       77      988     394.982
       77      990     394.982
       77      992     394.982
       77      994     394.982
       77      996     394.982
       77      998     394.982
       79      258     398.480
       79      260     398.480
       79      264     398.480
       79      268     398.480
       79      270     398.480
       79      274     398.480
       79      276     398.480
       79      278     398.480
       79      280     398.480
       79      282     398.480
       79      286     398.480
       79      288     398.480
       79      290     398.480
       79      292     398.480
       79      294     398.480
       79      298     398.480
       79      300     398.480
       79      302     398.480
       79      304     398.480
       79      306     398.480
       79      312     398.480
       79      318     398.480
       79      320     398.480
       79      322     398.480
       79      324     398.480
       79      326     398.480
       79      328     398.480
       79      330     398.480
       79      332     398.480
       79      340     398.480
       79      342     398.480
       79      344     398.480
       79      346     398.480
       79      348     398.480
       79      350     398.480
       79      352     398.480
       79      354     398.480
       79      356     398.480
       79      370     398.480
       79      374     398.480
       79      376     398.480
       79      378     398.480
       79      380     398.480
       79      382     398.480
       79      386     398.480
       79      388     398.480
       79      390     398.480
       79      392     398.480
       79      394     398.480
       79      396     398.480
       79      398     398.480
       79      400     398.480
       79      402     398.480
       79      404     398.480
       79      406     398.480
       79      408     398.480
       79      410     398.480
       79      412     398.480
       79      414     398.480
       79      416     398.480
       79      418     398.480
       79      420     398.480
       79      422     398.480
       79      424     398.480
       79      426     398.480
       79      428     398.480
       79      430     398.480
       79      432     398.480
       79      434     398.480
       79      436     398.480
       79      438     398.480
       79      440     398.480
       79      442     398.480
       79      444     398.480
       79      446     398.480
       79      448     398.480
       79      450     398.480
       79      452     398.480
       79      454     398.480
       79      456     398.480
       79      458     398.480
       79      460     398.480
       79      462     398.480
       79      464     398.480
       79      466     398.480
       79      468     398.480
       79      470     398.480
       79      472     398.480
       79      474     398.480
       79      476     398.480
       79      478     398.480
       79      480     398.480
       79      482     398.480
       79      484     398.480
       79      486     398.480
       79      488     398.480
       79      490     398.480
       79      492     398.480
       79      494     398.480
       79      496     398.480
       79      498     398.480
       79      500     398.480
       79      502     398.480
       79      504     398.480
       79      506     398.480
       79      508     398.480
       79      510     398.480
       79      512     398.480
       79      514     398.480
       79      516     398.480
       79      518     398.480
       79      520     398.480
       79      522     398.480
       79      524     398.480
       79      526     398.480
       79      528     398.480
       79      530     398.480
       79      532     398.480
       79      534     398.480
       79      536     398.480
       79      538     398.480
       79      540     398.480
       79      542     398.480
       79      544     398.480
       79      546     398.480
       79      548     398.480
       79      550     398.480
       79      552     398.480
       79      554     398.480
       79      556     398.480
       79      558     398.480
       79      560     398.480
       79      562     398.480
       79      564     398.480
       79      566     398.480
       79      568     398.480
       79      570     398.480
       79      572     398.480
       79      574     398.480
       79      576     398.480
       79      578     398.480
       79      580     398.480
       79      582     398.480
       79      584     398.480
       79      586     398.480
       79      588     398.480
       79      590     398.480
       79      592     398.480
       79      594     398.480
       79      596     398.480
       79      598     398.480
       79      600     398.480
       79      602     398.480
       79      604     398.480
       79      606     398.480
       79      608     398.480
       79      610     398.480
       79      612     398.480
       79      614     398.480
       79      616     398.480
       79      618     398.480
       79      620     398.480
       79      622     398.480
       79      624     398.480
       79      626     398.480
       79      628     398.480
       79      630     398.480
       79      632     398.480
       79      634     398.480
       79      636     398.480
       79      638     398.480
       79      640     398.480
       79      642     398.480
       79      644     398.480
       79      646     398.480
       79      648     398.480
       79      650     398.480
       79      652     398.480
       79      654     398.480
       79      656     398.480
       79      658     398.480
       79      660     398.480
       79      662     398.480
       79      664     398.480
       79      666     398.480
       79      668     398.480
       79      670     398.480
       79      672     398.480
       79      674     398.480
       79      676     398.480
       79      678     398.480
       79      680     398.480
       79      682     398.480
       79      684     398.480
       79      686     398.480
       79      688     398.480
       79      690     398.480
       79      692     398.480
       79      694     398.480
       79      696     398.480
       79      698     398.480
       79      700     398.480
       79      702     398.480
       79      704     398.480
       79      706     398.480
       79      708     398.480
       79      710     398.480
       79      712     398.480
       79      714     398.480
       79      716     398.480
       79      718     398.480
       79      720     398.480
       79      722     398.480
       79      724     398.480
       79      726     398.480
       79      728     398.480
       79      730     398.480
       79      732     398.480
       79      734     398.480
       79      736     398.480
       79      738     398.480
       79      740     398.480
       79      742     398.480
       79      744     398.480
       79      746     398.480
       79      748     398.480
       79      750     398.480
       79      752     398.480
       79      754     398.480
       79      756     398.480
       79      758     398.480
       79      760     398.480
       79      762     398.480
       79      764     398.480
       79      766     398.480
       79      768     398.480
       79      770     398.480
       79      772     398.480
       79      774     398.480
       79      776     398.480
       79      778     398.480
       79      780     398.480
       79      782     398.480
       79      784     398.480
       79      786     398.480
       79      788     398.480
       79      790     398.480
       79      792     398.480
       79      794     398.480
       79      796     398.480
       79      798     398.480
       79      800     398.480
       79      802     398.480
       79      804     398.480
       79      806     398.480
       79      808     398.480
       79      810     398.480
       79      812     398.480
       79      814     398.480
       79      816     398.480
       79      818     398.480
       79      820     398.480
       79      822     398.480
       79      824     398.480
       79      826     398.480
       79      828     398.480
       79      830     398.480
       79      832     398.480
       79      834     398.480
       79      836     398.480
       79      838     398.480
       79      840     398.480
       79      842     398.480
       79      844     398.480
       79      846     398.480
       79      848     398.480
       79      850     398.480
       79      852     398.480
       79      854     398.480
       79      856     398.480
       79      858     398.480
       79      860     398.480
       79      862     398.480
       79      864     398.480
       79      866     398.480
       79      868     398.480
       79      870     398.480
       79      872     398.480
       79      874     398.480
       79      876     398.480
       79      878     398.480
       79      880     398.480
       79      882     398.480
       79      884     398.480
       79      886     398.480
       79      888     398.480
       79      890     398.480
       79      892     398.480
       79      894     398.480
       79      896     398.480
       79      898     398.480
       79      900     398.480
       79      902     398.480
       79      904     398.480
       79      906     398.480
       79      908     398.480
       79      910     398.480
       79      912     398.480
       79      914     398.480
       79      916     398.480
       79      918     398.480
       79      920     398.480
       79      922     398.480
       79      924     398.480
       79      926     398.480
       79      928     398.480
       79      930     398.480
       79      932     398.480
       79      934     398.480
       79      936     398.480
       79      938     398.480
       79      940     398.480
       79      942     398.480
       79      944     398.480
       79      946     398.480
       79      948     398.480
       79      950     398.480
       79      952     398.480
       79      954     398.480
       79      956     398.480
       79      958     398.480
       79      960     398.480
       79      962     398.480
       79      964     398.480
       79      966     398.480
       79      968     398.480
       79      970     398.480
       79      972     398.480
       79      974     398.480
       79      976     398.480
       79      978     398.480
       79      980     398.480
       79      982     398.480
       79      984     398.480
       79      986     398.480
       79      988     398.480
       79      990     398.480
       79      992     398.480
       79      994     398.480
       79      996     398.480
       79      998     398.480
       81      256     401.886
       81      258     401.886
       81      260     401.886
       81      264     401.886
       81      266     401.886
       81      270     401.886
       81      276     401.886
       81      278     401.886
       81      280     401.886
       81      284     401.886
       81      286     401.886
       81      288     401.886
       81      290     401.886
       81      292     401.886
       81      294     401.886
       81      296     401.886
       81      298     401.886
       81      300     401.886
       81      302     401.886
       81      304     401.886
       81      308     401.886
       81      314     401.886
       81      316     401.886
       81      318     401.886
       81      320     401.886
       81      322     401.886
       81      324     401.886
       81      326     401.886
       81      332     401.886
       81      334     401.886
       81      336     401.886
       81      338     401.886
       81      340     401.886
       81      342     401.886
       81      346     401.886
       81      350     401.886
       81      352     401.886
       81      354     401.886
       81      356     401.886
       81      358     401.886
       81      360     401.886
       81      362     401.886
       81      364     401.886
       81      368     401.886
       81      370     401.886
       81      372     401.886
       81      374     401.886
       81      378     401.886
       81      380     401.886
       81      382     401.886
       81      384     401.886
       81      386     401.886
       81      388     401.886
       81      390     401.886
       81      392     401.886
       81      394     401.886
       81      396     401.886
       81      398     401.886
       81      400     401.886
       81      402     401.886
       81      404     401.886
       81      406     401.886
       81      408     401.886
       81      410     401.886
       81      412     401.886
       81      414     401.886
       81      416     401.886
       81      418     401.886
       81      420     401.886
       81      422     401.886
       81      424     401.886
       81      426     401.886
       81      428     401.886
       81      430     401.886
       81      432     401.886
       81      434     401.886
       81      436     401.886
       81      438     401.886
       81      440     401.886
       81      442     401.886
       81      444     401.886
       81      446     401.886
       81      448     401.886
       81      450     401.886
       81      452     401.886
       81      454     401.886
       81      456     401.886
       81      458     401.886
       81      460     401.886
       81      462     401.886
       81      464     401.886
       81      466     401.886
       81      468     401.886
       81      470     401.886
       81      472     401.886
       81      474     401.886
       81      476     401.886
       81      478     401.886
       81      480     401.886
       81      482     401.886
       81      484     401.886
       81      486     401.886
       81      488     401.886
       81      490     401.886
       81      492     401.886
       81      494     401.886
       81      496     401.886
       81      498     401.886
       81      500     401.886
       81      502     401.886
       81      504     401.886
       81      506     401.886
       81      508     401.886
       81      510     401.886
       81      512     401.886
       81      514     401.886
       81      516     401.886
       81      518     401.886
       81      520     401.886
       81      522     401.886
       81      524     401.886
       81      526     401.886
       81      528     401.886
       81      530     401.886
       81      532     401.886
       81      534     401.886
       81      536     401.886
       81      538     401.886
       81      540     401.886
       81      542     401.886
       81      544     401.886
       81      546     401.886
       81      548     401.886
       81      550     401.886
       81      552     401.886
       81      554     401.886
       81      556     401.886
       81      558     401.886
       81      560     401.886
       81      562     401.886
       81      564     401.886
       81      566     401.886
       81      568     401.886
       81      570     401.886
       81      572     401.886
       81      574     401.886
       81      576     401.886
       81      578     401.886
       81      580     401.886
       81      582     401.886
       81      584     401.886
       81      586     401.886
       81      588     401.886
       81      590     401.886
       81      592     401.886
       81      594     401.886
       81      596     401.886
       81      598     401.886
       81      600     401.886
       81      602     401.886
       81      604     401.886
       81      606     401.886
       81      608     401.886
       81      610     401.886
       81      612     401.886
       81      614     401.886
       81      616     401.886
       81      618     401.886
       81      620     401.886
       81      622     401.886
       81      624     401.886
       81      626     401.886
       81      628     401.886
       81      630     401.886
       81      632     401.886
       81      634     401.886
       81      636     401.886
       81      638     401.886
       81      640     401.886
       81      642     401.886
       81      644     401.886
       81      646     401.886
       81      648     401.886
       81      650     401.886
       81      652     401.886
       81      654     401.886
       81      656     401.886
       81      658     401.886
       81      660     401.886
       81      662     401.886
       81      664     401.886
       81      666     401.886
       81      668     401.886
       81      670     401.886
       81      672     401.886
       81      674     401.886
       81      676     401.886
       81      678     401.886
       81      680     401.886
       81      682     401.886
       81      684     401.886
       81      686     401.886
       81      688     401.886
       81      690     401.886
       81      692     401.886
       81      694     401.886
       81      696     401.886
       81      698     401.886
       81      700     401.886
       81      702     401.886
       81      704     401.886
       81      706     401.886
       81      708     401.886
       81      710     401.886
       81      712     401.886
       81      714     401.886
       81      716     401.886
       81      718     401.886
       81      720     401.886
       81      722     401.886
       81      724     401.886
       81      726     401.886
       81      728     401.886
       81      730     401.886
       81      732     401.886
       81      734     401.886
       81      736     401.886
       81      738     401.886
       81      740     401.886
       81      742     401.886
       81      744     401.886
       81      746     401.886
       81      748     401.886
       81      750     401.886
       81      752     401.886
       81      754     401.886
       81      756     401.886
       81      758     401.886
       81      760     401.886
       81      762     401.886
       81      764     401.886
       81      766     401.886
       81      768     401.886
       81      770     401.886
       81      772     401.886
       81      774     401.886
       81      776     401.886
       81      778     401.886
       81      780     401.886
       81      782     401.886
       81      784     401.886
       81      786     401.886
       81      788     401.886
       81      790     401.886
       81      792     401.886
       81      794     401.886
       81      796     401.886
       81      798     401.886
       81      800     401.886
       81      802     401.886
       81      804     401.886
       81      806     401.886
       81      808     401.886
       81      810     401.886
       81      812     401.886
       81      814     401.886
       81      816     401.886
       81      818     401.886
       81      820     401.886
       81      822     401.886
       81      824     401.886
       81      826     401.886
       81      828     401.886
       81      830     401.886
       81      832     401.886
       81      834     401.886
       81      836     401.886
       81      838     401.886
       81      840     401.886
       81      842     401.886
       81      844     401.886
       81      846     401.886
       81      848     401.886
       81      850     401.886
       81      852     401.886
       81      854     401.886
       81      856     401.886
       81      858     401.886
       81      860     401.886
       81      862     401.886
       81      864     401.886
       81      866     401.886
       81      868     401.886
       81      870     401.886
       81      872     401.886
       81      874     401.886
       81      876     401.886
       81      878     401.886
       81      880     401.886
       81      882     401.886
       81      884     401.886
       81      886     401.886
       81      888     401.886
       81      890     401.886
       81      892     401.886
       81      894     401.886
       81      896     401.886
       81      898     401.886
       81      900     401.886
       81      902     401.886
       81      904     401.886
       81      906     401.886
       81      908     401.886
       81      910     401.886
       81      912     401.886
       81      914     401.886
       81      916     401.886
       81      918     401.886
       81      920     401.886
       81      922     401.886
       81      924     401.886
       81      926     401.886
       81      928     401.886
       81      930     401.886
       81      932     401.886
       81      934     401.886
       81      936     401.886
       81      938     401.886
       81      940     401.886
       81      942     401.886
       81      944     401.886
       81      946     401.886
       81      948     401.886
       81      950     401.886
       81      952     401.886
       81      954     401.886
       81      956     401.886
       81      958     401.886
       81      960     401.886
       81      962     401.886
       81      964     401.886
       81      966     401.886
       81      968     401.886
       81      970     401.886
       81      972     401.886
       81      974     401.886
       81      976     401.886
       81      978     401.886
       81      980     401.886
       81      982     401.886
       81      984     401.886
       81      986     401.886
       81      988     401.886
       81      990     401.886
       81      992     401.886
       81      994     401.886
       81      996     401.886
       81      998     401.886
       83      256     405.292
       83      258     405.292
       83      260     405.292
       83      262     405.292
       83      264     405.292
       83      266     405.292
       83      268     405.292
       83      270     405.292
       83      272     405.292
       83      276     405.292
       83      278     405.292
       83      280     405.292
       83      282     405.292
       83      286     405.292
       83      288     405.292
       83      292     405.292
       83      294     405.292
       83      296     405.292
       83      298     405.292
       83      302     405.292
       83      304     405.292
       83      306     405.292
       83      310     405.292
       83      312     405.292
       83      316     405.292
       83      318     405.292
       83      320     405.292
       83      324     405.292
       83      326     405.292
       83      328     405.292
       83      330     405.292
       83      332     405.292
       83      334     405.292
       83      336     405.292
       83      340     405.292
       83      342     405.292
       83      344     405.292
       83      346     405.292
       83      348     405.292
       83      350     405.292
       83      352     405.292
       83      354     405.292
       83      366     405.292
       83      370     405.292
       83      372     405.292
       83      374     405.292
       83      378     405.292
       83      380     405.292
       83      382     405.292
       83      384     405.292
       83      386     405.292
       83      388     405.292
       83      390     405.292
       83      392     405.292
       83      394     405.292
       83      396     405.292
       83      398     405.292
       83      400     405.292
       83      402     405.292
       83      404     405.292
       83      406     405.292
       83      408     405.292
       83      410     405.292
       83      412     405.292
       83      414     405.292
       83      416     405.292
       83      418     405.292
       83      420     405.292
       83      422     405.292
       83      424     405.292
       83      426     405.292
       83      428     405.292
       83      430     405.292
       83      432     405.292
       83      434     405.292
       83      436     405.292
       83      438     405.292
       83      440     405.292
       83      442     405.292
       83      444     405.292
       83      446     405.292
       83      448     405.292
       83      450     405.292
       83      452     405.292
       83      454     405.292
       83      456     405.292
       83      458     405.292
       83      460     405.292
       83      462     405.292
       83      464     405.292
       83      466     405.292
       83      468     405.292
       83      470     405.292
       83      472     405.292
       83      474     405.292
       83      476     405.292
       83      478     405.292
       83      480     405.292
       83      482     405.292
       83      484     405.292
       83      486     405.292
       83      488     405.292
       83      490     405.292
       83      492     405.292
       83      494     405.292
       83      496     405.292
       83      498     405.292
       83      500     405.292
       83      502     405.292
       83      504     405.292
       83      506     405.292
       83      508     405.292
       83      510     405.292
       83      512     405.292
       83      514     405.292
       83      516     405.292
       83      518     405.292
       83      520     405.292
       83      522     405.292
       83      524     405.292
       83      526     405.292
       83      528     405.292
       83      530     405.292
       83      532     405.292
       83      534     405.292
       83      536     405.292
       83      538     405.292
       83      540     405.292
       83      542     405.292
       83      544     405.292
       83      546     405.292
       83      548     405.292
       83      550     405.292
       83      552     405.292
       83      554     405.292
       83      556     405.292
       83      558     405.292
       83      560     405.292
       83      562     405.292
       83      564     405.292
       83      566     405.292
       83      568     405.292
       83      570     405.292
       83      572     405.292
       83      574     405.292
       83      576     405.292
       83      578     405.292
       83      580     405.292
       83      582     405.292
       83      584     405.292
       83      586     405.292
       83      588     405.292
       83      590     405.292
       83      592     405.292
       83      594     405.292
       83      596     405.292
       83      598     405.292
       83      600     405.292
       83      602     405.292
       83      604     405.292
       83      606     405.292
       83      608     405.292
       83      610     405.292
       83      612     405.292
       83      614     405.292
       83      616     405.292
       83      618     405.292
       83      620     405.292
       83      622     405.292
       83      624     405.292
       83      626     405.292
       83      628     405.292
       83      630     405.292
       83      632     405.292
       83      634     405.292
       83      636     405.292
       83      638     405.292
       83      640     405.292
       83      642     405.292
       83      644     405.292
       83      646     405.292
       83      648     405.292
       83      650     405.292
       83      652     405.292
       83      654     405.292
       83      656     405.292
       83      658     405.292
       83      660     405.292
       83      662     405.292
       83      664     405.292
       83      666     405.292
       83      668     405.292
       83      670     405.292
       83      672     405.292
       83      674     405.292
       83      676     405.292
       83      678     405.292
       83      680     405.292
       83      682     405.292
       83      684     405.292
       83      686     405.292
       83      688     405.292
       83      690     405.292
       83      692     405.292
       83      694     405.292
       83      696     405.292
       83      698     405.292
       83      700     405.292
       83      702     405.292
       83      704     405.292
       83      706     405.292
       83      708     405.292
       83      710     405.292
       83      712     405.292
       83      714     405.292
       83      716     405.292
       83      718     405.292
       83      720     405.292
       83      722     405.292
       83      724     405.292
       83      726     405.292
       83      728     405.292
       83      730     405.292
       83      732     405.292
       83      734     405.292
       83      736     405.292
       83      738     405.292
       83      740     405.292
       83      742     405.292
       83      744     405.292
       83      746     405.292
       83      748     405.292
       83      750     405.292
       83      752     405.292
       83      754     405.292
       83      756     405.292
       83      758     405.292
       83      760     405.292
       83      762     405.292
       83      764     405.292
       83      766     405.292
       83      768     405.292
       83      770     405.292
       83      772     405.292
       83      774     405.292
       83      776     405.292
       83      778     405.292
       83      780     405.292
       83      782     405.292
       83      784     405.292
       83      786     405.292
       83      788     405.292
       83      790     405.292
       83      792     405.292
       83      794     405.292
       83      796     405.292
       83      798     405.292
       83      800     405.292
       83      802     405.292
       83      804     405.292
       83      806     405.292
       83      808     405.292
       83      810     405.292
       83      812     405.292
       83      814     405.292
       83      816     405.292
       83      818     405.292
       83      820     405.292
       83      822     405.292
       83      824     405.292
       83      826     405.292
       83      828     405.292
       83      830     405.292
       83      832     405.292
       83      834     405.292
       83      836     405.292
       83      838     405.292
       83      840     405.292
       83      842     405.292
       83      844     405.292
       83      846     405.292
       83      848     405.292
       83      850     405.292
       83      852     405.292
       83      854     405.292
       83      856     405.292
       83      858     405.292
       83      860     405.292
       83      862     405.292
       83      864     405.292
       83      866     405.292
       83      868     405.292
       83      870     405.292
       83      872     405.292
       83      874     405.292
       83      876     405.292
       83      878     405.292
       83      880     405.292
       83      882     405.292
       83      884     405.292
       83      886     405.292
       83      888     405.292
       83      890     405.292
       83      892     405.292
       83      894     405.292
       83      896     405.292
       83      898     405.292
       83      900     405.292
       83      902     405.292
       83      904     405.292
       83      906     405.292
       83      908     405.292
       83      910     405.292
       83      912     405.292
       83      914     405.292
       83      916     405.292
       83      918     405.292
       83      920     405.292
       83      922     405.292
       83      924     405.292
       83      926     405.292
       83      928     405.292
       83      930     405.292
       83      932     405.292
       83      934     405.292
       83      936     405.292
       83      938     405.292
       83      940     405.292
       83      942     405.292
       83      944     405.292
       83      946     405.292
       83      948     405.292
       83      950     405.292
       83      952     405.292
       83      954     405.292
       83      956     405.292
       83      958     405.292
       83      960     405.292
       83      962     405.292
       83      964     405.292
       83      966     405.292
       83      968     405.292
       83      970     405.292
       83      972     405.292
       83      974     405.292
       83      976     405.292
       83      978     405.292
       83      980     405.292
       83      982     405.292
       83      984     405.292
       83      986     405.292
       83      988     405.292
       83      990     405.292
       83      992     405.292
       83      994     405.292
       83      996     405.292
       83      998     405.292
       85      254     408.699
       85      256     408.699
       85      260     408.699
       85      262     408.699
       85      264     408.699
       85      266     408.699
       85      268     408.699
       85      270     408.699
       85      272     408.699
       85      274     408.699
       85      276     408.699
       85      278     408.699
       85      280     408.699
       85      282     408.699
       85      284     408.699
       85      288     408.699
       85      292     408.699
       85      294     408.699
       85      296     408.699
       85      298     408.699
       85      300     408.699
       85      302     408.699
       85      304     408.699
       85      308     408.699
       85      310     408.699
       85      312     408.699
       85      318     408.699
       85      320     408.699
       85      322     408.699
       85      324     408.699
       85      330     408.699
       85      332     408.699
       85      334     408.699
       85      336     408.699
       85      344     408.699
       85      348     408.699
       85      350     408.699
       85      352     408.699
       85      354     408.699
       85      356     408.699
       85      358     408.699
       85      360     408.699
       85      364     408.699
       85      374     408.699
       85      376     408.699
       85      378     408.699
       85      380     408.699
       85      382     408.699
       85      384     408.699
       85      386     408.699
       85      388     408.699
       85      390     408.699
       85      392     408.699
       85      394     408.699
       85      396     408.699
       85      398     408.699
       85      400     408.699
       85      402     408.699
       85      404     408.699
       85      406     408.699
       85      408     408.699
       85      410     408.699
       85      412     408.699
       85      414     408.699
       85      416     408.699
       85      418     408.699
       85      420     408.699
       85      422     408.699
       85      424     408.699
       85      426     408.699
       85      428     408.699
       85      430     408.699
       85      432     408.699
       85      434     408.699
       85      436     408.699
       85      438     408.699
       85      440     408.699
       85      442     408.699
       85      444     408.699
       85      446     408.699
       85      448     408.699
       85      450     408.699
       85      452     408.699
       85      454     408.699
       85      456     408.699
       85      458     408.699
       85      460     408.699
       85      462     408.699
       85      464     408.699
       85      466     408.699
       85      468     408.699
       85      470     408.699
       85      472     408.699
       85      474     408.699
       85      476     408.699
       85      478     408.699
       85      480     408.699
       85      482     408.699
       85      484     408.699
       85      486     408.699
       85      488     408.699
       85      490     408.699
       85      492     408.699
       85      494     408.699
       85      496     408.699
       85      498     408.699
       85      500     408.699
       85      502     408.699
       85      504     408.699
       85      506     408.699
       85      508     408.699
       85      510     408.699
       85      512     408.699
       85      514     408.699
       85      516     408.699
       85      518     408.699
       85      520     408.699
       85      522     408.699
       85      524     408.699
       85      526     408.699
       85      528     408.699
       85      530     408.699
       85      532     408.699
       85      534     408.699
       85      536     408.699
       85      538     408.699
       85      540     408.699
       85      542     408.699
       85      544     408.699
       85      546     408.699
       85      548     408.699
       85      550     408.699
       85      552     408.699
       85      554     408.699
       85      556     408.699
       85      558     408.699
       85      560     408.699
       85      562     408.699
       85      564     408.699
       85      566     408.699
       85      568     408.699
       85      570     408.699
       85      572     408.699
       85      574     408.699
       85      576     408.699
       85      578     408.699
       85      580     408.699
       85      582     408.699
       85      584     408.699
       85      586     408.699
       85      588     408.699
       85      590     408.699
       85      592     408.699
       85      594     408.699
       85      596     408.699
       85      598     408.699
       85      600     408.699
       85      602     408.699
       85      604     408.699
       85      606     408.699
       85      608     408.699
       85      610     408.699
       85      612     408.699
       85      614     408.699
       85      616     408.699
       85      618     408.699
       85      620     408.699
       85      622     408.699
       85      624     408.699
       85      626     408.699
       85      628     408.699
       85      630     408.699
       85      632     408.699
       85      634     408.699
       85      636     408.699
       85      638     408.699
       85      640     408.699
       85      642     408.699
       85      644     408.699
       85      646     408.699
       85      648     408.699
       85      650     408.699
       85      652     408.699
       85      654     408.699
       85      656     408.699
       85      658     408.699
       85      660     408.699
       85      662     408.699
       85      664     408.699
       85      666     408.699
       85      668     408.699
       85      670     408.699
       85      672     408.699
       85      674     408.699
       85      676     408.699
       85      678     408.699
       85      680     408.699
       85      682     408.699
       85      684     408.699
       85      686     408.699
       85      688     408.699
       85      690     408.699
       85      692     408.699
       85      694     408.699
       85      696     408.699
       85      698     408.699
       85      700     408.699
       85      702     408.699
       85      704     408.699
       85      706     408.699
       85      708     408.699
       85      710     408.699
       85      712     408.699
       85      714     408.699
       85      716     408.699
       85      718     408.699
       85      720     408.699
       85      722     408.699
       85      724     408.699
       85      726     408.699
       85      728     408.699
       85      730     408.699
       85      732     408.699
       85      734     408.699
       85      736     408.699
       85      738     408.699
       85      740     408.699
       85      742     408.699
       85      744     408.699
       85      746     408.699
       85      748     408.699
       85      750     408.699
       85      752     408.699
       85      754     408.699
       85      756     408.699
       85      758     408.699
       85      760     408.699
       85      762     408.699
       85      764     408.699
       85      766     408.699
       85      768     408.699
       85      770     408.699
       85      772     408.699
       85      774     408.699
       85      776     408.699
       85      778     408.699
       85      780     408.699
       85      782     408.699
       85      784     408.699
       85      786     408.699
       85      788     408.699
       85      790     408.699
       85      792     408.699
       85      794     408.699
       85      796     408.699
       85      798     408.699
       85      800     408.699
       85      802     408.699
       85      804     408.699
       85      806     408.699
       85      808     408.699
       85      810     408.699
       85      812     408.699
       85      814     408.699
       85      816     408.699
       85      818     408.699
       85      820     408.699
       85      822     408.699
       85      824     408.699
       85      826     408.699
       85      828     408.699
       85      830     408.699
       85      832     408.699
       85      834     408.699
       85      836     408.699
       85      838     408.699
       85      840     408.699
       85      842     408.699
       85      844     408.699
       85      846     408.699
       85      848     408.699
       85      850     408.699
       85      852     408.699
       85      854     408.699
       85      856     408.699
       85      858     408.699
       85      860     408.699
       85      862     408.699
       85      864     408.699
       85      866     408.699
       85      868     408.699
       85      870     408.699
       85      872     408.699
       85      874     408.699
       85      876     408.699
       85      878     408.699
       85      880     408.699
       85      882     408.699
       85      884     408.699
       85      886     408.699
       85      888     408.699
       85      890     408.699
       85      892     408.699
       85      894     408.699
       85      896     408.699
       85      898     408.699
       85      900     408.699
       85      902     408.699
       85      904     408.699
       85      906     408.699
       85      908     408.699
       85      910     408.699
       85      912     408.699
       85      914     408.699
       85      916     408.699
       85      918     408.699
       85      920     408.699
       85      922     408.699
       85      924     408.699
       85      926     408.699
       85      928     408.699
       85      930     408.699
       85      932     408.699
       85      934     408.699
       85      936     408.699
       85      938     408.699
       85      940     408.699
       85      942     408.699
       85      944     408.699
       85      946     408.699
       85      948     408.699
       85      950     408.699
       85      952     408.699
       85      954     408.699
       85      956     408.699
       85      958     408.699
       85      960     408.699
       85      962     408.699
       85      964     408.699
       85      966     408.699
       85      968     408.699
       85      970     408.699
       85      972     408.699
       85      974     408.699
       85      976     408.699
       85      978     408.699
       85      980     408.699
       85      982     408.699
       85      984     408.699
       85      986     408.699
       85      988     408.699
       85      990     408.699
       85      992     408.699
       85      994     408.699
       85      996     408.699
       85      998     408.699
       87      252     412.059
       87      254     412.059
       87      256     412.059
       87      258     412.059
       87      260     412.059
       87      262     412.059
       87      264     412.059
       87      266     412.059
       87      268     412.059
       87      270     412.059
       87      272     412.059
       87      276     412.059
       87      278     412.059
       87      280     412.059
       87      282     412.059
       87      284     412.059
       87      286     412.059
       87      288     412.059
       87      290     412.059
       87      292     412.059
       87      294     412.059
       87      296     412.059
       87      298     412.059
       87      304     412.059
       87      306     412.059
       87      308     412.059
       87      310     412.059
       87      312     412.059
       87      314     412.059
       87      318     412.059
       87      320     412.059
       87      322     412.059
       87      324     412.059
       87      326     412.059
       87      330     412.059
       87      332     412.059
       87      334     412.059
       87      336     412.059
       87      338     412.059
       87      344     412.059
       87      350     412.059
       87      354     412.059
       87      356     412.059
       87      358     412.059
       87      360     412.059
       87      362     412.059
       87      364     412.059
       87      366     412.059
       87      368     412.059
       87      370     412.059
       87      372     412.059
       87      374     412.059
       87      376     412.059
       87      378     412.059
       87      380     412.059
       87      382     412.059
       87      384     412.059
       87      386     412.059
       87      388     412.059
       87      390     412.059
       87      392     412.059
       87      394     412.059
       87      396     412.059
       87      398     412.059
       87      400     412.059
       87      402     412.059
       87      404     412.059
       87      406     412.059
       87      408     412.059
       87      410     412.059
       87      412     412.059
       87      414     412.059
       87      416     412.059
       87      418     412.059
       87      420     412.059
       87      422     412.059
       87      424     412.059
       87      426     412.059
       87      428     412.059
       87      430     412.059
       87      432     412.059
       87      434     412.059
       87      436     412.059
       87      438     412.059
       87      440     412.059
       87      442     412.059
       87      444     412.059
       87      446     412.059
       87      448     412.059
       87      450     412.059
       87      452     412.059
       87      454     412.059
       87      456     412.059
       87      458     412.059
       87      460     412.059
       87      462     412.059
       87      464     412.059
       87      466     412.059
       87      468     412.059
       87      470     412.059
       87      472     412.059
       87      474     412.059
       87      476     412.059
       87      478     412.059
       87      480     412.059
       87      482     412.059
       87      484     412.059
       87      486     412.059
       87      488     412.059
       87      490     412.059
       87      492     412.059
       87      494     412.059
       87      496     412.059
       87      498     412.059
       87      500     412.059
       87      502     412.059
       87      504     412.059
       87      506     412.059
       87      508     412.059
       87      510     412.059
       87      512     412.059
       87      514     412.059
       87      516     412.059
       87      518     412.059
       87      520     412.059
       87      522     412.059
       87      524     412.059
       87      526     412.059
       87      528     412.059
       87      530     412.059
       87      532     412.059
       87      534     412.059
       87      536     412.059
       87      538     412.059
       87      540     412.059
       87      542     412.059
       87      544     412.059
       87      546     412.059
       87      548     412.059
       87      550     412.059
       87      552     412.059
       87      554     412.059
       87      556     412.059
       87      558     412.059
       87      560     412.059
       87      562     412.059
       87      564     412.059
       87      566     412.059
       87      568     412.059
       87      570     412.059
       87      572     412.059
       87      574     412.059
       87      576     412.059
       87      578     412.059
       87      580     412.059
       87      582     412.059
       87      584     412.059
       87      586     412.059
       87      588     412.059
       87      590     412.059
       87      592     412.059
       87      594     412.059
       87      596     412.059
       87      598     412.059
       87      600     412.059
       87      602     412.059
       87      604     412.059
       87      606     412.059
       87      608     412.059
       87      610     412.059
       87      612     412.059
       87      614     412.059
       87      616     412.059
       87      618     412.059
       87      620     412.059
       87      622     412.059
       87      624     412.059
       87      626     412.059
       87      628     412.059
       87      630     412.059
       87      632     412.059
       87      634     412.059
       87      636     412.059
       87      638     412.059
       87      640     412.059
       87      642     412.059
       87      644     412.059
       87      646     412.059
       87      648     412.059
       87      650     412.059
       87      652     412.059
       87      654     412.059
       87      656     412.059
       87      658     412.059
       87      660     412.059
       87      662     412.059
       87      664     412.059
       87      666     412.059
       87      668     412.059
       87      670     412.059
       87      672     412.059
       87      674     412.059
       87      676     412.059
       87      678     412.059
       87      680     412.059
       87      682     412.059
       87      684     412.059
       87      686     412.059
       87      688     412.059
       87      690     412.059
       87      692     412.059
       87      694     412.059
       87      696     412.059
       87      698     412.059
       87      700     412.059
       87      702     412.059
       87      704     412.059
       87      706     412.059
       87      708     412.059
       87      710     412.059
       87      712     412.059
       87      714     412.059
       87      716     412.059
       87      718     412.059
       87      720     412.059
       87      722     412.059
       87      724     412.059
       87      726     412.059
       87      728     412.059
       87      730     412.059
       87      732     412.059
       87      734     412.059
       87      736     412.059
       87      738     412.059
       87      740     412.059
       87      742     412.059
       87      744     412.059
       87      746     412.059
       87      748     412.059
       87      750     412.059
       87      752     412.059
       87      754     412.059
       87      756     412.059
       87      758     412.059
       87      760     412.059
       87      762     412.059
       87      764     412.059
       87      766     412.059
       87      768     412.059
       87      770     412.059
       87      772     412.059
       87      774     412.059
       87      776     412.059
       87      778     412.059
       87      780     412.059
       87      782     412.059
       87      784     412.059
       87      786     412.059
       87      788     412.059
       87      790     412.059
       87      792     412.059
       87      794     412.059
       87      796     412.059
       87      798     412.059
       87      800     412.059
       87      802     412.059
       87      804     412.059
       87      806     412.059
       87      808     412.059
       87      810     412.059
       87      812     412.059
       87      814     412.059
       87      816     412.059
       87      818     412.059
       87      820     412.059
       87      822     412.059
       87      824     412.059
       87      826     412.059
       87      828     412.059
       87      830     412.059
       87      832     412.059
       87      834     412.059
       87      836     412.059
       87      838     412.059
       87      840     412.059
       87      842     412.059
       87      844     412.059
       87      846     412.059
       87      848     412.059
       87      850     412.059
       87      852     412.059
       87      854     412.059
       87      856     412.059
       87      858     412.059
       87      860     412.059
       87      862     412.059
       87      864     412.059
       87      866     412.059
       87      868     412.059
       87      870     412.059
       87      872     412.059
       87      874     412.059
       87      876     412.059
       87      878     412.059
       87      880     412.059
       87      882     412.059
       87      884     412.059
       87      886     412.059
       87      888     412.059
       87      890     412.059
       87      892     412.059
       87      894     412.059
       87      896     412.059
       87      898     412.059
       87      900     412.059
       87      902     412.059
       87      904     412.059
       87      906     412.059
       87      908     412.059
       87      910     412.059
       87      912     412.059
       87      914     412.059
       87      916     412.059
       87      918     412.059
       87      920     412.059
       87      922     412.059
       87      924     412.059
       87      926     412.059
       87      928     412.059
       87      930     412.059
       87      932     412.059
       87      934     412.059
       87      936     412.059
       87      938     412.059
       87      940     412.059
       87      942     412.059
       87      944     412.059
       87      946     412.059
       87      948     412.059
       87      950     412.059
       87      952     412.059
       87      954     412.059
       87      956     412.059
       87      958     412.059
       87      960     412.059
       87      962     412.059
       87      964     412.059
       87      966     412.059
       87      968     412.059
       87      970     412.059
       87      972     412.059
       87      974     412.059
       87      976     412.059
       87      978     412.059
       87      980     412.059
       87      982     412.059
       87      984     412.059
       87      986     412.059
       87      988     412.059
       87      990     412.059
       87      992     412.059
       87      994     412.059
       87      996     412.059
       87      998     412.059
       89      252     415.375
       89      254     415.375
       89      256     415.375
       89      258     415.375
       89      260     415.375
       89      262     415.375
       89      264     415.375
       89      266     415.375
       89      268     415.375
       89      270     415.375
       89      272     415.375
       89      276     415.375
       89      278     415.375
       89      280     415.375
       89      282     415.375
       89      284     415.375
       89      286     415.375
       89      288     415.375
       89      290     415.375
       89      294     415.375
       89      296     415.375
       89      298     415.375
       89      300     415.375
       89      304     415.375
       89      306     415.375
       89      308     415.375
       89      312     415.375
       89      314     415.375
       89      316     415.375
       89      318     415.375
       89      322     415.375
       89      324     415.375
       89      326     415.375
       89      328     415.375
       89      330     415.375
       89      334     415.375
       89      338     415.375
       89      340     415.375
       89      342     415.375
       89      344     415.375
       89      348     415.375
       89      356     415.375
       89      358     415.375
       89      364     415.375
       89      366     415.375
       89      368     415.375
       89      370     415.375
       89      372     415.375
       89      374     415.375
       89      376     415.375
       89      378     415.375
       89      380     415.375
       89      382     415.375
       89      384     415.375
       89      386     415.375
       89      388     415.375
       89      390     415.375
       89      392     415.375
       89      394     415.375
       89      396     415.375
       89      398     415.375
       89      400     415.375
       89      402     415.375
       89      404     415.375
       89      406     415.375
       89      408     415.375
       89      410     415.375
       89      412     415.375
       89      414     415.375
       89      416     415.375
       89      418     415.375
       89      420     415.375
       89      422     415.375
       89      424     415.375
       89      426     415.375
       89      428     415.375
       89      430     415.375
       89      432     415.375
       89      434     415.375
       89      436     415.375
       89      438     415.375
       89      440     415.375
       89      442     415.375
       89      444     415.375
       89      446     415.375
       89      448     415.375
       89      450     415.375
       89      452     415.375
       89      454     415.375
       89      456     415.375
       89      458     415.375
       89      460     415.375
       89      462     415.375
       89      464     415.375
       89      466     415.375
       89      468     415.375
       89      470     415.375
       89      472     415.375
       89      474     415.375
       89      476     415.375
       89      478     415.375
       89      480     415.375
       89      482     415.375
       89      484     415.375
       89      486     415.375
       89      488     415.375
       89      490     415.375
       89      492     415.375
       89      494     415.375
       89      496     415.375
       89      498     415.375
       89      500     415.375
       89      502     415.375
       89      504     415.375
       89      506     415.375
       89      508     415.375
       89      510     415.375
       89      512     415.375
       89      514     415.375
       89      516     415.375
       89      518     415.375
       89      520     415.375
       89      522     415.375
       89      524     415.375
       89      526     415.375
       89      528     415.375
       89      530     415.375
       89      532     415.375
       89      534     415.375
       89      536     415.375
       89      538     415.375
       89      540     415.375
       89      542     415.375
       89      544     415.375
       89      546     415.375
       89      548     415.375
       89      550     415.375
       89      552     415.375
       89      554     415.375
       89      556     415.375
       89      558     415.375
       89      560     415.375
       89      562     415.375
       89      564     415.375
       89      566     415.375
       89      568     415.375
       89      570     415.375
       89      572     415.375
       89      574     415.375
       89      576     415.375
       89      578     415.375
       89      580     415.375
       89      582     415.375
       89      584     415.375
       89      586     415.375
       89      588     415.375
       89      590     415.375
       89      592     415.375
       89      594     415.375
       89      596     415.375
       89      598     415.375
       89      600     415.375
       89      602     415.375
       89      604     415.375
       89      606     415.375
       89      608     415.375
       89      610     415.375
       89      612     415.375
       89      614     415.375
       89      616     415.375
       89      618     415.375
       89      620     415.375
       89      622     415.375
       89      624     415.375
       89      626     415.375
       89      628     415.375
       89      630     415.375
       89      632     415.375
       89      634     415.375
       89      636     415.375
       89      638     415.375
       89      640     415.375
       89      642     415.375
       89      644     415.375
       89      646     415.375
       89      648     415.375
       89      650     415.375
       89      652     415.375
       89      654     415.375
       89      656     415.375
       89      658     415.375
       89      660     415.375
       89      662     415.375
       89      664     415.375
       89      666     415.375
       89      668     415.375
       89      670     415.375
       89      672     415.375
       89      674     415.375
       89      676     415.375
       89      678     415.375
       89      680     415.375
       89      682     415.375
       89      684     415.375
       89      686     415.375
       89      688     415.375
       89      690     415.375
       89      692     415.375
       89      694     415.375
       89      696     415.375
       89      698     415.375
       89      700     415.375
       89      702     415.375
       89      704     415.375
       89      706     415.375
       89      708     415.375
       89      710     415.375
       89      712     415.375
       89      714     415.375
       89      716     415.375
       89      718     415.375
       89      720     415.375
       89      722     415.375
       89      724     415.375
       89      726     415.375
       89      728     415.375
       89      730     415.375
       89      732     415.375
       89      734     415.375
       89      736     415.375
       89      738     415.375
       89      740     415.375
       89      742     415.375
       89      744     415.375
       89      746     415.375
       89      748     415.375
       89      750     415.375
       89      752     415.375
       89      754     415.375
       89      756     415.375
       89      758     415.375
       89      760     415.375
       89      762     415.375
       89      764     415.375
       89      766     415.375
       89      768     415.375
       89      770     415.375
       89      772     415.375
       89      774     415.375
       89      776     415.375
       89      778     415.375
       89      780     415.375
       89      782     415.375
       89      784     415.375
       89      786     415.375
       89      788     415.375
       89      790     415.375
       89      792     415.375
       89      794     415.375
       89      796     415.375
       89      798     415.375
       89      800     415.375
       89      802     415.375
       89      804     415.375
       89      806     415.375
       89      808     415.375
       89      810     415.375
       89      812     415.375
       89      814     415.375
       89      816     415.375
       89      818     415.375
       89      820     415.375
       89      822     415.375
       89      824     415.375
       89      826     415.375
       89      828     415.375
       89      830     415.375
       89      832     415.375
       89      834     415.375
       89      836     415.375
       89      838     415.375
       89      840     415.375
       89      842     415.375
       89      844     415.375
       89      846     415.375
       89      848     415.375
       89      850     415.375
       89      852     415.375
       89      854     415.375
       89      856     415.375
       89      858     415.375
       89      860     415.375
       89      862     415.375
       89      864     415.375
       89      866     415.375
       89      868     415.375
       89      870     415.375
       89      872     415.375
       89      874     415.375
       89      876     415.375
       89      878     415.375
       89      880     415.375
       89      882     415.375
       89      884     415.375
       89      886     415.375
       89      888     415.375
       89      890     415.375
       89      892     415.375
       89      894     415.375
       89      896     415.375
       89      898     415.375
       89      900     415.375
       89      902     415.375
       89      904     415.375
       89      906     415.375
       89      908     415.375
       89      910     415.375
       89      912     415.375
       89      914     415.375
       89      916     415.375
       89      918     415.375
       89      920     415.375
       89      922     415.375
       89      924     415.375
       89      926     415.375
       89      928     415.375
       89      930     415.375
       89      932     415.375
       89      934     415.375
       89      936     415.375
       89      938     415.375
       89      940     415.375
       89      942     415.375
       89      944     415.375
       89      946     415.375
       89      948     415.375
       89      950     415.375
       89      952     415.375
       89      954     415.375
       89      956     415.375
       89      958     415.375
       89      960     415.375
       89      962     415.375
       89      964     415.375
       89      966     415.375
       89      968     415.375
       89      970     415.375
       89      972     415.375
       89      974     415.375
       89      976     415.375
       89      978     415.375
       89      980     415.375
       89      982     415.375
       89      984     415.375
       89      986     415.375
       89      988     415.375
       89      990     415.375
       89      992     415.375
       89      994     415.375
       89      996     415.375
       89      998     415.375
       91      250     418.691
       91      252     418.691
       91      254     418.691
       91      256     418.691
       91      258     418.691
       91      260     418.691
       91      264     418.691
       91      266     418.691
       91      268     418.691
       91      270     418.691
       91      274     418.691
       91      276     418.691
       91      282     418.691
       91      286     418.691
       91      288     418.691
       91      290     418.691
       91      292     418.691
       91      294     418.691
       91      296     418.691
       91      298     418.691
       91      300     418.691
       91      302     418.691
       91      304     418.691
       91      308     418.691
       91      314     418.691
       91      316     418.691
       91      318     418.691
       91      320     418.691
       91      326     418.691
       91      328     418.691
       91      330     418.691
       91      332     418.691
       91      340     418.691
       91      342     418.691
       91      344     418.691
       91      346     418.691
       91      348     418.691
       91      350     418.691
       91      352     418.691
       91      356     418.691
       91      360     418.691
       91      364     418.691
       91      366     418.691
       91      368     418.691
       91      370     418.691
       91      372     418.691
       91      374     418.691
       91      376     418.691
       91      378     418.691
       91      380     418.691
       91      382     418.691
       91      384     418.691
       91      386     418.691
       91      388     418.691
       91      390     418.691
       91      392     418.691
       91      394     418.691
       91      396     418.691
       91      398     418.691
       91      400     418.691
       91      402     418.691
       91      404     418.691
       91      406     418.691
       91      408     418.691
       91      410     418.691
       91      412     418.691
       91      414     418.691
       91      416     418.691
       91      418     418.691
       91      420     418.691
       91      422     418.691
       91      424     418.691
       91      426     418.691
       91      428     418.691
       91      430     418.691
       91      432     418.691
       91      434     418.691
       91      436     418.691
       91      438     418.691
       91      440     418.691
       91      442     418.691
       91      444     418.691
       91      446     418.691
       91      448     418.691
       91      450     418.691
       91      452     418.691
       91      454     418.691
       91      456     418.691
       91      458     418.691
       91      460     418.691
       91      462     418.691
       91      464     418.691
       91      466     418.691
       91      468     418.691
       91      470     418.691
       91      472     418.691
       91      474     418.691
       91      476     418.691
       91      478     418.691
       91      480     418.691
       91      482     418.691
       91      484     418.691
       91      486     418.691
       91      488     418.691
       91      490     418.691
       91      492     418.691
       91      494     418.691
       91      496     418.691
       91      498     418.691
       91      500     418.691
       91      502     418.691
       91      504     418.691
       91      506     418.691
       91      508     418.691
       91      510     418.691
       91      512     418.691
       91      514     418.691
       91      516     418.691
       91      518     418.691
       91      520     418.691
       91      522     418.691
       91      524     418.691
       91      526     418.691
       91      528     418.691
       91      530     418.691
       91      532     418.691
       91      534     418.691
       91      536     418.691
       91      538     418.691
       91      540     418.691
       91      542     418.691
       91      544     418.691
       91      546     418.691
       91      548     418.691
       91      550     418.691
       91      552     418.691
       91      554     418.691
       91      556     418.691
       91      558     418.691
       91      560     418.691
       91      562     418.691
       91      564     418.691
       91      566     418.691
       91      568     418.691
       91      570     418.691
       91      572     418.691
       91      574     418.691
       91      576     418.691
       91      578     418.691
       91      580     418.691
       91      582     418.691
       91      584     418.691
       91      586     418.691
       91      588     418.691
       91      590     418.691
       91      592     418.691
       91      594     418.691
       91      596     418.691
       91      598     418.691
       91      600     418.691
       91      602     418.691
       91      604     418.691
       91      606     418.691
       91      608     418.691
       91      610     418.691
       91      612     418.691
       91      614     418.691
       91      616     418.691
       91      618     418.691
       91      620     418.691
       91      622     418.691
       91      624     418.691
       91      626     418.691
       91      628     418.691
       91      630     418.691
       91      632     418.691
       91      634     418.691
       91      636     418.691
       91      638     418.691
       91      640     418.691
       91      642     418.691
       91      644     418.691
       91      646     418.691
       91      648     418.691
       91      650     418.691
       91      652     418.691
       91      654     418.691
       91      656     418.691
       91      658     418.691
       91      660     418.691
       91      662     418.691
       91      664     418.691
       91      666     418.691
       91      668     418.691
       91      670     418.691
       91      672     418.691
       91      674     418.691
       91      676     418.691
       91      678     418.691
       91      680     418.691
       91      682     418.691
       91      684     418.691
       91      686     418.691
       91      688     418.691
       91      690     418.691
       91      692     418.691
       91      694     418.691
       91      696     418.691
       91      698     418.691
       91      700     418.691
       91      702     418.691
       91      704     418.691
       91      706     418.691
       91      708     418.691
       91      710     418.691
       91      712     418.691
       91      714     418.691
       91      716     418.691
       91      718     418.691
       91      720     418.691
       91      722     418.691
       91      724     418.691
       91      726     418.691
       91      728     418.691
       91      730     418.691
       91      732     418.691
       91      734     418.691
       91      736     418.691
       91      738     418.691
       91      740     418.691
       91      742     418.691
       91      744     418.691
       91      746     418.691
       91      748     418.691
       91      750     418.691
       91      752     418.691
       91      754     418.691
       91      756     418.691
       91      758     418.691
       91      760     418.691
       91      762     418.691
       91      764     418.691
       91      766     418.691
       91      768     418.691
       91      770     418.691
       91      772     418.691
       91      774     418.691
       91      776     418.691
       91      778     418.691
       91      780     418.691
       91      782     418.691
       91      784     418.691
       91      786     418.691
       91      788     418.691
       91      790     418.691
       91      792     418.691
       91      794     418.691
       91      796     418.691
       91      798     418.691
       91      800     418.691
       91      802     418.691
       91      804     418.691
       91      806     418.691
       91      808     418.691
       91      810     418.691
       91      812     418.691
       91      814     418.691
       91      816     418.691
       91      818     418.691
       91      820     418.691
       91      822     418.691
       91      824     418.691
       91      826     418.691
       91      828     418.691
       91      830     418.691
       91      832     418.691
       91      834     418.691
       91      836     418.691
       91      838     418.691
       91      840     418.691
       91      842     418.691
       91      844     418.691
       91      846     418.691
       91      848     418.691
       91      850     418.691
       91      852     418.691
       91      854     418.691
       91      856     418.691
       91      858     418.691
       91      860     418.691
       91      862     418.691
       91      864     418.691
       91      866     418.691
       91      868     418.691
       91      870     418.691
       91      872     418.691
       91      874     418.691
       91      876     418.691
       91      878     418.691
       91      880     418.691
       91      882     418.691
       91      884     418.691
       91      886     418.691
       91      888     418.691
       91      890     418.691
       91      892     418.691
       91      894     418.691
       91      896     418.691
       91      898     418.691
       91      900     418.691
       91      902     418.691
       91      904     418.691
       91      906     418.691
       91      908     418.691
       91      910     418.691
       91      912     418.691
       91      914     418.691
       91      916     418.691
       91      918     418.691
       91      920     418.691
       91      922     418.691
       91      924     418.691
       91      926     418.691
       91      928     418.691
       91      930     418.691
       91      932     418.691
       91      934     418.691
       91      936     418.691
       91      938     418.691
       91      940     418.691
       91      942     418.691
       91      944     418.691
       91      946     418.691
       91      948     418.691
       91      950     418.691
       91      952     418.691
       91      954     418.691
       91      956     418.691
       91      958     418.691
       91      960     418.691
       91      962     418.691
       91      964     418.691
       91      966     418.691
       91      968     418.691
       91      970     418.691
       91      972     418.691
       91      974     418.691
       91      976     418.691
       91      978     418.691
       91      980     418.691
       91      982     418.691
       91      984     418.691
       91      986     418.691
       91      988     418.691
       91      990     418.691
       91      992     418.691
       91      994     418.691
       91      996     418.691
       91      998     418.691
       93      248     422.007
       93      250     422.007
       93      252     422.007
       93      254     422.007
       93      256     422.007
       93      258     422.007
       93      260     422.007
       93      262     422.007
       93      266     422.007
       93      268     422.007
       93      272     422.007
       93      274     422.007
       93      276     422.007
       93      280     422.007
       93      282     422.007
       93      284     422.007
       93      286     422.007
       93      288     422.007
       93      290     422.007
       93      292     422.007
       93      294     422.007
       93      296     422.007
       93      298     422.007
       93      300     422.007
       93      302     422.007
       93      304     422.007
       93      306     422.007
       93      308     422.007
       93      310     422.007
       93      316     422.007
       93      318     422.007
       93      320     422.007
       93      324     422.007
       93      326     422.007
       93      328     422.007
       93      330     422.007
       93      334     422.007
       93      342     422.007
       93      344     422.007
       93      348     422.007
       93      350     422.007
       93      352     422.007
       93      354     422.007
       93      358     422.007
       93      360     422.007
       93      364     422.007
       93      366     422.007
       93      368     422.007
       93      370     422.007
       93      372     422.007
       93      374     422.007
       93      376     422.007
       93      378     422.007
       93      380     422.007
       93      382     422.007
       93      384     422.007
       93      386     422.007
       93      388     422.007
       93      390     422.007
       93      392     422.007
       93      394     422.007
       93      396     422.007
       93      398     422.007
       93      400     422.007
       93      402     422.007
       93      404     422.007
       93      406     422.007
       93      408     422.007
       93      410     422.007
       93      412     422.007
       93      414     422.007
       93      416     422.007
       93      418     422.007
       93      420     422.007
       93      422     422.007
       93      424     422.007
       93      426     422.007
       93      428     422.007
       93      430     422.007
       93      432     422.007
       93      434     422.007
       93      436     422.007
       93      438     422.007
       93      440     422.007
       93      442     422.007
       93      444     422.007
       93      446     422.007
       93      448     422.007
       93      450     422.007
       93      452     422.007
       93      454     422.007
       93      456     422.007
       93      458     422.007
       93      460     422.007
       93      462     422.007
       93      464     422.007
       93      466     422.007
       93      468     422.007
       93      470     422.007
       93      472     422.007
       93      474     422.007
       93      476     422.007
       93      478     422.007
       93      480     422.007
       93      482     422.007
       93      484     422.007
       93      486     422.007
       93      488     422.007
       93      490     422.007
       93      492     422.007
       93      494     422.007
       93      496     422.007
       93      498     422.007
       93      500     422.007
       93      502     422.007
       93      504     422.007
       93      506     422.007
       93      508     422.007
       93      510     422.007
       93      512     422.007
       93      514     422.007
       93      516     422.007
       93      518     422.007
       93      520     422.007
       93      522     422.007
       93      524     422.007
       93      526     422.007
       93      528     422.007
       93      530     422.007
       93      532     422.007
       93      534     422.007
       93      536     422.007
       93      538     422.007
       93      540     422.007
       93      542     422.007
       93      544     422.007
       93      546     422.007
       93      548     422.007
       93      550     422.007
       93      552     422.007
       93      554     422.007
       93      556     422.007
       93      558     422.007
       93      560     422.007
       93      562     422.007
       93      564     422.007
       93      566     422.007
       93      568     422.007
       93      570     422.007
       93      572     422.007
       93      574     422.007
       93      576     422.007
       93      578     422.007
       93      580     422.007
       93      582     422.007
       93      584     422.007
       93      586     422.007
       93      588     422.007
       93      590     422.007
       93      592     422.007
       93      594     422.007
       93      596     422.007
       93      598     422.007
       93      600     422.007
       93      602     422.007
       93      604     422.007
       93      606     422.007
       93      608     422.007
       93      610     422.007
       93      612     422.007
       93      614     422.007
       93      616     422.007
       93      618     422.007
       93      620     422.007
       93      622     422.007
       93      624     422.007
       93      626     422.007
       93      628     422.007
       93      630     422.007
       93      632     422.007
       93      634     422.007
       93      636     422.007
       93      638     422.007
       93      640     422.007
       93      642     422.007
       93      644     422.007
       93      646     422.007
       93      648     422.007
       93      650     422.007
       93      652     422.007
       93      654     422.007
       93      656     422.007
       93      658     422.007
       93      660     422.007
       93      662     422.007
       93      664     422.007
       93      666     422.007
       93      668     422.007
       93      670     422.007
       93      672     422.007
       93      674     422.007
       93      676     422.007
       93      678     422.007
       93      680     422.007
       93      682     422.007
       93      684     422.007
       93      686     422.007
       93      688     422.007
       93      690     422.007
       93      692     422.007
       93      694     422.007
       93      696     422.007
       93      698     422.007
       93      700     422.007
       93      702     422.007
       93      704     422.007
       93      706     422.007
       93      708     422.007
       93      710     422.007
       93      712     422.007
       93      714     422.007
       93      716     422.007
       93      718     422.007
       93      720     422.007
       93      722     422.007
       93      724     422.007
       93      726     422.007
       93      728     422.007
       93      730     422.007
       93      732     422.007
       93      734     422.007
       93      736     422.007
       93      738     422.007
       93      740     422.007
       93      742     422.007
       93      744     422.007
       93      746     422.007
       93      748     422.007
       93      750     422.007
       93      752     422.007
       93      754     422.007
       93      756     422.007
       93      758     422.007
       93      760     422.007
       93      762     422.007
       93      764     422.007
       93      766     422.007
       93      768     422.007
       93      770     422.007
       93      772     422.007
       93      774     422.007
       93      776     422.007
       93      778     422.007
       93      780     422.007
       93      782     422.007
       93      784     422.007
       93      786     422.007
       93      788     422.007
       93      790     422.007
       93      792     422.007
       93      794     422.007
       93      796     422.007
       93      798     422.007
       93      800     422.007
       93      802     422.007
       93      804     422.007
       93      806     422.007
       93      808     422.007
       93      810     422.007
       93      812     422.007
       93      814     422.007
       93      816     422.007
       93      818     422.007
       93      820     422.007
       93      822     422.007
       93      824     422.007
       93      826     422.007
       93      828     422.007
       93      830     422.007
       93      832     422.007
       93      834     422.007
       93      836     422.007
       93      838     422.007
       93      840     422.007
       93      842     422.007
       93      844     422.007
       93      846     422.007
       93      848     422.007
       93      850     422.007
       93      852     422.007
       93      854     422.007
       93      856     422.007
       93      858     422.007
       93      860     422.007
       93      862     422.007
       93      864     422.007
       93      866     422.007
       93      868     422.007
       93      870     422.007
       93      872     422.007
       93      874     422.007
       93      876     422.007
       93      878     422.007
       93      880     422.007
       93      882     422.007
       93      884     422.007
       93      886     422.007
       93      888     422.007
       93      890     422.007
       93      892     422.007
       93      894     422.007
       93      896     422.007
       93      898     422.007
       93      900     422.007
       93      902     422.007
       93      904     422.007
       93      906     422.007
       93      908     422.007
       93      910     422.007
       93      912     422.007
       93      914     422.007
       93      916     422.007
       93      918     422.007
       93      920     422.007
       93      922     422.007
       93      924     422.007
       93      926     422.007
       93      928     422.007
       93      930     422.007
       93      932     422.007
       93      934     422.007
       93      936     422.007
       93      938     422.007
       93      940     422.007
       93      942     422.007
       93      944     422.007
       93      946     422.007
       93      948     422.007
       93      950     422.007
       93      952     422.007
       93      954     422.007
       93      956     422.007
       93      958     422.007
       93      960     422.007
       93      962     422.007
       93      964     422.007
       93      966     422.007
       93      968     422.007
       93      970     422.007
       93      972     422.007
       93      974     422.007
       93      976     422.007
       93      978     422.007
       93      980     422.007
       93      982     422.007
       93      984     422.007
       93      986     422.007
       93      988     422.007
       93      990     422.007
       93      992     422.007
       93      994     422.007
       93      996     422.007
       93      998     422.007
       95      246     425.265
       95      248     425.265
       95      250     425.265
       95      254     425.265
       95      256     425.265
       95      260     425.265
       95      262     425.265
       95      264     425.265
       95      266     425.265
       95      268     425.265
       95      270     425.265
       95      272     425.265
       95      274     425.265
       95      276     425.265
       95      280     425.265
       95      282     425.265
       95      286     425.265
       95      288     425.265
       95      290     425.265
       95      292     425.265
       95      294     425.265
       95      296     425.265
       95      298     425.265
       95      300     425.265
       95      302     425.265
       95      304     425.265
       95      306     425.265
       95      308     425.265
       95      310     425.265
       95      312     425.265
       95      316     425.265
       95      318     425.265
       95      320     425.265
       95      326     425.265
       95      328     425.265
       95      330     425.265
       95      332     425.265
       95      334     425.265
       95      348     425.265
       95      350     425.265
       95      354     425.265
       95      356     425.265
       95      360     425.265
       95      362     425.265
       95      364     425.265
       95      366     425.265
       95      368     425.265
       95      370     425.265
       95      372     425.265
       95      374     425.265
       95      376     425.265
       95      378     425.265
       95      380     425.265
       95      382     425.265
       95      384     425.265
       95      386     425.265
       95      388     425.265
       95      390     425.265
       95      392     425.265
       95      394     425.265
       95      396     425.265
       95      398     425.265
       95      400     425.265
       95      402     425.265
       95      404     425.265
       95      406     425.265
       95      408     425.265
       95      410     425.265
       95      412     425.265
       95      414     425.265
       95      416     425.265
       95      418     425.265
       95      420     425.265
       95      422     425.265
       95      424     425.265
       95      426     425.265
       95      428     425.265
       95      430     425.265
       95      432     425.265
       95      434     425.265
       95      436     425.265
       95      438     425.265
       95      440     425.265
       95      442     425.265
       95      444     425.265
       95      446     425.265
       95      448     425.265
       95      450     425.265
       95      452     425.265
       95      454     425.265
       95      456     425.265
       95      458     425.265
       95      460     425.265
       95      462     425.265
       95      464     425.265
       95      466     425.265
       95      468     425.265
       95      470     425.265
       95      472     425.265
       95      474     425.265
       95      476     425.265
       95      478     425.265
       95      480     425.265
       95      482     425.265
       95      484     425.265
       95      486     425.265
       95      488     425.265
       95      490     425.265
       95      492     425.265
       95      494     425.265
       95      496     425.265
       95      498     425.265
       95      500     425.265
       95      502     425.265
       95      504     425.265
       95      506     425.265
       95      508     425.265
       95      510     425.265
       95      512     425.265
       95      514     425.265
       95      516     425.265
       95      518     425.265
       95      520     425.265
       95      522     425.265
       95      524     425.265
       95      526     425.265
       95      528     425.265
       95      530     425.265
       95      532     425.265
       95      534     425.265
       95      536     425.265
       95      538     425.265
       95      540     425.265
       95      542     425.265
       95      544     425.265
       95      546     425.265
       95      548     425.265
       95      550     425.265
       95      552     425.265
       95      554     425.265
       95      556     425.265
       95      558     425.265
       95      560     425.265
       95      562     425.265
       95      564     425.265
       95      566     425.265
       95      568     425.265
       95      570     425.265
       95      572     425.265
       95      574     425.265
       95      576     425.265
       95      578     425.265
       95      580     425.265
       95      582     425.265
       95      584     425.265
       95      586     425.265
       95      588     425.265
       95      590     425.265
       95      592     425.265
       95      594     425.265
       95      596     425.265
       95      598     425.265
       95      600     425.265
       95      602     425.265
       95      604     425.265
       95      606     425.265
       95      608     425.265
       95      610     425.265
       95      612     425.265
       95      614     425.265
       95      616     425.265
       95      618     425.265
       95      620     425.265
       95      622     425.265
       95      624     425.265
       95      626     425.265
       95      628     425.265
       95      630     425.265
       95      632     425.265
       95      634     425.265
       95      636     425.265
       95      638     425.265
       95      640     425.265
       95      642     425.265
       95      644     425.265
       95      646     425.265
       95      648     425.265
       95      650     425.265
       95      652     425.265
       95      654     425.265
       95      656     425.265
       95      658     425.265
       95      660     425.265
       95      662     425.265
       95      664     425.265
       95      666     425.265
       95      668     425.265
       95      670     425.265
       95      672     425.265
       95      674     425.265
       95      676     425.265
       95      678     425.265
       95      680     425.265
       95      682     425.265
       95      684     425.265
       95      686     425.265
       95      688     425.265
       95      690     425.265
       95      692     425.265
       95      694     425.265
       95      696     425.265
       95      698     425.265
       95      700     425.265
       95      702     425.265
       95      704     425.265
       95      706     425.265
       95      708     425.265
       95      710     425.265
       95      712     425.265
       95      714     425.265
       95      716     425.265
       95      718     425.265
       95      720     425.265
       95      722     425.265
       95      724     425.265
       95      726     425.265
       95      728     425.265
       95      730     425.265
       95      732     425.265
       95      734     425.265
       95      736     425.265
       95      738     425.265
       95      740     425.265
       95      742     425.265
       95      744     425.265
       95      746     425.265
       95      748     425.265
       95      750     425.265
       95      752     425.265
       95      754     425.265
       95      756     425.265
       95      758     425.265
       95      760     425.265
       95      762     425.265
       95      764     425.265
       95      766     425.265
       95      768     425.265
       95      770     425.265
       95      772     425.265
       95      774     425.265
       95      776     425.265
       95      778     425.265
       95      780     425.265
       95      782     425.265
       95      784     425.265
       95      786     425.265
       95      788     425.265
       95      790     425.265
       95      792     425.265
       95      794     425.265
       95      796     425.265
       95      798     425.265
       95      800     425.265
       95      802     425.265
       95      804     425.265
       95      806     425.265
       95      808     425.265
       95      810     425.265
       95      812     425.265
       95      814     425.265
       95      816     425.265
       95      818     425.265
       95      820     425.265
       95      822     425.265
       95      824     425.265
       95      826     425.265
       95      828     425.265
       95      830     425.265
       95      832     425.265
       95      834     425.265
       95      836     425.265
       95      838     425.265
       95      840     425.265
       95      842     425.265
       95      844     425.265
       95      846     425.265
       95      848     425.265
       95      850     425.265
       95      852     425.265
       95      854     425.265
       95      856     425.265
       95      858     425.265
       95      860     425.265
       95      862     425.265
       95      864     425.265
       95      866     425.265
       95      868     425.265
       95      870     425.265
       95      872     425.265
       95      874     425.265
       95      876     425.265
       95      878     425.265
       95      880     425.265
       95      882     425.265
       95      884     425.265
       95      886     425.265
       95      888     425.265
       95      890     425.265
       95      892     425.265
       95      894     425.265
       95      896     425.265
       95      898     425.265
       95      900     425.265
       95      902     425.265
       95      904     425.265
       95      906     425.265
       95      908     425.265
       95      910     425.265
       95      912     425.265
       95      914     425.265
       95      916     425.265
       95      918     425.265
       95      920     425.265
       95      922     425.265
       95      924     425.265
       95      926     425.265
       95      928     425.265
       95      930     425.265
       95      932     425.265
       95      934     425.265
       95      936     425.265
       95      938     425.265
       95      940     425.265
       95      942     425.265
       95      944     425.265
       95      946     425.265
       95      948     425.265
       95      950     425.265
       95      952     425.265
       95      954     425.265
       95      956     425.265
       95      958     425.265
       95      960     425.265
       95      962     425.265
       95      964     425.265
       95      966     425.265
       95      968     425.265
       95      970     425.265
       95      972     425.265
       95      974     425.265
       95      976     425.265
       95      978     425.265
       95      980     425.265
       95      982     425.265
       95      984     425.265
       95      986     425.265
       95      988     425.265
       95      990     425.265
       95      992     425.265
       95      994     425.265
       95      996     425.265
       95      998     425.265
       97      244     428.502
       97      248     428.502
       97      250     428.502
       97      254     428.502
       97      256     428.502
       97      258     428.502
       97      260     428.502
       97      262     428.502
       97      266     428.502
       97      268     428.502
       97      270     428.502
       97      272     428.502
       97      274     428.502
       97      276     428.502
       97      278     428.502
       97      282     428.502
       97      284     428.502
       97      288     428.502
       97      292     428.502
       97      294     428.502
       97      296     428.502
       97      300     428.502
       97      302     428.502
       97      304     428.502
       97      306     428.502
       97      308     428.502
       97      312     428.502
       97      314     428.502
       97      316     428.502
       97      318     428.502
       97      320     428.502
       97      326     428.502
       97      330     428.502
       97      332     428.502
       97      334     428.502
       97      336     428.502
       97      352     428.502
       97      354     428.502
       97      356     428.502
       97      358     428.502
       97      360     428.502
       97      362     428.502
       97      364     428.502
       97      366     428.502
       97      368     428.502
       97      370     428.502
       97      372     428.502
       97      374     428.502
       97      376     428.502
       97      378     428.502
       97      380     428.502
       97      382     428.502
       97      384     428.502
       97      386     428.502
       97      388     428.502
       97      390     428.502
       97      392     428.502
       97      394     428.502
       97      396     428.502
       97      398     428.502
       97      400     428.502
       97      402     428.502
       97      404     428.502
       97      406     428.502
       97      408     428.502
       97      410     428.502
       97      412     428.502
       97      414     428.502
       97      416     428.502
       97      418     428.502
       97      420     428.502
       97      422     428.502
       97      424     428.502
       97      426     428.502
       97      428     428.502
       97      430     428.502
       97      432     428.502
       97      434     428.502
       97      436     428.502
       97      438     428.502
       97      440     428.502
       97      442     428.502
       97      444     428.502
       97      446     428.502
       97      448     428.502
       97      450     428.502
       97      452     428.502
       97      454     428.502
       97      456     428.502
       97      458     428.502
       97      460     428.502
       97      462     428.502
       97      464     428.502
       97      466     428.502
       97      468     428.502
       97      470     428.502
       97      472     428.502
       97      474     428.502
       97      476     428.502
       97      478     428.502
       97      480     428.502
       97      482     428.502
       97      484     428.502
       97      486     428.502
       97      488     428.502
       97      490     428.502
       97      492     428.502
       97      494     428.502
       97      496     428.502
       97      498     428.502
       97      500     428.502
       97      502     428.502
       97      504     428.502
       97      506     428.502
       97      508     428.502
       97      510     428.502
       97      512     428.502
       97      514     428.502
       97      516     428.502
       97      518     428.502
       97      520     428.502
       97      522     428.502
       97      524     428.502
       97      526     428.502
       97      528     428.502
       97      530     428.502
       97      532     428.502
       97      534     428.502
       97      536     428.502
       97      538     428.502
       97      540     428.502
       97      542     428.502
       97      544     428.502
       97      546     428.502
       97      548     428.502
       97      550     428.502
       97      552     428.502
       97      554     428.502
       97      556     428.502
       97      558     428.502
       97      560     428.502
       97      562     428.502
       97      564     428.502
       97      566     428.502
       97      568     428.502
       97      570     428.502
       97      572     428.502
       97      574     428.502
       97      576     428.502
       97      578     428.502
       97      580     428.502
       97      582     428.502
       97      584     428.502
       97      586     428.502
       97      588     428.502
       97      590     428.502
       97      592     428.502
       97      594     428.502
       97      596     428.502
       97      598     428.502
       97      600     428.502
       97      602     428.502
       97      604     428.502
       97      606     428.502
       97      608     428.502
       97      610     428.502
       97      612     428.502
       97      614     428.502
       97      616     428.502
       97      618     428.502
       97      620     428.502
       97      622     428.502
       97      624     428.502
       97      626     428.502
       97      628     428.502
       97      630     428.502
       97      632     428.502
       97      634     428.502
       97      636     428.502
       97      638     428.502
       97      640     428.502
       97      642     428.502
       97      644     428.502
       97      646     428.502
       97      648     428.502
       97      650     428.502
       97      652     428.502
       97      654     428.502
       97      656     428.502
       97      658     428.502
       97      660     428.502
       97      662     428.502
       97      664     428.502
       97      666     428.502
       97      668     428.502
       97      670     428.502
       97      672     428.502
       97      674     428.502
       97      676     428.502
       97      678     428.502
       97      680     428.502
       97      682     428.502
       97      684     428.502
       97      686     428.502
       97      688     428.502
       97      690     428.502
       97      692     428.502
       97      694     428.502
       97      696     428.502
       97      698     428.502
       97      700     428.502
       97      702     428.502
       97      704     428.502
       97      706     428.502
       97      708     428.502
       97      710     428.502
       97      712     428.502
       97      714     428.502
       97      716     428.502
       97      718     428.502
       97      720     428.502
       97      722     428.502
       97      724     428.502
       97      726     428.502
       97      728     428.502
       97      730     428.502
       97      732     428.502
       97      734     428.502
       97      736     428.502
       97      738     428.502
       97      740     428.502
       97      742     428.502
       97      744     428.502
       97      746     428.502
       97      748     428.502
       97      750     428.502
       97      752     428.502
       97      754     428.502
       97      756     428.502
       97      758     428.502
       97      760     428.502
       97      762     428.502
       97      764     428.502
       97      766     428.502
       97      768     428.502
       97      770     428.502
       97      772     428.502
       97      774     428.502
       97      776     428.502
       97      778     428.502
       97      780     428.502
       97      782     428.502
       97      784     428.502
       97      786     428.502
       97      788     428.502
       97      790     428.502
       97      792     428.502
       97      794     428.502
       97      796     428.502
       97      798     428.502
       97      800     428.502
       97      802     428.502
       97      804     428.502
       97      806     428.502
       97      808     428.502
       97      810     428.502
       97      812     428.502
       97      814     428.502
       97      816     428.502
       97      818     428.502
       97      820     428.502
       97      822     428.502
       97      824     428.502
       97      826     428.502
       97      828     428.502
       97      830     428.502
       97      832     428.502
       97      834     428.502
       97      836     428.502
       97      838     428.502
       97      840     428.502
       97      842     428.502
       97      844     428.502
       97      846     428.502
       97      848     428.502
       97      850     428.502
       97      852     428.502
       97      854     428.502
       97      856     428.502
       97      858     428.502
       97      860     428.502
       97      862     428.502
       97      864     428.502
       97      866     428.502
       97      868     428.502
       97      870     428.502
       97      872     428.502
       97      874     428.502
       97      876     428.502
       97      878     428.502
       97      880     428.502
       97      882     428.502
       97      884     428.502
       97      886     428.502
       97      888     428.502
       97      890     428.502
       97      892     428.502
       97      894     428.502
       97      896     428.502
       97      898     428.502
       97      900     428.502
       97      902     428.502
       97      904     428.502
       97      906     428.502
       97      908     428.502
       97      910     428.502
       97      912     428.502
       97      914     428.502
       97      916     428.502
       97      918     428.502
       97      920     428.502
       97      922     428.502
       97      924     428.502
       97      926     428.502
       97      928     428.502
       97      930     428.502
       97      932     428.502
       97      934     428.502
       97      936     428.502
       97      938     428.502
       97      940     428.502
       97      942     428.502
       97      944     428.502
       97      946     428.502
       97      948     428.502
       97      950     428.502
       97      952     428.502
       97      954     428.502
       97      956     428.502
       97      958     428.502
       97      960     428.502
       97      962     428.502
       97      964     428.502
       97      966     428.502
       97      968     428.502
       97      970     428.502
       97      972     428.502
       97      974     428.502
       97      976     428.502
       97      978     428.502
       97      980     428.502
       97      982     428.502
       97      984     428.502
       97      986     428.502
       97      988     428.502
       97      990     428.502
       97      992     428.502
       97      994     428.502
       97      996     428.502
       97      998     428.502
       99      244     431.740
       99      246     431.740
       99      250     431.740
       99      252     431.740
       99      254     431.740
       99      256     431.740
       99      258     431.740
       99      260     431.740
       99      264     431.740
       99      266     431.740
       99      268     431.740
       99      270     431.740
       99      274     431.740
       99      276     431.740
       99      280     431.740
       99      284     431.740
       99      286     431.740
       99      288     431.740
       99      290     431.740
       99      292     431.740
       99      294     431.740
       99      296     431.740
       99      300     431.740
       99      304     431.740
       99      306     431.740
       99      308     431.740
       99      314     431.740
       99      316     431.740
       99      318     431.740
       99      320     431.740
       99      328     431.740
       99      330     431.740
       99      332     431.740
       99      334     431.740
       99      340     431.740
       99      344     431.740
       99      348     431.740
       99      352     431.740
       99      354     431.740
       99      356     431.740
       99      358     431.740
       99      360     431.740
       99      362     431.740
       99      364     431.740
       99      366     431.740
       99      368     431.740
       99      370     431.740
       99      372     431.740
       99      374     431.740
       99      376     431.740
       99      378     431.740
       99      380     431.740
       99      382     431.740
       99      384     431.740
       99      386     431.740
       99      388     431.740
       99      390     431.740
       99      392     431.740
       99      394     431.740
       99      396     431.740
       99      398     431.740
       99      400     431.740
       99      402     431.740
       99      404     431.740
       99      406     431.740
       99      408     431.740
       99      410     431.740
       99      412     431.740
       99      414     431.740
       99      416     431.740
       99      418     431.740
       99      420     431.740
       99      422     431.740
       99      424     431.740
       99      426     431.740
       99      428     431.740
       99      430     431.740
       99      432     431.740
       99      434     431.740
       99      436     431.740
       99      438     431.740
       99      440     431.740
       99      442     431.740
       99      444     431.740
       99      446     431.740
       99      448     431.740
       99      450     431.740
       99      452     431.740
       99      454     431.740
       99      456     431.740
       99      458     431.740
       99      460     431.740
       99      462     431.740
       99      464     431.740
       99      466     431.740
       99      468     431.740
       99      470     431.740
       99      472     431.740
       99      474     431.740
       99      476     431.740
       99      478     431.740
       99      480     431.740
       99      482     431.740
       99      484     431.740
       99      486     431.740
       99      488     431.740
       99      490     431.740
       99      492     431.740
       99      494     431.740
       99      496     431.740
       99      498     431.740
       99      500     431.740
       99      502     431.740
       99      504     431.740
       99      506     431.740
       99      508     431.740
       99      510     431.740
       99      512     431.740
       99      514     431.740
       99      516     431.740
       99      518     431.740
       99      520     431.740
       99      522     431.740
       99      524     431.740
       99      526     431.740
       99      528     431.740
       99      530     431.740
       99      532     431.740
       99      534     431.740
       99      536     431.740
       99      538     431.740
       99      540     431.740
       99      542     431.740
       99      544     431.740
       99      546     431.740
       99      548     431.740
       99      550     431.740
       99      552     431.740
       99      554     431.740
       99      556     431.740
       99      558     431.740
       99      560     431.740
       99      562     431.740
       99      564     431.740
       99      566     431.740
       99      568     431.740
       99      570     431.740
       99      572     431.740
       99      574     431.740
       99      576     431.740
       99      578     431.740
       99      580     431.740
       99      582     431.740
       99      584     431.740
       99      586     431.740
       99      588     431.740
       99      590     431.740
       99      592     431.740
       99      594     431.740
       99      596     431.740
       99      598     431.740
       99      600     431.740
       99      602     431.740
       99      604     431.740
       99      606     431.740
       99      608     431.740
       99      610     431.740
       99      612     431.740
       99      614     431.740
       99      616     431.740
       99      618     431.740
       99      620     431.740
       99      622     431.740
       99      624     431.740
       99      626     431.740
       99      628     431.740
       99      630     431.740
       99      632     431.740
       99      634     431.740
       99      636     431.740
       99      638     431.740
       99      640     431.740
       99      642     431.740
       99      644     431.740
       99      646     431.740
       99      648     431.740
       99      650     431.740
       99      652     431.740
       99      654     431.740
       99      656     431.740
       99      658     431.740
       99      660     431.740
       99      662     431.740
       99      664     431.740
       99      666     431.740
       99      668     431.740
       99      670     431.740
       99      672     431.740
       99      674     431.740
       99      676     431.740
       99      678     431.740
       99      680     431.740
       99      682     431.740
       99      684     431.740
       99      686     431.740
       99      688     431.740
       99      690     431.740
       99      692     431.740
       99      694     431.740
       99      696     431.740
       99      698     431.740
       99      700     431.740
       99      702     431.740
       99      704     431.740
       99      706     431.740
       99      708     431.740
       99      710     431.740
       99      712     431.740
       99      714     431.740
       99      716     431.740
       99      718     431.740
       99      720     431.740
       99      722     431.740
       99      724     431.740
       99      726     431.740
       99      728     431.740
       99      730     431.740
       99      732     431.740
       99      734     431.740
       99      736     431.740
       99      738     431.740
       99      740     431.740
       99      742     431.740
       99      744     431.740
       99      746     431.740
       99      748     431.740
       99      750     431.740
       99      752     431.740
       99      754     431.740
       99      756     431.740
       99      758     431.740
       99      760     431.740
       99      762     431.740
       99      764     431.740
       99      766     431.740
       99      768     431.740
       99      770     431.740
       99      772     431.740
       99      774     431.740
       99      776     431.740
       99      778     431.740
       99      780     431.740
       99      782     431.740
       99      784     431.740
       99      786     431.740
       99      788     431.740
       99      790     431.740
       99      792     431.740
       99      794     431.740
       99      796     431.740
       99      798     431.740
       99      800     431.740
       99      802     431.740
       99      804     431.740
       99      806     431.740
       99      808     431.740
       99      810     431.740
       99      812     431.740
       99      814     431.740
       99      816     431.740
       99      818     431.740
       99      820     431.740
       99      822     431.740
       99      824     431.740
       99      826     431.740
       99      828     431.740
       99      830     431.740
       99      832     431.740
       99      834     431.740
       99      836     431.740
       99      838     431.740
       99      840     431.740
       99      842     431.740
       99      844     431.740
       99      846     431.740
       99      848     431.740
       99      850     431.740
       99      852     431.740
       99      854     431.740
       99      856     431.740
       99      858     431.740
       99      860     431.740
       99      862     431.740
       99      864     431.740
       99      866     431.740
       99      868     431.740
       99      870     431.740
       99      872     431.740
       99      874     431.740
       99      876     431.740
       99      878     431.740
       99      880     431.740
       99      882     431.740
       99      884     431.740
       99      886     431.740
       99      888     431.740
       99      890     431.740
       99      892     431.740
       99      894     431.740
       99      896     431.740
       99      898     431.740
       99      900     431.740
       99      902     431.740
       99      904     431.740
       99      906     431.740
       99      908     431.740
       99      910     431.740
       99      912     431.740
       99      914     431.740
       99      916     431.740
       99      918     431.740
       99      920     431.740
       99      922     431.740
       99      924     431.740
       99      926     431.740
       99      928     431.740
       99      930     431.740
       99      932     431.740
       99      934     431.740
       99      936     431.740
       99      938     431.740
       99      940     431.740
       99      942     431.740
       99      944     431.740
       99      946     431.740
       99      948     431.740
       99      950     431.740
       99      952     431.740
       99      954     431.740
       99      956     431.740
       99      958     431.740
       99      960     431.740
       99      962     431.740
       99      964     431.740
       99      966     431.740
       99      968     431.740
       99      970     431.740
       99      972     431.740
       99      974     431.740
       99      976     431.740
       99      978     431.740
       99      980     431.740
       99      982     431.740
       99      984     431.740
       99      986     431.740
       99      988     431.740
       99      990     431.740
       99      992     431.740
       99      994     431.740
       99      996     431.740
       99      998     431.740
      101      244     434.977
      101      248     434.977
      101      250     434.977
      101      254     434.977
      101      260     434.977
      101      262     434.977
      101      266     434.977
      101      268     434.977
      101      270     434.977
      101      272     434.977
      101      274     434.977
      101      278     434.977
      101      280     434.977
      101      286     434.977
      101      288     434.977
      101      290     434.977
      101      294     434.977
      101      302     434.977
      101      306     434.977
      101      308     434.977
      101      310     434.977
      101      312     434.977
      101      314     434.977
      101      316     434.977
      101      318     434.977
      101      322     434.977
      101      328     434.977
      101      330     434.977
      101      332     434.977
      101      334     434.977
      101      336     434.977
      101      340     434.977
      101      344     434.977
      101      346     434.977
      101      348     434.977
      101      350     434.977
      101      352     434.977
      101      354     434.977
      101      356     434.977
      101      358     434.977
      101      360     434.977
      101      362     434.977
      101      364     434.977
      101      366     434.977
      101      368     434.977
      101      370     434.977
      101      372     434.977
      101      374     434.977
      101      376     434.977
      101      378     434.977
      101      380     434.977
      101      382     434.977
      101      384     434.977
      101      386     434.977
      101      388     434.977
      101      390     434.977
      101      392     434.977
      101      394     434.977
      101      396     434.977
      101      398     434.977
      101      400     434.977
      101      402     434.977
      101      404     434.977
      101      406     434.977
      101      408     434.977
      101      410     434.977
      101      412     434.977
      101      414     434.977
      101      416     434.977
      101      418     434.977
      101      420     434.977
      101      422     434.977
      101      424     434.977
      101      426     434.977
      101      428     434.977
      101      430     434.977
      101      432     434.977
      101      434     434.977
      101      436     434.977
      101      438     434.977
      101      440     434.977
      101      442     434.977
      101      444     434.977
      101      446     434.977
      101      448     434.977
      101      450     434.977
      101      452     434.977
      101      454     434.977
      101      456     434.977
      101      458     434.977
      101      460     434.977
      101      462     434.977
      101      464     434.977
      101      466     434.977
      101      468     434.977
      101      470     434.977
      101      472     434.977
      101      474     434.977
      101      476     434.977
      101      478     434.977
      101      480     434.977
      101      482     434.977
      101      484     434.977
      101      486     434.977
      101      488     434.977
      101      490     434.977
      101      492     434.977
      101      494     434.977
      101      496     434.977
      101      498     434.977
      101      500     434.977
      101      502     434.977
      101      504     434.977
      101      506     434.977
      101      508     434.977
      101      510     434.977
      101      512     434.977
      101      514     434.977
      101      516     434.977
      101      518     434.977
      101      520     434.977
      101      522     434.977
      101      524     434.977
      101      526     434.977
      101      528     434.977
      101      530     434.977
      101      532     434.977
      101      534     434.977
      101      536     434.977
      101      538     434.977
      101      540     434.977
      101      542     434.977
      101      544     434.977
      101      546     434.977
      101      548     434.977
      101      550     434.977
      101      552     434.977
      101      554     434.977
      101      556     434.977
      101      558     434.977
      101      560     434.977
      101      562     434.977
      101      564     434.977
      101      566     434.977
      101      568     434.977
      101      570     434.977
      101      572     434.977
      101      574     434.977
      101      576     434.977
      101      578     434.977
      101      580     434.977
      101      582     434.977
      101      584     434.977
      101      586     434.977
      101      588     434.977
      101      590     434.977
      101      592     434.977
      101      594     434.977
      101      596     434.977
      101      598     434.977
      101      600     434.977
      101      602     434.977
      101      604     434.977
      101      606     434.977
      101      608     434.977
      101      610     434.977
      101      612     434.977
      101      614     434.977
      101      616     434.977
      101      618     434.977
      101      620     434.977
      101      622     434.977
      101      624     434.977
      101      626     434.977
      101      628     434.977
      101      630     434.977
      101      632     434.977
      101      634     434.977
      101      636     434.977
      101      638     434.977
      101      640     434.977
      101      642     434.977
      101      644     434.977
      101      646     434.977
      101      648     434.977
      101      650     434.977
      101      652     434.977
      101      654     434.977
      101      656     434.977
      101      658     434.977
      101      660     434.977
      101      662     434.977
      101      664     434.977
      101      666     434.977
      101      668     434.977
      101      670     434.977
      101      672     434.977
      101      674     434.977
      101      676     434.977
      101      678     434.977
      101      680     434.977
      101      682     434.977
      101      684     434.977
      101      686     434.977
      101      688     434.977
      101      690     434.977
      101      692     434.977
      101      694     434.977
      101      696     434.977
      101      698     434.977
      101      700     434.977
      101      702     434.977
      101      704     434.977
      101      706     434.977
      101      708     434.977
      101      710     434.977
      101      712     434.977
      101      714     434.977
      101      716     434.977
      101      718     434.977
      101      720     434.977
      101      722     434.977
      101      724     434.977
      101      726     434.977
      101      728     434.977
      101      730     434.977
      101      732     434.977
      101      734     434.977
      101      736     434.977
      101      738     434.977
      101      740     434.977
      101      742     434.977
      101      744     434.977
      101      746     434.977
      101      748     434.977
      101      750     434.977
      101      752     434.977
      101      754     434.977
      101      756     434.977
      101      758     434.977
      101      760     434.977
      101      762     434.977
      101      764     434.977
      101      766     434.977
      101      768     434.977
      101      770     434.977
      101      772     434.977
      101      774     434.977
      101      776     434.977
      101      778     434.977
      101      780     434.977
      101      782     434.977
      101      784     434.977
      101      786     434.977
      101      788     434.977
      101      790     434.977
      101      792     434.977
      101      794     434.977
      101      796     434.977
      101      798     434.977
      101      800     434.977
      101      802     434.977
      101      804     434.977
      101      806     434.977
      101      808     434.977
      101      810     434.977
      101      812     434.977
      101      814     434.977
      101      816     434.977
      101      818     434.977
      101      820     434.977
      101      822     434.977
      101      824     434.977
      101      826     434.977
      101      828     434.977
      101      830     434.977
      101      832     434.977
      101      834     434.977
      101      836     434.977
      101      838     434.977
      101      840     434.977
      101      842     434.977
      101      844     434.977
      101      846     434.977
      101      848     434.977
      101      850     434.977
      101      852     434.977
      101      854     434.977
      101      856     434.977
      101      858     434.977
      101      860     434.977
      101      862     434.977
      101      864     434.977
      101      866     434.977
      101      868     434.977
      101      870     434.977
      101      872     434.977
      101      874     434.977
      101      876     434.977
      101      878     434.977
      101      880     434.977
      101      882     434.977
      101      884     434.977
      101      886     434.977
      101      888     434.977
      101      890     434.977
      101      892     434.977
      101      894     434.977
      101      896     434.977
      101      898     434.977
      101      900     434.977
      101      902     434.977
      101      904     434.977
      101      906     434.977
      101      908     434.977
      101      910     434.977
      101      912     434.977
      101      914     434.977
      101      916     434.977
      101      918     434.977
      101      920     434.977
      101      922     434.977
      101      924     434.977
      101      926     434.977
      101      928     434.977
      101      930     434.977
      101      932     434.977
      101      934     434.977
      101      936     434.977
      101      938     434.977
      101      940     434.977
      101      942     434.977
      101      944     434.977
      101      946     434.977
      101      948     434.977
      101      950     434.977
      101      952     434.977
      101      954     434.977
      101      956     434.977
      101      958     434.977
      101      960     434.977
      101      962     434.977
      101      964     434.977
      101      966     434.977
      101      968     434.977
      101      970     434.977
      101      972     434.977
      101      974     434.977
      101      976     434.977
      101      978     434.977
      101      980     434.977
      101      982     434.977
      101      984     434.977
      101      986     434.977
      101      988     434.977
      101      990     434.977
      101      992     434.977
      101      994     434.977
      101      996     434.977
      101      998     434.977
      103      244     438.158
      103      248     438.158
      103      254     438.158
      103      256     438.158
      103      258     438.158
      103      260     438.158
      103      262     438.158
      103      264     438.158
      103      266     438.158
      103      270     438.158
      103      272     438.158
      103      274     438.158
      103      278     438.158
      103      282     438.158
      103      286     438.158
      103      288     438.158
      103      290     438.158
      103      294     438.158
      103      296     438.158
      103      298     438.158
      103      304     438.158
      103      306     438.158
      103      308     438.158
      103      312     438.158
      103      314     438.158
      103      316     438.158
      103      318     438.158
      103      328     438.158
      103      330     438.158
      103      332     438.158
      103      334     438.158
      103      336     438.158
      103      338     438.158
      103      340     438.158
      103      344     438.158
      103      346     438.158
      103      348     438.158
      103      350     438.158
      103      352     438.158
      103      354     438.158
      103      356     438.158
      103      358     438.158
      103      360     438.158
      103      362     438.158
      103      364     438.158
      103      366     438.158
      103      368     438.158
      103      370     438.158
      103      372     438.158
      103      374     438.158
      103      376     438.158
      103      378     438.158
      103      380     438.158
      103      382     438.158
      103      384     438.158
      103      386     438.158
      103      388     438.158
      103      390     438.158
      103      392     438.158
      103      394     438.158
      103      396     438.158
      103      398     438.158
      103      400     438.158
      103      402     438.158
      103      404     438.158
      103      406     438.158
      103      408     438.158
      103      410     438.158
      103      412     438.158
      103      414     438.158
      103      416     438.158
      103      418     438.158
      103      420     438.158
      103      422     438.158
      103      424     438.158
      103      426     438.158
      103      428     438.158
      103      430     438.158
      103      432     438.158
      103      434     438.158
      103      436     438.158
      103      438     438.158
      103      440     438.158
      103      442     438.158
      103      444     438.158
      103      446     438.158
      103      448     438.158
      103      450     438.158
      103      452     438.158
      103      454     438.158
      103      456     438.158
      103      458     438.158
      103      460     438.158
      103      462     438.158
      103      464     438.158
      103      466     438.158
      103      468     438.158
      103      470     438.158
      103      472     438.158
      103      474     438.158
      103      476     438.158
      103      478     438.158
      103      480     438.158
      103      482     438.158
      103      484     438.158
      103      486     438.158
      103      488     438.158
      103      490     438.158
      103      492     438.158
      103      494     438.158
      103      496     438.158
      103      498     438.158
      103      500     438.158
      103      502     438.158
      103      504     438.158
      103      506     438.158
      103      508     438.158
      103      510     438.158
      103      512     438.158
      103      514     438.158
      103      516     438.158
      103      518     438.158
      103      520     438.158
      103      522     438.158
      103      524     438.158
      103      526     438.158
      103      528     438.158
      103      530     438.158
      103      532     438.158
      103      534     438.158
      103      536     438.158
      103      538     438.158
      103      540     438.158
      103      542     438.158
      103      544     438.158
      103      546     438.158
      103      548     438.158
      103      550     438.158
      103      552     438.158
      103      554     438.158
      103      556     438.158
      103      558     438.158
      103      560     438.158
      103      562     438.158
      103      564     438.158
      103      566     438.158
      103      568     438.158
      103      570     438.158
      103      572     438.158
      103      574     438.158
      103      576     438.158
      103      578     438.158
      103      580     438.158
      103      582     438.158
      103      584     438.158
      103      586     438.158
      103      588     438.158
      103      590     438.158
      103      592     438.158
      103      594     438.158
      103      596     438.158
      103      598     438.158
      103      600     438.158
      103      602     438.158
      103      604     438.158
      103      606     438.158
      103      608     438.158
      103      610     438.158
      103      612     438.158
      103      614     438.158
      103      616     438.158
      103      618     438.158
      103      620     438.158
      103      622     438.158
      103      624     438.158
      103      626     438.158
      103      628     438.158
      103      630     438.158
      103      632     438.158
      103      634     438.158
      103      636     438.158
      103      638     438.158
      103      640     438.158
      103      642     438.158
      103      644     438.158
      103      646     438.158
      103      648     438.158
      103      650     438.158
      103      652     438.158
      103      654     438.158
      103      656     438.158
      103      658     438.158
      103      660     438.158
      103      662     438.158
      103      664     438.158
      103      666     438.158
      103      668     438.158
      103      670     438.158
      103      672     438.158
      103      674     438.158
      103      676     438.158
      103      678     438.158
      103      680     438.158
      103      682     438.158
      103      684     438.158
      103      686     438.158
      103      688     438.158
      103      690     438.158
      103      692     438.158
      103      694     438.158
      103      696     438.158
      103      698     438.158
      103      700     438.158
      103      702     438.158
      103      704     438.158
      103      706     438.158
      103      708     438.158
      103      710     438.158
      103      712     438.158
      103      714     438.158
      103      716     438.158
      103      718     438.158
      103      720     438.158
      103      722     438.158
      103      724     438.158
      103      726     438.158
      103      728     438.158
      103      730     438.158
      103      732     438.158
      103      734     438.158
      103      736     438.158
      103      738     438.158
      103      740     438.158
      103      742     438.158
      103      744     438.158
      103      746     438.158
      103      748     438.158
      103      750     438.158
      103      752     438.158
      103      754     438.158
      103      756     438.158
      103      758     438.158
      103      760     438.158
      103      762     438.158
      103      764     438.158
      103      766     438.158
      103      768     438.158
      103      770     438.158
      103      772     438.158
      103      774     438.158
      103      776     438.158
      103      778     438.158
      103      780     438.158
      103      782     438.158
      103      784     438.158
      103      786     438.158
      103      788     438.158
      103      790     438.158
      103      792     438.158
      103      794     438.158
      103      796     438.158
      103      798     438.158
      103      800     438.158
      103      802     438.158
      103      804     438.158
      103      806     438.158
      103      808     438.158
      103      810     438.158
      103      812     438.158
      103      814     438.158
      103      816     438.158
      103      818     438.158
      103      820     438.158
      103      822     438.158
      103      824     438.158
      103      826     438.158
      103      828     438.158
      103      830     438.158
      103      832     438.158
      103      834     438.158
      103      836     438.158
      103      838     438.158
      103      840     438.158
      103      842     438.158
      103      844     438.158
      103      846     438.158
      103      848     438.158
      103      850     438.158
      103      852     438.158
      103      854     438.158
      103      856     438.158
      103      858     438.158
      103      860     438.158
      103      862     438.158
      103      864     438.158
      103      866     438.158
      103      868     438.158
      103      870     438.158
      103      872     438.158
      103      874     438.158
      103      876     438.158
      103      878     438.158
      103      880     438.158
      103      882     438.158
      103      884     438.158
      103      886     438.158
      103      888     438.158
      103      890     438.158
      103      892     438.158
      103      894     438.158
      103      896     438.158
      103      898     438.158
      103      900     438.158
      103      902     438.158
      103      904     438.158
      103      906     438.158
      103      908     438.158
      103      910     438.158
      103      912     438.158
      103      914     438.158
      103      916     438.158
      103      918     438.158
      103      920     438.158
      103      922     438.158
      103      924     438.158
      103      926     438.158
      103      928     438.158
      103      930     438.158
      103      932     438.158
      103      934     438.158
      103      936     438.158
      103      938     438.158
      103      940     438.158
      103      942     438.158
      103      944     438.158
      103      946     438.158
      103      948     438.158
      103      950     438.158
      103      952     438.158
      103      954     438.158
      103      956     438.158
      103      958     438.158
      103      960     438.158
      103      962     438.158
      103      964     438.158
      103      966     438.158
      103      968     438.158
      103      970     438.158
      103      972     438.158
      103      974     438.158
      103      976     438.158
      103      978     438.158
      103      980     438.158
      103      982     438.158
      103      984     438.158
      103      986     438.158
      103      988     438.158
      103      990     438.158
      103      992     438.158
      103      994     438.158
      103      996     438.158
      103      998     438.158
      105      238     441.326
      105      240     441.326
      105      244     441.326
      105      250     441.326
      105      252     441.326
      105      254     441.326
      105      258     441.326
      105      260     441.326
      105      264     441.326
      105      266     441.326
      105      268     441.326
      105      270     441.326
      105      272     441.326
      105      274     441.326
      105      276     441.326
      105      280     441.326
      105      284     441.326
      105      288     441.326
      105      290     441.326
      105      292     441.326
      105      296     441.326
      105      298     441.326
      105      302     441.326
      105      304     441.326
      105      308     441.326
      105      312     441.326
      105      314     441.326
      105      316     441.326
      105      318     441.326
      105      324     441.326
      105      326     441.326
      105      328     441.326
      105      330     441.326
      105      332     441.326
      105      334     441.326
      105      336     441.326
      105      342     441.326
      105      344     441.326
      105      346     441.326
      105      348     441.326
      105      350     441.326
      105      352     441.326
      105      354     441.326
      105      356     441.326
      105      358     441.326
      105      360     441.326
      105      362     441.326
      105      364     441.326
      105      366     441.326
      105      368     441.326
      105      370     441.326
      105      372     441.326
      105      374     441.326
      105      376     441.326
      105      378     441.326
      105      380     441.326
      105      382     441.326
      105      384     441.326
      105      386     441.326
      105      388     441.326
      105      390     441.326
      105      392     441.326
      105      394     441.326
      105      396     441.326
      105      398     441.326
      105      400     441.326
      105      402     441.326
      105      404     441.326
      105      406     441.326
      105      408     441.326
      105      410     441.326
      105      412     441.326
      105      414     441.326
      105      416     441.326
      105      418     441.326
      105      420     441.326
      105      422     441.326
      105      424     441.326
      105      426     441.326
      105      428     441.326
      105      430     441.326
      105      432     441.326
      105      434     441.326
      105      436     441.326
      105      438     441.326
      105      440     441.326
      105      442     441.326
      105      444     441.326
      105      446     441.326
      105      448     441.326
      105      450     441.326
      105      452     441.326
      105      454     441.326
      105      456     441.326
      105      458     441.326
      105      460     441.326
      105      462     441.326
      105      464     441.326
      105      466     441.326
      105      468     441.326
      105      470     441.326
      105      472     441.326
      105      474     441.326
      105      476     441.326
      105      478     441.326
      105      480     441.326
      105      482     441.326
      105      484     441.326
      105      486     441.326
      105      488     441.326
      105      490     441.326
      105      492     441.326
      105      494     441.326
      105      496     441.326
      105      498     441.326
      105      500     441.326
      105      502     441.326
      105      504     441.326
      105      506     441.326
      105      508     441.326
      105      510     441.326
      105      512     441.326
      105      514     441.326
      105      516     441.326
      105      518     441.326
      105      520     441.326
      105      522     441.326
      105      524     441.326
      105      526     441.326
      105      528     441.326
      105      530     441.326
      105      532     441.326
      105      534     441.326
      105      536     441.326
      105      538     441.326
      105      540     441.326
      105      542     441.326
      105      544     441.326
      105      546     441.326
      105      548     441.326
      105      550     441.326
      105      552     441.326
      105      554     441.326
      105      556     441.326
      105      558     441.326
      105      560     441.326
      105      562     441.326
      105      564     441.326
      105      566     441.326
      105      568     441.326
      105      570     441.326
      105      572     441.326
      105      574     441.326
      105      576     441.326
      105      578     441.326
      105      580     441.326
      105      582     441.326
      105      584     441.326
      105      586     441.326
      105      588     441.326
      105      590     441.326
      105      592     441.326
      105      594     441.326
      105      596     441.326
      105      598     441.326
      105      600     441.326
      105      602     441.326
      105      604     441.326
      105      606     441.326
      105      608     441.326
      105      610     441.326
      105      612     441.326
      105      614     441.326
      105      616     441.326
      105      618     441.326
      105      620     441.326
      105      622     441.326
      105      624     441.326
      105      626     441.326
      105      628     441.326
      105      630     441.326
      105      632     441.326
      105      634     441.326
      105      636     441.326
      105      638     441.326
      105      640     441.326
      105      642     441.326
      105      644     441.326
      105      646     441.326
      105      648     441.326
      105      650     441.326
      105      652     441.326
      105      654     441.326
      105      656     441.326
      105      658     441.326
      105      660     441.326
      105      662     441.326
      105      664     441.326
      105      666     441.326
      105      668     441.326
      105      670     441.326
      105      672     441.326
      105      674     441.326
      105      676     441.326
      105      678     441.326
      105      680     441.326
      105      682     441.326
      105      684     441.326
      105      686     441.326
      105      688     441.326
      105      690     441.326
      105      692     441.326
      105      694     441.326
      105      696     441.326
      105      698     441.326
      105      700     441.326
      105      702     441.326
      105      704     441.326
      105      706     441.326
      105      708     441.326
      105      710     441.326
      105      712     441.326
      105      714     441.326
      105      716     441.326
      105      718     441.326
      105      720     441.326
      105      722     441.326
      105      724     441.326
      105      726     441.326
      105      728     441.326
      105      730     441.326
      105      732     441.326
      105      734     441.326
      105      736     441.326
      105      738     441.326
      105      740     441.326
      105      742     441.326
      105      744     441.326
      105      746     441.326
      105      748     441.326
      105      750     441.326
      105      752     441.326
      105      754     441.326
      105      756     441.326
      105      758     441.326
      105      760     441.326
      105      762     441.326
      105      764     441.326
      105      766     441.326
      105      768     441.326
      105      770     441.326
      105      772     441.326
      105      774     441.326
      105      776     441.326
      105      778     441.326
      105      780     441.326
      105      782     441.326
      105      784     441.326
      105      786     441.326
      105      788     441.326
      105      790     441.326
      105      792     441.326
      105      794     441.326
      105      796     441.326
      105      798     441.326
      105      800     441.326
      105      802     441.326
      105      804     441.326
      105      806     441.326
      105      808     441.326
      105      810     441.326
      105      812     441.326
      105      814     441.326
      105      816     441.326
      105      818     441.326
      105      820     441.326
      105      822     441.326
      105      824     441.326
      105      826     441.326
      105      828     441.326
      105      830     441.326
      105      832     441.326
      105      834     441.326
      105      836     441.326
      105      838     441.326
      105      840     441.326
      105      842     441.326
      105      844     441.326
      105      846     441.326
      105      848     441.326
      105      850     441.326
      105      852     441.326
      105      854     441.326
      105      856     441.326
      105      858     441.326
      105      860     441.326
      105      862     441.326
      105      864     441.326
      105      866     441.326
      105      868     441.326
      105      870     441.326
      105      872     441.326
      105      874     441.326
      105      876     441.326
      105      878     441.326
      105      880     441.326
      105      882     441.326
      105      884     441.326
      105      886     441.326
      105      888     441.326
      105      890     441.326
      105      892     441.326
      105      894     441.326
      105      896     441.326
      105      898     441.326
      105      900     441.326
      105      902     441.326
      105      904     441.326
      105      906     441.326
      105      908     441.326
      105      910     441.326
      105      912     441.326
      105      914     441.326
      105      916     441.326
      105      918     441.326
      105      920     441.326
      105      922     441.326
      105      924     441.326
      105      926     441.326
      105      928     441.326
      105      930     441.326
      105      932     441.326
      105      934     441.326
      105      936     441.326
      105      938     441.326
      105      940     441.326
      105      942     441.326
      105      944     441.326
      105      946     441.326
      105      948     441.326
      105      950     441.326
      105      952     441.326
      105      954     441.326
      105      956     441.326
      105      958     441.326
      105      960     441.326
      105      962     441.326
      105      964     441.326
      105      966     441.326
      105      968     441.326
      105      970     441.326
      105      972     441.326
      105      974     441.326
      105      976     441.326
      105      980     441.326
      105      984     441.326
      105      988     441.326
      105      992     441.326
      105      996     441.326
      107      236     444.494
      107      238     444.494
      107      244     444.494
      107      248     444.494
      107      254     444.494
      107      258     444.494
      107      260     444.494
      107      262     444.494
      107      266     444.494
      107      270     444.494
      107      272     444.494
      107      274     444.494
      107      276     444.494
      107      278     444.494
      107      280     444.494
      107      284     444.494
      107      286     444.494
      107      288     444.494
      107      290     444.494
      107      294     444.494
      107      298     444.494
      107      302     444.494
      107      304     444.494
      107      308     444.494
      107      310     444.494
      107      312     444.494
      107      314     444.494
      107      324     444.494
      107      326     444.494
      107      328     444.494
      107      330     444.494
      107      332     444.494
      107      334     444.494
      107      336     444.494
      107      338     444.494
      107      340     444.494
      107      342     444.494
      107      344     444.494
      107      346     444.494
      107      348     444.494
      107      350     444.494
      107      352     444.494
      107      354     444.494
      107      356     444.494
      107      358     444.494
      107      360     444.494
      107      362     444.494
      107      364     444.494
      107      366     444.494
      107      368     444.494
      107      370     444.494
      107      372     444.494
      107      374     444.494
      107      376     444.494
      107      378     444.494
      107      380     444.494
      107      382     444.494
      107      384     444.494
      107      386     444.494
      107      388     444.494
      107      390     444.494
      107      392     444.494
      107      394     444.494
      107      396     444.494
      107      398     444.494
      107      400     444.494
      107      402     444.494
      107      404     444.494
      107      406     444.494
      107      408     444.494
      107      410     444.494
      107      412     444.494
      107      414     444.494
      107      416     444.494
      107      418     444.494
      107      420     444.494
      107      422     444.494
      107      424     444.494
      107      426     444.494
      107      428     444.494
      107      430     444.494
      107      432     444.494
      107      434     444.494
      107      436     444.494
      107      438     444.494
      107      440     444.494
      107      442     444.494
      107      444     444.494
      107      446     444.494
      107      448     444.494
      107      450     444.494
      107      452     444.494
      107      454     444.494
      107      456     444.494
      107      458     444.494
      107      460     444.494
      107      462     444.494
      107      464     444.494
      107      466     444.494
      107      468     444.494
      107      470     444.494
      107      472     444.494
      107      474     444.494
      107      476     444.494
      107      478     444.494
      107      480     444.494
      107      482     444.494
      107      484     444.494
      107      486     444.494
      107      488     444.494
      107      490     444.494
      107      492     444.494
      107      494     444.494
      107      496     444.494
      107      498     444.494
      107      500     444.494
      107      502     444.494
      107      504     444.494
      107      506     444.494
      107      508     444.494
      107      510     444.494
      107      512     444.494
      107      514     444.494
      107      516     444.494
      107      518     444.494
      107      520     444.494
      107      522     444.494
      107      524     444.494
      107      526     444.494
      107      528     444.494
      107      530     444.494
      107      532     444.494
      107      534     444.494
      107      536     444.494
      107      538     444.494
      107      540     444.494
      107      542     444.494
      107      544     444.494
      107      546     444.494
      107      548     444.494
      107      550     444.494
      107      552     444.494
      107      554     444.494
      107      556     444.494
      107      558     444.494
      107      560     444.494
      107      562     444.494
      107      564     444.494
      107      566     444.494
      107      568     444.494
      107      570     444.494
      107      572     444.494
      107      574     444.494
      107      576     444.494
      107      578     444.494
      107      580     444.494
      107      582     444.494
      107      584     444.494
      107      586     444.494
      107      588     444.494
      107      590     444.494
      107      592     444.494
      107      594     444.494
      107      596     444.494
      107      598     444.494
      107      600     444.494
      107      602     444.494
      107      604     444.494
      107      606     444.494
      107      608     444.494
      107      610     444.494
      107      612     444.494
      107      614     444.494
      107      616     444.494
      107      618     444.494
      107      620     444.494
      107      622     444.494
      107      624     444.494
      107      626     444.494
      107      628     444.494
      107      630     444.494
      107      632     444.494
      107      634     444.494
      107      636     444.494
      107      638     444.494
      107      640     444.494
      107      642     444.494
      107      644     444.494
      107      646     444.494
      107      648     444.494
      107      650     444.494
      107      652     444.494
      107      654     444.494
      107      656     444.494
      107      658     444.494
      107      660     444.494
      107      662     444.494
      107      664     444.494
      107      666     444.494
      107      668     444.494
      107      670     444.494
      107      672     444.494
      107      674     444.494
      107      676     444.494
      107      678     444.494
      107      680     444.494
      107      682     444.494
      107      684     444.494
      107      686     444.494
      107      688     444.494
      107      690     444.494
      107      692     444.494
      107      694     444.494
      107      696     444.494
      107      698     444.494
      107      700     444.494
      107      702     444.494
      107      704     444.494
      107      706     444.494
      107      708     444.494
      107      710     444.494
      107      712     444.494
      107      714     444.494
      107      716     444.494
      107      718     444.494
      107      720     444.494
      107      722     444.494
      107      724     444.494
      107      726     444.494
      107      728     444.494
      107      730     444.494
      107      732     444.494
      107      734     444.494
      107      736     444.494
      107      738     444.494
      107      740     444.494
      107      742     444.494
      107      744     444.494
      107      746     444.494
      107      748     444.494
      107      750     444.494
      107      752     444.494
      107      754     444.494
      107      756     444.494
      107      758     444.494
      107      760     444.494
      107      762     444.494
      107      764     444.494
      107      766     444.494
      107      768     444.494
      107      770     444.494
      107      772     444.494
      107      774     444.494
      107      776     444.494
      107      778     444.494
      107      780     444.494
      107      782     444.494
      107      784     444.494
      107      786     444.494
      107      788     444.494
      107      790     444.494
      107      792     444.494
      107      794     444.494
      107      796     444.494
      107      798     444.494
      107      800     444.494
      107      802     444.494
      107      804     444.494
      107      806     444.494
      107      808     444.494
      107      810     444.494
      107      812     444.494
      107      814     444.494
      107      816     444.494
      107      818     444.494
      107      820     444.494
      107      822     444.494
      107      824     444.494
      107      826     444.494
      107      828     444.494
      107      830     444.494
      107      832     444.494
      107      834     444.494
      107      836     444.494
      107      838     444.494
      107      840     444.494
      107      842     444.494
      107      844     444.494
      107      846     444.494
      107      848     444.494
      107      850     444.494
      107      852     444.494
      107      854     444.494
      107      856     444.494
      107      858     444.494
      107      860     444.494
      107      862     444.494
      107      864     444.494
      107      866     444.494
      107      868     444.494
      107      870     444.494
      107      872     444.494
      107      874     444.494
      107      876     444.494
      107      878     444.494
      107      880     444.494
      107      882     444.494
      107      884     444.494
      107      886     444.494
      107      888     444.494
      107      890     444.494
      107      892     444.494
      107      894     444.494
      107      896     444.494
      107      898     444.494
      107      900     444.494
      107      902     444.494
      107      904     444.494
      107      906     444.494
      107      908     444.494
      107      910     444.494
      107      912     444.494
      107      914     444.494
      107      916     444.494
      107      922     444.494
      107      924     444.494
      107      926     444.494
      107      930     444.494
      107      932     444.494
      107      934     444.494
      107      940     444.494
      107      942     444.494
      107      948     444.494
      107      954     444.494
      107      964     444.494
      107      966     444.494
      107      974     444.494
      107      976     444.494
      107      978     444.494
      107      982     444.494
      107      984     444.494
      107      986     444.494
      107      990     444.494
      107      994     444.494
      107      998     444.494
      109      234     447.662
      109      236     447.662
      109      238     447.662
      109      244     447.662
      109      248     447.662
      109      252     447.662
      109      254     447.662
      109      256     447.662
      109      260     447.662
      109      262     447.662
      109      270     447.662
      109      272     447.662
      109      274     447.662
      109      278     447.662
      109      280     447.662
      109      282     447.662
      109      284     447.662
      109      286     447.662
      109      288     447.662
      109      292     447.662
      109      294     447.662
      109      296     447.662
      109      300     447.662
      109      302     447.662
      109      306     447.662
      109      308     447.662
      109      310     447.662
      109      312     447.662
      109      314     447.662
      109      324     447.662
      109      326     447.662
      109      328     447.662
      109      330     447.662
      109      332     447.662
      109      334     447.662
      109      336     447.662
      109      338     447.662
      109      340     447.662
      109      342     447.662
      109      344     447.662
      109      346     447.662
      109      348     447.662
      109      350     447.662
      109      352     447.662
      109      354     447.662
      109      356     447.662
      109      358     447.662
      109      360     447.662
      109      362     447.662
      109      364     447.662
      109      366     447.662
      109      368     447.662
      109      370     447.662
      109      372     447.662
      109      374     447.662
      109      376     447.662
      109      378     447.662
      109      380     447.662
      109      382     447.662
      109      384     447.662
      109      386     447.662
      109      388     447.662
      109      390     447.662
      109      392     447.662
      109      394     447.662
      109      396     447.662
      109      398     447.662
      109      400     447.662
      109      402     447.662
      109      404     447.662
      109      406     447.662
      109      408     447.662
      109      410     447.662
      109      412     447.662
      109      414     447.662
      109      416     447.662
      109      418     447.662
      109      420     447.662
      109      422     447.662
      109      424     447.662
      109      426     447.662
      109      428     447.662
      109      430     447.662
      109      432     447.662
      109      434     447.662
      109      436     447.662
      109      438     447.662
      109      440     447.662
      109      442     447.662
      109      444     447.662
      109      446     447.662
      109      448     447.662
      109      450     447.662
      109      452     447.662
      109      454     447.662
      109      456     447.662
      109      458     447.662
      109      460     447.662
      109      462     447.662
      109      464     447.662
      109      466     447.662
      109      468     447.662
      109      470     447.662
      109      472     447.662
      109      474     447.662
      109      476     447.662
      109      478     447.662
      109      480     447.662
      109      482     447.662
      109      484     447.662
      109      486     447.662
      109      488     447.662
      109      490     447.662
      109      492     447.662
      109      494     447.662
      109      496     447.662
      109      498     447.662
      109      500     447.662
      109      502     447.662
      109      504     447.662
      109      506     447.662
      109      508     447.662
      109      510     447.662
      109      512     447.662
      109      514     447.662
      109      516     447.662
      109      518     447.662
      109      520     447.662
      109      522     447.662
      109      524     447.662
      109      526     447.662
      109      528     447.662
      109      530     447.662
      109      532     447.662
      109      534     447.662
      109      536     447.662
      109      538     447.662
      109      540     447.662
      109      542     447.662
      109      544     447.662
      109      546     447.662
      109      548     447.662
      109      550     447.662
      109      552     447.662
      109      554     447.662
      109      556     447.662
      109      558     447.662
      109      560     447.662
      109      562     447.662
      109      564     447.662
      109      566     447.662
      109      568     447.662
      109      570     447.662
      109      572     447.662
      109      574     447.662
      109      576     447.662
      109      578     447.662
      109      580     447.662
      109      582     447.662
      109      584     447.662
      109      586     447.662
      109      588     447.662
      109      590     447.662
      109      592     447.662
      109      594     447.662
      109      596     447.662
      109      598     447.662
      109      600     447.662
      109      602     447.662
      109      604     447.662
      109      606     447.662
      109      608     447.662
      109      610     447.662
      109      612     447.662
      109      614     447.662
      109      616     447.662
      109      618     447.662
      109      620     447.662
      109      622     447.662
      109      624     447.662
      109      626     447.662
      109      628     447.662
      109      630     447.662
      109      632     447.662
      109      634     447.662
      109      636     447.662
      109      638     447.662
      109      640     447.662
      109      642     447.662
      109      644     447.662
      109      646     447.662
      109      648     447.662
      109      650     447.662
      109      652     447.662
      109      654     447.662
      109      656     447.662
      109      658     447.662
      109      660     447.662
      109      662     447.662
      109      664     447.662
      109      666     447.662
      109      668     447.662
      109      670     447.662
      109      672     447.662
      109      674     447.662
      109      676     447.662
      109      678     447.662
      109      680     447.662
      109      682     447.662
      109      684     447.662
      109      686     447.662
      109      688     447.662
      109      690     447.662
      109      692     447.662
      109      694     447.662
      109      696     447.662
      109      698     447.662
      109      700     447.662
      109      702     447.662
      109      704     447.662
      109      706     447.662
      109      708     447.662
      109      710     447.662
      109      712     447.662
      109      714     447.662
      109      716     447.662
      109      718     447.662
      109      720     447.662
      109      722     447.662
      109      724     447.662
      109      726     447.662
      109      728     447.662
      109      730     447.662
      109      732     447.662
      109      734     447.662
      109      736     447.662
      109      738     447.662
      109      740     447.662
      109      742     447.662
      109      744     447.662
      109      746     447.662
      109      748     447.662
      109      750     447.662
      109      752     447.662
      109      754     447.662
      109      756     447.662
      109      758     447.662
      109      760     447.662
      109      762     447.662
      109      764     447.662
      109      766     447.662
      109      768     447.662
      109      770     447.662
      109      772     447.662
      109      774     447.662
      109      776     447.662
      109      778     447.662
      109      780     447.662
      109      782     447.662
      109      784     447.662
      109      786     447.662
      109      788     447.662
      109      790     447.662
      109      792     447.662
      109      794     447.662
      109      796     447.662
      109      798     447.662
      109      800     447.662
      109      802     447.662
      109      804     447.662
      109      806     447.662
      109      808     447.662
      109      810     447.662
      109      812     447.662
      109      814     447.662
      109      816     447.662
      109      818     447.662
      109      820     447.662
      109      822     447.662
      109      824     447.662
      109      826     447.662
      109      828     447.662
      109      830     447.662
      109      832     447.662
      109      834     447.662
      109      836     447.662
      109      838     447.662
      109      840     447.662
      109      842     447.662
      109      844     447.662
      109      846     447.662
      109      850     447.662
      109      852     447.662
      109      854     447.662
      109      864     447.662
      109      866     447.662
      109      868     447.662
      109      870     447.662
      109      872     447.662
      109      874     447.662
      109      876     447.662
      109      878     447.662
      109      880     447.662
      109      882     447.662
      109      884     447.662
      109      886     447.662
      109      888     447.662
      109      890     447.662
      109      900     447.662
      109      904     447.662
      109      906     447.662
      109      908     447.662
      109      910     447.662
      109      920     447.662
      109      928     447.662
      109      936     447.662
      111      232     450.785
      111      234     450.785
      111      236     450.785
      111      238     450.785
      111      246     450.785
      111      248     450.785
      111      250     450.785
      111      252     450.785
      111      254     450.785
      111      256     450.785
      111      258     450.785
      111      262     450.785
      111      264     450.785
      111      266     450.785
      111      270     450.785
      111      272     450.785
      111      274     450.785
      111      276     450.785
      111      280     450.785
      111      282     450.785
      111      284     450.785
      111      286     450.785
      111      288     450.785
      111      294     450.785
      111      298     450.785
      111      302     450.785
      111      306     450.785
      111      308     450.785
      111      310     450.785
      111      322     450.785
      111      324     450.785
      111      326     450.785
      111      328     450.785
      111      330     450.785
      111      332     450.785
      111      334     450.785
      111      336     450.785
      111      338     450.785
      111      340     450.785
      111      342     450.785
      111      344     450.785
      111      346     450.785
      111      348     450.785
      111      350     450.785
      111      352     450.785
      111      354     450.785
      111      356     450.785
      111      358     450.785
      111      360     450.785
      111      362     450.785
      111      364     450.785
      111      366     450.785
      111      368     450.785
      111      370     450.785
      111      372     450.785
      111      374     450.785
      111      376     450.785
      111      378     450.785
      111      380     450.785
      111      382     450.785
      111      384     450.785
      111      386     450.785
      111      388     450.785
      111      390     450.785
      111      392     450.785
      111      394     450.785
      111      396     450.785
      111      398     450.785
      111      400     450.785
      111      402     450.785
      111      404     450.785
      111      406     450.785
      111      408     450.785
      111      410     450.785
      111      412     450.785
      111      414     450.785
      111      416     450.785
      111      418     450.785
      111      420     450.785
      111      422     450.785
      111      424     450.785
      111      426     450.785
      111      428     450.785
      111      430     450.785
      111      432     450.785
      111      434     450.785
      111      436     450.785
      111      438     450.785
      111      440     450.785
      111      442     450.785
      111      444     450.785
      111      446     450.785
      111      448     450.785
      111      450     450.785
      111      452     450.785
      111      454     450.785
      111      456     450.785
      111      458     450.785
      111      460     450.785
      111      462     450.785
      111      464     450.785
      111      466     450.785
      111      468     450.785
      111      470     450.785
      111      472     450.785
      111      474     450.785
      111      476     450.785
      111      478     450.785
      111      480     450.785
      111      482     450.785
      111      484     450.785
      111      486     450.785
      111      488     450.785
      111      490     450.785
      111      492     450.785
      111      494     450.785
      111      496     450.785
      111      498     450.785
      111      500     450.785
      111      502     450.785
      111      504     450.785
      111      506     450.785
      111      508     450.785
      111      510     450.785
      111      512     450.785
      111      514     450.785
      111      516     450.785
      111      518     450.785
      111      520     450.785
      111      522     450.785
      111      524     450.785
      111      526     450.785
      111      528     450.785
      111      530     450.785
      111      532     450.785
      111      534     450.785
      111      536     450.785
      111      538     450.785
      111      540     450.785
      111      542     450.785
      111      544     450.785
      111      546     450.785
      111      548     450.785
      111      550     450.785
      111      552     450.785
      111      554     450.785
      111      556     450.785
      111      558     450.785
      111      560     450.785
      111      562     450.785
      111      564     450.785
      111      566     450.785
      111      568     450.785
      111      570     450.785
      111      572     450.785
      111      574     450.785
      111      576     450.785
      111      578     450.785
      111      580     450.785
      111      582     450.785
      111      584     450.785
      111      586     450.785
      111      588     450.785
      111      590     450.785
      111      592     450.785
      111      594     450.785
      111      596     450.785
      111      598     450.785
      111      600     450.785
      111      602     450.785
      111      604     450.785
      111      606     450.785
      111      608     450.785
      111      610     450.785
      111      612     450.785
      111      614     450.785
      111      616     450.785
      111      618     450.785
      111      620     450.785
      111      622     450.785
      111      624     450.785
      111      626     450.785
      111      628     450.785
      111      630     450.785
      111      632     450.785
      111      634     450.785
      111      636     450.785
      111      638     450.785
      111      640     450.785
      111      642     450.785
      111      644     450.785
      111      646     450.785
      111      648     450.785
      111      650     450.785
      111      652     450.785
      111      654     450.785
      111      656     450.785
      111      658     450.785
      111      660     450.785
      111      662     450.785
      111      664     450.785
      111      666     450.785
      111      668     450.785
      111      670     450.785
      111      672     450.785
      111      674     450.785
      111      676     450.785
      111      678     450.785
      111      680     450.785
      111      682     450.785
      111      684     450.785
      111      686     450.785
      111      688     450.785
      111      690     450.785
      111      692     450.785
      111      694     450.785
      111      696     450.785
      111      698     450.785
      111      700     450.785
      111      702     450.785
      111      704     450.785
      111      706     450.785
      111      708     450.785
      111      710     450.785
      111      712     450.785
      111      714     450.785
      111      716     450.785
      111      718     450.785
      111      720     450.785
      111      722     450.785
      111      724     450.785
      111      726     450.785
      111      728     450.785
      111      730     450.785
      111      732     450.785
      111      734     450.785
      111      736     450.785
      111      738     450.785
      111      740     450.785
      111      742     450.785
      111      744     450.785
      111      746     450.785
      111      748     450.785
      111      750     450.785
      111      752     450.785
      111      754     450.785
      111      756     450.785
      111      758     450.785
      111      760     450.785
      111      762     450.785
      111      764     450.785
      111      766     450.785
      111      768     450.785
      111      772     450.785
      111      774     450.785
      111      778     450.785
      111      780     450.785
      111      782     450.785
      111      784     450.785
      111      788     450.785
      111      790     450.785
      111      792     450.785
      111      794     450.785
      111      796     450.785
      111      798     450.785
      111      800     450.785
      111      802     450.785
      111      804     450.785
      111      806     450.785
      111      808     450.785
      111      810     450.785
      111      812     450.785
      111      814     450.785
      111      816     450.785
      111      818     450.785
      111      820     450.785
      111      824     450.785
      111      826     450.785
      111      830     450.785
      111      832     450.785
      111      838     450.785
      111      840     450.785
      111      848     450.785
      111      850     450.785
      111      852     450.785
      111      854     450.785
      111      860     450.785
      111      862     450.785
      113      230     453.892
      113      232     453.892
      113      234     453.892
      113      236     453.892
      113      238     453.892
      113      244     453.892
      113      246     453.892
      113      250     453.892
      113      252     453.892
      113      256     453.892
      113      258     453.892
      113      262     453.892
      113      266     453.892
      113      268     453.892
      113      272     453.892
      113      274     453.892
      113      282     453.892
      113      286     453.892
      113      288     453.892
      113      290     453.892
      113      294     453.892
      113      296     453.892
      113      300     453.892
      113      304     453.892
      113      306     453.892
      113      318     453.892
      113      320     453.892
      113      322     453.892
      113      324     453.892
      113      326     453.892
      113      328     453.892
      113      330     453.892
      113      332     453.892
      113      334     453.892
      113      336     453.892
      113      338     453.892
      113      340     453.892
      113      342     453.892
      113      344     453.892
      113      346     453.892
      113      348     453.892
      113      350     453.892
      113      352     453.892
      113      354     453.892
      113      356     453.892
      113      358     453.892
      113      360     453.892
      113      362     453.892
      113      364     453.892
      113      366     453.892
      113      368     453.892
      113      370     453.892
      113      372     453.892
      113      374     453.892
      113      376     453.892
      113      378     453.892
      113      380     453.892
      113      382     453.892
      113      384     453.892
      113      386     453.892
      113      388     453.892
      113      390     453.892
      113      392     453.892
      113      394     453.892
      113      396     453.892
      113      398     453.892
      113      400     453.892
      113      402     453.892
      113      404     453.892
      113      406     453.892
      113      408     453.892
      113      410     453.892
      113      412     453.892
      113      414     453.892
      113      416     453.892
      113      418     453.892
      113      420     453.892
      113      422     453.892
      113      424     453.892
      113      426     453.892
      113      428     453.892
      113      430     453.892
      113      432     453.892
      113      434     453.892
      113      436     453.892
      113      438     453.892
      113      440     453.892
      113      442     453.892
      113      444     453.892
      113      446     453.892
      113      448     453.892
      113      450     453.892
      113      452     453.892
      113      454     453.892
      113      456     453.892
      113      458     453.892
      113      460     453.892
      113      462     453.892
      113      464     453.892
      113      466     453.892
      113      468     453.892
      113      470     453.892
      113      472     453.892
      113      474     453.892
      113      476     453.892
      113      478     453.892
      113      480     453.892
      113      482     453.892
      113      484     453.892
      113      486     453.892
      113      488     453.892
      113      490     453.892
      113      492     453.892
      113      494     453.892
      113      496     453.892
      113      498     453.892
      113      500     453.892
      113      502     453.892
      113      504     453.892
      113      506     453.892
      113      508     453.892
      113      510     453.892
      113      512     453.892
      113      514     453.892
      113      516     453.892
      113      518     453.892
      113      520     453.892
      113      522     453.892
      113      524     453.892
      113      526     453.892
      113      528     453.892
      113      530     453.892
      113      532     453.892
      113      534     453.892
      113      536     453.892
      113      538     453.892
      113      540     453.892
      113      542     453.892
      113      544     453.892
      113      546     453.892
      113      548     453.892
      113      550     453.892
      113      552     453.892
      113      554     453.892
      113      556     453.892
      113      558     453.892
      113      560     453.892
      113      562     453.892
      113      564     453.892
      113      566     453.892
      113      568     453.892
      113      570     453.892
      113      572     453.892
      113      574     453.892
      113      576     453.892
      113      578     453.892
      113      580     453.892
      113      582     453.892
      113      584     453.892
      113      586     453.892
      113      588     453.892
      113      590     453.892
      113      592     453.892
      113      594     453.892
      113      596     453.892
      113      598     453.892
      113      600     453.892
      113      602     453.892
      113      604     453.892
      113      606     453.892
      113      608     453.892
      113      610     453.892
      113      612     453.892
      113      614     453.892
      113      616     453.892
      113      618     453.892
      113      620     453.892
      113      622     453.892
      113      624     453.892
      113      626     453.892
      113      628     453.892
      113      630     453.892
      113      632     453.892
      113      634     453.892
      113      636     453.892
      113      638     453.892
      113      640     453.892
      113      642     453.892
      113      644     453.892
      113      646     453.892
      113      648     453.892
      113      650     453.892
      113      652     453.892
      113      654     453.892
      113      656     453.892
      113      658     453.892
      113      660     453.892
      113      662     453.892
      113      664     453.892
      113      666     453.892
      113      668     453.892
      113      670     453.892
      113      672     453.892
      113      674     453.892
      113      676     453.892
      113      678     453.892
      113      680     453.892
      113      682     453.892
      113      684     453.892
      113      686     453.892
      113      688     453.892
      113      690     453.892
      113      692     453.892
      113      694     453.892
      113      696     453.892
      113      698     453.892
      113      700     453.892
      113      702     453.892
      113      704     453.892
      113      706     453.892
      113      708     453.892
      113      716     453.892
      113      728     453.892
      113      730     453.892
      113      732     453.892
      113      734     453.892
      113      736     453.892
      113      738     453.892
      113      740     453.892
      113      742     453.892
      113      744     453.892
      113      746     453.892
      113      748     453.892
      113      750     453.892
      113      752     453.892
      113      754     453.892
      113      758     453.892
      113      760     453.892
      113      764     453.892
      113      766     453.892
      113      768     453.892
      113      770     453.892
      113      772     453.892
      113      776     453.892
      113      780     453.892
      113      782     453.892
      113      786     453.892
      113      808     453.892
      113      814     453.892
      113      820     453.892
      113      828     453.892
      113      834     453.892
      113      838     453.892
      113      852     453.892
      115      228     456.999
      115      230     456.999
      115      232     456.999
      115      234     456.999
      115      236     456.999
      115      238     456.999
      115      242     456.999
      115      246     456.999
      115      248     456.999
      115      250     456.999
      115      252     456.999
      115      256     456.999
      115      258     456.999
      115      264     456.999
      115      270     456.999
      115      272     456.999
      115      274     456.999
      115      276     456.999
      115      278     456.999
      115      280     456.999
      115      282     456.999
      115      284     456.999
      115      288     456.999
      115      290     456.999
      115      292     456.999
      115      300     456.999
      115      302     456.999
      115      312     456.999
      115      314     456.999
      115      316     456.999
      115      318     456.999
      115      326     456.999
      115      328     456.999
      115      330     456.999
      115      332     456.999
      115      334     456.999
      115      336     456.999
      115      338     456.999
      115      340     456.999
      115      342     456.999
      115      344     456.999
      115      346     456.999
      115      348     456.999
      115      350     456.999
      115      352     456.999
      115      354     456.999
      115      356     456.999
      115      358     456.999
      115      360     456.999
      115      362     456.999
      115      364     456.999
      115      366     456.999
      115      368     456.999
      115      370     456.999
      115      372     456.999
      115      374     456.999
      115      376     456.999
      115      378     456.999
      115      380     456.999
      115      382     456.999
      115      384     456.999
      115      386     456.999
      115      388     456.999
      115      390     456.999
      115      392     456.999
      115      394     456.999
      115      396     456.999
      115      398     456.999
      115      400     456.999
      115      402     456.999
      115      404     456.999
      115      406     456.999
      115      408     456.999
      115      410     456.999
      115      412     456.999
      115      414     456.999
      115      416     456.999
      115      418     456.999
      115      420     456.999
      115      422     456.999
      115      424     456.999
      115      426     456.999
      115      428     456.999
      115      430     456.999
      115      432     456.999
      115      434     456.999
      115      436     456.999
      115      438     456.999
      115      440     456.999
      115      442     456.999
      115      444     456.999
      115      446     456.999
      115      448     456.999
      115      450     456.999
      115      452     456.999
      115      454     456.999
      115      456     456.999
      115      458     456.999
      115      460     456.999
      115      462     456.999
      115      464     456.999
      115      466     456.999
      115      468     456.999
      115      470     456.999
      115      472     456.999
      115      474     456.999
      115      476     456.999
      115      478     456.999
      115      480     456.999
      115      482     456.999
      115      484     456.999
      115      486     456.999
      115      488     456.999
      115      490     456.999
      115      492     456.999
      115      494     456.999
      115      496     456.999
      115      498     456.999
      115      500     456.999
      115      502     456.999
      115      504     456.999
      115      506     456.999
      115      508     456.999
      115      510     456.999
      115      512     456.999
      115      514     456.999
      115      516     456.999
      115      518     456.999
      115      520     456.999
      115      522     456.999
      115      524     456.999
      115      526     456.999
      115      528     456.999
      115      530     456.999
      115      532     456.999
      115      534     456.999
      115      536     456.999
      115      538     456.999
      115      540     456.999
      115      542     456.999
      115      544     456.999
      115      546     456.999
      115      548     456.999
      115      550     456.999
      115      552     456.999
      115      554     456.999
      115      556     456.999
      115      558     456.999
      115      560     456.999
      115      562     456.999
      115      564     456.999
      115      566     456.999
      115      568     456.999
      115      570     456.999
      115      572     456.999
      115      574     456.999
      115      576     456.999
      115      578     456.999
      115      580     456.999
      115      582     456.999
      115      584     456.999
      115      586     456.999
      115      588     456.999
      115      590     456.999
      115      592     456.999
      115      594     456.999
      115      596     456.999
      115      598     456.999
      115      600     456.999
      115      602     456.999
      115      604     456.999
      115      606     456.999
      115      608     456.999
      115      610     456.999
      115      612     456.999
      115      614     456.999
      115      616     456.999
      115      618     456.999
      115      620     456.999
      115      622     456.999
      115      624     456.999
      115      626     456.999
      115      628     456.999
      115      630     456.999
      115      632     456.999
      115      634     456.999
      115      636     456.999
      115      638     456.999
      115      640     456.999
      115      642     456.999
      115      644     456.999
      115      646     456.999
      115      648     456.999
      115      650     456.999
      115      652     456.999
      115      654     456.999
      115      656     456.999
      115      658     456.999
      115      660     456.999
      115      662     456.999
      115      666     456.999
      115      670     456.999
      115      672     456.999
      115      674     456.999
      115      676     456.999
      115      678     456.999
      115      680     456.999
      115      682     456.999
      115      684     456.999
      115      690     456.999
      115      692     456.999
      115      696     456.999
      115      702     456.999
      115      704     456.999
      115      706     456.999
      115      708     456.999
      115      710     456.999
      115      712     456.999
      115      714     456.999
      115      716     456.999
      115      718     456.999
      115      720     456.999
      115      748     456.999
      115      750     456.999
      115      756     456.999
      115      758     456.999
      115      762     456.999
      115      772     456.999
      115      826     456.999
      117      226     460.106
      117      228     460.106
      117      230     460.106
      117      232     460.106
      117      234     460.106
      117      236     460.106
      117      242     460.106
      117      244     460.106
      117      248     460.106
      117      250     460.106
      117      252     460.106
      117      254     460.106
      117      256     460.106
      117      258     460.106
      117      266     460.106
      117      268     460.106
      117      272     460.106
      117      274     460.106
      117      276     460.106
      117      278     460.106
      117      280     460.106
      117      282     460.106
      117      284     460.106
      117      290     460.106
      117      292     460.106
      117      294     460.106
      117      296     460.106
      117      298     460.106
      117      300     460.106
      117      310     460.106
      117      312     460.106
      117      314     460.106
      117      316     460.106
      117      318     460.106
      117      320     460.106
      117      322     460.106
      117      324     460.106
      117      326     460.106
      117      328     460.106
      117      330     460.106
      117      332     460.106
      117      334     460.106
      117      336     460.106
      117      338     460.106
      117      340     460.106
      117      342     460.106
      117      344     460.106
      117      346     460.106
      117      348     460.106
      117      350     460.106
      117      352     460.106
      117      354     460.106
      117      356     460.106
      117      358     460.106
      117      360     460.106
      117      362     460.106
      117      364     460.106
      117      366     460.106
      117      368     460.106
      117      370     460.106
      117      372     460.106
      117      374     460.106
      117      376     460.106
      117      378     460.106
      117      380     460.106
      117      382     460.106
      117      384     460.106
      117      386     460.106
      117      388     460.106
      117      390     460.106
      117      392     460.106
      117      394     460.106
      117      396     460.106
      117      398     460.106
      117      400     460.106
      117      402     460.106
      117      404     460.106
      117      406     460.106
      117      408     460.106
      117      410     460.106
      117      412     460.106
      117      414     460.106
      117      416     460.106
      117      418     460.106
      117      420     460.106
      117      422     460.106
      117      424     460.106
      117      426     460.106
      117      428     460.106
      117      430     460.106
      117      432     460.106
      117      434     460.106
      117      436     460.106
      117      438     460.106
      117      440     460.106
      117      442     460.106
      117      444     460.106
      117      446     460.106
      117      448     460.106
      117      450     460.106
      117      452     460.106
      117      454     460.106
      117      456     460.106
      117      458     460.106
      117      460     460.106
      117      462     460.106
      117      464     460.106
      117      466     460.106
      117      468     460.106
      117      470     460.106
      117      472     460.106
      117      474     460.106
      117      476     460.106
      117      478     460.106
      117      480     460.106
      117      482     460.106
      117      484     460.106
      117      486     460.106
      117      488     460.106
      117      490     460.106
      117      492     460.106
      117      494     460.106
      117      496     460.106
      117      498     460.106
      117      500     460.106
      117      502     460.106
      117      504     460.106
      117      506     460.106
      117      508     460.106
      117      510     460.106
      117      512     460.106
      117      514     460.106
      117      516     460.106
      117      518     460.106
      117      520     460.106
      117      522     460.106
      117      524     460.106
      117      526     460.106
      117      528     460.106
      117      530     460.106
      117      532     460.106
      117      534     460.106
      117      536     460.106
      117      538     460.106
      117      540     460.106
      117      542     460.106
      117      544     460.106
      117      546     460.106
      117      548     460.106
      117      550     460.106
      117      552     460.106
      117      554     460.106
      117      556     460.106
      117      558     460.106
      117      560     460.106
      117      562     460.106
      117      564     460.106
      117      566     460.106
      117      568     460.106
      117      570     460.106
      117      572     460.106
      117      574     460.106
      117      576     460.106
      117      578     460.106
      117      580     460.106
      117      582     460.106
      117      584     460.106
      117      586     460.106
      117      588     460.106
      117      590     460.106
      117      592     460.106
      117      594     460.106
      117      596     460.106
      117      598     460.106
      117      600     460.106
      117      602     460.106
      117      604     460.106
      117      606     460.106
      117      608     460.106
      117      610     460.106
      117      612     460.106
      117      614     460.106
      117      616     460.106
      117      620     460.106
      117      622     460.106
      117      628     460.106
      117      634     460.106
      117      638     460.106
      117      646     460.106
      117      650     460.106
      117      654     460.106
      117      660     460.106
      117      666     460.106
      117      670     460.106
      117      674     460.106
      117      682     460.106
      117      694     460.106
      119      224     463.184
      119      226     463.184
      119      228     463.184
      119      230     463.184
      119      232     463.184
      119      234     463.184
      119      236     463.184
      119      244     463.184
      119      252     463.184
      119      256     463.184
      119      260     463.184
      119      262     463.184
      119      264     463.184
      119      268     463.184
      119      272     463.184
      119      274     463.184
      119      276     463.184
      119      278     463.184
      119      280     463.184
      119      282     463.184
      119      284     463.184
      119      286     463.184
      119      294     463.184
      119      296     463.184
      119      306     463.184
      119      308     463.184
      119      310     463.184
      119      312     463.184
      119      314     463.184
      119      318     463.184
      119      320     463.184
      119      322     463.184
      119      324     463.184
      119      326     463.184
      119      328     463.184
      119      330     463.184
      119      332     463.184
      119      334     463.184
      119      336     463.184
      119      338     463.184
      119      340     463.184
      119      342     463.184
      119      344     463.184
      119      346     463.184
      119      348     463.184
      119      350     463.184
      119      352     463.184
      119      354     463.184
      119      356     463.184
      119      358     463.184
      119      360     463.184
      119      362     463.184
      119      364     463.184
      119      366     463.184
      119      368     463.184
      119      370     463.184
      119      372     463.184
      119      374     463.184
      119      376     463.184
      119      378     463.184
      119      380     463.184
      119      382     463.184
      119      384     463.184
      119      386     463.184
      119      388     463.184
      119      390     463.184
      119      392     463.184
      119      394     463.184
      119      396     463.184
      119      398     463.184
      119      400     463.184
      119      402     463.184
      119      404     463.184
      119      406     463.184
      119      408     463.184
      119      410     463.184
      119      412     463.184
      119      414     463.184
      119      416     463.184
      119      418     463.184
      119      420     463.184
      119      422     463.184
      119      424     463.184
      119      426     463.184
      119      428     463.184
      119      430     463.184
      119      432     463.184
      119      434     463.184
      119      436     463.184
      119      438     463.184
      119      440     463.184
      119      442     463.184
      119      444     463.184
      119      446     463.184
      119      448     463.184
      119      450     463.184
      119      452     463.184
      119      454     463.184
      119      456     463.184
      119      458     463.184
      119      460     463.184
      119      462     463.184
      119      464     463.184
      119      466     463.184
      119      468     463.184
      119      470     463.184
      119      472     463.184
      119      474     463.184
      119      476     463.184
      119      478     463.184
      119      480     463.184
      119      482     463.184
      119      484     463.184
      119      486     463.184
      119      488     463.184
      119      490     463.184
      119      492     463.184
      119      494     463.184
      119      496     463.184
      119      498     463.184
      119      500     463.184
      119      502     463.184
      119      504     463.184
      119      506     463.184
      119      508     463.184
      119      510     463.184
      119      512     463.184
      119      514     463.184
      119      516     463.184
      119      518     463.184
      119      520     463.184
      119      522     463.184
      119      524     463.184
      119      526     463.184
      119      528     463.184
      119      530     463.184
      119      532     463.184
      119      534     463.184
      119      536     463.184
      119      538     463.184
      119      540     463.184
      119      542     463.184
      119      544     463.184
      119      546     463.184
      119      550     463.184
      119      552     463.184
      119      554     463.184
      119      556     463.184
      119      560     463.184
      119      562     463.184
      119      566     463.184
      119      568     463.184
      119      570     463.184
      119      574     463.184
      119      576     463.184
      119      588     463.184
      119      598     463.184
      119      608     463.184
      119      610     463.184
      119      620     463.184
      119      638     463.184
      119      644     463.184
      121      214     466.238
      121      220     466.238
      121      222     466.238
      121      224     466.238
      121      226     466.238
      121      228     466.238
      121      230     466.238
      121      232     466.238
      121      234     466.238
      121      236     466.238
      121      244     466.238
      121      246     466.238
      121      254     466.238
      121      256     466.238
      121      258     466.238
      121      262     466.238
      121      270     466.238
      121      272     466.238
      121      276     466.238
      121      280     466.238
      121      282     466.238
      121      284     466.238
      121      286     466.238
      121      288     466.238
      121      290     466.238
      121      292     466.238
      121      302     466.238
      121      304     466.238
      121      306     466.238
      121      308     466.238
      121      310     466.238
      121      312     466.238
      121      314     466.238
      121      316     466.238
      121      318     466.238
      121      320     466.238
      121      322     466.238
      121      324     466.238
      121      326     466.238
      121      328     466.238
      121      330     466.238
      121      332     466.238
      121      334     466.238
      121      336     466.238
      121      338     466.238
      121      340     466.238
      121      342     466.238
      121      344     466.238
      121      346     466.238
      121      348     466.238
      121      350     466.238
      121      352     466.238
      121      354     466.238
      121      356     466.238
      121      358     466.238
      121      360     466.238
      121      362     466.238
      121      364     466.238
      121      366     466.238
      121      368     466.238
      121      370     466.238
      121      372     466.238
      121      374     466.238
      121      376     466.238
      121      378     466.238
      121      380     466.238
      121      382     466.238
      121      384     466.238
      121      386     466.238
      121      388     466.238
      121      390     466.238
      121      392     466.238
      121      394     466.238
      121      396     466.238
      121      398     466.238
      121      400     466.238
      121      402     466.238
      121      404     466.238
      121      406     466.238
      121      408     466.238
      121      410     466.238
      121      412     466.238
      121      414     466.238
      121      416     466.238
      121      418     466.238
      121      420     466.238
      121      422     466.238
      121      424     466.238
      121      426     466.238
      121      428     466.238
      121      430     466.238
      121      432     466.238
      121      434     466.238
      121      436     466.238
      121      438     466.238
      121      440     466.238
      121      442     466.238
      121      444     466.238
      121      446     466.238
      121      448     466.238
      121      450     466.238
      121      452     466.238
      121      454     466.238
      121      456     466.238
      121      458     466.238
      121      460     466.238
      121      462     466.238
      121      464     466.238
      121      466     466.238
      121      468     466.238
      121      470     466.238
      121      472     466.238
      121      474     466.238
      121      476     466.238
      121      478     466.238
      121      480     466.238
      121      482     466.238
      121      484     466.238
      121      486     466.238
      121      488     466.238
      121      490     466.238
      121      492     466.238
      121      494     466.238
      121      496     466.238
      121      500     466.238
      121      502     466.238
      121      504     466.238
      121      506     466.238
      121      508     466.238
      121      510     466.238
      121      512     466.238
      121      518     466.238
      121      520     466.238
      121      522     466.238
      121      524     466.238
      121      528     466.238
      121      530     466.238
      121      534     466.238
      121      538     466.238
      121      542     466.238
      121      548     466.238
      121      552     466.238
      121      556     466.238
      121      600     466.238
      123      214     469.291
      123      220     469.291
      123      222     469.291
      123      224     469.291
      123      226     469.291
      123      228     469.291
      123      230     469.291
      123      232     469.291
      123      234     469.291
      123      238     469.291
      123      240     469.291
      123      254     469.291
      123      258     469.291
      123      260     469.291
      123      264     469.291
      123      266     469.291
      123      274     469.291
      123      276     469.291
      123      278     469.291
      123      280     469.291
      123      282     469.291
      123      284     469.291
      123      286     469.291
      123      288     469.291
      123      298     469.291
      123      308     469.291
      123      310     469.291
      123      312     469.291
      123      314     469.291
      123      316     469.291
      123      318     469.291
      123      320     469.291
      123      322     469.291
      123      324     469.291
      123      326     469.291
      123      328     469.291
      123      330     469.291
      123      332     469.291
      123      334     469.291
      123      336     469.291
      123      338     469.291
      123      340     469.291
      123      342     469.291
      123      344     469.291
      123      346     469.291
      123      348     469.291
      123      350     469.291
      123      352     469.291
      123      354     469.291
      123      356     469.291
      123      358     469.291
      123      360     469.291
      123      362     469.291
      123      364     469.291
      123      366     469.291
      123      368     469.291
      123      370     469.291
      123      372     469.291
      123      374     469.291
      123      376     469.291
      123      378     469.291
      123      380     469.291
      123      382     469.291
      123      384     469.291
      123      386     469.291
      123      388     469.291
      123      390     469.291
      123      392     469.291
      123      394     469.291
      123      396     469.291
      123      398     469.291
      123      400     469.291
      123      402     469.291
      123      404     469.291
      123      406     469.291
      123      408     469.291
      123      410     469.291
      123      412     469.291
      123      414     469.291
      123      416     469.291
      123      418     469.291
      123      420     469.291
      123      422     469.291
      123      424     469.291
      123      426     469.291
      123      428     469.291
      123      430     469.291
      123      432     469.291
      123      434     469.291
      123      436     469.291
      123      438     469.291
      123      440     469.291
      123      442     469.291
      123      444     469.291
      123      446     469.291
      123      448     469.291
      123      450     469.291
      123      452     469.291
      123      454     469.291
      123      456     469.291
      123      458     469.291
      123      462     469.291
      123      466     469.291
      123      468     469.291
      123      470     469.291
      123      472     469.291
      123      474     469.291
      123      478     469.291
      123      484     469.291
      123      486     469.291
      123      488     469.291
      123      496     469.291
      123      498     469.291
      123      504     469.291
      123      516     469.291
      125      208     472.344
      125      210     472.344
      125      214     472.344
      125      216     472.344
      125      218     472.344
      125      220     472.344
      125      222     472.344
      125      224     472.344
      125      226     472.344
      125      228     472.344
      125      230     472.344
      125      232     472.344
      125      234     472.344
      125      246     472.344
      125      248     472.344
      125      250     472.344
      125      252     472.344
      125      256     472.344
      125      262     472.344
      125      264     472.344
      125      266     472.344
      125      278     472.344
      125      280     472.344
      125      282     472.344
      125      284     472.344
      125      286     472.344
      125      288     472.344
      125      292     472.344
      125      294     472.344
      125      306     472.344
      125      308     472.344
      125      310     472.344
      125      312     472.344
      125      314     472.344
      125      316     472.344
      125      318     472.344
      125      320     472.344
      125      322     472.344
      125      324     472.344
      125      326     472.344
      125      328     472.344
      125      330     472.344
      125      332     472.344
      125      334     472.344
      125      336     472.344
      125      338     472.344
      125      340     472.344
      125      342     472.344
      125      344     472.344
      125      346     472.344
      125      348     472.344
      125      350     472.344
      125      352     472.344
      125      354     472.344
      125      356     472.344
      125      358     472.344
      125      360     472.344
      125      362     472.344
      125      364     472.344
      125      366     472.344
      125      368     472.344
      125      370     472.344
      125      372     472.344
      125      374     472.344
      125      376     472.344
      125      378     472.344
      125      380     472.344
      125      382     472.344
      125      384     472.344
      125      386     472.344
      125      388     472.344
      125      390     472.344
      125      392     472.344
      125      394     472.344
      125      396     472.344
      125      398     472.344
      125      400     472.344
      125      402     472.344
      125      404     472.344
      125      406     472.344
      125      408     472.344
      125      410     472.344
      125      412     472.344
      125      414     472.344
      125      416     472.344
      125      418     472.344
      125      420     472.344
      125      422     472.344
      125      430     472.344
      125      432     472.344
      125      434     472.344
      125      436     472.344
      125      440     472.344
      125      442     472.344
      125      448     472.344
      125      452     472.344
      127      198     475.388
      127      204     475.388
      127      206     475.388
      127      208     475.388
      127      210     475.388
      127      212     475.388
      127      214     475.388
      127      216     475.388
      127      218     475.388
      127      220     475.388
      127      222     475.388
      127      224     475.388
      127      226     475.388
      127      228     475.388
      127      230     475.388
      127      232     475.388
      127      234     475.388
      127      242     475.388
      127      244     475.388
      127      246     475.388
      127      248     475.388
      127      250     475.388
      127      252     475.388
      127      256     475.388
      127      268     475.388
      127      270     475.388
      127      272     475.388
      127      276     475.388
      127      278     475.388
      127      282     475.388
      127      288     475.388
      127      290     475.388
      127      300     475.388
      127      302     475.388
      127      304     475.388
      127      306     475.388
      127      308     475.388
      127      310     475.388
      127      312     475.388
      127      314     475.388
      127      316     475.388
      127      318     475.388
      127      320     475.388
      127      322     475.388
      127      324     475.388
      127      326     475.388
      127      328     475.388
      127      330     475.388
      127      332     475.388
      127      334     475.388
      127      336     475.388
      127      338     475.388
      127      340     475.388
      127      342     475.388
      127      344     475.388
      127      346     475.388
      127      348     475.388
      127      350     475.388
      127      352     475.388
      127      354     475.388
      127      356     475.388
      127      358     475.388
      127      360     475.388
      127      362     475.388
      127      364     475.388
      127      366     475.388
      127      368     475.388
      127      370     475.388
      127      372     475.388
      127      374     475.388
      127      376     475.388
      127      378     475.388
      127      380     475.388
      127      382     475.388
      127      384     475.388
      127      386     475.388
      127      388     475.388
      127      390     475.388
      127      392     475.388
      127      394     475.388
      127      396     475.388
      127      398     475.388
      127      400     475.388
      127      402     475.388
      127      404     475.388
      127      406     475.388
      127      408     475.388
      127      410     475.388
      127      412     475.388
      129      200     478.394
      129      202     478.394
      129      204     478.394
      129      206     478.394
      129      208     478.394
      129      210     478.394
      129      212     478.394
      129      214     478.394
      129      216     478.394
      129      218     478.394
      129      220     478.394
      129      222     478.394
      129      224     478.394
      129      226     478.394
      129      228     478.394
      129      230     478.394
      129      232     478.394
      129      238     478.394
      129      242     478.394
      129      244     478.394
      129      252     478.394
      129      256     478.394
      129      260     478.394
      129      262     478.394
      129      264     478.394
      129      268     478.394
      129      270     478.394
      129      272     478.394
      129      274     478.394
      129      278     478.394
      129      282     478.394
      129      284     478.394
      129      294     478.394
      129      296     478.394
      129      298     478.394
      129      300     478.394
      129      302     478.394
      129      304     478.394
      129      306     478.394
      129      308     478.394
      129      310     478.394
      129      312     478.394
      129      314     478.394
      129      316     478.394
      129      318     478.394
      129      320     478.394
      129      322     478.394
      129      324     478.394
      129      326     478.394
      129      328     478.394
      129      330     478.394
      129      332     478.394
      129      334     478.394
      129      336     478.394
      129      338     478.394
      129      340     478.394
      129      342     478.394
      129      344     478.394
      129      346     478.394
      129      348     478.394
      129      350     478.394
      129      352     478.394
      129      354     478.394
      129      356     478.394
      129      358     478.394
      129      360     478.394
      129      362     478.394
      129      364     478.394
      129      366     478.394
      129      368     478.394
      129      370     478.394
      129      372     478.394
      129      374     478.394
      129      376     478.394
      129      378     478.394
      129      380     478.394
      129      382     478.394
      129      384     478.394
      129      386     478.394
      129      388     478.394
      129      390     478.394
      129      394     478.394
      129      396     478.394
      129      406     478.394
      131      198     481.399
      131      200     481.399
      131      202     481.399
      131      204     481.399
      131      206     481.399
      131      208     481.399
      131      210     481.399
      131      212     481.399
      131      214     481.399
      131      216     481.399
      131      218     481.399
      131      220     481.399
      131      222     481.399
      131      224     481.399
      131      226     481.399
      131      228     481.399
      131      230     481.399
      131      234     481.399
      131      242     481.399
      131      244     481.399
      131      246     481.399
      131      248     481.399
      131      252     481.399
      131      270     481.399
      131      274     481.399
      131      276     481.399
      131      288     481.399
      131      290     481.399
      131      292     481.399
      131      294     481.399
      131      296     481.399
      131      298     481.399
      131      300     481.399
      131      302     481.399
      131      304     481.399
      131      306     481.399
      131      308     481.399
      131      310     481.399
      131      312     481.399
      131      314     481.399
      131      316     481.399
      131      318     481.399
      131      320     481.399
      131      322     481.399
      131      324     481.399
      131      326     481.399
      131      328     481.399
      131      330     481.399
      131      332     481.399
      131      334     481.399
      131      336     481.399
      131      338     481.399
      131      340     481.399
      131      342     481.399
      131      344     481.399
      131      346     481.399
      131      348     481.399
      131      350     481.399
      131      352     481.399
      131      354     481.399
      131      356     481.399
      131      358     481.399
      131      360     481.399
      131      362     481.399
      131      364     481.399
      131      366     481.399
      131      368     481.399
      131      370     481.399
      131      376     481.399
      131      380     481.399
      131      384     481.399
      133      194     484.405
      133      196     484.405
      133      198     484.405
      133      200     484.405
      133      202     484.405
      133      204     484.405
      133      206     484.405
      133      208     484.405
      133      210     484.405
      133      212     484.405
      133      214     484.405
      133      216     484.405
      133      218     484.405
      133      220     484.405
      133      222     484.405
      133      224     484.405
      133      226     484.405
      133      228     484.405
      133      230     484.405
      133      236     484.405
      133      240     484.405
      133      244     484.405
      133      246     484.405
      133      248     484.405
      133      252     484.405
      133      262     484.405
      133      270     484.405
      133      272     484.405
      133      276     484.405
      133      282     484.405
      133      284     484.405
      133      286     484.405
      133      288     484.405
      133      290     484.405
      133      292     484.405
      133      294     484.405
      133      296     484.405
      133      298     484.405
      133      300     484.405
      133      302     484.405
      133      304     484.405
      133      306     484.405
      133      308     484.405
      133      310     484.405
      133      312     484.405
      133      314     484.405
      133      316     484.405
      133      318     484.405
      133      320     484.405
      133      322     484.405
      133      324     484.405
      133      326     484.405
      133      328     484.405
      133      330     484.405
      133      332     484.405
      133      334     484.405
      133      336     484.405
      133      338     484.405
      133      340     484.405
      133      342     484.405
      133      344     484.405
      133      346     484.405
      133      348     484.405
      133      350     484.405
      133      352     484.405
      133      354     484.405
      133      358     484.405
      133      360     484.405
      133      366     484.405
      135      186     487.410
      135      190     487.410
      135      192     487.410
      135      194     487.410
      135      196     487.410
      135      198     487.410
      135      200     487.410
      135      202     487.410
      135      204     487.410
      135      206     487.410
      135      208     487.410
      135      210     487.410
      135      212     487.410
      135      214     487.410
      135      216     487.410
      135      218     487.410
      135      220     487.410
      135      222     487.410
      135      224     487.410
      135      226     487.410
      135      228     487.410
      135      234     487.410
      135      244     487.410
      135      248     487.410
      135      250     487.410
      135      256     487.410
      135      260     487.410
      135      266     487.410
      135      268     487.410
      135      274     487.410
      135      278     487.410
      135      282     487.410
      135      284     487.410
      135      286     487.410
      135      288     487.410
      135      290     487.410
      135      292     487.410
      135      294     487.410
      135      296     487.410
      135      298     487.410
      135      300     487.410
      135      302     487.410
      135      304     487.410
      135      306     487.410
      135      308     487.410
      135      310     487.410
      135      312     487.410
      135      314     487.410
      135      316     487.410
      135      318     487.410
      135      320     487.410
      135      322     487.410
      135      324     487.410
      135      326     487.410
      135      328     487.410
      135      330     487.410
      135      332     487.410
      135      334     487.410
      135      336     487.410
      135      338     487.410
      135      340     487.410
      135      342     487.410
      135      344     487.410
      135      352     487.410
      137      182     490.384
      137      184     490.384
      137      186     490.384
      137      188     490.384
      137      190     490.384
      137      192     490.384
      137      194     490.384
      137      196     490.384
      137      198     490.384
      137      200     490.384
      137      202     490.384
      137      204     490.384
      137      206     490.384
      137      208     490.384
      137      210     490.384
      137      212     490.384
      137      214     490.384
      137      216     490.384
      137      218     490.384
      137      220     490.384
      137      222     490.384
      137      224     490.384
      137      226     490.384
      137      228     490.384
      137      240     490.384
      137      248     490.384
      137      250     490.384
      137      262     490.384
      137      264     490.384
      137      272     490.384
      137      282     490.384
      137      284     490.384
      137      286     490.384
      137      288     490.384
      137      290     490.384
      137      292     490.384
      137      294     490.384
      137      296     490.384
      137      298     490.384
      137      300     490.384
      137      302     490.384
      137      304     490.384
      137      306     490.384
      137      308     490.384
      137      310     490.384
      137      312     490.384
      137      314     490.384
      137      316     490.384
      137      318     490.384
      137      320     490.384
      137      322     490.384
      137      324     490.384
      137      326     490.384
      137      328     490.384
      137      330     490.384
      137      332     490.384
      137      334     490.384
      137      336     490.384
      139      180     493.347
      139      182     493.347
      139      184     493.347
      139      186     493.347
      139      188     493.347
      139      190     493.347
      139      192     493.347
      139      194     493.347
      139      196     493.347
      139      198     493.347
      139      200     493.347
      139      202     493.347
      139      204     493.347
      139      206     493.347
      139      208     493.347
      139      210     493.347
      139      212     493.347
      139      214     493.347
      139      216     493.347
      139      218     493.347
      139      220     493.347
      139      222     493.347
      139      224     493.347
      139      226     493.347
      139      228     493.347
      139      234     493.347
      139      238     493.347
      139      240     493.347
      139      248     493.347
      139      250     493.347
      139      256     493.347
      139      264     493.347
      139      272     493.347
      139      276     493.347
      139      278     493.347
      139      280     493.347
      139      282     493.347
      139      284     493.347
      139      286     493.347
      139      288     493.347
      139      290     493.347
      139      292     493.347
      139      294     493.347
      139      296     493.347
      139      298     493.347
      139      300     493.347
      139      302     493.347
      139      304     493.347
      139      306     493.347
      139      308     493.347
      139      310     493.347
      139      312     493.347
      139      314     493.347
      139      316     493.347
      139      318     493.347
      139      320     493.347
      141      176     496.309
      141      178     496.309
      141      180     496.309
      141      182     496.309
      141      184     496.309
      141      186     496.309
      141      188     496.309
      141      190     496.309
      141      192     496.309
      141      194     496.309
      141      196     496.309
      141      198     496.309
      141      200     496.309
      141      202     496.309
      141      204     496.309
      141      206     496.309
      141      208     496.309
      141      210     496.309
      141      212     496.309
      141      214     496.309
      141      216     496.309
      141      218     496.309
      141      220     496.309
      141      222     496.309
      141      224     496.309
      141      226     496.309
      141      246     496.309
      141      252     496.309
      141      256     496.309
      141      260     496.309
      141      264     496.309
      141      270     496.309
      141      272     496.309
      141      274     496.309
      141      276     496.309
      141      278     496.309
      141      280     496.309
      141      282     496.309
      141      284     496.309
      141      286     496.309
      141      288     496.309
      141      290     496.309
      141      292     496.309
      141      294     496.309
      141      296     496.309
      141      298     496.309
      141      300     496.309
      141      302     496.309
      141      304     496.309
      141      306     496.309
      141      308     496.309
      141      310     496.309
      143      172     499.272
      143      174     499.272
      143      176     499.272
      143      178     499.272
      143      180     499.272
      143      182     499.272
      143      184     499.272
      143      186     499.272
      143      188     499.272
      143      190     499.272
      143      192     499.272
      143      194     499.272
      143      196     499.272
      143      198     499.272
      143      200     499.272
      143      202     499.272
      143      204     499.272
      143      206     499.272
      143      208     499.272
      143      210     499.272
      143      212     499.272
      143      214     499.272
      143      216     499.272
      143      218     499.272
      143      220     499.272
      143      222     499.272
      143      224     499.272
      143      232     499.272
      143      236     499.272
      143      238     499.272
      143      246     499.272
      143      252     499.272
      143      260     499.272
      143      266     499.272
      143      268     499.272
      143      272     499.272
      143      274     499.272
      143      276     499.272
      143      278     499.272
      143      280     499.272
      143      282     499.272
      143      284     499.272
      143      286     499.272
      143      288     499.272
      143      290     499.272
      143      292     499.272
      143      294     499.272
      143      296     499.272
      145      170     502.230
      145      172     502.230
      145      174     502.230
      145      176     502.230
      145      178     502.230
      145      180     502.230
      145      182     502.230
      145      184     502.230
      145      186     502.230
      145      188     502.230
      145      190     502.230
      145      192     502.230
      145      194     502.230
      145      196     502.230
      145      198     502.230
      145      200     502.230
      145      202     502.230
      145      204     502.230
      145      206     502.230
      145      208     502.230
      145      210     502.230
      145      212     502.230
      145      214     502.230
      145      216     502.230
      145      218     502.230
      145      220     502.230
      145      222     502.230
      145      224     502.230
      145      234     502.230
      145      238     502.230
      145      246     502.230
      145      252     502.230
      145      266     502.230
      145      268     502.230
      145      270     502.230
      145      272     502.230
      145      274     502.230
      145      276     502.230
      145      278     502.230
      145      280     502.230
      145      282     502.230
      145      284     502.230
      145      286     502.230
      145      288     502.230
      145      290     502.230
      147      164     505.154
      147      168     505.154
      147      170     505.154
      147      172     505.154
      147      174     505.154
      147      176     505.154
      147      178     505.154
      147      180     505.154
      147      182     505.154
      147      184     505.154
      147      186     505.154
      147      188     505.154
      147      190     505.154
      147      192     505.154
      147      194     505.154
      147      196     505.154
      147      198     505.154
      147      200     505.154
      147      202     505.154
      147      204     505.154
      147      206     505.154
      147      208     505.154
      147      210     505.154
      147      212     505.154
      147      214     505.154
      147      216     505.154
      147      218     505.154
      147      220     505.154
      147      222     505.154
      147      262     505.154
      147      264     505.154
      147      266     505.154
      147      268     505.154
      147      270     505.154
      147      272     505.154
      147      274     505.154
      147      276     505.154
      147      278     505.154
      147      280     505.154
      149      164     508.078
      149      168     508.078
      149      170     508.078
      149      172     508.078
      149      174     508.078
      149      176     508.078
      149      178     508.078
      149      180     508.078
      149      182     508.078
      149      184     508.078
      149      186     508.078
      149      188     508.078
      149      190     508.078
      149      192     508.078
      149      194     508.078
      149      196     508.078
      149      198     508.078
      149      200     508.078
      149      202     508.078
      149      204     508.078
      149      206     508.078
      149      208     508.078
      149      210     508.078
      149      212     508.078
      149      214     508.078
      149      216     508.078
      149      218     508.078
      149      220     508.078
      149      232     508.078
      149      244     508.078
      149      256     508.078
      149      258     508.078
      149      262     508.078
      149      264     508.078
      149      266     508.078
      149      268     508.078
      149      270     508.078
      151      162     511.002
      151      164     511.002
      151      166     511.002
      151      168     511.002
      151      170     511.002
      151      172     511.002
      151      174     511.002
      151      176     511.002
      151      178     511.002
      151      180     511.002
      151      182     511.002
      151      184     511.002
      151      186     511.002
      151      188     511.002
      151      190     511.002
      151      192     511.002
      151      194     511.002
      151      196     511.002
      151      198     511.002
      151      200     511.002
      151      202     511.002
      151      204     511.002
      151      206     511.002
      151      208     511.002
      151      210     511.002
      151      212     511.002
      151      214     511.002
      151      216     511.002
      151      218     511.002
      151      220     511.002
      151      226     511.002
      151      246     511.002
      151      252     511.002
      151      256     511.002
      151      258     511.002
      151      260     511.002
      151      262     511.002
      153      158     513.926
      153      160     513.926
      153      162     513.926
      153      164     513.926
      153      166     513.926
      153      168     513.926
      153      170     513.926
      153      172     513.926
      153      174     513.926
      153      176     513.926
      153      178     513.926
      153      180     513.926
      153      182     513.926
      153      184     513.926
      153      186     513.926
      153      188     513.926
      153      190     513.926
      153      192     513.926
      153      194     513.926
      153      196     513.926
      153      198     513.926
      153      200     513.926
      153      202     513.926
      153      204     513.926
      153      206     513.926
      153      208     513.926
      153      210     513.926
      153      212     513.926
      153      214     513.926
      153      216     513.926
      153      218     513.926
      153      220     513.926
      153      250     513.926
      153      252     513.926
      153      254     513.926
      153      256     513.926
      153      258     513.926
      155      154     516.837
      155      156     516.837
      155      158     516.837
      155      160     516.837
      155      162     516.837
      155      164     516.837
      155      166     516.837
      155      168     516.837
      155      170     516.837
      155      172     516.837
      155      174     516.837
      155      176     516.837
      155      178     516.837
      155      180     516.837
      155      182     516.837
      155      184     516.837
      155      186     516.837
      155      188     516.837
      155      190     516.837
      155      192     516.837
      155      194     516.837
      155      196     516.837
      155      198     516.837
      155      200     516.837
      155      202     516.837
      155      204     516.837
      155      206     516.837
      155      208     516.837
      155      210     516.837
      155      212     516.837
      155      214     516.837
      155      216     516.837
      155      218     516.837
      155      246     516.837
      155      248     516.837
      155      250     516.837
      155      252     516.837
      157      150     519.726
      157      152     519.726
      157      154     519.726
      157      156     519.726
      157      158     519.726
      157      160     519.726
      157      162     519.726
      157      164     519.726
      157      166     519.726
      157      168     519.726
      157      170     519.726
      157      172     519.726
      157      174     519.726
      157      176     519.726
      157      178     519.726
      157      180     519.726
      157      182     519.726
      157      184     519.726
      157      186     519.726
      157      188     519.726
      157      190     519.726
      157      192     519.726
      157      194     519.726
      157      196     519.726
      157      198     519.726
      157      200     519.726
      157      202     519.726
      157      204     519.726
      157      206     519.726
      157      208     519.726
      157      210     519.726
      157      212     519.726
      157      214     519.726
      157      216     519.726
      157      244     519.726
      159      154     522.615
      159      156     522.615
      159      158     522.615
      159      160     522.615
      159      162     522.615
      159      164     522.615
      159      166     522.615
      159      168     522.615
      159      170     522.615
      159      172     522.615
      159      174     522.615
      159      176     522.615
      159      178     522.615
      159      180     522.615
      159      182     522.615
      159      184     522.615
      159      186     522.615
      159      188     522.615
      159      190     522.615
      159      192     522.615
      159      194     522.615
      159      196     522.615
      159      198     522.615
      159      200     522.615
      159      202     522.615
      159      204     522.615
      159      206     522.615
      159      208     522.615
      159      210     522.615
      159      212     522.615
      159      214     522.615
      159      238     522.615
      159      240     522.615
      161      150     525.504
      161      152     525.504
      161      154     525.504
      161      156     525.504
      161      158     525.504
      161      160     525.504
      161      162     525.504
      161      164     525.504
      161      166     525.504
      161      168     525.504
      161      170     525.504
      161      172     525.504
      161      174     525.504
      161      176     525.504
      161      178     525.504
      161      180     525.504
      161      182     525.504
      161      184     525.504
      161      186     525.504
      161      188     525.504
      161      190     525.504
      161      192     525.504
      161      194     525.504
      161      196     525.504
      161      198     525.504
      161      200     525.504
      161      202     525.504
      161      204     525.504
      161      206     525.504
      161      208     525.504
      161      210     525.504
      161      212     525.504
      161      214     525.504
      161      234     525.504
      163      146     528.393
      163      148     528.393
      163      150     528.393
      163      152     528.393
      163      154     528.393
      163      156     528.393
      163      158     528.393
      163      160     528.393
      163      162     528.393
      163      164     528.393
      163      166     528.393
      163      168     528.393
      163      170     528.393
      163      172     528.393
      163      174     528.393
      163      176     528.393
      163      178     528.393
      163      180     528.393
      163      182     528.393
      163      184     528.393
      163      186     528.393
      163      188     528.393
      163      190     528.393
      163      192     528.393
      163      194     528.393
      163      196     528.393
      163      198     528.393
      163      200     528.393
      163      202     528.393
      163      204     528.393
      163      206     528.393
      163      208     528.393
      163      210     528.393
      163      212     528.393
      163      232     528.393
      165      144     531.266
      165      148     531.266
      165      150     531.266
      165      152     531.266
      165      154     531.266
      165      156     531.266
      165      158     531.266
      165      160     531.266
      165      162     531.266
      165      164     531.266
      165      166     531.266
      165      168     531.266
      165      170     531.266
      165      172     531.266
      165      174     531.266
      165      176     531.266
      165      178     531.266
      165      180     531.266
      165      182     531.266
      165      184     531.266
      165      186     531.266
      165      188     531.266
      165      190     531.266
      165      192     531.266
      165      194     531.266
      165      196     531.266
      165      198     531.266
      165      200     531.266
      165      202     531.266
      165      204     531.266
      165      206     531.266
      165      208     531.266
      165      210     531.266
      167      140     534.124
      167      142     534.124
      167      144     534.124
      167      146     534.124
      167      148     534.124
      167      150     534.124
      167      152     534.124
      167      154     534.124
      167      156     534.124
      167      158     534.124
      167      160     534.124
      167      162     534.124
      167      164     534.124
      167      166     534.124
      167      168     534.124
      167      170     534.124
      167      172     534.124
      167      174     534.124
      167      176     534.124
      167      178     534.124
      167      180     534.124
      167      182     534.124
      167      184     534.124
      167      186     534.124
      167      188     534.124
      167      190     534.124
      167      192     534.124
      167      194     534.124
      167      196     534.124
      167      198     534.124
      167      200     534.124
      167      202     534.124
      167      204     534.124
      167      206     534.124
      167      208     534.124
      169      142     536.982
      169      144     536.982
      169      146     536.982
      169      148     536.982
      169      150     536.982
      169      152     536.982
      169      154     536.982
      169      156     536.982
      169      158     536.982
      169      160     536.982
      169      162     536.982
      169      164     536.982
      169      166     536.982
      169      168     536.982
      169      170     536.982
      169      172     536.982
      169      174     536.982
      169      176     536.982
      169      178     536.982
      169      180     536.982
      169      182     536.982
      169      184     536.982
      169      186     536.982
      169      188     536.982
      169      190     536.982
      169      192     536.982
      169      194     536.982
      169      196     536.982
      169      198     536.982
      169      200     536.982
      169      202     536.982
      169      204     536.982
      169      206     536.982
      171      140     539.839
      171      142     539.839
      171      144     539.839
      171      146     539.839
      171      148     539.839
      171      150     539.839
      171      152     539.839
      171      154     539.839
      171      156     539.839
      171      158     539.839
      171      160     539.839
      171      162     539.839
      171      164     539.839
      171      166     539.839
      171      168     539.839
      171      170     539.839
      171      172     539.839
      171      174     539.839
      171      176     539.839
      171      178     539.839
      171      180     539.839
      171      182     539.839
      171      184     539.839
      171      186     539.839
      171      188     539.839
      171      190     539.839
      171      192     539.839
      171      194     539.839
      171      196     539.839
      171      198     539.839
      171      200     539.839
      171      202     539.839
      171      204     539.839
      173      140     542.697
      173      142     542.697
      173      144     542.697
      173      146     542.697
      173      148     542.697
      173      150     542.697
      173      152     542.697
      173      154     542.697
      173      156     542.697
      173      158     542.697
      173      160     542.697
      173      162     542.697
      173      164     542.697
      173      166     542.697
      173      168     542.697
      173      170     542.697
      173      172     542.697
      173      174     542.697
      173      176     542.697
      173      178     542.697
      173      180     542.697
      173      182     542.697
      173      184     542.697
      173      186     542.697
      173      188     542.697
      173      190     542.697
      173      192     542.697
      173      194     542.697
      173      196     542.697
      173      198     542.697
      173      200     542.697
      173      202     542.697
      175      136     545.539
      175      140     545.539
      175      142     545.539
      175      144     545.539
      175      146     545.539
      175      148     545.539
      175      150     545.539
      175      152     545.539
      175      154     545.539
      175      156     545.539
      175      158     545.539
      175      160     545.539
      175      162     545.539
      175      164     545.539
      175      166     545.539
      175      168     545.539
      175      170     545.539
      175      172     545.539
      175      174     545.539
      175      176     545.539
      175      178     545.539
      175      180     545.539
      175      182     545.539
      175      184     545.539
      175      186     545.539
      175      188     545.539
      175      190     545.539
      175      192     545.539
      175      194     545.539
      175      196     545.539
      177      136     548.368
      177      138     548.368
      177      140     548.368
      177      142     548.368
      177      144     548.368
      177      146     548.368
      177      148     548.368
      177      150     548.368
      177      152     548.368
      177      154     548.368
      177      156     548.368
      177      158     548.368
      177      160     548.368
      177      162     548.368
      177      164     548.368
      177      166     548.368
      177      168     548.368
      177      170     548.368
      177      172     548.368
      177      174     548.368
      177      176     548.368
      177      178     548.368
      177      180     548.368
      177      182     548.368
      177      184     548.368
      177      186     548.368
      177      188     548.368
      177      190     548.368
      177      192     548.368
      177      194     548.368
      179      136     551.197
      179      138     551.197
      179      140     551.197
      179      142     551.197
      179      144     551.197
      179      146     551.197
      179      148     551.197
      179      150     551.197
      179      152     551.197
      179      154     551.197
      179      156     551.197
      179      158     551.197
      179      160     551.197
      179      162     551.197
      179      164     551.197
      179      166     551.197
      179      168     551.197
      179      170     551.197
      179      172     551.197
      179      174     551.197
      179      176     551.197
      179      178     551.197
      179      180     551.197
      179      182     551.197
      179      184     551.197
      179      186     551.197
      179      188     551.197
      179      190     551.197
      181      134     554.026
      181      136     554.026
      181      138     554.026
      181      140     554.026
      181      142     554.026
      181      144     554.026
      181      146     554.026
      181      148     554.026
      181      150     554.026
      181      152     554.026
      181      154     554.026
      181      156     554.026
      181      158     554.026
      181      160     554.026
      181      162     554.026
      181      164     554.026
      181      166     554.026
      181      168     554.026
      181      170     554.026
      181      172     554.026
      181      174     554.026
      181      176     554.026
      181      178     554.026
      181      180     554.026
      181      182     554.026
      181      184     554.026
      181      186     554.026
      183      136     556.855
      183      138     556.855
      183      140     556.855
      183      142     556.855
      183      144     556.855
      183      146     556.855
      183      148     556.855
      183      150     556.855
      183      152     556.855
      183      154     556.855
      183      156     556.855
      183      158     556.855
      183      160     556.855
      183      162     556.855
      183      164     556.855
      183      166     556.855
      183      168     556.855
      183      170     556.855
      183      172     556.855
      183      174     556.855
      183      176     556.855
      183      178     556.855
      183      180     556.855
      185      132     559.673
      185      136     559.673
      185      138     559.673
      185      140     559.673
      185      142     559.673
      185      144     559.673
      185      146     559.673
      185      148     559.673
      185      150     559.673
      185      152     559.673
      185      154     559.673
      185      156     559.673
      185      158     559.673
      185      160     559.673
      185      162     559.673
      185      164     559.673
      185      166     559.673
      185      168     559.673
      185      170     559.673
      185      172     559.673
      185      176     559.673
      187      134     562.476
      187      136     562.476
      187      138     562.476
      187      140     562.476
      187      142     562.476
      187      144     562.476
      187      146     562.476
      187      148     562.476
      187      150     562.476
      187      152     562.476
      187      154     562.476
      187      156     562.476
      187      158     562.476
      187      160     562.476
      187      162     562.476
      187      164     562.476
      187      166     562.476
      189      134     565.278
      189      136     565.278
      189      138     565.278
      189      140     565.278
      189      142     565.278
      189      144     565.278
      189      146     565.278
      189      148     565.278
      189      150     565.278
      189      152     565.278
      189      154     565.278
      189      156     565.278
      189      158     565.278
      189      160     565.278
      189      162     565.278
      189      164     565.278
      191      136     568.081
      191      138     568.081
      191      140     568.081
      191      142     568.081
      191      144     568.081
      191      146     568.081
      191      148     568.081
      191      150     568.081
      191      152     568.081
      191      156     568.081
      193      138     570.883
      193      140     570.883
      193      142     570.883
      193      144     570.883
      193      146     570.883
      193      148     570.883
      193      150     570.883
      195      134     573.682


==> anc/Parameter_Space_Contours/m65/Cat1.dat <==
      125      292     515.656
      125      298     515.656
      125      300     515.656
      125      302     515.656
      125      304     515.656
      125      308     515.656
      125      310     515.656
      125      312     515.656
      125      316     515.656
      125      318     515.656
      125      320     515.656
      125      322     515.656
      125      324     515.656
      125      326     515.656
      125      328     515.656
      125      330     515.656
      125      338     515.656
      125      340     515.656
      125      342     515.656
      125      344     515.656
      125      346     515.656
      125      348     515.656
      125      350     515.656
      125      356     515.656
      127      292     518.894
      127      294     518.894
      127      296     518.894
      127      298     518.894
      127      300     518.894
      127      302     518.894
      127      304     518.894
      127      308     518.894
      127      310     518.894
      127      312     518.894
      127      314     518.894
      127      316     518.894
      127      318     518.894
      127      320     518.894
      127      322     518.894
      127      324     518.894
      127      326     518.894
      127      332     518.894
      127      334     518.894
      127      336     518.894
      127      338     518.894
      127      340     518.894
      127      342     518.894
      127      344     518.894
      129      292     522.133
      129      294     522.133
      129      296     522.133
      129      298     522.133
      129      300     522.133
      129      302     522.133
      129      304     522.133
      129      306     522.133
      129      308     522.133
      129      310     522.133
      129      312     522.133
      129      314     522.133
      129      320     522.133
      129      328     522.133
      129      330     522.133
      129      332     522.133
      129      334     522.133
      129      340     522.133
      131      290     525.371
      131      292     525.371
      131      294     525.371
      131      296     525.371
      131      298     525.371
      131      300     525.371
      131      302     525.371
      131      304     525.371
      131      306     525.371
      131      308     525.371
      131      310     525.371
      131      312     525.371
      131      314     525.371
      131      316     525.371
      131      318     525.371
      131      320     525.371
      131      322     525.371
      131      324     525.371
      131      326     525.371
      131      328     525.371
      131      330     525.371
      131      332     525.371
      131      334     525.371
      131      350     525.371
      131      354     525.371
      133      290     528.609
      133      292     528.609
      133      294     528.609
      133      296     528.609
      133      298     528.609
      133      300     528.609
      133      302     528.609
      133      304     528.609
      133      306     528.609
      133      308     528.609
      133      310     528.609
      133      312     528.609
      133      314     528.609
      133      316     528.609
      133      318     528.609
      133      320     528.609
      133      322     528.609
      133      324     528.609
      133      326     528.609
      133      328     528.609
      133      330     528.609
      133      332     528.609
      133      334     528.609
      133      336     528.609
      133      342     528.609
      133      344     528.609
      133      348     528.609
      133      352     528.609
      133      362     528.609
      133      364     528.609
      133      366     528.609
      135      290     531.796
      135      292     531.796
      135      294     531.796
      135      296     531.796
      135      298     531.796
      135      300     531.796
      135      302     531.796
      135      304     531.796
      135      306     531.796
      135      308     531.796
      135      310     531.796
      135      312     531.796
      135      314     531.796
      135      316     531.796
      135      318     531.796
      135      320     531.796
      135      322     531.796
      135      324     531.796
      135      326     531.796
      135      328     531.796
      135      330     531.796
      135      332     531.796
      135      334     531.796
      135      336     531.796
      135      338     531.796
      135      340     531.796
      135      342     531.796
      135      344     531.796
      135      346     531.796
      135      348     531.796
      135      350     531.796
      135      352     531.796
      135      354     531.796
      135      356     531.796
      135      358     531.796
      135      368     531.796
      137      288     534.981
      137      290     534.981
      137      292     534.981
      137      294     534.981
      137      296     534.981
      137      298     534.981
      137      300     534.981
      137      302     534.981
      137      304     534.981
      137      306     534.981
      137      308     534.981
      137      310     534.981
      137      312     534.981
      137      314     534.981
      137      316     534.981
      137      318     534.981
      137      320     534.981
      137      322     534.981
      137      324     534.981
      137      326     534.981
      137      328     534.981
      137      330     534.981
      137      332     534.981
      137      334     534.981
      137      336     534.981
      137      338     534.981
      137      340     534.981
      137      342     534.981
      137      344     534.981
      137      346     534.981
      137      348     534.981
      137      350     534.981
      137      352     534.981
      137      354     534.981
      137      356     534.981
      137      364     534.981
      139      288     538.165
      139      290     538.165
      139      292     538.165
      139      294     538.165
      139      296     538.165
      139      298     538.165
      139      300     538.165
      139      302     538.165
      139      304     538.165
      139      306     538.165
      139      308     538.165
      139      310     538.165
      139      312     538.165
      139      314     538.165
      139      316     538.165
      139      318     538.165
      139      320     538.165
      139      322     538.165
      139      324     538.165
      139      326     538.165
      139      328     538.165
      139      330     538.165
      139      332     538.165
      139      334     538.165
      139      336     538.165
      139      338     538.165
      139      340     538.165
      139      342     538.165
      139      344     538.165
      139      346     538.165
      139      348     538.165
      139      350     538.165
      139      352     538.165
      139      354     538.165
      139      356     538.165
      139      358     538.165
      139      360     538.165
      139      362     538.165
      139      364     538.165
      141      286     541.349
      141      288     541.349
      141      290     541.349
      141      292     541.349
      141      294     541.349
      141      296     541.349
      141      298     541.349
      141      300     541.349
      141      302     541.349
      141      304     541.349
      141      306     541.349
      141      308     541.349
      141      310     541.349
      141      312     541.349
      141      314     541.349
      141      316     541.349
      141      318     541.349
      141      320     541.349
      141      322     541.349
      141      324     541.349
      141      326     541.349
      141      328     541.349
      141      330     541.349
      141      332     541.349
      141      334     541.349
      141      336     541.349
      141      338     541.349
      141      340     541.349
      141      342     541.349
      141      344     541.349
      141      346     541.349
      141      348     541.349
      141      350     541.349
      141      352     541.349
      141      354     541.349
      141      356     541.349
      141      358     541.349
      141      360     541.349
      141      362     541.349
      141      364     541.349
      141      366     541.349
      141      368     541.349
      141      370     541.349
      141      372     541.349
      143      286     544.496
      143      288     544.496
      143      290     544.496
      143      292     544.496
      143      294     544.496
      143      296     544.496
      143      298     544.496
      143      300     544.496
      143      302     544.496
      143      304     544.496
      143      306     544.496
      143      308     544.496
      143      310     544.496
      143      312     544.496
      143      314     544.496
      143      316     544.496
      143      318     544.496
      143      320     544.496
      143      322     544.496
      143      324     544.496
      143      326     544.496
      143      328     544.496
      143      330     544.496
      143      332     544.496
      143      334     544.496
      143      336     544.496
      143      338     544.496
      143      340     544.496
      143      342     544.496
      143      344     544.496
      143      346     544.496
      143      348     544.496
      143      350     544.496
      143      352     544.496
      143      354     544.496
      143      356     544.496
      143      358     544.496
      143      360     544.496
      143      362     544.496
      143      364     544.496
      143      366     544.496
      143      368     544.496
      143      370     544.496
      143      372     544.496
      143      374     544.496
      143      376     544.496
      143      378     544.496
      145      284     547.632
      145      286     547.632
      145      288     547.632
      145      290     547.632
      145      292     547.632
      145      294     547.632
      145      296     547.632
      145      298     547.632
      145      300     547.632
      145      302     547.632
      145      304     547.632
      145      306     547.632
      145      308     547.632
      145      310     547.632
      145      312     547.632
      145      314     547.632
      145      316     547.632
      145      318     547.632
      145      320     547.632
      145      322     547.632
      145      324     547.632
      145      326     547.632
      145      328     547.632
      145      330     547.632
      145      332     547.632
      145      334     547.632
      145      336     547.632
      145      338     547.632
      145      340     547.632
      145      342     547.632
      145      344     547.632
      145      346     547.632
      145      348     547.632
      145      350     547.632
      145      352     547.632
      145      354     547.632
      145      356     547.632
      145      358     547.632
      145      360     547.632
      145      362     547.632
      145      364     547.632
      145      366     547.632
      145      368     547.632
      145      370     547.632
      145      372     547.632
      145      374     547.632
      145      376     547.632
      145      378     547.632
      145      380     547.632
      145      382     547.632
      145      384     547.632
      147      284     550.767
      147      286     550.767
      147      288     550.767
      147      290     550.767
      147      292     550.767
      147      294     550.767
      147      296     550.767
      147      298     550.767
      147      300     550.767
      147      302     550.767
      147      304     550.767
      147      306     550.767
      147      308     550.767
      147      310     550.767
      147      312     550.767
      147      314     550.767
      147      316     550.767
      147      318     550.767
      147      320     550.767
      147      322     550.767
      147      324     550.767
      147      326     550.767
      147      328     550.767
      147      330     550.767
      147      332     550.767
      147      334     550.767
      147      336     550.767
      147      338     550.767
      147      340     550.767
      147      342     550.767
      147      344     550.767
      147      346     550.767
      147      348     550.767
      147      350     550.767
      147      352     550.767
      147      354     550.767
      147      356     550.767
      147      358     550.767
      147      360     550.767
      147      362     550.767
      147      364     550.767
      147      366     550.767
      147      368     550.767
      147      370     550.767
      147      372     550.767
      147      374     550.767
      147      376     550.767
      147      378     550.767
      147      380     550.767
      147      382     550.767
      147      384     550.767
      147      386     550.767
      147      388     550.767
      147      390     550.767
      149      282     553.903
      149      284     553.903
      149      286     553.903
      149      288     553.903
      149      290     553.903
      149      292     553.903
      149      294     553.903
      149      296     553.903
      149      298     553.903
      149      300     553.903
      149      302     553.903
      149      304     553.903
      149      306     553.903
      149      308     553.903
      149      310     553.903
      149      312     553.903
      149      314     553.903
      149      316     553.903
      149      318     553.903
      149      320     553.903
      149      322     553.903
      149      324     553.903
      149      326     553.903
      149      328     553.903
      149      330     553.903
      149      332     553.903
      149      334     553.903
      149      336     553.903
      149      338     553.903
      149      340     553.903
      149      342     553.903
      149      344     553.903
      149      346     553.903
      149      348     553.903
      149      350     553.903
      149      352     553.903
      149      354     553.903
      149      356     553.903
      149      358     553.903
      149      360     553.903
      149      362     553.903
      149      364     553.903
      149      366     553.903
      149      368     553.903
      149      370     553.903
      149      372     553.903
      149      374     553.903
      149      376     553.903
      149      378     553.903
      149      380     553.903
      149      382     553.903
      149      384     553.903
      149      386     553.903
      149      388     553.903
      149      390     553.903
      149      392     553.903
      149      394     553.903
      149      396     553.903
      151      282     557.017
      151      284     557.017
      151      286     557.017
      151      288     557.017
      151      290     557.017
      151      292     557.017
      151      294     557.017
      151      296     557.017
      151      298     557.017
      151      300     557.017
      151      302     557.017
      151      304     557.017
      151      306     557.017
      151      308     557.017
      151      310     557.017
      151      312     557.017
      151      314     557.017
      151      316     557.017
      151      318     557.017
      151      320     557.017
      151      322     557.017
      151      324     557.017
      151      326     557.017
      151      328     557.017
      151      330     557.017
      151      332     557.017
      151      334     557.017
      151      336     557.017
      151      338     557.017
      151      340     557.017
      151      342     557.017
      151      344     557.017
      151      346     557.017
      151      348     557.017
      151      350     557.017
      151      352     557.017
      151      354     557.017
      151      356     557.017
      151      358     557.017
      151      360     557.017
      151      362     557.017
      151      364     557.017
      151      366     557.017
      151      368     557.017
      151      370     557.017
      151      372     557.017
      151      374     557.017
      151      376     557.017
      151      378     557.017
      151      380     557.017
      151      382     557.017
      151      384     557.017
      153      280     560.108
      153      282     560.108
      153      284     560.108
      153      286     560.108
      153      288     560.108
      153      290     560.108
      153      292     560.108
      153      294     560.108
      153      296     560.108
      153      298     560.108
      153      300     560.108
      153      302     560.108
      153      304     560.108
      153      306     560.108
      153      308     560.108
      153      310     560.108
      153      312     560.108
      153      314     560.108
      153      316     560.108
      153      318     560.108
      153      320     560.108
      153      322     560.108
      153      324     560.108
      153      326     560.108
      153      328     560.108
      153      330     560.108
      153      332     560.108
      153      334     560.108
      153      336     560.108
      153      338     560.108
      153      340     560.108
      153      342     560.108
      153      344     560.108
      153      346     560.108
      153      348     560.108
      153      350     560.108
      153      352     560.108
      153      354     560.108
      153      356     560.108
      153      358     560.108
      153      360     560.108
      153      362     560.108
      153      364     560.108
      153      366     560.108
      153      368     560.108
      153      370     560.108
      153      372     560.108
      153      374     560.108
      153      376     560.108
      153      384     560.108
      155      278     563.199
      155      280     563.199
      155      282     563.199
      155      284     563.199
      155      286     563.199
      155      288     563.199
      155      290     563.199
      155      292     563.199
      155      294     563.199
      155      296     563.199
      155      298     563.199
      155      300     563.199
      155      302     563.199
      155      304     563.199
      155      306     563.199
      155      308     563.199
      155      310     563.199
      155      312     563.199
      155      314     563.199
      155      316     563.199
      155      318     563.199
      155      320     563.199
      155      322     563.199
      155      324     563.199
      155      326     563.199
      155      328     563.199
      155      330     563.199
      155      332     563.199
      155      334     563.199
      155      336     563.199
      155      338     563.199
      155      340     563.199
      155      342     563.199
      155      344     563.199
      155      346     563.199
      155      348     563.199
      155      350     563.199
      155      352     563.199
      155      354     563.199
      155      356     563.199
      155      358     563.199
      155      360     563.199
      155      362     563.199
      155      366     563.199
      155      370     563.199
      157      278     566.290
      157      280     566.290
      157      282     566.290
      157      284     566.290
      157      286     566.290
      157      288     566.290
      157      290     566.290
      157      292     566.290
      157      294     566.290
      157      296     566.290
      157      298     566.290
      157      300     566.290
      157      302     566.290
      157      304     566.290
      157      306     566.290
      157      308     566.290
      157      310     566.290
      157      312     566.290
      157      314     566.290
      157      316     566.290
      157      318     566.290
      157      320     566.290
      157      322     566.290
      157      324     566.290
      157      326     566.290
      157      328     566.290
      157      330     566.290
      157      332     566.290
      157      334     566.290
      157      336     566.290
      157      338     566.290
      157      340     566.290
      157      342     566.290
      157      344     566.290
      157      346     566.290
      157      350     566.290
      157      352     566.290
      157      354     566.290
      157      356     566.290
      157      358     566.290
      159      276     569.379
      159      278     569.379
      159      280     569.379
      159      282     569.379
      159      284     569.379
      159      286     569.379
      159      288     569.379
      159      290     569.379
      159      292     569.379
      159      294     569.379
      159      296     569.379
      159      298     569.379
      159      300     569.379
      159      302     569.379
      159      304     569.379
      159      306     569.379
      159      308     569.379
      159      310     569.379
      159      312     569.379
      159      314     569.379
      159      316     569.379
      159      318     569.379
      159      320     569.379
      159      322     569.379
      159      324     569.379
      159      326     569.379
      159      328     569.379
      159      330     569.379
      159      332     569.379
      159      334     569.379
      159      336     569.379
      159      338     569.379
      159      340     569.379
      159      342     569.379
      159      344     569.379
      159      346     569.379
      161      276     572.430
      161      278     572.430
      161      280     572.430
      161      282     572.430
      161      284     572.430
      161      286     572.430
      161      288     572.430
      161      290     572.430
      161      292     572.430
      161      294     572.430
      161      296     572.430
      161      298     572.430
      161      300     572.430
      161      302     572.430
      161      304     572.430
      161      306     572.430
      161      308     572.430
      161      310     572.430
      161      312     572.430
      161      314     572.430
      161      316     572.430
      161      318     572.430
      161      320     572.430
      161      322     572.430
      161      324     572.430
      161      326     572.430
      161      328     572.430
      161      330     572.430
      161      332     572.430
      161      334     572.430
      163      274     575.480
      163      276     575.480
      163      278     575.480
      163      280     575.480
      163      282     575.480
      163      284     575.480
      163      286     575.480
      163      288     575.480
      163      290     575.480
      163      292     575.480
      163      294     575.480
      163      296     575.480
      163      298     575.480
      163      300     575.480
      163      302     575.480
      163      304     575.480
      163      306     575.480
      163      308     575.480
      163      310     575.480
      163      312     575.480
      163      314     575.480
      163      316     575.480
      163      318     575.480
      163      320     575.480
      163      322     575.480
      163      324     575.480
      163      328     575.480
      165      272     578.531
      165      274     578.531
      165      276     578.531
      165      278     578.531
      165      280     578.531
      165      282     578.531
      165      284     578.531
      165      286     578.531
      165      288     578.531
      165      290     578.531
      165      292     578.531
      165      294     578.531
      165      296     578.531
      165      298     578.531
      165      300     578.531
      165      302     578.531
      165      304     578.531
      165      306     578.531
      165      308     578.531
      165      310     578.531
      165      312     578.531
      165      314     578.531
      165      316     578.531
      165      318     578.531
      167      270     581.581
      167      272     581.581
      167      274     581.581
      167      276     581.581
      167      278     581.581
      167      280     581.581
      167      282     581.581
      167      284     581.581
      167      286     581.581
      167      288     581.581
      167      290     581.581
      167      292     581.581
      167      294     581.581
      167      296     581.581
      167      298     581.581
      167      300     581.581
      167      302     581.581
      167      304     581.581
      167      306     581.581
      169      270     584.612
      169      272     584.612
      169      274     584.612
      169      276     584.612
      169      278     584.612
      169      280     584.612
      169      282     584.612
      169      284     584.612
      169      286     584.612
      169      288     584.612
      169      290     584.612
      169      292     584.612
      169      294     584.612
      169      296     584.612
      169      298     584.612
      169      300     584.612
      171      268     587.626
      171      270     587.626
      171      272     587.626
      171      274     587.626
      171      276     587.626
      171      278     587.626
      171      280     587.626
      171      282     587.626
      171      284     587.626
      171      286     587.626
      171      288     587.626
      171      290     587.626
      171      296     587.626
      173      266     590.639
      173      268     590.639
      173      270     590.639
      173      272     590.639
      173      274     590.639
      173      276     590.639
      173      278     590.639
      173      280     590.639
      173      282     590.639
      173      284     590.639
      175      264     593.652
      175      266     593.652
      175      268     593.652
      175      270     593.652
      175      272     593.652
      175      274     593.652
      175      276     593.652
      175      278     593.652
      175      280     593.652
      177      262     596.666
      177      264     596.666
      177      266     596.666
      177      268     596.666
      177      270     596.666
      177      272     596.666
      179      260     599.649
      179      262     599.649
      179      264     599.649
      179      266     599.649
      179      268     599.649
      181      258     602.628
      181      260     602.628
      181      262     602.628


==> anc/Parameter_Space_Contours/m65/Cat2.dat <==
      125      294     515.656
      125      296     515.656
      125      306     515.656
      125      314     515.656
      125      332     515.656
      125      334     515.656
      125      336     515.656
      125      352     515.656
      125      354     515.656
      125      358     515.656
      125      360     515.656
      125      362     515.656
      125      364     515.656
      125      366     515.656
      125      368     515.656
      125      370     515.656
      125      372     515.656
      125      374     515.656
      125      376     515.656
      125      378     515.656
      125      380     515.656
      125      382     515.656
      125      384     515.656
      125      386     515.656
      125      388     515.656
      125      390     515.656
      125      392     515.656
      125      394     515.656
      125      396     515.656
      125      398     515.656
      125      400     515.656
      125      402     515.656
      125      404     515.656
      125      406     515.656
      125      408     515.656
      125      410     515.656
      125      412     515.656
      125      414     515.656
      125      416     515.656
      125      418     515.656
      125      420     515.656
      125      422     515.656
      125      424     515.656
      125      426     515.656
      125      428     515.656
      125      430     515.656
      125      432     515.656
      125      434     515.656
      125      436     515.656
      125      438     515.656
      125      440     515.656
      125      442     515.656
      125      444     515.656
      125      446     515.656
      125      448     515.656
      125      450     515.656
      125      452     515.656
      125      454     515.656
      125      456     515.656
      125      458     515.656
      125      460     515.656
      125      462     515.656
      125      464     515.656
      125      466     515.656
      125      468     515.656
      125      470     515.656
      125      472     515.656
      125      474     515.656
      125      476     515.656
      125      478     515.656
      125      480     515.656
      125      482     515.656
      125      484     515.656
      125      486     515.656
      125      488     515.656
      125      490     515.656
      125      492     515.656
      125      494     515.656
      125      496     515.656
      125      498     515.656
      125      500     515.656
      125      502     515.656
      125      504     515.656
      125      506     515.656
      125      508     515.656
      125      510     515.656
      125      512     515.656
      125      514     515.656
      125      516     515.656
      125      518     515.656
      125      520     515.656
      125      522     515.656
      125      524     515.656
      125      526     515.656
      125      528     515.656
      125      530     515.656
      125      532     515.656
      125      534     515.656
      125      536     515.656
      125      538     515.656
      125      540     515.656
      125      542     515.656
      125      544     515.656
      125      546     515.656
      125      548     515.656
      125      550     515.656
      125      552     515.656
      125      554     515.656
      125      556     515.656
      125      558     515.656
      125      560     515.656
      125      562     515.656
      125      564     515.656
      125      566     515.656
      125      568     515.656
      125      570     515.656
      125      572     515.656
      125      574     515.656
      125      576     515.656
      125      578     515.656
      125      580     515.656
      125      582     515.656
      125      584     515.656
      125      586     515.656
      125      588     515.656
      125      590     515.656
      125      592     515.656
      125      594     515.656
      125      596     515.656
      125      598     515.656
      125      600     515.656
      125      602     515.656
      125      604     515.656
      125      606     515.656
      125      608     515.656
      125      610     515.656
      125      612     515.656
      125      614     515.656
      125      616     515.656
      125      618     515.656
      125      620     515.656
      125      622     515.656
      125      624     515.656
      125      626     515.656
      125      628     515.656
      125      630     515.656
      125      632     515.656
      125      634     515.656
      125      636     515.656
      125      638     515.656
      125      640     515.656
      125      642     515.656
      125      644     515.656
      125      646     515.656
      125      648     515.656
      125      650     515.656
      125      652     515.656
      125      654     515.656
      125      656     515.656
      125      658     515.656
      125      660     515.656
      125      662     515.656
      125      664     515.656
      125      666     515.656
      125      668     515.656
      125      670     515.656
      125      672     515.656
      125      674     515.656
      125      676     515.656
      125      678     515.656
      125      680     515.656
      125      682     515.656
      125      684     515.656
      125      686     515.656
      125      688     515.656
      125      690     515.656
      125      692     515.656
      125      694     515.656
      125      696     515.656
      125      698     515.656
      125      700     515.656
      125      702     515.656
      125      704     515.656
      125      706     515.656
      125      708     515.656
      125      710     515.656
      125      712     515.656
      125      714     515.656
      125      716     515.656
      125      718     515.656
      125      720     515.656
      125      722     515.656
      125      724     515.656
      125      726     515.656
      125      728     515.656
      125      730     515.656
      125      732     515.656
      125      734     515.656
      125      736     515.656
      125      738     515.656
      125      740     515.656
      125      742     515.656
      125      744     515.656
      125      746     515.656
      125      748     515.656
      125      750     515.656
      125      752     515.656
      125      754     515.656
      125      756     515.656
      125      758     515.656
      125      760     515.656
      125      762     515.656
      125      764     515.656
      125      766     515.656
      125      768     515.656
      125      770     515.656
      125      772     515.656
      125      774     515.656
      125      776     515.656
      125      778     515.656
      125      780     515.656
      125      782     515.656
      125      784     515.656
      125      786     515.656
      125      788     515.656
      125      790     515.656
      125      792     515.656
      125      818     515.656
      125      820     515.656
      125      822     515.656
      125      824     515.656
      125      834     515.656
      125      838     515.656
      125      844     515.656
      125      848     515.656
      125      856     515.656
      125      858     515.656
      125      864     515.656
      127      306     518.894
      127      328     518.894
      127      330     518.894
      127      346     518.894
      127      348     518.894
      127      350     518.894
      127      352     518.894
      127      354     518.894
      127      356     518.894
      127      358     518.894
      127      360     518.894
      127      362     518.894
      127      364     518.894
      127      366     518.894
      127      368     518.894
      127      370     518.894
      127      372     518.894
      127      374     518.894
      127      376     518.894
      127      378     518.894
      127      380     518.894
      127      382     518.894
      127      384     518.894
      127      386     518.894
      127      388     518.894
      127      390     518.894
      127      392     518.894
      127      394     518.894
      127      396     518.894
      127      398     518.894
      127      400     518.894
      127      402     518.894
      127      404     518.894
      127      406     518.894
      127      408     518.894
      127      410     518.894
      127      412     518.894
      127      414     518.894
      127      416     518.894
      127      418     518.894
      127      420     518.894
      127      422     518.894
      127      424     518.894
      127      426     518.894
      127      428     518.894
      127      430     518.894
      127      432     518.894
      127      434     518.894
      127      436     518.894
      127      438     518.894
      127      440     518.894
      127      442     518.894
      127      444     518.894
      127      446     518.894
      127      448     518.894
      127      450     518.894
      127      452     518.894
      127      454     518.894
      127      456     518.894
      127      458     518.894
      127      460     518.894
      127      462     518.894
      127      464     518.894
      127      466     518.894
      127      468     518.894
      127      470     518.894
      127      472     518.894
      127      474     518.894
      127      476     518.894
      127      478     518.894
      127      480     518.894
      127      482     518.894
      127      484     518.894
      127      486     518.894
      127      488     518.894
      127      490     518.894
      127      492     518.894
      127      494     518.894
      127      496     518.894
      127      498     518.894
      127      500     518.894
      127      502     518.894
      127      504     518.894
      127      506     518.894
      127      508     518.894
      127      510     518.894
      127      512     518.894
      127      514     518.894
      127      516     518.894
      127      518     518.894
      127      520     518.894
      127      522     518.894
      127      524     518.894
      127      526     518.894
      127      528     518.894
      127      530     518.894
      127      532     518.894
      127      534     518.894
      127      536     518.894
      127      538     518.894
      127      540     518.894
      127      542     518.894
      127      544     518.894
      127      546     518.894
      127      548     518.894
      127      550     518.894
      127      552     518.894
      127      554     518.894
      127      556     518.894
      127      558     518.894
      127      560     518.894
      127      562     518.894
      127      564     518.894
      127      566     518.894
      127      568     518.894
      127      570     518.894
      127      572     518.894
      127      574     518.894
      127      576     518.894
      127      578     518.894
      127      580     518.894
      127      582     518.894
      127      584     518.894
      127      586     518.894
      127      588     518.894
      127      590     518.894
      127      592     518.894
      127      594     518.894
      127      596     518.894
      127      598     518.894
      127      600     518.894
      127      602     518.894
      127      604     518.894
      127      606     518.894
      127      608     518.894
      127      610     518.894
      127      612     518.894
      127      614     518.894
      127      616     518.894
      127      618     518.894
      127      620     518.894
      127      622     518.894
      127      624     518.894
      127      626     518.894
      127      628     518.894
      127      630     518.894
      127      632     518.894
      127      634     518.894
      127      636     518.894
      127      638     518.894
      127      640     518.894
      127      642     518.894
      127      644     518.894
      127      646     518.894
      127      648     518.894
      127      650     518.894
      127      652     518.894
      127      654     518.894
      127      656     518.894
      127      658     518.894
      127      660     518.894
      127      662     518.894
      127      664     518.894
      127      666     518.894
      127      668     518.894
      127      670     518.894
      127      672     518.894
      127      674     518.894
      127      676     518.894
      127      678     518.894
      127      680     518.894
      127      682     518.894
      127      684     518.894
      127      686     518.894
      127      688     518.894
      127      690     518.894
      127      692     518.894
      127      694     518.894
      127      696     518.894
      127      698     518.894
      127      700     518.894
      127      702     518.894
      127      704     518.894
      127      706     518.894
      127      708     518.894
      127      710     518.894
      127      712     518.894
      127      714     518.894
      127      716     518.894
      127      718     518.894
      127      720     518.894
      127      722     518.894
      127      724     518.894
      127      728     518.894
      127      732     518.894
      127      734     518.894
      127      738     518.894
      127      740     518.894
      127      746     518.894
      127      752     518.894
      127      754     518.894
      127      756     518.894
      127      758     518.894
      127      760     518.894
      127      764     518.894
      127      766     518.894
      127      768     518.894
      127      770     518.894
      127      782     518.894
      127      784     518.894
      127      786     518.894
      127      788     518.894
      127      790     518.894
      127      792     518.894
      127      794     518.894
      127      796     518.894
      127      798     518.894
      127      800     518.894
      127      802     518.894
      127      804     518.894
      127      806     518.894
      127      822     518.894
      127      834     518.894
      129      316     522.133
      129      318     522.133
      129      322     522.133
      129      324     522.133
      129      326     522.133
      129      336     522.133
      129      338     522.133
      129      342     522.133
      129      344     522.133
      129      346     522.133
      129      348     522.133
      129      350     522.133
      129      352     522.133
      129      354     522.133
      129      356     522.133
      129      358     522.133
      129      360     522.133
      129      362     522.133
      129      364     522.133
      129      366     522.133
      129      368     522.133
      129      370     522.133
      129      372     522.133
      129      374     522.133
      129      376     522.133
      129      378     522.133
      129      380     522.133
      129      382     522.133
      129      384     522.133
      129      386     522.133
      129      388     522.133
      129      390     522.133
      129      392     522.133
      129      394     522.133
      129      396     522.133
      129      398     522.133
      129      400     522.133
      129      402     522.133
      129      404     522.133
      129      406     522.133
      129      408     522.133
      129      410     522.133
      129      412     522.133
      129      414     522.133
      129      416     522.133
      129      418     522.133
      129      420     522.133
      129      422     522.133
      129      424     522.133
      129      426     522.133
      129      428     522.133
      129      430     522.133
      129      432     522.133
      129      434     522.133
      129      436     522.133
      129      438     522.133
      129      440     522.133
      129      442     522.133
      129      444     522.133
      129      446     522.133
      129      448     522.133
      129      450     522.133
      129      452     522.133
      129      454     522.133
      129      456     522.133
      129      458     522.133
      129      460     522.133
      129      462     522.133
      129      464     522.133
      129      466     522.133
      129      468     522.133
      129      470     522.133
      129      472     522.133
      129      474     522.133
      129      476     522.133
      129      478     522.133
      129      480     522.133
      129      482     522.133
      129      484     522.133
      129      486     522.133
      129      488     522.133
      129      490     522.133
      129      492     522.133
      129      494     522.133
      129      496     522.133
      129      498     522.133
      129      500     522.133
      129      502     522.133
      129      504     522.133
      129      506     522.133
      129      508     522.133
      129      510     522.133
      129      512     522.133
      129      514     522.133
      129      516     522.133
      129      518     522.133
      129      520     522.133
      129      522     522.133
      129      524     522.133
      129      526     522.133
      129      528     522.133
      129      530     522.133
      129      532     522.133
      129      534     522.133
      129      536     522.133
      129      538     522.133
      129      540     522.133
      129      542     522.133
      129      544     522.133
      129      546     522.133
      129      548     522.133
      129      550     522.133
      129      552     522.133
      129      554     522.133
      129      556     522.133
      129      558     522.133
      129      560     522.133
      129      562     522.133
      129      564     522.133
      129      566     522.133
      129      568     522.133
      129      570     522.133
      129      572     522.133
      129      574     522.133
      129      576     522.133
      129      578     522.133
      129      580     522.133
      129      582     522.133
      129      584     522.133
      129      586     522.133
      129      588     522.133
      129      590     522.133
      129      592     522.133
      129      594     522.133
      129      596     522.133
      129      598     522.133
      129      600     522.133
      129      602     522.133
      129      604     522.133
      129      606     522.133
      129      608     522.133
      129      610     522.133
      129      612     522.133
      129      614     522.133
      129      616     522.133
      129      618     522.133
      129      620     522.133
      129      622     522.133
      129      624     522.133
      129      626     522.133
      129      628     522.133
      129      630     522.133
      129      632     522.133
      129      634     522.133
      129      636     522.133
      129      638     522.133
      129      640     522.133
      129      642     522.133
      129      644     522.133
      129      646     522.133
      129      648     522.133
      129      650     522.133
      129      652     522.133
      129      654     522.133
      129      656     522.133
      129      658     522.133
      129      660     522.133
      129      662     522.133
      129      664     522.133
      129      666     522.133
      129      668     522.133
      129      670     522.133
      129      672     522.133
      129      674     522.133
      129      676     522.133
      129      678     522.133
      129      680     522.133
      129      682     522.133
      129      684     522.133
      129      686     522.133
      129      688     522.133
      129      690     522.133
      129      692     522.133
      129      694     522.133
      129      696     522.133
      129      700     522.133
      129      704     522.133
      129      708     522.133
      129      710     522.133
      129      712     522.133
      129      714     522.133
      129      716     522.133
      129      718     522.133
      129      720     522.133
      129      726     522.133
      129      730     522.133
      129      732     522.133
      129      736     522.133
      129      742     522.133
      131      336     525.371
      131      338     525.371
      131      340     525.371
      131      342     525.371
      131      344     525.371
      131      346     525.371
      131      348     525.371
      131      352     525.371
      131      356     525.371
      131      358     525.371
      131      360     525.371
      131      362     525.371
      131      364     525.371
      131      366     525.371
      131      368     525.371
      131      370     525.371
      131      372     525.371
      131      374     525.371
      131      376     525.371
      131      378     525.371
      131      380     525.371
      131      382     525.371
      131      384     525.371
      131      386     525.371
      131      388     525.371
      131      390     525.371
      131      392     525.371
      131      394     525.371
      131      396     525.371
      131      398     525.371
      131      400     525.371
      131      402     525.371
      131      404     525.371
      131      406     525.371
      131      408     525.371
      131      410     525.371
      131      412     525.371
      131      414     525.371
      131      416     525.371
      131      418     525.371
      131      420     525.371
      131      422     525.371
      131      424     525.371
      131      426     525.371
      131      428     525.371
      131      430     525.371
      131      432     525.371
      131      434     525.371
      131      436     525.371
      131      438     525.371
      131      440     525.371
      131      442     525.371
      131      444     525.371
      131      446     525.371
      131      448     525.371
      131      450     525.371
      131      452     525.371
      131      454     525.371
      131      456     525.371
      131      458     525.371
      131      460     525.371
      131      462     525.371
      131      464     525.371
      131      466     525.371
      131      468     525.371
      131      470     525.371
      131      472     525.371
      131      474     525.371
      131      476     525.371
      131      478     525.371
      131      480     525.371
      131      482     525.371
      131      484     525.371
      131      486     525.371
      131      488     525.371
      131      490     525.371
      131      492     525.371
      131      494     525.371
      131      496     525.371
      131      498     525.371
      131      500     525.371
      131      502     525.371
      131      504     525.371
      131      506     525.371
      131      508     525.371
      131      510     525.371
      131      512     525.371
      131      514     525.371
      131      516     525.371
      131      518     525.371
      131      520     525.371
      131      522     525.371
      131      524     525.371
      131      526     525.371
      131      528     525.371
      131      530     525.371
      131      532     525.371
      131      534     525.371
      131      536     525.371
      131      538     525.371
      131      540     525.371
      131      542     525.371
      131      544     525.371
      131      546     525.371
      131      548     525.371
      131      550     525.371
      131      552     525.371
      131      554     525.371
      131      556     525.371
      131      558     525.371
      131      560     525.371
      131      562     525.371
      131      564     525.371
      131      566     525.371
      131      568     525.371
      131      570     525.371
      131      572     525.371
      131      574     525.371
      131      576     525.371
      131      578     525.371
      131      580     525.371
      131      582     525.371
      131      584     525.371
      131      586     525.371
      131      588     525.371
      131      590     525.371
      131      592     525.371
      131      594     525.371
      131      596     525.371
      131      598     525.371
      131      600     525.371
      131      602     525.371
      131      604     525.371
      131      606     525.371
      131      608     525.371
      131      610     525.371
      131      612     525.371
      131      614     525.371
      131      616     525.371
      131      618     525.371
      131      620     525.371
      131      622     525.371
      131      624     525.371
      131      626     525.371
      131      628     525.371
      131      630     525.371
      131      632     525.371
      131      634     525.371
      131      636     525.371
      131      638     525.371
      131      640     525.371
      131      642     525.371
      131      644     525.371
      131      646     525.371
      131      648     525.371
      131      652     525.371
      131      654     525.371
      131      656     525.371
      131      658     525.371
      131      660     525.371
      131      662     525.371
      131      664     525.371
      131      666     525.371
      131      668     525.371
      131      670     525.371
      131      674     525.371
      131      676     525.371
      131      680     525.371
      131      682     525.371
      131      686     525.371
      131      690     525.371
      131      694     525.371
      131      696     525.371
      131      700     525.371
      131      710     525.371
      131      712     525.371
      131      714     525.371
      131      720     525.371
      131      732     525.371
      133      338     528.609
      133      340     528.609
      133      346     528.609
      133      350     528.609
      133      354     528.609
      133      356     528.609
      133      358     528.609
      133      360     528.609
      133      368     528.609
      133      370     528.609
      133      372     528.609
      133      374     528.609
      133      376     528.609
      133      378     528.609
      133      380     528.609
      133      382     528.609
      133      384     528.609
      133      386     528.609
      133      388     528.609
      133      390     528.609
      133      392     528.609
      133      394     528.609
      133      396     528.609
      133      398     528.609
      133      400     528.609
      133      402     528.609
      133      404     528.609
      133      406     528.609
      133      408     528.609
      133      410     528.609
      133      412     528.609
      133      414     528.609
      133      416     528.609
      133      418     528.609
      133      420     528.609
      133      422     528.609
      133      424     528.609
      133      426     528.609
      133      428     528.609
      133      430     528.609
      133      432     528.609
      133      434     528.609
      133      436     528.609
      133      438     528.609
      133      440     528.609
      133      442     528.609
      133      444     528.609
      133      446     528.609
      133      448     528.609
      133      450     528.609
      133      452     528.609
      133      454     528.609
      133      456     528.609
      133      458     528.609
      133      460     528.609
      133      462     528.609
      133      464     528.609
      133      466     528.609
      133      468     528.609
      133      470     528.609
      133      472     528.609
      133      474     528.609
      133      476     528.609
      133      478     528.609
      133      480     528.609
      133      482     528.609
      133      484     528.609
      133      486     528.609
      133      488     528.609
      133      490     528.609
      133      492     528.609
      133      494     528.609
      133      496     528.609
      133      498     528.609
      133      500     528.609
      133      502     528.609
      133      504     528.609
      133      506     528.609
      133      508     528.609
      133      510     528.609
      133      512     528.609
      133      514     528.609
      133      516     528.609
      133      518     528.609
      133      520     528.609
      133      522     528.609
      133      524     528.609
      133      526     528.609
      133      528     528.609
      133      530     528.609
      133      532     528.609
      133      534     528.609
      133      536     528.609
      133      538     528.609
      133      540     528.609
      133      542     528.609
      133      544     528.609
      133      546     528.609
      133      548     528.609
      133      550     528.609
      133      552     528.609
      133      554     528.609
      133      556     528.609
      133      558     528.609
      133      560     528.609
      133      562     528.609
      133      564     528.609
      133      566     528.609
      133      568     528.609
      133      570     528.609
      133      572     528.609
      133      574     528.609
      133      576     528.609
      133      578     528.609
      133      580     528.609
      133      582     528.609
      133      584     528.609
      133      586     528.609
      133      588     528.609
      133      590     528.609
      133      592     528.609
      133      594     528.609
      133      596     528.609
      133      598     528.609
      133      600     528.609
      133      604     528.609
      133      606     528.609
      133      608     528.609
      133      610     528.609
      133      616     528.609
      133      620     528.609
      133      622     528.609
      133      624     528.609
      133      626     528.609
      133      628     528.609
      133      630     528.609
      133      632     528.609
      133      634     528.609
      133      636     528.609
      133      638     528.609
      133      640     528.609
      133      642     528.609
      133      644     528.609
      133      646     528.609
      133      654     528.609
      133      656     528.609
      133      660     528.609
      133      662     528.609
      133      664     528.609
      133      676     528.609
      133      680     528.609
      133      692     528.609
      133      694     528.609
      135      360     531.796
      135      362     531.796
      135      364     531.796
      135      366     531.796
      135      370     531.796
      135      372     531.796
      135      374     531.796
      135      376     531.796
      135      378     531.796
      135      380     531.796
      135      382     531.796
      135      384     531.796
      135      386     531.796
      135      388     531.796
      135      390     531.796
      135      392     531.796
      135      394     531.796
      135      396     531.796
      135      398     531.796
      135      400     531.796
      135      402     531.796
      135      404     531.796
      135      406     531.796
      135      408     531.796
      135      410     531.796
      135      412     531.796
      135      414     531.796
      135      416     531.796
      135      418     531.796
      135      420     531.796
      135      422     531.796
      135      424     531.796
      135      426     531.796
      135      428     531.796
      135      430     531.796
      135      432     531.796
      135      434     531.796
      135      436     531.796
      135      438     531.796
      135      440     531.796
      135      442     531.796
      135      444     531.796
      135      446     531.796
      135      448     531.796
      135      450     531.796
      135      452     531.796
      135      454     531.796
      135      456     531.796
      135      458     531.796
      135      460     531.796
      135      462     531.796
      135      464     531.796
      135      466     531.796
      135      468     531.796
      135      470     531.796
      135      472     531.796
      135      474     531.796
      135      476     531.796
      135      478     531.796
      135      480     531.796
      135      482     531.796
      135      484     531.796
      135      486     531.796
      135      488     531.796
      135      490     531.796
      135      492     531.796
      135      494     531.796
      135      496     531.796
      135      498     531.796
      135      500     531.796
      135      502     531.796
      135      504     531.796
      135      506     531.796
      135      508     531.796
      135      510     531.796
      135      512     531.796
      135      514     531.796
      135      516     531.796
      135      518     531.796
      135      520     531.796
      135      522     531.796
      135      524     531.796
      135      526     531.796
      135      528     531.796
      135      530     531.796
      135      532     531.796
      135      534     531.796
      135      536     531.796
      135      538     531.796
      135      540     531.796
      135      542     531.796
      135      544     531.796
      135      546     531.796
      135      548     531.796
      135      550     531.796
      135      552     531.796
      135      554     531.796
      135      556     531.796
      135      558     531.796
      135      560     531.796
      135      562     531.796
      135      564     531.796
      135      566     531.796
      135      568     531.796
      135      570     531.796
      135      572     531.796
      135      574     531.796
      135      576     531.796
      135      578     531.796
      135      582     531.796
      135      584     531.796
      135      590     531.796
      135      592     531.796
      135      596     531.796
      135      598     531.796
      135      600     531.796
      135      602     531.796
      135      604     531.796
      135      606     531.796
      135      608     531.796
      135      660     531.796
      137      358     534.981
      137      360     534.981
      137      362     534.981
      137      366     534.981
      137      368     534.981
      137      370     534.981
      137      372     534.981
      137      374     534.981
      137      376     534.981
      137      378     534.981
      137      380     534.981
      137      382     534.981
      137      384     534.981
      137      386     534.981
      137      388     534.981
      137      390     534.981
      137      392     534.981
      137      394     534.981
      137      396     534.981
      137      398     534.981
      137      400     534.981
      137      402     534.981
      137      404     534.981
      137      406     534.981
      137      408     534.981
      137      410     534.981
      137      412     534.981
      137      414     534.981
      137      416     534.981
      137      418     534.981
      137      420     534.981
      137      422     534.981
      137      424     534.981
      137      426     534.981
      137      428     534.981
      137      430     534.981
      137      432     534.981
      137      434     534.981
      137      436     534.981
      137      438     534.981
      137      440     534.981
      137      442     534.981
      137      444     534.981
      137      446     534.981
      137      448     534.981
      137      450     534.981
      137      452     534.981
      137      454     534.981
      137      456     534.981
      137      458     534.981
      137      460     534.981
      137      462     534.981
      137      464     534.981
      137      466     534.981
      137      468     534.981
      137      470     534.981
      137      472     534.981
      137      474     534.981
      137      476     534.981
      137      478     534.981
      137      480     534.981
      137      482     534.981
      137      484     534.981
      137      486     534.981
      137      488     534.981
      137      490     534.981
      137      492     534.981
      137      494     534.981
      137      496     534.981
      137      498     534.981
      137      500     534.981
      137      502     534.981
      137      504     534.981
      137      506     534.981
      137      508     534.981
      137      510     534.981
      137      512     534.981
      137      514     534.981
      137      516     534.981
      137      518     534.981
      137      520     534.981
      137      522     534.981
      137      524     534.981
      137      526     534.981
      137      528     534.981
      137      530     534.981
      137      532     534.981
      137      534     534.981
      137      536     534.981
      137      538     534.981
      137      540     534.981
      137      542     534.981
      137      544     534.981
      137      546     534.981
      137      550     534.981
      137      552     534.981
      137      554     534.981
      137      556     534.981
      137      562     534.981
      137      566     534.981
      137      570     534.981
      137      574     534.981
      137      578     534.981
      137      580     534.981
      137      582     534.981
      137      586     534.981
      137      598     534.981
      137      600     534.981
      139      366     538.165
      139      368     538.165
      139      370     538.165
      139      372     538.165
      139      374     538.165
      139      376     538.165
      139      378     538.165
      139      380     538.165
      139      382     538.165
      139      384     538.165
      139      386     538.165
      139      388     538.165
      139      390     538.165
      139      392     538.165
      139      394     538.165
      139      396     538.165
      139      398     538.165
      139      400     538.165
      139      402     538.165
      139      404     538.165
      139      406     538.165
      139      408     538.165
      139      410     538.165
      139      412     538.165
      139      414     538.165
      139      416     538.165
      139      418     538.165
      139      420     538.165
      139      422     538.165
      139      424     538.165
      139      426     538.165
      139      428     538.165
      139      430     538.165
      139      432     538.165
      139      434     538.165
      139      436     538.165
      139      438     538.165
      139      440     538.165
      139      442     538.165
      139      444     538.165
      139      446     538.165
      139      448     538.165
      139      450     538.165
      139      452     538.165
      139      454     538.165
      139      456     538.165
      139      458     538.165
      139      460     538.165
      139      462     538.165
      139      464     538.165
      139      466     538.165
      139      468     538.165
      139      470     538.165
      139      472     538.165
      139      474     538.165
      139      476     538.165
      139      478     538.165
      139      480     538.165
      139      482     538.165
      139      484     538.165
      139      486     538.165
      139      488     538.165
      139      490     538.165
      139      492     538.165
      139      494     538.165
      139      496     538.165
      139      498     538.165
      139      500     538.165
      139      502     538.165
      139      504     538.165
      139      506     538.165
      139      514     538.165
      139      516     538.165
      139      524     538.165
      139      526     538.165
      139      530     538.165
      139      536     538.165
      139      542     538.165
      139      546     538.165
      141      374     541.349
      141      376     541.349
      141      378     541.349
      141      380     541.349
      141      382     541.349
      141      384     541.349
      141      386     541.349
      141      388     541.349
      141      390     541.349
      141      392     541.349
      141      394     541.349
      141      396     541.349
      141      398     541.349
      141      400     541.349
      141      402     541.349
      141      404     541.349
      141      406     541.349
      141      408     541.349
      141      410     541.349
      141      412     541.349
      141      414     541.349
      141      416     541.349
      141      418     541.349
      141      420     541.349
      141      422     541.349
      141      424     541.349
      141      426     541.349
      141      428     541.349
      141      430     541.349
      141      432     541.349
      141      434     541.349
      141      436     541.349
      141      438     541.349
      141      440     541.349
      141      442     541.349
      141      444     541.349
      141      446     541.349
      141      448     541.349
      141      450     541.349
      141      452     541.349
      141      454     541.349
      141      456     541.349
      141      458     541.349
      141      460     541.349
      141      462     541.349
      141      464     541.349
      141      466     541.349
      141      468     541.349
      141      470     541.349
      141      472     541.349
      141      474     541.349
      141      476     541.349
      141      478     541.349
      141      480     541.349
      141      482     541.349
      141      484     541.349
      141      488     541.349
      141      490     541.349
      141      492     541.349
      141      494     541.349
      141      496     541.349
      141      498     541.349
      141      500     541.349
      141      502     541.349
      141      504     541.349
      141      506     541.349
      141      508     541.349
      141      510     541.349
      141      516     541.349
      143      380     544.496
      143      382     544.496
      143      384     544.496
      143      386     544.496
      143      388     544.496
      143      390     544.496
      143      392     544.496
      143      394     544.496
      143      396     544.496
      143      398     544.496
      143      400     544.496
      143      402     544.496
      143      404     544.496
      143      406     544.496
      143      408     544.496
      143      410     544.496
      143      412     544.496
      143      414     544.496
      143      416     544.496
      143      418     544.496
      143      420     544.496
      143      422     544.496
      143      424     544.496
      143      426     544.496
      143      428     544.496
      143      430     544.496
      143      432     544.496
      143      434     544.496
      143      436     544.496
      143      438     544.496
      143      440     544.496
      143      442     544.496
      143      444     544.496
      143      446     544.496
      143      448     544.496
      143      450     544.496
      143      454     544.496
      143      458     544.496
      143      460     544.496
      143      464     544.496
      143      466     544.496
      143      468     544.496
      143      470     544.496
      143      472     544.496
      143      474     544.496
      143      476     544.496
      143      478     544.496
      145      386     547.632
      145      388     547.632
      145      390     547.632
      145      392     547.632
      145      394     547.632
      145      396     547.632
      145      398     547.632
      145      400     547.632
      145      402     547.632
      145      404     547.632
      145      406     547.632
      145      408     547.632
      145      410     547.632
      145      412     547.632
      145      414     547.632
      145      416     547.632
      145      418     547.632
      145      420     547.632
      145      422     547.632
      145      424     547.632
      145      426     547.632
      145      428     547.632
      145      430     547.632
      145      432     547.632
      145      434     547.632
      145      436     547.632
      145      438     547.632
      145      440     547.632
      145      442     547.632
      145      444     547.632
      147      392     550.767
      147      394     550.767
      147      396     550.767
      147      398     550.767
      147      400     550.767
      147      402     550.767
      147      404     550.767
      147      406     550.767
      147      408     550.767
      147      410     550.767
      147      412     550.767
      147      414     550.767
      147      416     550.767
      147      418     550.767
      147      420     550.767
      147      422     550.767
      147      426     550.767
      149      398     553.903
      149      400     553.903
      149      402     553.903
      149      410     553.903
      149      412     553.903
      151      400     557.017


==> anc/Parameter_Space_Contours/m65/Cat3.dat <==
       37      256     340.880
       37      258     340.880
       37      260     340.880
       37      262     340.880
       37      264     340.880
       37      266     340.880
       37      268     340.880
       37      270     340.880
       37      272     340.880
       37      274     340.880
       37      276     340.880
       37      278     340.880
       37      280     340.880
       37      282     340.880
       37      284     340.880
       37      286     340.880
       37      288     340.880
       37      290     340.880
       37      292     340.880
       37      294     340.880
       37      296     340.880
       37      298     340.880
       37      300     340.880
       37      302     340.880
       37      304     340.880
       37      306     340.880
       37      308     340.880
       37      310     340.880
       37      312     340.880
       37      316     340.880
       37      320     340.880
       37      322     340.880
       37      324     340.880
       37      328     340.880
       37      330     340.880
       37      332     340.880
       37      334     340.880
       37      336     340.880
       37      338     340.880
       37      340     340.880
       37      342     340.880
       39      260     346.446
       39      262     346.446
       39      264     346.446
       39      266     346.446
       39      272     346.446
       39      276     346.446
       39      278     346.446
       39      280     346.446
       39      282     346.446
       39      284     346.446
       39      286     346.446
       39      288     346.446
       39      290     346.446
       39      292     346.446
       39      294     346.446
       39      296     346.446
       39      298     346.446
       39      300     346.446
       39      302     346.446
       39      304     346.446
       39      306     346.446
       39      308     346.446
       39      310     346.446
       39      312     346.446
       39      314     346.446
       39      320     346.446
       39      322     346.446
       39      326     346.446
       39      328     346.446
       39      330     346.446
       39      332     346.446
       39      334     346.446
       39      336     346.446
       39      338     346.446
       39      342     346.446
       41      262     351.744
       41      264     351.744
       41      266     351.744
       41      268     351.744
       41      272     351.744
       41      274     351.744
       41      276     351.744
       41      278     351.744
       41      280     351.744
       41      282     351.744
       41      284     351.744
       41      286     351.744
       41      288     351.744
       41      290     351.744
       41      292     351.744
       41      294     351.744
       41      296     351.744
       41      298     351.744
       41      304     351.744
       41      308     351.744
       41      310     351.744
       41      312     351.744
       41      314     351.744
       41      316     351.744
       41      318     351.744
       41      320     351.744
       41      322     351.744
       41      328     351.744
       41      330     351.744
       41      334     351.744
       41      336     351.744
       41      340     351.744
       43      264     356.980
       43      268     356.980
       43      270     356.980
       43      272     356.980
       43      274     356.980
       43      280     356.980
       43      282     356.980
       43      284     356.980
       43      286     356.980
       43      288     356.980
       43      290     356.980
       43      292     356.980
       43      294     356.980
       43      296     356.980
       43      300     356.980
       43      302     356.980
       43      308     356.980
       43      310     356.980
       43      314     356.980
       43      316     356.980
       43      322     356.980
       43      324     356.980
       43      326     356.980
       43      328     356.980
       43      330     356.980
       43      332     356.980
       43      334     356.980
       43      336     356.980
       43      338     356.980
       45      266     362.018
       45      268     362.018
       45      272     362.018
       45      274     362.018
       45      278     362.018
       45      280     362.018
       45      282     362.018
       45      286     362.018
       45      288     362.018
       45      290     362.018
       45      292     362.018
       45      294     362.018
       45      296     362.018
       45      298     362.018
       45      300     362.018
       45      302     362.018
       45      304     362.018
       45      306     362.018
       45      310     362.018
       45      312     362.018
       45      316     362.018
       45      318     362.018
       45      320     362.018
       45      322     362.018
       45      326     362.018
       45      328     362.018
       45      330     362.018
       45      332     362.018
       45      334     362.018
       45      336     362.018
       47      268     366.967
       47      270     366.967
       47      272     366.967
       47      274     366.967
       47      276     366.967
       47      278     366.967
       47      280     366.967
       47      282     366.967
       47      284     366.967
       47      286     366.967
       47      288     366.967
       47      290     366.967
       47      292     366.967
       47      294     366.967
       47      296     366.967
       47      298     366.967
       47      300     366.967
       47      302     366.967
       47      304     366.967
       47      306     366.967
       47      308     366.967
       47      312     366.967
       47      314     366.967
       47      318     366.967
       47      320     366.967
       47      322     366.967
       47      326     366.967
       47      328     366.967
       47      330     366.967
       47      332     366.967
       49      270     371.810
       49      272     371.810
       49      276     371.810
       49      278     371.810
       49      280     371.810
       49      282     371.810
       49      284     371.810
       49      286     371.810
       49      288     371.810
       49      290     371.810
       49      292     371.810
       49      294     371.810
       49      296     371.810
       49      298     371.810
       49      300     371.810
       49      304     371.810
       49      308     371.810
       49      310     371.810
       49      312     371.810
       49      314     371.810
       49      320     371.810
       49      322     371.810
       49      324     371.810
       49      326     371.810
       49      328     371.810
       49      330     371.810
       49      332     371.810
       51      274     376.507
       51      276     376.507
       51      278     376.507
       51      280     376.507
       51      282     376.507
       51      284     376.507
       51      286     376.507
       51      288     376.507
       51      290     376.507
       51      292     376.507
       51      294     376.507
       51      296     376.507
       51      298     376.507
       51      300     376.507
       51      302     376.507
       51      304     376.507
       51      306     376.507
       51      308     376.507
       51      310     376.507
       51      312     376.507
       51      314     376.507
       51      316     376.507
       51      318     376.507
       51      320     376.507
       51      322     376.507
       51      326     376.507
       51      328     376.507
       51      330     376.507
       51      332     376.507
       51      334     376.507
       53      274     381.203
       53      276     381.203
       53      278     381.203
       53      280     381.203
       53      284     381.203
       53      288     381.203
       53      290     381.203
       53      292     381.203
       53      294     381.203
       53      296     381.203
       53      300     381.203
       53      302     381.203
       53      304     381.203
       53      308     381.203
       53      310     381.203
       53      312     381.203
       53      314     381.203
       53      316     381.203
       53      318     381.203
       53      320     381.203
       53      322     381.203
       53      324     381.203
       53      326     381.203
       53      328     381.203
       55      276     385.681
       55      278     385.681
       55      280     385.681
       55      282     385.681
       55      284     385.681
       55      286     385.681
       55      290     385.681
       55      292     385.681
       55      296     385.681
       55      298     385.681
       55      300     385.681
       55      302     385.681
       55      304     385.681
       55      306     385.681
       55      308     385.681
       55      310     385.681
       55      312     385.681
       55      314     385.681
       55      316     385.681
       55      318     385.681
       55      320     385.681
       55      322     385.681
       55      324     385.681
       55      326     385.681
       55      330     385.681
       55      332     385.681
       57      282     390.158
       57      286     390.158
       57      288     390.158
       57      290     390.158
       57      292     390.158
       57      294     390.158
       57      296     390.158
       57      298     390.158
       57      300     390.158
       57      302     390.158
       57      304     390.158
       57      306     390.158
       57      310     390.158
       57      312     390.158
       57      314     390.158
       57      318     390.158
       57      320     390.158
       57      322     390.158
       57      324     390.158
       57      326     390.158
       57      328     390.158
       57      332     390.158
       59      282     394.550
       59      284     394.550
       59      286     394.550
       59      288     394.550
       59      292     394.550
       59      294     394.550
       59      296     394.550
       59      298     394.550
       59      300     394.550
       59      302     394.550
       59      304     394.550
       59      306     394.550
       59      308     394.550
       59      310     394.550
       59      312     394.550
       59      314     394.550
       59      316     394.550
       59      318     394.550
       59      320     394.550
       59      322     394.550
       59      324     394.550
       59      326     394.550
       59      328     394.550
       59      330     394.550
       59      332     394.550
       61      282     398.834
       61      284     398.834
       61      286     398.834
       61      292     398.834
       61      294     398.834
       61      296     398.834
       61      298     398.834
       61      300     398.834
       61      302     398.834
       61      306     398.834
       61      308     398.834
       61      310     398.834
       61      314     398.834
       61      316     398.834
       61      318     398.834
       61      320     398.834
       61      324     398.834
       61      326     398.834
       61      330     398.834
       63      282     403.118
       63      284     403.118
       63      288     403.118
       63      290     403.118
       63      292     403.118
       63      294     403.118
       63      296     403.118
       63      298     403.118
       63      304     403.118
       63      306     403.118
       63      308     403.118
       63      310     403.118
       63      312     403.118
       63      314     403.118
       63      316     403.118
       63      318     403.118
       63      320     403.118
       63      322     403.118
       63      324     403.118
       63      326     403.118
       63      328     403.118
       63      330     403.118
       65      284     407.280
       65      286     407.280
       65      292     407.280
       65      296     407.280
       65      298     407.280
       65      300     407.280
       65      302     407.280
       65      304     407.280
       65      308     407.280
       65      310     407.280
       65      314     407.280
       65      318     407.280
       65      320     407.280
       65      322     407.280
       65      324     407.280
       65      326     407.280
       65      328     407.280
       65      330     407.280
       67      286     411.394
       67      288     411.394
       67      290     411.394
       67      292     411.394
       67      294     411.394
       67      296     411.394
       67      298     411.394
       67      300     411.394
       67      302     411.394
       67      304     411.394
       67      306     411.394
       67      308     411.394
       67      310     411.394
       67      312     411.394
       67      314     411.394
       67      316     411.394
       67      318     411.394
       67      320     411.394
       67      322     411.394
       67      324     411.394
       67      326     411.394
       67      328     411.394
       67      330     411.394
       69      286     415.508
       69      290     415.508
       69      292     415.508
       69      294     415.508
       69      296     415.508
       69      298     415.508
       69      300     415.508
       69      302     415.508
       69      304     415.508
       69      306     415.508
       69      308     415.508
       69      310     415.508
       69      312     415.508
       69      314     415.508
       69      316     415.508
       69      318     415.508
       69      320     415.508
       69      324     415.508
       69      326     415.508
       69      328     415.508
       69      330     415.508
       71      288     419.493
       71      290     419.493
       71      292     419.493
       71      294     419.493
       71      298     419.493
       71      300     419.493
       71      304     419.493
       71      308     419.493
       71      310     419.493
       71      312     419.493
       71      314     419.493
       71      316     419.493
       71      318     419.493
       71      320     419.493
       71      322     419.493
       71      324     419.493
       71      326     419.493
       71      330     419.493
       73      288     423.458
       73      290     423.458
       73      292     423.458
       73      294     423.458
       73      296     423.458
       73      298     423.458
       73      300     423.458
       73      302     423.458
       73      304     423.458
       73      306     423.458
       73      308     423.458
       73      310     423.458
       73      314     423.458
       73      316     423.458
       73      318     423.458
       73      320     423.458
       73      322     423.458
       73      324     423.458
       73      326     423.458
       73      328     423.458
       73      330     423.458
       75      290     427.423
       75      296     427.423
       75      298     427.423
       75      300     427.423
       75      302     427.423
       75      304     427.423
       75      306     427.423
       75      310     427.423
       75      312     427.423
       75      314     427.423
       75      316     427.423
       75      320     427.423
       75      322     427.423
       75      324     427.423
       75      326     427.423
       75      328     427.423
       75      330     427.423
       75      332     427.423
       77      290     431.274
       77      292     431.274
       77      294     431.274
       77      296     431.274
       77      298     431.274
       77      302     431.274
       77      304     431.274
       77      306     431.274
       77      308     431.274
       77      310     431.274
       77      312     431.274
       77      314     431.274
       77      318     431.274
       77      320     431.274
       77      322     431.274
       77      324     431.274
       77      326     431.274
       77      330     431.274
       77      332     431.274
       79      294     435.107
       79      296     435.107
       79      298     435.107
       79      300     435.107
       79      302     435.107
       79      304     435.107
       79      308     435.107
       79      310     435.107
       79      312     435.107
       79      314     435.107
       79      316     435.107
       79      318     435.107
       79      320     435.107
       79      322     435.107
       79      324     435.107
       79      326     435.107
       79      330     435.107
       79      332     435.107
       81      292     438.940
       81      298     438.940
       81      302     438.940
       81      304     438.940
       81      306     438.940
       81      308     438.940
       81      310     438.940
       81      312     438.940
       81      314     438.940
       81      316     438.940
       81      318     438.940
       81      320     438.940
       81      322     438.940
       81      324     438.940
       81      326     438.940
       81      328     438.940
       81      332     438.940
       83      292     442.689
       83      294     442.689
       83      298     442.689
       83      300     442.689
       83      304     442.689
       83      306     442.689
       83      308     442.689
       83      314     442.689
       83      316     442.689
       83      318     442.689
       83      320     442.689
       83      322     442.689
       83      324     442.689
       83      326     442.689
       83      328     442.689
       83      330     442.689
       85      294     446.405
       85      296     446.405
       85      298     446.405
       85      302     446.405
       85      304     446.405
       85      306     446.405
       85      308     446.405
       85      310     446.405
       85      312     446.405
       85      314     446.405
       85      318     446.405
       85      320     446.405
       85      322     446.405
       85      324     446.405
       85      326     446.405
       85      328     446.405
       85      330     446.405
       85      332     446.405
       85      334     446.405
       87      294     450.122
       87      296     450.122
       87      298     450.122
       87      300     450.122
       87      304     450.122
       87      306     450.122
       87      308     450.122
       87      310     450.122
       87      314     450.122
       87      316     450.122
       87      318     450.122
       87      320     450.122
       87      322     450.122
       87      324     450.122
       87      326     450.122
       87      328     450.122
       87      334     450.122
       89      294     453.793
       89      296     453.793
       89      298     453.793
       89      304     453.793
       89      306     453.793
       89      308     453.793
       89      310     453.793
       89      312     453.793
       89      314     453.793
       89      316     453.793
       89      318     453.793
       89      320     453.793
       89      322     453.793
       89      324     453.793
       89      326     453.793
       89      328     453.793
       89      330     453.793
       89      336     453.793
       91      294     457.406
       91      296     457.406
       91      298     457.406
       91      300     457.406
       91      302     457.406
       91      304     457.406
       91      308     457.406
       91      312     457.406
       91      316     457.406
       91      318     457.406
       91      320     457.406
       91      322     457.406
       91      324     457.406
       91      326     457.406
       91      328     457.406
       91      330     457.406
       91      332     457.406
       91      334     457.406
       91      336     457.406
       93      296     461.018
       93      298     461.018
       93      300     461.018
       93      302     461.018
       93      304     461.018
       93      306     461.018
       93      308     461.018
       93      312     461.018
       93      314     461.018
       93      316     461.018
       93      318     461.018
       93      320     461.018
       93      322     461.018
       93      324     461.018
       93      326     461.018
       93      330     461.018
       93      332     461.018
       93      334     461.018
       93      336     461.018
       95      296     464.630
       95      298     464.630
       95      302     464.630
       95      304     464.630
       95      308     464.630
       95      310     464.630
       95      312     464.630
       95      314     464.630
       95      316     464.630
       95      318     464.630
       95      320     464.630
       95      322     464.630
       95      326     464.630
       95      328     464.630
       95      330     464.630
       95      332     464.630
       95      334     464.630
       95      338     464.630
       97      296     468.150
       97      298     468.150
       97      300     468.150
       97      302     468.150
       97      304     468.150
       97      306     468.150
       97      308     468.150
       97      310     468.150
       97      312     468.150
       97      314     468.150
       97      318     468.150
       97      320     468.150
       97      322     468.150
       97      324     468.150
       97      330     468.150
       97      334     468.150
       97      336     468.150
       97      338     468.150
       99      296     471.670
       99      302     471.670
       99      306     471.670
       99      308     471.670
       99      310     471.670
       99      312     471.670
       99      316     471.670
       99      318     471.670
       99      320     471.670
       99      322     471.670
       99      326     471.670
       99      328     471.670
       99      330     471.670
       99      334     471.670
       99      336     471.670
       99      338     471.670
      101      298     475.191
      101      300     475.191
      101      302     475.191
      101      304     475.191
      101      306     475.191
      101      308     475.191
      101      310     475.191
      101      312     475.191
      101      314     475.191
      101      316     475.191
      101      318     475.191
      101      320     475.191
      101      324     475.191
      101      328     475.191
      101      330     475.191
      101      334     475.191
      101      336     475.191
      101      342     475.191
      103      296     478.674
      103      300     478.674
      103      302     478.674
      103      304     478.674
      103      306     478.674
      103      308     478.674
      103      310     478.674
      103      312     478.674
      103      314     478.674
      103      318     478.674
      103      320     478.674
      103      322     478.674
      103      324     478.674
      103      328     478.674
      103      332     478.674
      103      334     478.674
      103      336     478.674
      103      338     478.674
      103      342     478.674
      105      298     482.112
      105      300     482.112
      105      304     482.112
      105      306     482.112
      105      308     482.112
      105      312     482.112
      105      314     482.112
      105      316     482.112
      105      318     482.112
      105      320     482.112
      105      322     482.112
      105      324     482.112
      105      330     482.112
      105      334     482.112
      105      336     482.112
      105      344     482.112
      107      298     485.550
      107      300     485.550
      107      302     485.550
      107      304     485.550
      107      306     485.550
      107      312     485.550
      107      316     485.550
      107      318     485.550
      107      320     485.550
      107      326     485.550
      107      328     485.550
      107      334     485.550
      107      336     485.550
      107      338     485.550
      107      342     485.550
      107      344     485.550
      107      346     485.550
      109      296     488.987
      109      302     488.987
      109      306     488.987
      109      308     488.987
      109      310     488.987
      109      312     488.987
      109      314     488.987
      109      316     488.987
      109      318     488.987
      109      320     488.987
      109      322     488.987
      109      324     488.987
      109      326     488.987
      109      328     488.987
      109      330     488.987
      109      332     488.987
      109      334     488.987
      109      336     488.987
      109      344     488.987
      109      346     488.987
      111      296     492.369
      111      298     492.369
      111      300     492.369
      111      302     492.369
      111      306     492.369
      111      308     492.369
      111      316     492.369
      111      318     492.369
      111      320     492.369
      111      322     492.369
      111      324     492.369
      111      326     492.369
      111      332     492.369
      111      334     492.369
      111      342     492.369
      111      344     492.369
      111      346     492.369
      111      348     492.369
      113      296     495.733
      113      298     495.733
      113      302     495.733
      113      308     495.733
      113      310     495.733
      113      312     495.733
      113      316     495.733
      113      322     495.733
      113      324     495.733
      113      326     495.733
      113      328     495.733
      113      330     495.733
      113      332     495.733
      113      334     495.733
      113      338     495.733
      113      340     495.733
      113      342     495.733
      113      344     495.733
      113      346     495.733
      115      294     499.097
      115      296     499.097
      115      298     499.097
      115      300     499.097
      115      302     499.097
      115      304     499.097
      115      306     499.097
      115      308     499.097
      115      312     499.097
      115      316     499.097
      115      318     499.097
      115      320     499.097
      115      322     499.097
      115      324     499.097
      115      328     499.097
      115      330     499.097
      115      334     499.097
      115      338     499.097
      115      340     499.097
      115      342     499.097
      115      344     499.097
      115      348     499.097
      117      294     502.462
      117      298     502.462
      117      300     502.462
      117      302     502.462
      117      304     502.462
      117      310     502.462
      117      312     502.462
      117      314     502.462
      117      316     502.462
      117      320     502.462
      117      326     502.462
      117      328     502.462
      117      330     502.462
      117      334     502.462
      117      336     502.462
      117      338     502.462
      117      340     502.462
      117      342     502.462
      119      294     505.763
      119      298     505.763
      119      300     505.763
      119      302     505.763
      119      304     505.763
      119      308     505.763
      119      310     505.763
      119      312     505.763
      119      316     505.763
      119      318     505.763
      119      320     505.763
      119      322     505.763
      119      324     505.763
      119      326     505.763
      119      328     505.763
      119      334     505.763
      119      336     505.763
      119      338     505.763
      119      342     505.763
      119      352     505.763
      119      354     505.763
      121      294     509.061
      121      302     509.061
      121      304     509.061
      121      306     509.061
      121      308     509.061
      121      312     509.061
      121      314     509.061
      121      316     509.061
      121      318     509.061
      121      320     509.061
      121      322     509.061
      121      324     509.061
      121      330     509.061
      121      332     509.061
      121      334     509.061
      121      336     509.061
      121      338     509.061
      121      346     509.061
      121      348     509.061
      121      350     509.061
      121      352     509.061
      121      354     509.061
      121      356     509.061
      123      306     512.359
      123      308     512.359
      123      312     512.359
      123      314     512.359
      123      318     512.359
      123      320     512.359
      123      322     512.359
      123      328     512.359
      123      330     512.359
      123      332     512.359
      123      334     512.359
      123      336     512.359
      123      344     512.359
      123      346     512.359
      123      348     512.359
      123      350     512.359
      123      352     512.359
      123      354     512.359
      123      356     512.359


==> anc/Parameter_Space_Contours/m65/Cat4.dat <==
        3      148     154.744
        3      150     154.744
        3      152     154.744
        3      154     154.744
        3      158     154.744
        3      160     154.744
        3      162     154.744
        3      164     154.744
        3      166     154.744
        3      168     154.744
        3      172     154.744
        3      176     154.744
        3      178     154.744
        3      180     154.744
        3      182     154.744
        3      186     154.744
        3      190     154.744
        3      192     154.744
        3      196     154.744
        3      198     154.744
        3      202     154.744
        3      204     154.744
        3      206     154.744
        3      210     154.744
        3      212     154.744
        3      216     154.744
        3      222     154.744
        3      224     154.744
        3      230     154.744
        3      232     154.744
        3      240     154.744
        3      242     154.744
        3      246     154.744
        3      248     154.744
        3      258     154.744
        3      260     154.744
        3      270     154.744
        3      272     154.744
        3      274     154.744
        3      284     154.744
        3      292     154.744
        3      300     154.744
        3      308     154.744
        3      312     154.744
        3      320     154.744
        3      322     154.744
        3      324     154.744
        3      334     154.744
        3      336     154.744
        3      340     154.744
        3      354     154.744
        3      366     154.744
        3      370     154.744
        3      382     154.744
        3      396     154.744
        3      408     154.744
        3      410     154.744
        3      414     154.744
        3      416     154.744
        3      418     154.744
        3      420     154.744
        3      436     154.744
        3      440     154.744
        3      444     154.744
        3      448     154.744
        3      460     154.744
        3      468     154.744
        5      168     184.861
        5      170     184.861
        5      172     184.861
        5      174     184.861
        5      176     184.861
        5      178     184.861
        5      182     184.861
        5      184     184.861
        5      186     184.861
        5      188     184.861
        5      190     184.861
        5      192     184.861
        5      194     184.861
        5      196     184.861
        5      198     184.861
        5      200     184.861
        5      202     184.861
        5      204     184.861
        5      206     184.861
        5      208     184.861
        5      212     184.861
        5      214     184.861
        5      216     184.861
        5      218     184.861
        5      222     184.861
        5      224     184.861
        5      226     184.861
        5      228     184.861
        5      230     184.861
        5      234     184.861
        5      236     184.861
        5      240     184.861
        5      242     184.861
        5      244     184.861
        5      246     184.861
        5      248     184.861
        5      250     184.861
        5      252     184.861
        5      254     184.861
        5      256     184.861
        5      260     184.861
        5      262     184.861
        5      264     184.861
        5      270     184.861
        5      272     184.861
        5      278     184.861
        5      280     184.861
        5      288     184.861
        5      290     184.861
        5      294     184.861
        5      298     184.861
        5      300     184.861
        5      310     184.861
        5      312     184.861
        5      314     184.861
        5      318     184.861
        5      320     184.861
        5      324     184.861
        5      326     184.861
        5      330     184.861
        5      334     184.861
        5      336     184.861
        5      340     184.861
        5      342     184.861
        5      344     184.861
        5      346     184.861
        5      348     184.861
        5      350     184.861
        5      352     184.861
        5      358     184.861
        5      360     184.861
        5      362     184.861
        5      364     184.861
        5      368     184.861
        5      372     184.861
        5      374     184.861
        5      392     184.861
        5      394     184.861
        5      400     184.861
        5      408     184.861
        5      410     184.861
        5      412     184.861
        5      414     184.861
        5      416     184.861
        5      424     184.861
        5      426     184.861
        5      428     184.861
        5      430     184.861
        5      436     184.861
        5      448     184.861
        7      178     206.175
        7      180     206.175
        7      182     206.175
        7      184     206.175
        7      186     206.175
        7      188     206.175
        7      190     206.175
        7      192     206.175
        7      194     206.175
        7      196     206.175
        7      198     206.175
        7      202     206.175
        7      204     206.175
        7      206     206.175
        7      210     206.175
        7      212     206.175
        7      216     206.175
        7      218     206.175
        7      220     206.175
        7      222     206.175
        7      224     206.175
        7      226     206.175
        7      230     206.175
        7      232     206.175
        7      234     206.175
        7      236     206.175
        7      240     206.175
        7      242     206.175
        7      244     206.175
        7      246     206.175
        7      248     206.175
        7      250     206.175
        7      254     206.175
        7      256     206.175
        7      260     206.175
        7      262     206.175
        7      266     206.175
        7      268     206.175
        7      270     206.175
        7      272     206.175
        7      274     206.175
        7      276     206.175
        7      280     206.175
        7      282     206.175
        7      284     206.175
        7      288     206.175
        7      290     206.175
        7      298     206.175
        7      300     206.175
        7      306     206.175
        7      308     206.175
        7      310     206.175
        7      312     206.175
        7      316     206.175
        7      318     206.175
        7      320     206.175
        7      324     206.175
        7      326     206.175
        7      328     206.175
        7      330     206.175
        7      338     206.175
        7      340     206.175
        7      348     206.175
        7      350     206.175
        7      352     206.175
        7      358     206.175
        7      362     206.175
        7      364     206.175
        7      372     206.175
        7      374     206.175
        7      376     206.175
        7      378     206.175
        7      380     206.175
        7      388     206.175
        7      390     206.175
        7      394     206.175
        7      396     206.175
        7      404     206.175
        7      406     206.175
        7      408     206.175
        7      418     206.175
        7      420     206.175
        7      422     206.175
        7      424     206.175
        7      426     206.175
        9      188     223.127
        9      190     223.127
        9      192     223.127
        9      194     223.127
        9      196     223.127
        9      198     223.127
        9      200     223.127
        9      204     223.127
        9      206     223.127
        9      208     223.127
        9      210     223.127
        9      214     223.127
        9      216     223.127
        9      218     223.127
        9      220     223.127
        9      222     223.127
        9      226     223.127
        9      228     223.127
        9      230     223.127
        9      232     223.127
        9      234     223.127
        9      236     223.127
        9      238     223.127
        9      240     223.127
        9      244     223.127
        9      246     223.127
        9      248     223.127
        9      250     223.127
        9      252     223.127
        9      254     223.127
        9      256     223.127
        9      258     223.127
        9      260     223.127
        9      262     223.127
        9      264     223.127
        9      266     223.127
        9      268     223.127
        9      270     223.127
        9      274     223.127
        9      278     223.127
        9      280     223.127
        9      282     223.127
        9      286     223.127
        9      288     223.127
        9      292     223.127
        9      294     223.127
        9      296     223.127
        9      298     223.127
        9      300     223.127
        9      302     223.127
        9      306     223.127
        9      308     223.127
        9      310     223.127
        9      314     223.127
        9      316     223.127
        9      318     223.127
        9      320     223.127
        9      322     223.127
        9      324     223.127
        9      326     223.127
        9      328     223.127
        9      334     223.127
        9      336     223.127
        9      338     223.127
        9      342     223.127
        9      344     223.127
        9      346     223.127
        9      354     223.127
        9      356     223.127
        9      358     223.127
        9      364     223.127
        9      366     223.127
        9      368     223.127
        9      374     223.127
        9      376     223.127
        9      378     223.127
        9      380     223.127
        9      382     223.127
        9      388     223.127
        9      390     223.127
        9      392     223.127
        9      394     223.127
        9      400     223.127
        9      404     223.127
        9      406     223.127
        9      410     223.127
        9      412     223.127
       11      198     237.199
       11      202     237.199
       11      204     237.199
       11      206     237.199
       11      208     237.199
       11      210     237.199
       11      216     237.199
       11      218     237.199
       11      220     237.199
       11      222     237.199
       11      224     237.199
       11      226     237.199
       11      228     237.199
       11      230     237.199
       11      232     237.199
       11      234     237.199
       11      236     237.199
       11      238     237.199
       11      240     237.199
       11      242     237.199
       11      244     237.199
       11      246     237.199
       11      248     237.199
       11      250     237.199
       11      252     237.199
       11      254     237.199
       11      256     237.199
       11      258     237.199
       11      260     237.199
       11      262     237.199
       11      264     237.199
       11      266     237.199
       11      268     237.199
       11      270     237.199
       11      274     237.199
       11      276     237.199
       11      280     237.199
       11      284     237.199
       11      286     237.199
       11      288     237.199
       11      290     237.199
       11      292     237.199
       11      294     237.199
       11      296     237.199
       11      298     237.199
       11      302     237.199
       11      304     237.199
       11      306     237.199
       11      310     237.199
       11      312     237.199
       11      314     237.199
       11      318     237.199
       11      320     237.199
       11      324     237.199
       11      326     237.199
       11      328     237.199
       11      330     237.199
       11      334     237.199
       11      336     237.199
       11      338     237.199
       11      342     237.199
       11      344     237.199
       11      346     237.199
       11      348     237.199
       11      352     237.199
       11      354     237.199
       11      356     237.199
       11      364     237.199
       11      366     237.199
       11      374     237.199
       11      376     237.199
       11      380     237.199
       11      382     237.199
       11      384     237.199
       11      386     237.199
       11      388     237.199
       11      394     237.199
       11      396     237.199
       11      398     237.199
       11      402     237.199
       13      204     249.516
       13      206     249.516
       13      208     249.516
       13      210     249.516
       13      212     249.516
       13      216     249.516
       13      220     249.516
       13      222     249.516
       13      224     249.516
       13      226     249.516
       13      228     249.516
       13      230     249.516
       13      232     249.516
       13      236     249.516
       13      238     249.516
       13      240     249.516
       13      242     249.516
       13      244     249.516
       13      246     249.516
       13      248     249.516
       13      252     249.516
       13      254     249.516
       13      256     249.516
       13      258     249.516
       13      260     249.516
       13      262     249.516
       13      264     249.516
       13      266     249.516
       13      268     249.516
       13      270     249.516
       13      272     249.516
       13      274     249.516
       13      276     249.516
       13      278     249.516
       13      280     249.516
       13      282     249.516
       13      284     249.516
       13      286     249.516
       13      288     249.516
       13      290     249.516
       13      292     249.516
       13      294     249.516
       13      296     249.516
       13      298     249.516
       13      300     249.516
       13      302     249.516
       13      306     249.516
       13      310     249.516
       13      312     249.516
       13      314     249.516
       13      318     249.516
       13      322     249.516
       13      324     249.516
       13      326     249.516
       13      332     249.516
       13      334     249.516
       13      336     249.516
       13      340     249.516
       13      342     249.516
       13      344     249.516
       13      346     249.516
       13      348     249.516
       13      350     249.516
       13      352     249.516
       13      356     249.516
       13      358     249.516
       13      360     249.516
       13      366     249.516
       13      368     249.516
       13      370     249.516
       13      374     249.516
       13      376     249.516
       13      378     249.516
       13      380     249.516
       13      386     249.516
       13      388     249.516
       13      390     249.516
       15      210     260.462
       15      212     260.462
       15      214     260.462
       15      216     260.462
       15      218     260.462
       15      222     260.462
       15      224     260.462
       15      226     260.462
       15      230     260.462
       15      234     260.462
       15      236     260.462
       15      238     260.462
       15      240     260.462
       15      242     260.462
       15      246     260.462
       15      248     260.462
       15      250     260.462
       15      252     260.462
       15      254     260.462
       15      258     260.462
       15      260     260.462
       15      262     260.462
       15      266     260.462
       15      268     260.462
       15      270     260.462
       15      272     260.462
       15      274     260.462
       15      276     260.462
       15      278     260.462
       15      280     260.462
       15      282     260.462
       15      284     260.462
       15      286     260.462
       15      288     260.462
       15      292     260.462
       15      294     260.462
       15      296     260.462
       15      298     260.462
       15      300     260.462
       15      304     260.462
       15      306     260.462
       15      308     260.462
       15      310     260.462
       15      312     260.462
       15      316     260.462
       15      320     260.462
       15      322     260.462
       15      324     260.462
       15      326     260.462
       15      328     260.462
       15      330     260.462
       15      332     260.462
       15      336     260.462
       15      338     260.462
       15      340     260.462
       15      342     260.462
       15      344     260.462
       15      346     260.462
       15      348     260.462
       15      350     260.462
       15      352     260.462
       15      354     260.462
       15      356     260.462
       15      358     260.462
       15      360     260.462
       15      362     260.462
       15      366     260.462
       15      368     260.462
       15      372     260.462
       15      376     260.462
       15      378     260.462
       15      380     260.462
       15      382     260.462
       15      386     260.462
       17      216     270.341
       17      218     270.341
       17      220     270.341
       17      222     270.341
       17      224     270.341
       17      226     270.341
       17      228     270.341
       17      230     270.341
       17      232     270.341
       17      234     270.341
       17      236     270.341
       17      240     270.341
       17      242     270.341
       17      244     270.341
       17      246     270.341
       17      248     270.341
       17      252     270.341
       17      254     270.341
       17      256     270.341
       17      258     270.341
       17      260     270.341
       17      262     270.341
       17      264     270.341
       17      266     270.341
       17      270     270.341
       17      274     270.341
       17      276     270.341
       17      278     270.341
       17      280     270.341
       17      282     270.341
       17      284     270.341
       17      286     270.341
       17      288     270.341
       17      290     270.341
       17      296     270.341
       17      298     270.341
       17      300     270.341
       17      302     270.341
       17      304     270.341
       17      306     270.341
       17      310     270.341
       17      312     270.341
       17      314     270.341
       17      316     270.341
       17      318     270.341
       17      322     270.341
       17      324     270.341
       17      326     270.341
       17      328     270.341
       17      330     270.341
       17      332     270.341
       17      334     270.341
       17      336     270.341
       17      338     270.341
       17      340     270.341
       17      344     270.341
       17      346     270.341
       17      348     270.341
       17      350     270.341
       17      352     270.341
       17      358     270.341
       17      362     270.341
       17      366     270.341
       17      368     270.341
       17      372     270.341
       17      374     270.341
       17      376     270.341
       17      380     270.341
       19      220     279.391
       19      222     279.391
       19      224     279.391
       19      226     279.391
       19      230     279.391
       19      232     279.391
       19      234     279.391
       19      236     279.391
       19      238     279.391
       19      240     279.391
       19      242     279.391
       19      244     279.391
       19      246     279.391
       19      248     279.391
       19      250     279.391
       19      254     279.391
       19      256     279.391
       19      258     279.391
       19      260     279.391
       19      262     279.391
       19      264     279.391
       19      268     279.391
       19      270     279.391
       19      272     279.391
       19      274     279.391
       19      276     279.391
       19      280     279.391
       19      282     279.391
       19      284     279.391
       19      288     279.391
       19      290     279.391
       19      292     279.391
       19      296     279.391
       19      298     279.391
       19      300     279.391
       19      302     279.391
       19      304     279.391
       19      306     279.391
       19      310     279.391
       19      314     279.391
       19      316     279.391
       19      318     279.391
       19      320     279.391
       19      322     279.391
       19      324     279.391
       19      326     279.391
       19      328     279.391
       19      330     279.391
       19      332     279.391
       19      334     279.391
       19      336     279.391
       19      340     279.391
       19      342     279.391
       19      344     279.391
       19      348     279.391
       19      350     279.391
       19      352     279.391
       19      354     279.391
       19      356     279.391
       19      360     279.391
       19      362     279.391
       19      366     279.391
       19      370     279.391
       19      372     279.391
       19      374     279.391
       21      226     287.797
       21      228     287.797
       21      230     287.797
       21      232     287.797
       21      234     287.797
       21      236     287.797
       21      238     287.797
       21      242     287.797
       21      244     287.797
       21      246     287.797
       21      250     287.797
       21      252     287.797
       21      254     287.797
       21      256     287.797
       21      258     287.797
       21      260     287.797
       21      262     287.797
       21      266     287.797
       21      270     287.797
       21      272     287.797
       21      274     287.797
       21      276     287.797
       21      278     287.797
       21      282     287.797
       21      284     287.797
       21      286     287.797
       21      290     287.797
       21      292     287.797
       21      294     287.797
       21      296     287.797
       21      298     287.797
       21      300     287.797
       21      302     287.797
       21      304     287.797
       21      306     287.797
       21      310     287.797
       21      312     287.797
       21      314     287.797
       21      316     287.797
       21      320     287.797
       21      322     287.797
       21      324     287.797
       21      326     287.797
       21      328     287.797
       21      330     287.797
       21      334     287.797
       21      336     287.797
       21      338     287.797
       21      340     287.797
       21      342     287.797
       21      344     287.797
       21      348     287.797
       21      350     287.797
       21      352     287.797
       21      356     287.797
       21      358     287.797
       21      362     287.797
       21      364     287.797
       21      366     287.797
       21      368     287.797
       23      230     295.702
       23      232     295.702
       23      236     295.702
       23      238     295.702
       23      240     295.702
       23      242     295.702
       23      244     295.702
       23      246     295.702
       23      248     295.702
       23      250     295.702
       23      252     295.702
       23      254     295.702
       23      258     295.702
       23      260     295.702
       23      264     295.702
       23      266     295.702
       23      268     295.702
       23      270     295.702
       23      272     295.702
       23      274     295.702
       23      276     295.702
       23      278     295.702
       23      280     295.702
       23      282     295.702
       23      286     295.702
       23      288     295.702
       23      290     295.702
       23      292     295.702
       23      294     295.702
       23      296     295.702
       23      298     295.702
       23      300     295.702
       23      302     295.702
       23      306     295.702
       23      308     295.702
       23      310     295.702
       23      312     295.702
       23      314     295.702
       23      316     295.702
       23      318     295.702
       23      320     295.702
       23      322     295.702
       23      324     295.702
       23      328     295.702
       23      330     295.702
       23      332     295.702
       23      334     295.702
       23      336     295.702
       23      338     295.702
       23      340     295.702
       23      342     295.702
       23      344     295.702
       23      348     295.702
       23      350     295.702
       23      352     295.702
       23      354     295.702
       23      358     295.702
       23      360     295.702
       23      362     295.702
       23      364     295.702
       25      236     303.143
       25      238     303.143
       25      240     303.143
       25      242     303.143
       25      246     303.143
       25      248     303.143
       25      250     303.143
       25      252     303.143
       25      254     303.143
       25      256     303.143
       25      258     303.143
       25      260     303.143
       25      264     303.143
       25      266     303.143
       25      268     303.143
       25      270     303.143
       25      272     303.143
       25      276     303.143
       25      278     303.143
       25      280     303.143
       25      282     303.143
       25      284     303.143
       25      286     303.143
       25      288     303.143
       25      290     303.143
       25      292     303.143
       25      294     303.143
       25      296     303.143
       25      300     303.143
       25      304     303.143
       25      308     303.143
       25      310     303.143
       25      314     303.143
       25      316     303.143
       25      318     303.143
       25      320     303.143
       25      322     303.143
       25      324     303.143
       25      326     303.143
       25      330     303.143
       25      332     303.143
       25      334     303.143
       25      336     303.143
       25      342     303.143
       25      344     303.143
       25      346     303.143
       25      348     303.143
       25      350     303.143
       25      352     303.143
       25      354     303.143
       25      356     303.143
       25      358     303.143
       25      360     303.143
       27      240     310.091
       27      242     310.091
       27      244     310.091
       27      246     310.091
       27      248     310.091
       27      250     310.091
       27      252     310.091
       27      254     310.091
       27      256     310.091
       27      258     310.091
       27      260     310.091
       27      264     310.091
       27      266     310.091
       27      268     310.091
       27      270     310.091
       27      272     310.091
       27      274     310.091
       27      278     310.091
       27      280     310.091
       27      282     310.091
       27      284     310.091
       27      286     310.091
       27      288     310.091
       27      290     310.091
       27      292     310.091
       27      294     310.091
       27      296     310.091
       27      298     310.091
       27      300     310.091
       27      302     310.091
       27      306     310.091
       27      310     310.091
       27      314     310.091
       27      318     310.091
       27      320     310.091
       27      322     310.091
       27      324     310.091
       27      326     310.091
       27      328     310.091
       27      330     310.091
       27      332     310.091
       27      334     310.091
       27      336     310.091
       27      338     310.091
       27      340     310.091
       27      342     310.091
       27      344     310.091
       27      346     310.091
       27      350     310.091
       27      352     310.091
       27      354     310.091
       29      244     316.808
       29      246     316.808
       29      248     316.808
       29      250     316.808
       29      252     316.808
       29      254     316.808
       29      256     316.808
       29      258     316.808
       29      260     316.808
       29      262     316.808
       29      264     316.808
       29      266     316.808
       29      268     316.808
       29      270     316.808
       29      272     316.808
       29      274     316.808
       29      276     316.808
       29      278     316.808
       29      280     316.808
       29      282     316.808
       29      284     316.808
       29      286     316.808
       29      288     316.808
       29      290     316.808
       29      292     316.808
       29      294     316.808
       29      296     316.808
       29      300     316.808
       29      304     316.808
       29      306     316.808
       29      308     316.808
       29      310     316.808
       29      312     316.808
       29      314     316.808
       29      316     316.808
       29      318     316.808
       29      320     316.808
       29      322     316.808
       29      324     316.808
       29      326     316.808
       29      328     316.808
       29      332     316.808
       29      334     316.808
       29      336     316.808
       29      342     316.808
       29      344     316.808
       29      348     316.808
       29      350     316.808
       29      352     316.808
       31      246     323.184
       31      248     323.184
       31      250     323.184
       31      252     323.184
       31      254     323.184
       31      256     323.184
       31      258     323.184
       31      260     323.184
       31      262     323.184
       31      264     323.184
       31      266     323.184
       31      268     323.184
       31      270     323.184
       31      272     323.184
       31      274     323.184
       31      276     323.184
       31      278     323.184
       31      280     323.184
       31      282     323.184
       31      284     323.184
       31      288     323.184
       31      290     323.184
       31      292     323.184
       31      294     323.184
       31      296     323.184
       31      298     323.184
       31      302     323.184
       31      304     323.184
       31      306     323.184
       31      308     323.184
       31      312     323.184
       31      316     323.184
       31      318     323.184
       31      320     323.184
       31      324     323.184
       31      326     323.184
       31      328     323.184
       31      330     323.184
       31      332     323.184
       31      336     323.184
       31      338     323.184
       31      340     323.184
       31      342     323.184
       31      346     323.184
       31      348     323.184
       33      248     329.291
       33      250     329.291
       33      252     329.291
       33      254     329.291
       33      256     329.291
       33      258     329.291
       33      260     329.291
       33      262     329.291
       33      264     329.291
       33      266     329.291
       33      270     329.291
       33      272     329.291
       33      274     329.291
       33      276     329.291
       33      278     329.291
       33      280     329.291
       33      282     329.291
       33      284     329.291
       33      286     329.291
       33      288     329.291
       33      290     329.291
       33      292     329.291
       33      294     329.291
       33      296     329.291
       33      298     329.291
       33      300     329.291
       33      304     329.291
       33      306     329.291
       33      310     329.291
       33      312     329.291
       33      320     329.291
       33      322     329.291
       33      324     329.291
       33      326     329.291
       33      328     329.291
       33      330     329.291
       33      332     329.291
       33      334     329.291
       33      336     329.291
       33      338     329.291
       33      340     329.291
       33      342     329.291
       33      346     329.291
       33      348     329.291
       35      252     335.234
       35      254     335.234
       35      256     335.234
       35      258     335.234
       35      260     335.234
       35      262     335.234
       35      264     335.234
       35      266     335.234
       35      268     335.234
       35      270     335.234
       35      272     335.234
       35      274     335.234
       35      276     335.234
       35      278     335.234
       35      282     335.234
       35      284     335.234
       35      286     335.234
       35      288     335.234
       35      290     335.234
       35      292     335.234
       35      294     335.234
       35      296     335.234
       35      298     335.234
       35      300     335.234
       35      302     335.234
       35      306     335.234
       35      310     335.234
       35      312     335.234
       35      316     335.234
       35      318     335.234
       35      320     335.234
       35      322     335.234
       35      324     335.234
       35      326     335.234
       35      328     335.234
       35      330     335.234
       35      332     335.234
       35      336     335.234
       35      340     335.234
       35      342     335.234
       35      344     335.234
       35      346     335.234


==> anc/Parameter_Space_Contours/m65/NICER_LE.dat <==
        3        4     154.744
        3        6     154.744
        3        8     154.744
        3       10     154.744
        3       12     154.744
        3       14     154.744
        3       16     154.744
        3       18     154.744
        3       20     154.744
        3       22     154.744
        3       24     154.744
        3       26     154.744
        3       28     154.744
        3       30     154.744
        3       32     154.744
        3       34     154.744
        3       36     154.744
        3       38     154.744
        3       40     154.744
        3       42     154.744
        3       44     154.744
        3       46     154.744
        3       48     154.744
        3       50     154.744
        3       52     154.744
        3       54     154.744
        3       56     154.744
        3       58     154.744
        3       60     154.744
        3       62     154.744
        3       64     154.744
        3       66     154.744
        3       68     154.744
        3       70     154.744
        3       72     154.744
        3       74     154.744
        3       76     154.744
        3       78     154.744
        3       80     154.744
        3       82     154.744
        3       84     154.744
        3       86     154.744
        3       88     154.744
        3       92     154.744
        3       94     154.744
        3       96     154.744
        3       98     154.744
        5        0     184.861
        5        2     184.861
        5        4     184.861
        5        6     184.861
        5        8     184.861
        5       10     184.861
        5       12     184.861
        5       14     184.861
        5       16     184.861
        5       18     184.861
        5       20     184.861
        5       22     184.861
        5       24     184.861
        5       26     184.861
        5       28     184.861
        5       30     184.861
        5       32     184.861
        5       34     184.861
        5       36     184.861
        5       38     184.861
        5       40     184.861
        5       42     184.861
        5       44     184.861
        5       46     184.861
        5       48     184.861
        5       50     184.861
        5       52     184.861
        5       54     184.861
        5       56     184.861
        5       58     184.861
        5       60     184.861
        5       62     184.861
        5       64     184.861
        5       66     184.861
        5       68     184.861
        5       70     184.861
        5       72     184.861
        5       74     184.861
        5       76     184.861
        7        0     206.175
        7        2     206.175
        7        4     206.175
        7        6     206.175
        7        8     206.175
        7       10     206.175
        7       12     206.175
        7       14     206.175
        7       16     206.175
        7       18     206.175
        7       20     206.175
        7       22     206.175
        7       24     206.175
        7       26     206.175
        7       28     206.175
        7       30     206.175
        7       32     206.175
        7       34     206.175
        7       36     206.175
        7       38     206.175
        7       40     206.175
        7       42     206.175
        7       44     206.175
        7       46     206.175
        7       48     206.175
        7       50     206.175
        7       52     206.175
        7       54     206.175
        7       56     206.175
        7       58     206.175
        7       60     206.175
        7       62     206.175
        9        0     223.127
        9        2     223.127
        9        4     223.127
        9        6     223.127
        9        8     223.127
        9       10     223.127
        9       12     223.127
        9       14     223.127
        9       16     223.127
        9       18     223.127
        9       20     223.127
        9       22     223.127
        9       24     223.127
        9       26     223.127
        9       28     223.127
        9       30     223.127
        9       32     223.127
        9       34     223.127
        9       36     223.127
        9       38     223.127
        9       40     223.127
        9       42     223.127
        9       44     223.127
        9       46     223.127
        9       48     223.127
        9       50     223.127
        9       52     223.127
       11        0     237.199
       11        2     237.199
       11        4     237.199
       11        6     237.199
       11        8     237.199
       11       10     237.199
       11       12     237.199
       11       14     237.199
       11       16     237.199
       11       18     237.199
       11       20     237.199
       11       22     237.199
       11       24     237.199
       11       26     237.199
       11       28     237.199
       11       30     237.199
       11       32     237.199
       11       34     237.199
       11       36     237.199
       11       38     237.199
       11       40     237.199
       11       42     237.199
       11       44     237.199
       13        0     249.516
       13        2     249.516
       13        4     249.516
       13        6     249.516
       13        8     249.516
       13       10     249.516
       13       12     249.516
       13       14     249.516
       13       16     249.516
       13       18     249.516
       13       20     249.516
       13       22     249.516
       13       24     249.516
       13       26     249.516
       13       28     249.516
       13       30     249.516
       13       32     249.516
       13       34     249.516
       13       36     249.516
       15        0     260.462
       15        2     260.462
       15        4     260.462
       15        6     260.462
       15        8     260.462
       15       10     260.462
       15       12     260.462
       15       14     260.462
       15       16     260.462
       15       18     260.462
       15       20     260.462
       15       22     260.462
       15       24     260.462
       15       26     260.462
       15       28     260.462
       15       30     260.462
       17        0     270.341
       17        2     270.341
       17        4     270.341
       17        6     270.341
       17        8     270.341
       17       10     270.341
       17       12     270.341
       17       14     270.341
       17       16     270.341
       17       18     270.341
       17       20     270.341
       17       22     270.341
       17       24     270.341
       19        0     279.391
       19        2     279.391
       19        4     279.391
       19        6     279.391
       19        8     279.391
       19       10     279.391
       19       12     279.391
       19       14     279.391
       19       16     279.391
       19       18     279.391
       21        0     287.797
       21        2     287.797
       21        4     287.797
       21        6     287.797
       21        8     287.797
       21       10     287.797
       21       12     287.797
       23        0     295.702
       23        2     295.702
       23        4     295.702
       23        6     295.702
       25        0     303.143
       25        2     303.143


==> anc/Parameter_Space_Contours/m65/NICER_SE.dat <==
        3      100     154.744
        3      102     154.744
        3      104     154.744
        3      106     154.744
        3      108     154.744
        3      110     154.744
        3      112     154.744
        3      114     154.744
        3      116     154.744
        3      118     154.744
        3      120     154.744
        3      122     154.744
        3      124     154.744
        3      126     154.744
        3      128     154.744
        3      130     154.744
        3      132     154.744
        3      134     154.744
        3      136     154.744
        3      138     154.744
        3      140     154.744
        3      142     154.744
        3      144     154.744
        3      146     154.744
        3      148     154.744
        3      150     154.744
        3      152     154.744
        3      154     154.744
        3      158     154.744
        3      160     154.744
        3      162     154.744
        3      164     154.744
        3      166     154.744
        3      168     154.744
        3      172     154.744
        3      176     154.744
        3      178     154.744
        3      180     154.744
        3      182     154.744
        3      186     154.744
        3      190     154.744
        3      192     154.744
        3      196     154.744
        3      198     154.744
        3      202     154.744
        3      204     154.744
        3      206     154.744
        3      210     154.744
        3      212     154.744
        3      216     154.744
        3      222     154.744
        3      224     154.744
        3      230     154.744
        3      232     154.744
        5       86     184.861
        5       88     184.861
        5       90     184.861
        5       92     184.861
        5       94     184.861
        5       96     184.861
        5       98     184.861
        5      100     184.861
        5      102     184.861
        5      104     184.861
        5      106     184.861
        5      108     184.861
        5      110     184.861
        5      112     184.861
        5      114     184.861
        5      116     184.861
        5      118     184.861
        5      120     184.861
        5      122     184.861
        5      124     184.861
        5      126     184.861
        5      128     184.861
        5      130     184.861
        5      132     184.861
        5      134     184.861
        5      136     184.861
        5      138     184.861
        5      140     184.861
        5      142     184.861
        5      144     184.861
        5      146     184.861
        5      148     184.861
        5      150     184.861
        5      152     184.861
        5      154     184.861
        5      156     184.861
        5      158     184.861
        5      160     184.861
        5      162     184.861
        5      164     184.861
        5      166     184.861
        5      168     184.861
        5      170     184.861
        5      172     184.861
        5      174     184.861
        5      176     184.861
        5      178     184.861
        5      182     184.861
        5      184     184.861
        5      186     184.861
        5      188     184.861
        5      190     184.861
        5      192     184.861
        5      194     184.861
        5      196     184.861
        5      198     184.861
        5      200     184.861
        5      202     184.861
        5      204     184.861
        5      206     184.861
        5      208     184.861
        5      212     184.861
        5      214     184.861
        5      216     184.861
        5      218     184.861
        5      222     184.861
        5      224     184.861
        5      226     184.861
        5      228     184.861
        7       76     206.175
        7       78     206.175
        7       80     206.175
        7       82     206.175
        7       84     206.175
        7       86     206.175
        7       88     206.175
        7       90     206.175
        7       92     206.175
        7       94     206.175
        7       96     206.175
        7       98     206.175
        7      100     206.175
        7      102     206.175
        7      104     206.175
        7      106     206.175
        7      108     206.175
        7      110     206.175
        7      112     206.175
        7      114     206.175
        7      116     206.175
        7      118     206.175
        7      120     206.175
        7      122     206.175
        7      124     206.175
        7      126     206.175
        7      128     206.175
        7      130     206.175
        7      132     206.175
        7      134     206.175
        7      136     206.175
        7      138     206.175
        7      140     206.175
        7      142     206.175
        7      144     206.175
        7      146     206.175
        7      148     206.175
        7      150     206.175
        7      152     206.175
        7      154     206.175
        7      156     206.175
        7      158     206.175
        7      160     206.175
        7      162     206.175
        7      166     206.175
        7      168     206.175
        7      172     206.175
        7      174     206.175
        7      176     206.175
        7      178     206.175
        7      180     206.175
        7      182     206.175
        7      184     206.175
        7      186     206.175
        7      188     206.175
        7      190     206.175
        7      192     206.175
        7      194     206.175
        7      196     206.175
        7      198     206.175
        7      202     206.175
        7      204     206.175
        7      206     206.175
        7      210     206.175
        7      212     206.175
        7      216     206.175
        7      218     206.175
        7      220     206.175
        7      222     206.175
        7      224     206.175
        9       70     223.127
        9       72     223.127
        9       74     223.127
        9       76     223.127
        9       78     223.127
        9       80     223.127
        9       82     223.127
        9       84     223.127
        9       86     223.127
        9       88     223.127
        9       90     223.127
        9       92     223.127
        9       94     223.127
        9       96     223.127
        9       98     223.127
        9      100     223.127
        9      102     223.127
        9      104     223.127
        9      106     223.127
        9      108     223.127
        9      110     223.127
        9      112     223.127
        9      114     223.127
        9      116     223.127
        9      118     223.127
        9      120     223.127
        9      122     223.127
        9      124     223.127
        9      126     223.127
        9      128     223.127
        9      130     223.127
        9      132     223.127
        9      134     223.127
        9      136     223.127
        9      138     223.127
        9      140     223.127
        9      142     223.127
        9      144     223.127
        9      146     223.127
        9      148     223.127
        9      150     223.127
        9      152     223.127
        9      154     223.127
        9      156     223.127
        9      158     223.127
        9      160     223.127
        9      162     223.127
        9      164     223.127
        9      166     223.127
        9      168     223.127
        9      170     223.127
        9      172     223.127
        9      174     223.127
        9      176     223.127
        9      178     223.127
        9      180     223.127
        9      182     223.127
        9      184     223.127
        9      188     223.127
        9      190     223.127
        9      192     223.127
        9      194     223.127
        9      196     223.127
        9      198     223.127
        9      200     223.127
        9      204     223.127
        9      206     223.127
        9      208     223.127
        9      210     223.127
        9      214     223.127
        9      216     223.127
        9      218     223.127
        9      220     223.127
        9      222     223.127
       11       66     237.199
       11       68     237.199
       11       70     237.199
       11       72     237.199
       11       74     237.199
       11       76     237.199
       11       78     237.199
       11       80     237.199
       11       82     237.199
       11       84     237.199
       11       86     237.199
       11       88     237.199
       11       90     237.199
       11       92     237.199
       11       94     237.199
       11       96     237.199
       11       98     237.199
       11      100     237.199
       11      102     237.199
       11      104     237.199
       11      106     237.199
       11      108     237.199
       11      110     237.199
       11      112     237.199
       11      114     237.199
       11      116     237.199
       11      118     237.199
       11      120     237.199
       11      122     237.199
       11      124     237.199
       11      126     237.199
       11      128     237.199
       11      130     237.199
       11      132     237.199
       11      134     237.199
       11      136     237.199
       11      138     237.199
       11      140     237.199
       11      142     237.199
       11      144     237.199
       11      146     237.199
       11      148     237.199
       11      150     237.199
       11      152     237.199
       11      154     237.199
       11      156     237.199
       11      158     237.199
       11      160     237.199
       11      162     237.199
       11      164     237.199
       11      166     237.199
       11      168     237.199
       11      170     237.199
       11      172     237.199
       11      174     237.199
       11      176     237.199
       11      178     237.199
       11      180     237.199
       11      182     237.199
       11      184     237.199
       11      188     237.199
       11      190     237.199
       11      192     237.199
       11      194     237.199
       11      196     237.199
       11      198     237.199
       11      202     237.199
       11      204     237.199
       11      206     237.199
       11      208     237.199
       11      210     237.199
       11      216     237.199
       11      218     237.199
       11      220     237.199
       11      222     237.199
       11      224     237.199
       13       64     249.516
       13       66     249.516
       13       68     249.516
       13       70     249.516
       13       72     249.516
       13       74     249.516
       13       76     249.516
       13       78     249.516
       13       80     249.516
       13       82     249.516
       13       84     249.516
       13       86     249.516
       13       88     249.516
       13       90     249.516
       13       92     249.516
       13       94     249.516
       13       96     249.516
       13       98     249.516
       13      100     249.516
       13      102     249.516
       13      104     249.516
       13      106     249.516
       13      108     249.516
       13      110     249.516
       13      112     249.516
       13      114     249.516
       13      116     249.516
       13      118     249.516
       13      120     249.516
       13      122     249.516
       13      124     249.516
       13      126     249.516
       13      128     249.516
       13      130     249.516
       13      132     249.516
       13      134     249.516
       13      136     249.516
       13      138     249.516
       13      140     249.516
       13      142     249.516
       13      144     249.516
       13      146     249.516
       13      148     249.516
       13      150     249.516
       13      152     249.516
       13      154     249.516
       13      156     249.516
       13      158     249.516
       13      160     249.516
       13      162     249.516
       13      164     249.516
       13      166     249.516
       13      168     249.516
       13      170     249.516
       13      172     249.516
       13      174     249.516
       13      176     249.516
       13      178     249.516
       13      180     249.516
       13      182     249.516
       13      184     249.516
       13      186     249.516
       13      188     249.516
       13      190     249.516
       13      192     249.516
       13      194     249.516
       13      196     249.516
       13      198     249.516
       13      200     249.516
       13      202     249.516
       13      204     249.516
       13      206     249.516
       13      208     249.516
       13      210     249.516
       13      212     249.516
       13      216     249.516
       13      220     249.516
       13      222     249.516
       13      224     249.516
       13      226     249.516
       15       62     260.462
       15       64     260.462
       15       66     260.462
       15       68     260.462
       15       70     260.462
       15       72     260.462
       15       74     260.462
       15       76     260.462
       15       78     260.462
       15       80     260.462
       15       82     260.462
       15       84     260.462
       15       86     260.462
       15       88     260.462
       15       90     260.462
       15       92     260.462
       15       94     260.462
       15       96     260.462
       15       98     260.462
       15      100     260.462
       15      102     260.462
       15      104     260.462
       15      106     260.462
       15      108     260.462
       15      110     260.462
       15      112     260.462
       15      114     260.462
       15      116     260.462
       15      118     260.462
       15      120     260.462
       15      122     260.462
       15      124     260.462
       15      126     260.462
       15      128     260.462
       15      130     260.462
       15      132     260.462
       15      134     260.462
       15      136     260.462
       15      138     260.462
       15      140     260.462
       15      142     260.462
       15      144     260.462
       15      146     260.462
       15      148     260.462
       15      150     260.462
       15      152     260.462
       15      154     260.462
       15      156     260.462
       15      158     260.462
       15      160     260.462
       15      162     260.462
       15      164     260.462
       15      166     260.462
       15      168     260.462
       15      170     260.462
       15      172     260.462
       15      174     260.462
       15      176     260.462
       15      178     260.462
       15      180     260.462
       15      182     260.462
       15      184     260.462
       15      186     260.462
       15      188     260.462
       15      190     260.462
       15      192     260.462
       15      194     260.462
       15      196     260.462
       15      198     260.462
       15      200     260.462
       15      202     260.462
       15      204     260.462
       15      206     260.462
       15      208     260.462
       15      210     260.462
       15      212     260.462
       15      214     260.462
       15      216     260.462
       15      218     260.462
       15      222     260.462
       15      224     260.462
       15      226     260.462
       15      230     260.462
       17       62     270.341
       17       64     270.341
       17       66     270.341
       17       68     270.341
       17       70     270.341
       17       72     270.341
       17       74     270.341
       17       76     270.341
       17       78     270.341
       17       80     270.341
       17       82     270.341
       17       84     270.341
       17       86     270.341
       17       88     270.341
       17       90     270.341
       17       92     270.341
       17       94     270.341
       17       96     270.341
       17       98     270.341
       17      100     270.341
       17      102     270.341
       17      104     270.341
       17      106     270.341
       17      108     270.341
       17      110     270.341
       17      112     270.341
       17      114     270.341
       17      116     270.341
       17      118     270.341
       17      120     270.341
       17      122     270.341
       17      124     270.341
       17      126     270.341
       17      128     270.341
       17      130     270.341
       17      132     270.341
       17      134     270.341
       17      136     270.341
       17      138     270.341
       17      140     270.341
       17      142     270.341
       17      144     270.341
       17      146     270.341
       17      148     270.341
       17      150     270.341
       17      152     270.341
       17      154     270.341
       17      156     270.341
       17      158     270.341
       17      160     270.341
       17      162     270.341
       17      164     270.341
       17      166     270.341
       17      168     270.341
       17      170     270.341
       17      172     270.341
       17      174     270.341
       17      176     270.341
       17      178     270.341
       17      180     270.341
       17      182     270.341
       17      184     270.341
       17      186     270.341
       17      188     270.341
       17      190     270.341
       17      192     270.341
       17      194     270.341
       17      196     270.341
       17      198     270.341
       17      200     270.341
       17      202     270.341
       17      204     270.341
       17      206     270.341
       17      208     270.341
       17      210     270.341
       17      212     270.341
       17      214     270.341
       17      216     270.341
       17      218     270.341
       17      220     270.341
       17      222     270.341
       17      224     270.341
       17      226     270.341
       17      228     270.341
       17      230     270.341
       17      232     270.341
       17      234     270.341
       17      236     270.341
       17      240     270.341
       19       62     279.391
       19       64     279.391
       19       66     279.391
       19       68     279.391
       19       70     279.391
       19       72     279.391
       19       74     279.391
       19       76     279.391
       19       78     279.391
       19       80     279.391
       19       82     279.391
       19       84     279.391
       19       86     279.391
       19       88     279.391
       19       90     279.391
       19       92     279.391
       19       94     279.391
       19       96     279.391
       19       98     279.391
       19      100     279.391
       19      102     279.391
       19      104     279.391
       19      106     279.391
       19      108     279.391
       19      110     279.391
       19      112     279.391
       19      114     279.391
       19      116     279.391
       19      118     279.391
       19      120     279.391
       19      122     279.391
       19      124     279.391
       19      126     279.391
       19      128     279.391
       19      130     279.391
       19      132     279.391
       19      134     279.391
       19      136     279.391
       19      138     279.391
       19      140     279.391
       19      142     279.391
       19      144     279.391
       19      146     279.391
       19      148     279.391
       19      150     279.391
       19      152     279.391
       19      154     279.391
       19      156     279.391
       19      158     279.391
       19      160     279.391
       19      162     279.391
       19      164     279.391
       19      166     279.391
       19      168     279.391
       19      170     279.391
       19      172     279.391
       19      174     279.391
       19      176     279.391
       19      178     279.391
       19      180     279.391
       19      182     279.391
       19      184     279.391
       19      186     279.391
       19      188     279.391
       19      190     279.391
       19      192     279.391
       19      194     279.391
       19      196     279.391
       19      198     279.391
       19      200     279.391
       19      202     279.391
       19      206     279.391
       19      208     279.391
       19      210     279.391
       19      212     279.391
       19      214     279.391
       19      218     279.391
       19      220     279.391
       19      222     279.391
       19      224     279.391
       19      226     279.391
       19      230     279.391
       19      232     279.391
       19      234     279.391
       19      236     279.391
       19      238     279.391
       19      240     279.391
       19      242     279.391
       19      244     279.391
       19      246     279.391
       19      248     279.391
       21       64     287.797
       21       66     287.797
       21       68     287.797
       21       70     287.797
       21       72     287.797
       21       74     287.797
       21       76     287.797
       21       78     287.797
       21       80     287.797
       21       82     287.797
       21       84     287.797
       21       86     287.797
       21       88     287.797
       21       90     287.797
       21       92     287.797
       21       94     287.797
       21       96     287.797
       21       98     287.797
       21      100     287.797
       21      102     287.797
       21      104     287.797
       21      106     287.797
       21      108     287.797
       21      110     287.797
       21      112     287.797
       21      114     287.797
       21      116     287.797
       21      118     287.797
       21      120     287.797
       21      122     287.797
       21      124     287.797
       21      126     287.797
       21      128     287.797
       21      130     287.797
       21      132     287.797
       21      134     287.797
       21      136     287.797
       21      138     287.797
       21      140     287.797
       21      142     287.797
       21      144     287.797
       21      146     287.797
       21      148     287.797
       21      150     287.797
       21      152     287.797
       21      154     287.797
       21      156     287.797
       21      158     287.797
       21      160     287.797
       21      162     287.797
       21      164     287.797
       21      166     287.797
       21      168     287.797
       21      170     287.797
       21      172     287.797
       21      174     287.797
       21      176     287.797
       21      178     287.797
       21      180     287.797
       21      182     287.797
       21      184     287.797
       21      186     287.797
       21      188     287.797
       21      190     287.797
       21      192     287.797
       21      194     287.797
       21      196     287.797
       21      198     287.797
       21      200     287.797
       21      202     287.797
       21      204     287.797
       21      206     287.797
       21      208     287.797
       21      210     287.797
       21      214     287.797
       21      216     287.797
       21      218     287.797
       21      220     287.797
       21      222     287.797
       21      224     287.797
       21      226     287.797
       21      228     287.797
       21      230     287.797
       21      232     287.797
       21      234     287.797
       21      236     287.797
       21      238     287.797
       21      242     287.797
       21      244     287.797
       21      246     287.797
       21      250     287.797
       21      252     287.797
       21      254     287.797
       21      256     287.797
       21      258     287.797
       21      260     287.797
       23       68     295.702
       23       70     295.702
       23       72     295.702
       23       74     295.702
       23       76     295.702
       23       78     295.702
       23       80     295.702
       23       82     295.702
       23       84     295.702
       23       86     295.702
       23       88     295.702
       23       90     295.702
       23       92     295.702
       23       94     295.702
       23       96     295.702
       23       98     295.702
       23      100     295.702
       23      102     295.702
       23      104     295.702
       23      106     295.702
       23      108     295.702
       23      110     295.702
       23      112     295.702
       23      114     295.702
       23      116     295.702
       23      118     295.702
       23      120     295.702
       23      122     295.702
       23      124     295.702
       23      126     295.702
       23      128     295.702
       23      130     295.702
       23      132     295.702
       23      134     295.702
       23      136     295.702
       23      138     295.702
       23      140     295.702
       23      142     295.702
       23      144     295.702
       23      146     295.702
       23      148     295.702
       23      150     295.702
       23      152     295.702
       23      154     295.702
       23      156     295.702
       23      158     295.702
       23      160     295.702
       23      162     295.702
       23      164     295.702
       23      166     295.702
       23      168     295.702
       23      170     295.702
       23      172     295.702
       23      174     295.702
       23      176     295.702
       23      178     295.702
       23      180     295.702
       23      182     295.702
       23      184     295.702
       23      186     295.702
       23      188     295.702
       23      190     295.702
       23      192     295.702
       23      194     295.702
       23      196     295.702
       23      198     295.702
       23      200     295.702
       23      202     295.702
       23      204     295.702
       23      206     295.702
       23      208     295.702
       23      210     295.702
       23      212     295.702
       23      214     295.702
       23      216     295.702
       23      218     295.702
       23      220     295.702
       23      222     295.702
       23      224     295.702
       23      226     295.702
       23      228     295.702
       23      230     295.702
       23      232     295.702
       23      236     295.702
       23      238     295.702
       23      240     295.702
       23      242     295.702
       23      244     295.702
       23      246     295.702
       23      248     295.702
       23      250     295.702
       23      252     295.702
       23      254     295.702
       23      258     295.702
       23      260     295.702
       23      264     295.702
       23      266     295.702
       23      268     295.702
       23      270     295.702
       23      272     295.702
       25       70     303.143
       25       72     303.143
       25       74     303.143
       25       76     303.143
       25       78     303.143
       25       80     303.143
       25       82     303.143
       25       84     303.143
       25       86     303.143
       25       88     303.143
       25       90     303.143
       25       92     303.143
       25       94     303.143
       25       96     303.143
       25       98     303.143
       25      100     303.143
       25      102     303.143
       25      104     303.143
       25      106     303.143
       25      108     303.143
       25      110     303.143
       25      112     303.143
       25      114     303.143
       25      116     303.143
       25      118     303.143
       25      120     303.143
       25      122     303.143
       25      124     303.143
       25      126     303.143
       25      128     303.143
       25      130     303.143
       25      132     303.143
       25      134     303.143
       25      136     303.143
       25      138     303.143
       25      140     303.143
       25      142     303.143
       25      144     303.143
       25      146     303.143
       25      148     303.143
       25      150     303.143
       25      152     303.143
       25      154     303.143
       25      156     303.143
       25      158     303.143
       25      160     303.143
       25      162     303.143
       25      164     303.143
       25      166     303.143
       25      168     303.143
       25      170     303.143
       25      172     303.143
       25      174     303.143
       25      176     303.143
       25      178     303.143
       25      180     303.143
       25      182     303.143
       25      184     303.143
       25      186     303.143
       25      188     303.143
       25      190     303.143
       25      192     303.143
       25      194     303.143
       25      196     303.143
       25      198     303.143
       25      200     303.143
       25      202     303.143
       25      204     303.143
       25      206     303.143
       25      208     303.143
       25      210     303.143
       25      214     303.143
       25      216     303.143
       25      218     303.143
       25      220     303.143
       25      222     303.143
       25      224     303.143
       25      226     303.143
       25      228     303.143
       25      230     303.143
       25      232     303.143
       25      234     303.143
       25      236     303.143
       25      238     303.143
       25      240     303.143
       25      242     303.143
       25      246     303.143
       25      248     303.143
       25      250     303.143
       25      252     303.143
       25      254     303.143
       25      256     303.143
       25      258     303.143
       25      260     303.143
       25      264     303.143
       25      266     303.143
       25      268     303.143
       25      270     303.143
       25      272     303.143
       25      276     303.143
       25      278     303.143
       25      280     303.143
       25      282     303.143
       25      284     303.143
       27       72     310.091
       27       74     310.091
       27       76     310.091
       27       78     310.091
       27       80     310.091
       27       82     310.091
       27       84     310.091
       27       86     310.091
       27       88     310.091
       27       90     310.091
       27       92     310.091
       27       94     310.091
       27       96     310.091
       27       98     310.091
       27      100     310.091
       27      102     310.091
       27      104     310.091
       27      106     310.091
       27      108     310.091
       27      110     310.091
       27      112     310.091
       27      114     310.091
       27      116     310.091
       27      118     310.091
       27      120     310.091
       27      122     310.091
       27      124     310.091
       27      126     310.091
       27      128     310.091
       27      130     310.091
       27      132     310.091
       27      134     310.091
       27      136     310.091
       27      138     310.091
       27      140     310.091
       27      142     310.091
       27      144     310.091
       27      146     310.091
       27      148     310.091
       27      150     310.091
       27      152     310.091
       27      154     310.091
       27      156     310.091
       27      158     310.091
       27      160     310.091
       27      162     310.091
       27      164     310.091
       27      166     310.091
       27      168     310.091
       27      170     310.091
       27      172     310.091
       27      174     310.091
       27      176     310.091
       27      178     310.091
       27      180     310.091
       27      182     310.091
       27      184     310.091
       27      186     310.091
       27      188     310.091
       27      190     310.091
       27      192     310.091
       27      194     310.091
       27      196     310.091
       27      198     310.091
       27      200     310.091
       27      206     310.091
       27      208     310.091
       27      210     310.091
       27      212     310.091
       27      214     310.091
       27      216     310.091
       27      218     310.091
       27      220     310.091
       27      222     310.091
       27      224     310.091
       27      226     310.091
       27      228     310.091
       27      230     310.091
       27      232     310.091
       27      234     310.091
       27      236     310.091
       27      238     310.091
       27      240     310.091
       27      242     310.091
       27      244     310.091
       27      246     310.091
       27      248     310.091
       27      250     310.091
       27      252     310.091
       27      254     310.091
       27      256     310.091
       27      258     310.091
       27      260     310.091
       27      264     310.091
       27      266     310.091
       27      268     310.091
       27      270     310.091
       27      272     310.091
       27      274     310.091
       27      278     310.091
       27      280     310.091
       27      282     310.091
       27      284     310.091
       27      286     310.091
       27      288     310.091
       27      290     310.091
       27      292     310.091
       27      294     310.091
       27      296     310.091
       27      298     310.091
       29       72     316.808
       29       74     316.808
       29       76     316.808
       29       78     316.808
       29       80     316.808
       29       82     316.808
       29       84     316.808
       29       86     316.808
       29       88     316.808
       29       90     316.808
       29       92     316.808
       29       94     316.808
       29       96     316.808
       29       98     316.808
       29      100     316.808
       29      102     316.808
       29      104     316.808
       29      106     316.808
       29      108     316.808
       29      110     316.808
       29      112     316.808
       29      114     316.808
       29      116     316.808
       29      118     316.808
       29      120     316.808
       29      122     316.808
       29      124     316.808
       29      126     316.808
       29      128     316.808
       29      130     316.808
       29      132     316.808
       29      134     316.808
       29      136     316.808
       29      138     316.808
       29      140     316.808
       29      142     316.808
       29      144     316.808
       29      146     316.808
       29      148     316.808
       29      150     316.808
       29      152     316.808
       29      154     316.808
       29      156     316.808
       29      158     316.808
       29      160     316.808
       29      162     316.808
       29      164     316.808
       29      166     316.808
       29      168     316.808
       29      170     316.808
       29      172     316.808
       29      174     316.808
       29      176     316.808
       29      178     316.808
       29      180     316.808
       29      182     316.808
       29      184     316.808
       29      186     316.808
       29      188     316.808
       29      190     316.808
       29      192     316.808
       29      194     316.808
       29      196     316.808
       29      198     316.808
       29      200     316.808
       29      202     316.808
       29      204     316.808
       29      206     316.808
       29      208     316.808
       29      210     316.808
       29      212     316.808
       29      214     316.808
       29      216     316.808
       29      218     316.808
       29      222     316.808
       29      224     316.808
       29      226     316.808
       29      228     316.808
       29      230     316.808
       29      232     316.808
       29      234     316.808
       29      236     316.808
       29      238     316.808
       29      240     316.808
       29      242     316.808
       29      244     316.808
       29      246     316.808
       29      248     316.808
       29      250     316.808
       29      252     316.808
       29      254     316.808
       29      256     316.808
       29      258     316.808
       29      260     316.808
       29      262     316.808
       29      264     316.808
       29      266     316.808
       29      268     316.808
       29      270     316.808
       29      272     316.808
       29      274     316.808
       29      276     316.808
       29      278     316.808
       29      280     316.808
       29      282     316.808
       29      284     316.808
       29      286     316.808
       29      288     316.808
       29      290     316.808
       29      292     316.808
       29      294     316.808
       29      296     316.808
       29      300     316.808
       29      304     316.808
       29      306     316.808
       29      308     316.808
       29      310     316.808
       29      312     316.808
       31       76     323.184
       31       78     323.184
       31       80     323.184
       31       82     323.184
       31       84     323.184
       31       86     323.184
       31       88     323.184
       31       90     323.184
       31       92     323.184
       31       94     323.184
       31       96     323.184
       31       98     323.184
       31      100     323.184
       31      102     323.184
       31      104     323.184
       31      106     323.184
       31      108     323.184
       31      110     323.184
       31      112     323.184
       31      114     323.184
       31      116     323.184
       31      118     323.184
       31      120     323.184
       31      122     323.184
       31      124     323.184
       31      126     323.184
       31      128     323.184
       31      130     323.184
       31      132     323.184
       31      134     323.184
       31      136     323.184
       31      138     323.184
       31      140     323.184
       31      142     323.184
       31      144     323.184
       31      146     323.184
       31      148     323.184
       31      150     323.184
       31      152     323.184
       31      154     323.184
       31      156     323.184
       31      158     323.184
       31      160     323.184
       31      162     323.184
       31      164     323.184
       31      166     323.184
       31      168     323.184
       31      170     323.184
       31      172     323.184
       31      174     323.184
       31      176     323.184
       31      178     323.184
       31      180     323.184
       31      182     323.184
       31      184     323.184
       31      186     323.184
       31      188     323.184
       31      190     323.184
       31      192     323.184
       31      194     323.184
       31      196     323.184
       31      198     323.184
       31      200     323.184
       31      202     323.184
       31      204     323.184
       31      206     323.184
       31      208     323.184
       31      210     323.184
       31      212     323.184
       31      214     323.184
       31      216     323.184
       31      218     323.184
       31      220     323.184
       31      222     323.184
       31      224     323.184
       31      226     323.184
       31      228     323.184
       31      230     323.184
       31      232     323.184
       31      234     323.184
       31      236     323.184
       31      238     323.184
       31      240     323.184
       31      242     323.184
       31      244     323.184
       31      246     323.184
       31      248     323.184
       31      250     323.184
       31      252     323.184
       31      254     323.184
       31      256     323.184
       31      258     323.184
       31      260     323.184
       31      262     323.184
       31      264     323.184
       31      266     323.184
       31      268     323.184
       31      270     323.184
       31      272     323.184
       31      274     323.184
       31      276     323.184
       31      278     323.184
       31      280     323.184
       31      282     323.184
       31      284     323.184
       31      288     323.184
       31      290     323.184
       31      292     323.184
       31      294     323.184
       31      296     323.184
       31      298     323.184
       31      302     323.184
       31      304     323.184
       31      306     323.184
       31      308     323.184
       31      312     323.184
       31      316     323.184
       31      318     323.184
       31      320     323.184
       31      324     323.184
       31      326     323.184
       33       78     329.291
       33       80     329.291
       33       82     329.291
       33       84     329.291
       33       86     329.291
       33       88     329.291
       33       90     329.291
       33       92     329.291
       33       94     329.291
       33       96     329.291
       33       98     329.291
       33      100     329.291
       33      102     329.291
       33      104     329.291
       33      106     329.291
       33      108     329.291
       33      110     329.291
       33      112     329.291
       33      114     329.291
       33      116     329.291
       33      118     329.291
       33      120     329.291
       33      122     329.291
       33      124     329.291
       33      126     329.291
       33      128     329.291
       33      130     329.291
       33      132     329.291
       33      134     329.291
       33      136     329.291
       33      138     329.291
       33      140     329.291
       33      142     329.291
       33      144     329.291
       33      146     329.291
       33      148     329.291
       33      150     329.291
       33      152     329.291
       33      154     329.291
       33      156     329.291
       33      158     329.291
       33      160     329.291
       33      162     329.291
       33      164     329.291
       33      166     329.291
       33      168     329.291
       33      170     329.291
       33      172     329.291
       33      174     329.291
       33      176     329.291
       33      178     329.291
       33      180     329.291
       33      182     329.291
       33      184     329.291
       33      186     329.291
       33      188     329.291
       33      190     329.291
       33      192     329.291
       33      194     329.291
       33      196     329.291
       33      198     329.291
       33      200     329.291
       33      202     329.291
       33      204     329.291
       33      206     329.291
       33      208     329.291
       33      210     329.291
       33      212     329.291
       33      214     329.291
       33      216     329.291
       33      218     329.291
       33      220     329.291
       33      222     329.291
       33      224     329.291
       33      226     329.291
       33      228     329.291
       33      230     329.291
       33      232     329.291
       33      234     329.291
       33      236     329.291
       33      238     329.291
       33      240     329.291
       33      242     329.291
       33      244     329.291
       33      246     329.291
       33      248     329.291
       33      250     329.291
       33      252     329.291
       33      254     329.291
       33      256     329.291
       33      258     329.291
       33      260     329.291
       33      262     329.291
       33      264     329.291
       33      266     329.291
       33      270     329.291
       33      272     329.291
       33      274     329.291
       33      276     329.291
       33      278     329.291
       33      280     329.291
       33      282     329.291
       33      284     329.291
       33      286     329.291
       33      288     329.291
       33      290     329.291
       33      292     329.291
       33      294     329.291
       33      296     329.291
       33      298     329.291
       33      300     329.291
       33      304     329.291
       33      306     329.291
       33      310     329.291
       33      312     329.291
       33      320     329.291
       33      322     329.291
       33      324     329.291
       33      326     329.291
       33      328     329.291
       33      330     329.291
       33      332     329.291
       33      334     329.291
       33      336     329.291
       33      338     329.291
       33      340     329.291
       33      342     329.291
       35       82     335.234
       35       84     335.234
       35       86     335.234
       35       88     335.234
       35       90     335.234
       35       92     335.234
       35       94     335.234
       35       96     335.234
       35       98     335.234
       35      100     335.234
       35      102     335.234
       35      104     335.234
       35      106     335.234
       35      108     335.234
       35      110     335.234
       35      112     335.234
       35      114     335.234
       35      116     335.234
       35      118     335.234
       35      120     335.234
       35      122     335.234
       35      124     335.234
       35      126     335.234
       35      128     335.234
       35      130     335.234
       35      132     335.234
       35      134     335.234
       35      136     335.234
       35      138     335.234
       35      140     335.234
       35      142     335.234
       35      144     335.234
       35      146     335.234
       35      148     335.234
       35      150     335.234
       35      152     335.234
       35      154     335.234
       35      156     335.234
       35      158     335.234
       35      160     335.234
       35      162     335.234
       35      164     335.234
       35      166     335.234
       35      168     335.234
       35      170     335.234
       35      172     335.234
       35      174     335.234
       35      176     335.234
       35      178     335.234
       35      180     335.234
       35      182     335.234
       35      184     335.234
       35      186     335.234
       35      188     335.234
       35      190     335.234
       35      192     335.234
       35      194     335.234
       35      196     335.234
       35      198     335.234
       35      200     335.234
       35      202     335.234
       35      204     335.234
       35      206     335.234
       35      208     335.234
       35      210     335.234
       35      212     335.234
       35      214     335.234
       35      216     335.234
       35      218     335.234
       35      220     335.234
       35      222     335.234
       35      224     335.234
       35      228     335.234
       35      230     335.234
       35      232     335.234
       35      234     335.234
       35      236     335.234
       35      238     335.234
       35      240     335.234
       35      242     335.234
       35      244     335.234
       35      246     335.234
       35      248     335.234
       35      250     335.234
       35      252     335.234
       35      254     335.234
       35      256     335.234
       35      258     335.234
       35      260     335.234
       35      262     335.234
       35      264     335.234
       35      266     335.234
       35      268     335.234
       35      270     335.234
       35      272     335.234
       35      274     335.234
       35      276     335.234
       35      278     335.234
       35      282     335.234
       35      284     335.234
       35      286     335.234
       35      288     335.234
       35      290     335.234
       35      292     335.234
       35      294     335.234
       35      296     335.234
       35      298     335.234
       35      300     335.234
       35      302     335.234
       35      306     335.234
       35      310     335.234
       35      312     335.234
       35      316     335.234
       35      318     335.234
       35      320     335.234
       35      322     335.234
       35      324     335.234
       35      326     335.234
       35      328     335.234
       35      330     335.234
       35      332     335.234
       35      336     335.234
       35      340     335.234
       35      342     335.234
       35      344     335.234
       35      346     335.234
       35      350     335.234
       35      354     335.234
       35      356     335.234
       35      358     335.234
       35      360     335.234
       37       86     340.880
       37       88     340.880
       37       90     340.880
       37       92     340.880
       37       94     340.880
       37       96     340.880
       37       98     340.880
       37      100     340.880
       37      102     340.880
       37      104     340.880
       37      106     340.880
       37      108     340.880
       37      110     340.880
       37      112     340.880
       37      114     340.880
       37      116     340.880
       37      118     340.880
       37      120     340.880
       37      122     340.880
       37      124     340.880
       37      126     340.880
       37      128     340.880
       37      130     340.880
       37      132     340.880
       37      134     340.880
       37      136     340.880
       37      138     340.880
       37      140     340.880
       37      142     340.880
       37      144     340.880
       37      146     340.880
       37      148     340.880
       37      150     340.880
       37      152     340.880
       37      154     340.880
       37      156     340.880
       37      158     340.880
       37      160     340.880
       37      162     340.880
       37      164     340.880
       37      166     340.880
       37      168     340.880
       37      170     340.880
       37      172     340.880
       37      174     340.880
       37      176     340.880
       37      178     340.880
       37      180     340.880
       37      182     340.880
       37      184     340.880
       37      186     340.880
       37      188     340.880
       37      190     340.880
       37      192     340.880
       37      194     340.880
       37      196     340.880
       37      198     340.880
       37      200     340.880
       37      202     340.880
       37      204     340.880
       37      206     340.880
       37      208     340.880
       37      210     340.880
       37      212     340.880
       37      214     340.880
       37      218     340.880
       37      220     340.880
       37      222     340.880
       37      224     340.880
       37      226     340.880
       37      228     340.880
       37      230     340.880
       37      232     340.880
       37      234     340.880
       37      236     340.880
       37      238     340.880
       37      240     340.880
       37      242     340.880
       37      244     340.880
       37      248     340.880
       37      250     340.880
       37      252     340.880
       37      254     340.880
       37      256     340.880
       37      258     340.880
       37      260     340.880
       37      262     340.880
       37      264     340.880
       37      266     340.880
       37      268     340.880
       37      270     340.880
       37      272     340.880
       37      274     340.880
       37      276     340.880
       37      278     340.880
       37      280     340.880
       37      282     340.880
       37      284     340.880
       37      286     340.880
       37      288     340.880
       37      290     340.880
       37      292     340.880
       37      294     340.880
       37      296     340.880
       37      298     340.880
       37      300     340.880
       37      302     340.880
       37      304     340.880
       37      306     340.880
       37      308     340.880
       37      310     340.880
       37      312     340.880
       37      316     340.880
       37      320     340.880
       37      322     340.880
       37      324     340.880
       37      328     340.880
       37      330     340.880
       37      332     340.880
       37      334     340.880
       37      336     340.880
       37      338     340.880
       37      340     340.880
       37      342     340.880
       37      344     340.880
       37      346     340.880
       37      348     340.880
       37      350     340.880
       37      352     340.880
       37      354     340.880
       37      356     340.880
       37      358     340.880
       37      362     340.880
       37      364     340.880
       37      366     340.880
       37      368     340.880
       37      372     340.880
       37      374     340.880
       37      378     340.880
       37      380     340.880
       39       92     346.446
       39       94     346.446
       39       96     346.446
       39       98     346.446
       39      100     346.446
       39      102     346.446
       39      104     346.446
       39      106     346.446
       39      108     346.446
       39      110     346.446
       39      112     346.446
       39      114     346.446
       39      116     346.446
       39      118     346.446
       39      120     346.446
       39      122     346.446
       39      124     346.446
       39      126     346.446
       39      128     346.446
       39      130     346.446
       39      132     346.446
       39      134     346.446
       39      136     346.446
       39      138     346.446
       39      140     346.446
       39      142     346.446
       39      144     346.446
       39      146     346.446
       39      148     346.446
       39      150     346.446
       39      152     346.446
       39      154     346.446
       39      156     346.446
       39      158     346.446
       39      160     346.446
       39      162     346.446
       39      164     346.446
       39      166     346.446
       39      168     346.446
       39      170     346.446
       39      172     346.446
       39      174     346.446
       39      176     346.446
       39      178     346.446
       39      180     346.446
       39      182     346.446
       39      184     346.446
       39      186     346.446
       39      188     346.446
       39      190     346.446
       39      192     346.446
       39      194     346.446
       39      196     346.446
       39      198     346.446
       39      200     346.446
       39      202     346.446
       39      204     346.446
       39      206     346.446
       39      208     346.446
       39      210     346.446
       39      212     346.446
       39      214     346.446
       39      216     346.446
       39      218     346.446
       39      220     346.446
       39      222     346.446
       39      224     346.446
       39      226     346.446
       39      228     346.446
       39      230     346.446
       39      234     346.446
       39      236     346.446
       39      238     346.446
       39      240     346.446
       39      242     346.446
       39      244     346.446
       39      246     346.446
       39      248     346.446
       39      250     346.446
       39      252     346.446
       39      254     346.446
       39      256     346.446
       39      258     346.446
       39      260     346.446
       39      262     346.446
       39      264     346.446
       39      266     346.446
       39      272     346.446
       39      276     346.446
       39      278     346.446
       39      280     346.446
       39      282     346.446
       39      284     346.446
       39      286     346.446
       39      288     346.446
       39      290     346.446
       39      292     346.446
       39      294     346.446
       39      296     346.446
       39      298     346.446
       39      300     346.446
       39      302     346.446
       39      304     346.446
       39      306     346.446
       39      308     346.446
       39      310     346.446
       39      312     346.446
       39      314     346.446
       39      320     346.446
       39      322     346.446
       39      326     346.446
       39      328     346.446
       39      330     346.446
       39      332     346.446
       39      334     346.446
       39      336     346.446
       39      338     346.446
       39      342     346.446
       39      344     346.446
       39      346     346.446
       39      348     346.446
       39      350     346.446
       39      352     346.446
       39      354     346.446
       39      356     346.446
       39      358     346.446
       39      360     346.446
       39      362     346.446
       39      364     346.446
       39      366     346.446
       39      370     346.446
       39      372     346.446
       39      376     346.446
       39      378     346.446
       39      380     346.446
       39      382     346.446
       39      384     346.446
       39      388     346.446
       39      392     346.446
       39      394     346.446
       39      396     346.446
       41       98     351.744
       41      100     351.744
       41      102     351.744
       41      104     351.744
       41      106     351.744
       41      108     351.744
       41      110     351.744
       41      112     351.744
       41      114     351.744
       41      116     351.744
       41      118     351.744
       41      120     351.744
       41      122     351.744
       41      124     351.744
       41      126     351.744
       41      128     351.744
       41      130     351.744
       41      132     351.744
       41      134     351.744
       41      136     351.744
       41      138     351.744
       41      140     351.744
       41      142     351.744
       41      144     351.744
       41      146     351.744
       41      148     351.744
       41      150     351.744
       41      152     351.744
       41      154     351.744
       41      156     351.744
       41      158     351.744
       41      160     351.744
       41      162     351.744
       41      164     351.744
       41      166     351.744
       41      168     351.744
       41      170     351.744
       41      172     351.744
       41      174     351.744
       41      176     351.744
       41      178     351.744
       41      180     351.744
       41      182     351.744
       41      184     351.744
       41      186     351.744
       41      188     351.744
       41      190     351.744
       41      192     351.744
       41      194     351.744
       41      196     351.744
       41      198     351.744
       41      200     351.744
       41      202     351.744
       41      204     351.744
       41      206     351.744
       41      208     351.744
       41      210     351.744
       41      212     351.744
       41      214     351.744
       41      216     351.744
       41      218     351.744
       41      222     351.744
       41      224     351.744
       41      226     351.744
       41      228     351.744
       41      230     351.744
       41      232     351.744
       41      234     351.744
       41      236     351.744
       41      238     351.744
       41      240     351.744
       41      242     351.744
       41      244     351.744
       41      246     351.744
       41      248     351.744
       41      250     351.744
       41      252     351.744
       41      254     351.744
       41      256     351.744
       41      258     351.744
       41      260     351.744
       41      262     351.744
       41      264     351.744
       41      266     351.744
       41      268     351.744
       41      272     351.744
       41      274     351.744
       41      276     351.744
       41      278     351.744
       41      280     351.744
       41      282     351.744
       41      284     351.744
       41      286     351.744
       41      288     351.744
       41      290     351.744
       41      292     351.744
       41      294     351.744
       41      296     351.744
       41      298     351.744
       41      304     351.744
       41      308     351.744
       41      310     351.744
       41      312     351.744
       41      314     351.744
       41      316     351.744
       41      318     351.744
       41      320     351.744
       41      322     351.744
       41      328     351.744
       41      330     351.744
       41      334     351.744
       41      336     351.744
       41      340     351.744
       41      342     351.744
       41      344     351.744
       41      346     351.744
       41      350     351.744
       41      354     351.744
       41      356     351.744
       41      358     351.744
       41      362     351.744
       41      364     351.744
       41      366     351.744
       41      368     351.744
       41      372     351.744
       41      376     351.744
       41      378     351.744
       41      382     351.744
       41      384     351.744
       41      388     351.744
       41      390     351.744
       41      392     351.744
       41      394     351.744
       41      396     351.744
       41      402     351.744
       41      404     351.744
       41      406     351.744
       41      408     351.744
       41      416     351.744
       43      106     356.980
       43      108     356.980
       43      110     356.980
       43      112     356.980
       43      114     356.980
       43      116     356.980
       43      118     356.980
       43      120     356.980
       43      122     356.980
       43      124     356.980
       43      126     356.980
       43      128     356.980
       43      130     356.980
       43      132     356.980
       43      134     356.980
       43      136     356.980
       43      138     356.980
       43      140     356.980
       43      142     356.980
       43      144     356.980
       43      146     356.980
       43      148     356.980
       43      150     356.980
       43      152     356.980
       43      154     356.980
       43      156     356.980
       43      158     356.980
       43      160     356.980
       43      162     356.980
       43      164     356.980
       43      166     356.980
       43      168     356.980
       43      170     356.980
       43      172     356.980
       43      174     356.980
       43      176     356.980
       43      178     356.980
       43      180     356.980
       43      182     356.980
       43      184     356.980
       43      186     356.980
       43      188     356.980
       43      190     356.980
       43      192     356.980
       43      194     356.980
       43      196     356.980
       43      198     356.980
       43      200     356.980
       43      202     356.980
       43      204     356.980
       43      206     356.980
       43      208     356.980
       43      210     356.980
       43      212     356.980
       43      214     356.980
       43      216     356.980
       43      218     356.980
       43      220     356.980
       43      224     356.980
       43      226     356.980
       43      228     356.980
       43      230     356.980
       43      232     356.980
       43      234     356.980
       43      236     356.980
       43      238     356.980
       43      240     356.980
       43      242     356.980
       43      244     356.980
       43      248     356.980
       43      250     356.980
       43      252     356.980
       43      254     356.980
       43      256     356.980
       43      258     356.980
       43      260     356.980
       43      262     356.980
       43      264     356.980
       43      268     356.980
       43      270     356.980
       43      272     356.980
       43      274     356.980
       43      280     356.980
       43      282     356.980
       43      284     356.980
       43      286     356.980
       43      288     356.980
       43      290     356.980
       43      292     356.980
       43      294     356.980
       43      296     356.980
       43      300     356.980
       43      302     356.980
       43      308     356.980
       43      310     356.980
       43      314     356.980
       43      316     356.980
       43      322     356.980
       43      324     356.980
       43      326     356.980
       43      328     356.980
       43      330     356.980
       43      332     356.980
       43      334     356.980
       43      336     356.980
       43      338     356.980
       43      340     356.980
       43      342     356.980
       43      346     356.980
       43      348     356.980
       43      350     356.980
       43      352     356.980
       43      354     356.980
       43      356     356.980
       43      360     356.980
       43      364     356.980
       43      368     356.980
       43      370     356.980
       43      372     356.980
       43      374     356.980
       43      376     356.980
       43      378     356.980
       43      380     356.980
       43      382     356.980
       43      384     356.980
       43      386     356.980
       43      390     356.980
       43      392     356.980
       43      398     356.980
       43      402     356.980
       43      404     356.980
       43      406     356.980
       43      408     356.980
       43      410     356.980
       43      412     356.980
       43      418     356.980
       43      420     356.980
       43      424     356.980
       43      426     356.980
       43      432     356.980
       43      434     356.980
       43      436     356.980
       45      116     362.018
       45      118     362.018
       45      120     362.018
       45      122     362.018
       45      124     362.018
       45      126     362.018
       45      128     362.018
       45      130     362.018
       45      132     362.018
       45      134     362.018
       45      136     362.018
       45      138     362.018
       45      140     362.018
       45      142     362.018
       45      144     362.018
       45      146     362.018
       45      148     362.018
       45      150     362.018
       45      152     362.018
       45      154     362.018
       45      156     362.018
       45      158     362.018
       45      160     362.018
       45      162     362.018
       45      164     362.018
       45      166     362.018
       45      168     362.018
       45      170     362.018
       45      172     362.018
       45      174     362.018
       45      176     362.018
       45      178     362.018
       45      180     362.018
       45      182     362.018
       45      184     362.018
       45      186     362.018
       45      188     362.018
       45      190     362.018
       45      192     362.018
       45      194     362.018
       45      196     362.018
       45      198     362.018
       45      200     362.018
       45      202     362.018
       45      204     362.018
       45      206     362.018
       45      208     362.018
       45      210     362.018
       45      212     362.018
       45      214     362.018
       45      216     362.018
       45      218     362.018
       45      220     362.018
       45      222     362.018
       45      224     362.018
       45      228     362.018
       45      230     362.018
       45      232     362.018
       45      234     362.018
       45      236     362.018
       45      238     362.018
       45      240     362.018
       45      242     362.018
       45      244     362.018
       45      246     362.018
       45      248     362.018
       45      250     362.018
       45      252     362.018
       45      254     362.018
       45      256     362.018
       45      258     362.018
       45      260     362.018
       45      262     362.018
       45      264     362.018
       45      266     362.018
       45      268     362.018
       45      272     362.018
       45      274     362.018
       45      278     362.018
       45      280     362.018
       45      282     362.018
       45      286     362.018
       45      288     362.018
       45      290     362.018
       45      292     362.018
       45      294     362.018
       45      296     362.018
       45      298     362.018
       45      300     362.018
       45      302     362.018
       45      304     362.018
       45      306     362.018
       45      308     362.018
       45      310     362.018
       45      312     362.018
       45      314     362.018
       45      316     362.018
       45      318     362.018
       45      320     362.018
       45      322     362.018
       45      324     362.018
       45      326     362.018
       45      328     362.018
       45      330     362.018
       45      332     362.018
       45      334     362.018
       45      336     362.018
       45      338     362.018
       45      340     362.018
       45      342     362.018
       45      344     362.018
       45      346     362.018
       45      348     362.018
       45      352     362.018
       45      354     362.018
       45      356     362.018
       45      358     362.018
       45      360     362.018
       45      366     362.018
       45      370     362.018
       45      372     362.018
       45      376     362.018
       45      380     362.018
       45      382     362.018
       45      386     362.018
       45      388     362.018
       45      390     362.018
       45      392     362.018
       45      394     362.018
       45      396     362.018
       45      398     362.018
       45      400     362.018
       45      402     362.018
       45      404     362.018
       45      406     362.018
       45      410     362.018
       45      412     362.018
       45      414     362.018
       45      418     362.018
       45      420     362.018
       45      426     362.018
       45      428     362.018
       45      430     362.018
       45      432     362.018
       45      434     362.018
       45      436     362.018
       45      440     362.018
       45      442     362.018
       45      444     362.018
       45      446     362.018
       45      448     362.018
       45      452     362.018
       45      456     362.018
       45      458     362.018
       45      460     362.018
       45      462     362.018
       47      128     366.967
       47      130     366.967
       47      132     366.967
       47      134     366.967
       47      136     366.967
       47      138     366.967
       47      140     366.967
       47      142     366.967
       47      144     366.967
       47      146     366.967
       47      148     366.967
       47      150     366.967
       47      152     366.967
       47      154     366.967
       47      156     366.967
       47      158     366.967
       47      160     366.967
       47      162     366.967
       47      164     366.967
       47      166     366.967
       47      168     366.967
       47      170     366.967
       47      172     366.967
       47      174     366.967
       47      176     366.967
       47      178     366.967
       47      180     366.967
       47      182     366.967
       47      184     366.967
       47      186     366.967
       47      188     366.967
       47      190     366.967
       47      192     366.967
       47      194     366.967
       47      196     366.967
       47      198     366.967
       47      200     366.967
       47      202     366.967
       47      204     366.967
       47      206     366.967
       47      208     366.967
       47      210     366.967
       47      212     366.967
       47      214     366.967
       47      216     366.967
       47      218     366.967
       47      220     366.967
       47      222     366.967
       47      224     366.967
       47      226     366.967
       47      232     366.967
       47      234     366.967
       47      236     366.967
       47      238     366.967
       47      240     366.967
       47      242     366.967
       47      244     366.967
       47      246     366.967
       47      248     366.967
       47      250     366.967
       47      252     366.967
       47      254     366.967
       47      258     366.967
       47      260     366.967
       47      262     366.967
       47      264     366.967
       47      266     366.967
       47      268     366.967
       47      270     366.967
       47      272     366.967
       47      274     366.967
       47      276     366.967
       47      278     366.967
       47      280     366.967
       47      282     366.967
       47      284     366.967
       47      286     366.967
       47      288     366.967
       47      290     366.967
       47      292     366.967
       47      294     366.967
       47      296     366.967
       47      298     366.967
       47      300     366.967
       47      302     366.967
       47      304     366.967
       47      306     366.967
       47      308     366.967
       47      310     366.967
       47      312     366.967
       47      314     366.967
       47      316     366.967
       47      318     366.967
       47      320     366.967
       47      322     366.967
       47      324     366.967
       47      326     366.967
       47      328     366.967
       47      330     366.967
       47      332     366.967
       47      334     366.967
       47      336     366.967
       47      338     366.967
       47      340     366.967
       47      342     366.967
       47      344     366.967
       47      346     366.967
       47      348     366.967
       47      350     366.967
       47      352     366.967
       47      354     366.967
       47      356     366.967
       47      358     366.967
       47      360     366.967
       47      362     366.967
       47      364     366.967
       47      366     366.967
       47      368     366.967
       47      370     366.967
       47      372     366.967
       47      374     366.967
       47      376     366.967
       47      378     366.967
       47      380     366.967
       47      382     366.967
       47      384     366.967
       47      386     366.967
       47      388     366.967
       47      390     366.967
       47      392     366.967
       47      394     366.967
       47      398     366.967
       47      400     366.967
       47      404     366.967
       47      406     366.967
       47      410     366.967
       47      412     366.967
       47      414     366.967
       47      416     366.967
       47      418     366.967
       47      420     366.967
       47      424     366.967
       47      426     366.967
       47      428     366.967
       47      432     366.967
       47      434     366.967
       47      436     366.967
       47      440     366.967
       47      442     366.967
       47      444     366.967
       47      448     366.967
       47      450     366.967
       47      452     366.967
       47      456     366.967
       47      460     366.967
       47      466     366.967
       47      468     366.967
       47      470     366.967
       47      476     366.967
       47      478     366.967
       47      480     366.967
       47      484     366.967
       47      486     366.967
       49      140     371.810
       49      142     371.810
       49      144     371.810
       49      146     371.810
       49      148     371.810
       49      150     371.810
       49      152     371.810
       49      154     371.810
       49      156     371.810
       49      158     371.810
       49      160     371.810
       49      162     371.810
       49      164     371.810
       49      166     371.810
       49      168     371.810
       49      170     371.810
       49      172     371.810
       49      174     371.810
       49      176     371.810
       49      178     371.810
       49      180     371.810
       49      182     371.810
       49      184     371.810
       49      186     371.810
       49      188     371.810
       49      190     371.810
       49      192     371.810
       49      194     371.810
       49      196     371.810
       49      198     371.810
       49      200     371.810
       49      202     371.810
       49      204     371.810
       49      206     371.810
       49      208     371.810
       49      210     371.810
       49      212     371.810
       49      214     371.810
       49      216     371.810
       49      218     371.810
       49      220     371.810
       49      222     371.810
       49      224     371.810
       49      226     371.810
       49      228     371.810
       49      230     371.810
       49      232     371.810
       49      234     371.810
       49      236     371.810
       49      238     371.810
       49      240     371.810
       49      242     371.810
       49      244     371.810
       49      246     371.810
       49      248     371.810
       49      252     371.810
       49      254     371.810
       49      256     371.810
       49      258     371.810
       49      260     371.810
       49      262     371.810
       49      264     371.810
       49      266     371.810
       49      268     371.810
       49      270     371.810
       49      272     371.810
       49      276     371.810
       49      278     371.810
       49      280     371.810
       49      282     371.810
       49      284     371.810
       49      286     371.810
       49      288     371.810
       49      290     371.810
       49      292     371.810
       49      294     371.810
       49      296     371.810
       49      298     371.810
       49      300     371.810
       49      304     371.810
       49      306     371.810
       49      308     371.810
       49      310     371.810
       49      312     371.810
       49      314     371.810
       49      316     371.810
       49      318     371.810
       49      320     371.810
       49      322     371.810
       49      324     371.810
       49      326     371.810
       49      328     371.810
       49      330     371.810
       49      332     371.810
       49      334     371.810
       49      336     371.810
       49      338     371.810
       49      340     371.810
       49      342     371.810
       49      344     371.810
       49      346     371.810
       49      348     371.810
       49      350     371.810
       49      352     371.810
       49      354     371.810
       49      356     371.810
       49      358     371.810
       49      360     371.810
       49      362     371.810
       49      364     371.810
       49      366     371.810
       49      368     371.810
       49      370     371.810
       49      372     371.810
       49      374     371.810
       49      376     371.810
       49      378     371.810
       49      380     371.810
       49      382     371.810
       49      384     371.810
       49      386     371.810
       49      388     371.810
       49      390     371.810
       49      392     371.810
       49      394     371.810
       49      396     371.810
       49      398     371.810
       49      400     371.810
       49      402     371.810
       49      404     371.810
       49      406     371.810
       49      408     371.810
       49      410     371.810
       49      412     371.810
       49      414     371.810
       49      416     371.810
       49      418     371.810
       49      420     371.810
       49      422     371.810
       49      424     371.810
       49      426     371.810
       49      428     371.810
       49      430     371.810
       49      432     371.810
       49      434     371.810
       49      436     371.810
       49      438     371.810
       49      440     371.810
       49      442     371.810
       49      448     371.810
       49      450     371.810
       49      452     371.810
       49      458     371.810
       49      460     371.810
       49      466     371.810
       49      468     371.810
       49      474     371.810
       49      476     371.810
       49      478     371.810
       49      480     371.810
       49      484     371.810
       49      486     371.810
       49      488     371.810
       49      490     371.810
       49      498     371.810
       49      504     371.810
       49      506     371.810
       49      508     371.810
       49      510     371.810
       51      156     376.507
       51      158     376.507
       51      160     376.507
       51      162     376.507
       51      164     376.507
       51      166     376.507
       51      168     376.507
       51      170     376.507
       51      172     376.507
       51      174     376.507
       51      176     376.507
       51      178     376.507
       51      180     376.507
       51      182     376.507
       51      184     376.507
       51      186     376.507
       51      188     376.507
       51      190     376.507
       51      192     376.507
       51      194     376.507
       51      196     376.507
       51      198     376.507
       51      200     376.507
       51      202     376.507
       51      204     376.507
       51      206     376.507
       51      208     376.507
       51      210     376.507
       51      212     376.507
       51      214     376.507
       51      216     376.507
       51      218     376.507
       51      220     376.507
       51      222     376.507
       51      224     376.507
       51      226     376.507
       51      228     376.507
       51      230     376.507
       51      232     376.507
       51      234     376.507
       51      236     376.507
       51      238     376.507
       51      240     376.507
       51      242     376.507
       51      244     376.507
       51      246     376.507
       51      248     376.507
       51      250     376.507
       51      252     376.507
       51      254     376.507
       51      256     376.507
       51      258     376.507
       51      260     376.507
       51      262     376.507
       51      264     376.507
       51      266     376.507
       51      268     376.507
       51      270     376.507
       51      272     376.507
       51      274     376.507
       51      276     376.507
       51      278     376.507
       51      280     376.507
       51      282     376.507
       51      284     376.507
       51      286     376.507
       51      288     376.507
       51      290     376.507
       51      292     376.507
       51      294     376.507
       51      296     376.507
       51      298     376.507
       51      300     376.507
       51      302     376.507
       51      304     376.507
       51      306     376.507
       51      308     376.507
       51      310     376.507
       51      312     376.507
       51      314     376.507
       51      316     376.507
       51      318     376.507
       51      320     376.507
       51      322     376.507
       51      324     376.507
       51      326     376.507
       51      328     376.507
       51      330     376.507
       51      332     376.507
       51      334     376.507
       51      336     376.507
       51      338     376.507
       51      340     376.507
       51      342     376.507
       51      344     376.507
       51      346     376.507
       51      348     376.507
       51      350     376.507
       51      352     376.507
       51      354     376.507
       51      356     376.507
       51      358     376.507
       51      360     376.507
       51      362     376.507
       51      364     376.507
       51      366     376.507
       51      368     376.507
       51      370     376.507
       51      372     376.507
       51      374     376.507
       51      376     376.507
       51      378     376.507
       51      380     376.507
       51      382     376.507
       51      384     376.507
       51      386     376.507
       51      388     376.507
       51      390     376.507
       51      392     376.507
       51      394     376.507
       51      396     376.507
       51      398     376.507
       51      400     376.507
       51      402     376.507
       51      404     376.507
       51      406     376.507
       51      408     376.507
       51      410     376.507
       51      412     376.507
       51      414     376.507
       51      416     376.507
       51      418     376.507
       51      420     376.507
       51      422     376.507
       51      424     376.507
       51      426     376.507
       51      428     376.507
       51      430     376.507
       51      432     376.507
       51      434     376.507
       51      436     376.507
       51      438     376.507
       51      440     376.507
       51      442     376.507
       51      444     376.507
       51      446     376.507
       51      448     376.507
       51      450     376.507
       51      452     376.507
       51      454     376.507
       51      456     376.507
       51      458     376.507
       51      460     376.507
       51      462     376.507
       51      464     376.507
       51      466     376.507
       51      468     376.507
       51      470     376.507
       51      472     376.507
       51      474     376.507
       51      476     376.507
       51      478     376.507
       51      480     376.507
       51      482     376.507
       51      484     376.507
       51      486     376.507
       51      492     376.507
       51      494     376.507
       51      496     376.507
       51      498     376.507
       51      502     376.507
       51      504     376.507
       51      506     376.507
       51      508     376.507
       51      510     376.507
       51      514     376.507
       51      516     376.507
       51      518     376.507
       51      520     376.507
       51      522     376.507
       51      526     376.507
       51      528     376.507
       51      530     376.507
       51      532     376.507
       53      176     381.203
       53      178     381.203
       53      180     381.203
       53      182     381.203
       53      184     381.203
       53      186     381.203
       53      188     381.203
       53      190     381.203
       53      192     381.203
       53      194     381.203
       53      196     381.203
       53      198     381.203
       53      200     381.203
       53      202     381.203
       53      204     381.203
       53      206     381.203
       53      208     381.203
       53      210     381.203
       53      212     381.203
       53      214     381.203
       53      216     381.203
       53      218     381.203
       53      220     381.203
       53      222     381.203
       53      224     381.203
       53      226     381.203
       53      228     381.203
       53      230     381.203
       53      232     381.203
       53      234     381.203
       53      238     381.203
       53      240     381.203
       53      242     381.203
       53      244     381.203
       53      246     381.203
       53      248     381.203
       53      250     381.203
       53      252     381.203
       53      254     381.203
       53      256     381.203
       53      258     381.203
       53      260     381.203
       53      262     381.203
       53      266     381.203
       53      268     381.203
       53      270     381.203
       53      272     381.203
       53      274     381.203
       53      276     381.203
       53      278     381.203
       53      280     381.203
       53      284     381.203
       53      288     381.203
       53      290     381.203
       53      292     381.203
       53      294     381.203
       53      296     381.203
       53      300     381.203
       53      302     381.203
       53      304     381.203
       53      306     381.203
       53      308     381.203
       53      310     381.203
       53      312     381.203
       53      314     381.203
       53      316     381.203
       53      318     381.203
       53      320     381.203
       53      322     381.203
       53      324     381.203
       53      326     381.203
       53      328     381.203
       53      330     381.203
       53      332     381.203
       53      334     381.203
       53      336     381.203
       53      338     381.203
       53      340     381.203
       53      342     381.203
       53      344     381.203
       53      346     381.203
       53      348     381.203
       53      350     381.203
       53      352     381.203
       53      354     381.203
       53      356     381.203
       53      358     381.203
       53      360     381.203
       53      362     381.203
       53      364     381.203
       53      366     381.203
       53      368     381.203
       53      370     381.203
       53      372     381.203
       53      374     381.203
       53      376     381.203
       53      378     381.203
       53      380     381.203
       53      382     381.203
       53      384     381.203
       53      386     381.203
       53      388     381.203
       53      390     381.203
       53      392     381.203
       53      394     381.203
       53      396     381.203
       53      398     381.203
       53      400     381.203
       53      402     381.203
       53      404     381.203
       53      406     381.203
       53      408     381.203
       53      410     381.203
       53      412     381.203
       53      414     381.203
       53      416     381.203
       53      418     381.203
       53      420     381.203
       53      422     381.203
       53      424     381.203
       53      426     381.203
       53      428     381.203
       53      430     381.203
       53      432     381.203
       53      434     381.203
       53      436     381.203
       53      438     381.203
       53      440     381.203
       53      442     381.203
       53      444     381.203
       53      446     381.203
       53      448     381.203
       53      450     381.203
       53      452     381.203
       53      454     381.203
       53      456     381.203
       53      458     381.203
       53      460     381.203
       53      462     381.203
       53      464     381.203
       53      466     381.203
       53      468     381.203
       53      470     381.203
       53      472     381.203
       53      474     381.203
       53      476     381.203
       53      478     381.203
       53      480     381.203
       53      482     381.203
       53      484     381.203
       53      486     381.203
       53      488     381.203
       53      490     381.203
       53      492     381.203
       53      494     381.203
       53      496     381.203
       53      498     381.203
       53      500     381.203
       53      502     381.203
       53      504     381.203
       53      506     381.203
       53      508     381.203
       53      510     381.203
       53      512     381.203
       53      514     381.203
       53      516     381.203
       53      518     381.203
       53      520     381.203
       53      522     381.203
       53      524     381.203
       53      526     381.203
       53      528     381.203
       53      530     381.203
       53      532     381.203
       53      538     381.203
       53      540     381.203
       53      542     381.203
       53      548     381.203
       53      552     381.203
       53      554     381.203
       53      556     381.203
       53      560     381.203
       55      198     385.681
       55      200     385.681
       55      202     385.681
       55      204     385.681
       55      206     385.681
       55      208     385.681
       55      210     385.681
       55      212     385.681
       55      214     385.681
       55      216     385.681
       55      218     385.681
       55      220     385.681
       55      222     385.681
       55      224     385.681
       55      226     385.681
       55      228     385.681
       55      230     385.681
       55      232     385.681
       55      234     385.681
       55      236     385.681
       55      238     385.681
       55      240     385.681
       55      242     385.681
       55      244     385.681
       55      246     385.681
       55      248     385.681
       55      250     385.681
       55      252     385.681
       55      254     385.681
       55      258     385.681
       55      260     385.681
       55      262     385.681
       55      264     385.681
       55      266     385.681
       55      268     385.681
       55      272     385.681
       55      274     385.681
       55      276     385.681
       55      278     385.681
       55      280     385.681
       55      282     385.681
       55      284     385.681
       55      286     385.681
       55      290     385.681
       55      292     385.681
       55      296     385.681
       55      298     385.681
       55      300     385.681
       55      302     385.681
       55      304     385.681
       55      306     385.681
       55      308     385.681
       55      310     385.681
       55      312     385.681
       55      314     385.681
       55      316     385.681
       55      318     385.681
       55      320     385.681
       55      322     385.681
       55      324     385.681
       55      326     385.681
       55      328     385.681
       55      330     385.681
       55      332     385.681
       55      334     385.681
       55      336     385.681
       55      338     385.681
       55      340     385.681
       55      342     385.681
       55      344     385.681
       55      346     385.681
       55      348     385.681
       55      350     385.681
       55      352     385.681
       55      354     385.681
       55      356     385.681
       55      358     385.681
       55      360     385.681
       55      362     385.681
       55      364     385.681
       55      366     385.681
       55      368     385.681
       55      370     385.681
       55      372     385.681
       55      374     385.681
       55      376     385.681
       55      378     385.681
       55      380     385.681
       55      382     385.681
       55      384     385.681
       55      386     385.681
       55      388     385.681
       55      390     385.681
       55      392     385.681
       55      394     385.681
       55      396     385.681
       55      398     385.681
       55      400     385.681
       55      402     385.681
       55      404     385.681
       55      406     385.681
       55      408     385.681
       55      410     385.681
       55      412     385.681
       55      414     385.681
       55      416     385.681
       55      418     385.681
       55      420     385.681
       55      422     385.681
       55      424     385.681
       55      426     385.681
       55      428     385.681
       55      430     385.681
       55      432     385.681
       55      434     385.681
       55      436     385.681
       55      438     385.681
       55      440     385.681
       55      442     385.681
       55      444     385.681
       55      446     385.681
       55      448     385.681
       55      450     385.681
       55      452     385.681
       55      454     385.681
       55      456     385.681
       55      458     385.681
       55      460     385.681
       55      462     385.681
       55      464     385.681
       55      466     385.681
       55      468     385.681
       55      470     385.681
       55      472     385.681
       55      474     385.681
       55      476     385.681
       55      478     385.681
       55      480     385.681
       55      482     385.681
       55      484     385.681
       55      486     385.681
       55      488     385.681
       55      490     385.681
       55      492     385.681
       55      494     385.681
       55      496     385.681
       55      498     385.681
       55      500     385.681
       55      502     385.681
       55      504     385.681
       55      506     385.681
       55      508     385.681
       55      510     385.681
       55      512     385.681
       55      514     385.681
       55      516     385.681
       55      518     385.681
       55      520     385.681
       55      522     385.681
       55      524     385.681
       55      526     385.681
       55      528     385.681
       55      530     385.681
       55      532     385.681
       55      534     385.681
       55      536     385.681
       55      538     385.681
       55      540     385.681
       55      542     385.681
       55      544     385.681
       55      546     385.681
       55      548     385.681
       55      550     385.681
       55      552     385.681
       55      554     385.681
       55      556     385.681
       55      558     385.681
       55      560     385.681
       55      562     385.681
       55      564     385.681
       55      566     385.681
       55      568     385.681
       55      572     385.681
       55      576     385.681
       55      578     385.681
       55      584     385.681
       55      586     385.681
       55      588     385.681
       55      592     385.681
       57      224     390.158
       57      226     390.158
       57      228     390.158
       57      230     390.158
       57      232     390.158
       57      234     390.158
       57      236     390.158
       57      238     390.158
       57      244     390.158
       57      248     390.158
       57      250     390.158
       57      252     390.158
       57      254     390.158
       57      256     390.158
       57      258     390.158
       57      260     390.158
       57      262     390.158
       57      264     390.158
       57      266     390.158
       57      268     390.158
       57      270     390.158
       57      272     390.158
       57      274     390.158
       57      276     390.158
       57      282     390.158
       57      286     390.158
       57      288     390.158
       57      290     390.158
       57      292     390.158
       57      294     390.158
       57      296     390.158
       57      298     390.158
       57      300     390.158
       57      302     390.158
       57      304     390.158
       57      306     390.158
       57      310     390.158
       57      312     390.158
       57      314     390.158
       57      316     390.158
       57      318     390.158
       57      320     390.158
       57      322     390.158
       57      324     390.158
       57      326     390.158
       57      328     390.158
       57      330     390.158
       57      332     390.158
       57      334     390.158
       57      336     390.158
       57      338     390.158
       57      340     390.158
       57      342     390.158
       57      344     390.158
       57      346     390.158
       57      348     390.158
       57      350     390.158
       57      352     390.158
       57      354     390.158
       57      356     390.158
       57      358     390.158
       57      360     390.158
       57      362     390.158
       57      364     390.158
       57      366     390.158
       57      368     390.158
       57      370     390.158
       57      372     390.158
       57      374     390.158
       57      376     390.158
       57      378     390.158
       57      380     390.158
       57      382     390.158
       57      384     390.158
       57      386     390.158
       57      388     390.158
       57      390     390.158
       57      392     390.158
       57      394     390.158
       57      396     390.158
       57      398     390.158
       57      400     390.158
       57      402     390.158
       57      404     390.158
       57      406     390.158
       57      408     390.158
       57      410     390.158
       57      412     390.158
       57      414     390.158
       57      416     390.158
       57      418     390.158
       57      420     390.158
       57      422     390.158
       57      424     390.158
       57      426     390.158
       57      428     390.158
       57      430     390.158
       57      432     390.158
       57      434     390.158
       57      436     390.158
       57      438     390.158
       57      440     390.158
       57      442     390.158
       57      444     390.158
       57      446     390.158
       57      448     390.158
       57      450     390.158
       57      452     390.158
       57      454     390.158
       57      456     390.158
       57      458     390.158
       57      460     390.158
       57      462     390.158
       57      464     390.158
       57      466     390.158
       57      468     390.158
       57      470     390.158
       57      472     390.158
       57      474     390.158
       57      476     390.158
       57      478     390.158
       57      480     390.158
       57      482     390.158
       57      484     390.158
       57      486     390.158
       57      488     390.158
       57      490     390.158
       57      492     390.158
       57      494     390.158
       57      496     390.158
       57      498     390.158
       57      500     390.158
       57      502     390.158
       57      504     390.158
       57      506     390.158
       57      508     390.158
       57      510     390.158
       57      512     390.158
       57      514     390.158
       57      516     390.158
       57      518     390.158
       57      520     390.158
       57      522     390.158
       57      524     390.158
       57      526     390.158
       57      528     390.158
       57      530     390.158
       57      532     390.158
       57      534     390.158
       57      536     390.158
       57      538     390.158
       57      540     390.158
       57      542     390.158
       57      544     390.158
       57      546     390.158
       57      548     390.158
       57      550     390.158
       57      552     390.158
       57      554     390.158
       57      556     390.158
       57      558     390.158
       57      560     390.158
       57      562     390.158
       57      564     390.158
       57      566     390.158
       57      568     390.158
       57      570     390.158
       57      572     390.158
       57      574     390.158
       57      576     390.158
       57      578     390.158
       57      580     390.158
       57      582     390.158
       57      584     390.158
       57      586     390.158
       57      588     390.158
       57      590     390.158
       57      592     390.158
       57      594     390.158
       57      596     390.158
       57      598     390.158
       57      600     390.158
       57      602     390.158
       57      604     390.158
       57      606     390.158
       57      608     390.158
       57      614     390.158
       57      616     390.158
       57      620     390.158
       57      622     390.158
       59      258     394.550
       59      262     394.550
       59      264     394.550
       59      268     394.550
       59      270     394.550
       59      272     394.550
       59      274     394.550
       59      276     394.550
       59      278     394.550
       59      282     394.550
       59      284     394.550
       59      286     394.550
       59      288     394.550
       59      292     394.550
       59      294     394.550
       59      296     394.550
       59      298     394.550
       59      300     394.550
       59      302     394.550
       59      304     394.550
       59      306     394.550
       59      308     394.550
       59      310     394.550
       59      312     394.550
       59      314     394.550
       59      316     394.550
       59      318     394.550
       59      320     394.550
       59      322     394.550
       59      324     394.550
       59      326     394.550
       59      328     394.550
       59      330     394.550
       59      332     394.550
       59      334     394.550
       59      336     394.550
       59      338     394.550
       59      340     394.550
       59      342     394.550
       59      344     394.550
       59      346     394.550
       59      348     394.550
       59      350     394.550
       59      352     394.550
       59      354     394.550
       59      356     394.550
       59      358     394.550
       59      360     394.550
       59      362     394.550
       59      364     394.550
       59      366     394.550
       59      368     394.550
       59      370     394.550
       59      372     394.550
       59      374     394.550
       59      376     394.550
       59      378     394.550
       59      380     394.550
       59      382     394.550
       59      384     394.550
       59      386     394.550
       59      388     394.550
       59      390     394.550
       59      392     394.550
       59      394     394.550
       59      396     394.550
       59      398     394.550
       59      400     394.550
       59      402     394.550
       59      404     394.550
       59      406     394.550
       59      408     394.550
       59      410     394.550
       59      412     394.550
       59      414     394.550
       59      416     394.550
       59      418     394.550
       59      420     394.550
       59      422     394.550
       59      424     394.550
       59      426     394.550
       59      428     394.550
       59      430     394.550
       59      432     394.550
       59      434     394.550
       59      436     394.550
       59      438     394.550
       59      440     394.550
       59      442     394.550
       59      444     394.550
       59      446     394.550
       59      448     394.550
       59      450     394.550
       59      452     394.550
       59      454     394.550
       59      456     394.550
       59      458     394.550
       59      460     394.550
       59      462     394.550
       59      464     394.550
       59      466     394.550
       59      468     394.550
       59      470     394.550
       59      472     394.550
       59      474     394.550
       59      476     394.550
       59      478     394.550
       59      480     394.550
       59      482     394.550
       59      484     394.550
       59      486     394.550
       59      488     394.550
       59      490     394.550
       59      492     394.550
       59      494     394.550
       59      496     394.550
       59      498     394.550
       59      500     394.550
       59      502     394.550
       59      504     394.550
       59      506     394.550
       59      508     394.550
       59      510     394.550
       59      512     394.550
       59      514     394.550
       59      516     394.550
       59      518     394.550
       59      520     394.550
       59      522     394.550
       59      524     394.550
       59      526     394.550
       59      528     394.550
       59      530     394.550
       59      532     394.550
       59      534     394.550
       59      536     394.550
       59      538     394.550
       59      540     394.550
       59      542     394.550
       59      544     394.550
       59      546     394.550
       59      548     394.550
       59      550     394.550
       59      552     394.550
       59      554     394.550
       59      556     394.550
       59      558     394.550
       59      560     394.550
       59      562     394.550
       59      564     394.550
       59      566     394.550
       59      568     394.550
       59      570     394.550
       59      572     394.550
       59      574     394.550
       59      576     394.550
       59      578     394.550
       59      580     394.550
       59      582     394.550
       59      584     394.550
       59      586     394.550
       59      588     394.550
       59      590     394.550
       59      592     394.550
       59      594     394.550
       59      596     394.550
       59      598     394.550
       59      600     394.550
       59      602     394.550
       59      604     394.550
       59      606     394.550
       59      608     394.550
       59      610     394.550
       59      612     394.550
       59      614     394.550
       59      616     394.550
       59      618     394.550
       59      620     394.550
       59      622     394.550
       59      624     394.550
       59      626     394.550
       59      628     394.550
       59      630     394.550
       59      632     394.550
       59      634     394.550
       59      636     394.550
       59      638     394.550
       59      640     394.550
       59      642     394.550
       59      644     394.550
       59      646     394.550
       59      648     394.550
       59      650     394.550
       61      296     398.834
       61      298     398.834
       61      300     398.834
       61      302     398.834
       61      306     398.834
       61      308     398.834
       61      310     398.834
       61      312     398.834
       61      314     398.834
       61      316     398.834
       61      318     398.834
       61      320     398.834
       61      322     398.834
       61      324     398.834
       61      326     398.834
       61      328     398.834
       61      330     398.834
       61      332     398.834
       61      334     398.834
       61      336     398.834
       61      338     398.834
       61      340     398.834
       61      342     398.834
       61      344     398.834
       61      346     398.834
       61      348     398.834
       61      350     398.834
       61      352     398.834
       61      354     398.834
       61      356     398.834
       61      358     398.834
       61      360     398.834
       61      362     398.834
       61      364     398.834
       61      366     398.834
       61      368     398.834
       61      370     398.834
       61      372     398.834
       61      374     398.834
       61      376     398.834
       61      378     398.834
       61      380     398.834
       61      382     398.834
       61      384     398.834
       61      386     398.834
       61      388     398.834
       61      390     398.834
       61      392     398.834
       61      394     398.834
       61      396     398.834
       61      398     398.834
       61      400     398.834
       61      402     398.834
       61      404     398.834
       61      406     398.834
       61      408     398.834
       61      410     398.834
       61      412     398.834
       61      414     398.834
       61      416     398.834
       61      418     398.834
       61      420     398.834
       61      422     398.834
       61      424     398.834
       61      426     398.834
       61      428     398.834
       61      430     398.834
       61      432     398.834
       61      434     398.834
       61      436     398.834
       61      438     398.834
       61      440     398.834
       61      442     398.834
       61      444     398.834
       61      446     398.834
       61      448     398.834
       61      450     398.834
       61      452     398.834
       61      454     398.834
       61      456     398.834
       61      458     398.834
       61      460     398.834
       61      462     398.834
       61      464     398.834
       61      466     398.834
       61      468     398.834
       61      470     398.834
       61      472     398.834
       61      474     398.834
       61      476     398.834
       61      478     398.834
       61      480     398.834
       61      482     398.834
       61      484     398.834
       61      486     398.834
       61      488     398.834
       61      490     398.834
       61      492     398.834
       61      494     398.834
       61      496     398.834
       61      498     398.834
       61      500     398.834
       61      502     398.834
       61      504     398.834
       61      506     398.834
       61      508     398.834
       61      510     398.834
       61      512     398.834
       61      514     398.834
       61      516     398.834
       61      518     398.834
       61      520     398.834
       61      522     398.834
       61      524     398.834
       61      526     398.834
       61      528     398.834
       61      530     398.834
       61      532     398.834
       61      534     398.834
       61      536     398.834
       61      538     398.834
       61      540     398.834
       61      542     398.834
       61      544     398.834
       61      546     398.834
       61      548     398.834
       61      550     398.834
       61      552     398.834
       61      554     398.834
       61      556     398.834
       61      558     398.834
       61      560     398.834
       61      562     398.834
       61      564     398.834
       61      566     398.834
       61      568     398.834
       61      570     398.834
       61      572     398.834
       61      574     398.834
       61      576     398.834
       61      578     398.834
       61      580     398.834
       61      582     398.834
       61      584     398.834
       61      586     398.834
       61      588     398.834
       61      590     398.834
       61      592     398.834
       61      594     398.834
       61      596     398.834
       61      598     398.834
       61      600     398.834
       61      602     398.834
       61      604     398.834
       61      606     398.834
       61      608     398.834
       61      610     398.834
       61      612     398.834
       61      614     398.834
       61      616     398.834
       61      618     398.834
       61      620     398.834
       61      622     398.834
       61      624     398.834
       61      626     398.834
       61      628     398.834
       61      630     398.834
       61      632     398.834
       61      634     398.834
       61      636     398.834
       61      638     398.834
       61      640     398.834
       61      642     398.834
       61      644     398.834
       61      646     398.834
       61      648     398.834
       61      650     398.834
       61      652     398.834
       61      654     398.834
       61      656     398.834
       61      658     398.834
       61      660     398.834
       61      662     398.834
       61      664     398.834
       61      666     398.834
       61      668     398.834
       61      670     398.834
       61      672     398.834
       61      674     398.834
       61      676     398.834
       61      678     398.834
       61      680     398.834
       61      682     398.834
       63      338     403.118
       63      340     403.118
       63      342     403.118
       63      344     403.118
       63      346     403.118
       63      348     403.118
       63      350     403.118
       63      352     403.118
       63      354     403.118
       63      356     403.118
       63      358     403.118
       63      360     403.118
       63      362     403.118
       63      364     403.118
       63      366     403.118
       63      368     403.118
       63      370     403.118
       63      372     403.118
       63      374     403.118
       63      376     403.118
       63      378     403.118
       63      380     403.118
       63      382     403.118
       63      384     403.118
       63      386     403.118
       63      388     403.118
       63      390     403.118
       63      392     403.118
       63      394     403.118
       63      396     403.118
       63      398     403.118
       63      400     403.118
       63      402     403.118
       63      404     403.118
       63      406     403.118
       63      408     403.118
       63      410     403.118
       63      412     403.118
       63      414     403.118
       63      416     403.118
       63      418     403.118
       63      420     403.118
       63      422     403.118
       63      424     403.118
       63      426     403.118
       63      428     403.118
       63      430     403.118
       63      432     403.118
       63      434     403.118
       63      436     403.118
       63      438     403.118
       63      440     403.118
       63      442     403.118
       63      444     403.118
       63      446     403.118
       63      448     403.118
       63      450     403.118
       63      452     403.118
       63      454     403.118
       63      456     403.118
       63      458     403.118
       63      460     403.118
       63      462     403.118
       63      464     403.118
       63      466     403.118
       63      468     403.118
       63      470     403.118
       63      472     403.118
       63      474     403.118
       63      476     403.118
       63      478     403.118
       63      480     403.118
       63      482     403.118
       63      484     403.118
       63      486     403.118
       63      488     403.118
       63      490     403.118
       63      492     403.118
       63      494     403.118
       63      496     403.118
       63      498     403.118
       63      500     403.118
       63      502     403.118
       63      504     403.118
       63      506     403.118
       63      508     403.118
       63      510     403.118
       63      512     403.118
       63      514     403.118
       63      516     403.118
       63      518     403.118
       63      520     403.118
       63      522     403.118
       63      524     403.118
       63      526     403.118
       63      528     403.118
       63      530     403.118
       63      532     403.118
       63      534     403.118
       63      536     403.118
       63      538     403.118
       63      540     403.118
       63      542     403.118
       63      544     403.118
       63      546     403.118
       63      548     403.118
       63      550     403.118
       63      552     403.118
       63      554     403.118
       63      556     403.118
       63      558     403.118
       63      560     403.118
       63      562     403.118
       63      564     403.118
       63      566     403.118
       63      568     403.118
       63      570     403.118
       63      572     403.118
       63      574     403.118
       63      576     403.118
       63      578     403.118
       63      580     403.118
       63      582     403.118
       63      584     403.118
       63      586     403.118
       63      588     403.118
       63      590     403.118
       63      592     403.118
       63      594     403.118
       63      596     403.118
       63      598     403.118
       63      600     403.118
       63      602     403.118
       63      604     403.118
       63      606     403.118
       63      608     403.118
       63      610     403.118
       63      612     403.118
       63      614     403.118
       63      616     403.118
       63      618     403.118
       63      620     403.118
       63      622     403.118
       63      624     403.118
       63      626     403.118
       63      628     403.118
       63      630     403.118
       63      632     403.118
       63      634     403.118
       63      636     403.118
       63      638     403.118
       63      640     403.118
       63      642     403.118
       63      644     403.118
       63      646     403.118
       63      648     403.118
       63      650     403.118
       63      652     403.118
       63      654     403.118
       63      656     403.118
       63      658     403.118
       63      660     403.118
       63      662     403.118
       63      664     403.118
       63      666     403.118
       63      668     403.118
       63      670     403.118
       63      672     403.118
       63      674     403.118
       63      676     403.118
       63      678     403.118
       63      680     403.118
       63      682     403.118
       63      684     403.118
       63      686     403.118
       63      688     403.118
       63      690     403.118
       63      692     403.118
       63      694     403.118
       63      696     403.118
       63      698     403.118
       63      700     403.118
       63      702     403.118
       63      704     403.118
       63      706     403.118
       63      708     403.118
       63      710     403.118
       63      712     403.118
       63      714     403.118
       63      716     403.118
       63      718     403.118
       65      376     407.280
       65      378     407.280
       65      380     407.280
       65      382     407.280
       65      384     407.280
       65      386     407.280
       65      388     407.280
       65      390     407.280
       65      392     407.280
       65      394     407.280
       65      396     407.280
       65      398     407.280
       65      400     407.280
       65      402     407.280
       65      404     407.280
       65      406     407.280
       65      408     407.280
       65      410     407.280
       65      412     407.280
       65      414     407.280
       65      416     407.280
       65      418     407.280
       65      420     407.280
       65      422     407.280
       65      424     407.280
       65      426     407.280
       65      428     407.280
       65      430     407.280
       65      432     407.280
       65      434     407.280
       65      436     407.280
       65      438     407.280
       65      440     407.280
       65      442     407.280
       65      444     407.280
       65      446     407.280
       65      448     407.280
       65      450     407.280
       65      452     407.280
       65      454     407.280
       65      456     407.280
       65      458     407.280
       65      460     407.280
       65      462     407.280
       65      464     407.280
       65      466     407.280
       65      468     407.280
       65      470     407.280
       65      472     407.280
       65      474     407.280
       65      476     407.280
       65      478     407.280
       65      480     407.280
       65      482     407.280
       65      484     407.280
       65      486     407.280
       65      488     407.280
       65      490     407.280
       65      492     407.280
       65      494     407.280
       65      496     407.280
       65      498     407.280
       65      500     407.280
       65      502     407.280
       65      504     407.280
       65      506     407.280
       65      508     407.280
       65      510     407.280
       65      512     407.280
       65      514     407.280
       65      516     407.280
       65      518     407.280
       65      520     407.280
       65      522     407.280
       65      524     407.280
       65      526     407.280
       65      528     407.280
       65      530     407.280
       65      532     407.280
       65      534     407.280
       65      536     407.280
       65      538     407.280
       65      540     407.280
       65      542     407.280
       65      544     407.280
       65      546     407.280
       65      548     407.280
       65      550     407.280
       65      552     407.280
       65      554     407.280
       65      556     407.280
       65      558     407.280
       65      560     407.280
       65      562     407.280
       65      564     407.280
       65      566     407.280
       65      568     407.280
       65      570     407.280
       65      572     407.280
       65      574     407.280
       65      576     407.280
       65      578     407.280
       65      580     407.280
       65      582     407.280
       65      584     407.280
       65      586     407.280
       65      588     407.280
       65      590     407.280
       65      592     407.280
       65      594     407.280
       65      596     407.280
       65      598     407.280
       65      600     407.280
       65      602     407.280
       65      604     407.280
       65      606     407.280
       65      608     407.280
       65      610     407.280
       65      612     407.280
       65      614     407.280
       65      616     407.280
       65      618     407.280
       65      620     407.280
       65      622     407.280
       65      624     407.280
       65      626     407.280
       65      628     407.280
       65      630     407.280
       65      632     407.280
       65      634     407.280
       65      636     407.280
       65      638     407.280
       65      640     407.280
       65      642     407.280
       65      644     407.280
       65      646     407.280
       65      648     407.280
       65      650     407.280
       65      652     407.280
       65      654     407.280
       65      656     407.280
       65      658     407.280
       65      660     407.280
       65      662     407.280
       65      664     407.280
       65      666     407.280
       65      668     407.280
       65      670     407.280
       65      672     407.280
       65      674     407.280
       65      676     407.280
       65      678     407.280
       65      680     407.280
       65      682     407.280
       65      684     407.280
       65      686     407.280
       65      688     407.280
       65      690     407.280
       65      692     407.280
       65      694     407.280
       65      696     407.280
       65      698     407.280
       65      700     407.280
       65      702     407.280
       65      704     407.280
       65      706     407.280
       65      708     407.280
       65      710     407.280
       65      712     407.280
       65      714     407.280
       65      716     407.280
       65      720     407.280
       65      722     407.280
       65      724     407.280
       65      726     407.280
       65      728     407.280
       65      730     407.280
       65      736     407.280
       65      738     407.280
       65      740     407.280
       65      742     407.280
       65      744     407.280
       67      408     411.394
       67      410     411.394
       67      412     411.394
       67      414     411.394
       67      416     411.394
       67      418     411.394
       67      420     411.394
       67      422     411.394
       67      424     411.394
       67      426     411.394
       67      428     411.394
       67      430     411.394
       67      432     411.394
       67      434     411.394
       67      436     411.394
       67      438     411.394
       67      440     411.394
       67      442     411.394
       67      444     411.394
       67      446     411.394
       67      448     411.394
       67      450     411.394
       67      452     411.394
       67      454     411.394
       67      456     411.394
       67      458     411.394
       67      460     411.394
       67      462     411.394
       67      464     411.394
       67      466     411.394
       67      468     411.394
       67      470     411.394
       67      472     411.394
       67      474     411.394
       67      476     411.394
       67      478     411.394
       67      480     411.394
       67      482     411.394
       67      484     411.394
       67      486     411.394
       67      488     411.394
       67      490     411.394
       67      492     411.394
       67      494     411.394
       67      496     411.394
       67      498     411.394
       67      500     411.394
       67      502     411.394
       67      504     411.394
       67      506     411.394
       67      508     411.394
       67      510     411.394
       67      512     411.394
       67      514     411.394
       67      516     411.394
       67      518     411.394
       67      520     411.394
       67      522     411.394
       67      524     411.394
       67      526     411.394
       67      528     411.394
       67      530     411.394
       67      532     411.394
       67      534     411.394
       67      536     411.394
       67      538     411.394
       67      540     411.394
       67      542     411.394
       67      544     411.394
       67      546     411.394
       67      548     411.394
       67      550     411.394
       67      552     411.394
       67      554     411.394
       67      556     411.394
       67      558     411.394
       67      560     411.394
       67      562     411.394
       67      564     411.394
       67      566     411.394
       67      568     411.394
       67      570     411.394
       67      572     411.394
       67      574     411.394
       67      576     411.394
       67      578     411.394
       67      580     411.394
       67      582     411.394
       67      584     411.394
       67      586     411.394
       67      588     411.394
       67      590     411.394
       67      592     411.394
       67      594     411.394
       67      596     411.394
       67      598     411.394
       67      600     411.394
       67      602     411.394
       67      604     411.394
       67      606     411.394
       67      608     411.394
       67      610     411.394
       67      612     411.394
       67      614     411.394
       67      616     411.394
       67      618     411.394
       67      620     411.394
       67      622     411.394
       67      624     411.394
       67      626     411.394
       67      628     411.394
       67      630     411.394
       67      632     411.394
       67      634     411.394
       67      636     411.394
       67      638     411.394
       67      640     411.394
       67      642     411.394
       67      644     411.394
       67      646     411.394
       67      648     411.394
       67      650     411.394
       67      652     411.394
       67      654     411.394
       67      656     411.394
       67      658     411.394
       67      660     411.394
       67      662     411.394
       67      664     411.394
       67      666     411.394
       67      668     411.394
       67      670     411.394
       67      672     411.394
       67      674     411.394
       67      676     411.394
       67      678     411.394
       67      680     411.394
       67      682     411.394
       67      684     411.394
       67      686     411.394
       67      688     411.394
       67      690     411.394
       67      692     411.394
       67      694     411.394
       67      696     411.394
       67      698     411.394
       67      700     411.394
       67      702     411.394
       67      704     411.394
       67      706     411.394
       67      708     411.394
       67      710     411.394
       67      712     411.394
       67      714     411.394
       67      716     411.394
       67      718     411.394
       67      720     411.394
       67      722     411.394
       67      724     411.394
       67      726     411.394
       67      734     411.394
       67      746     411.394
       67      748     411.394
       67      756     411.394
       67      762     411.394
       69      440     415.508
       69      442     415.508
       69      444     415.508
       69      446     415.508
       69      448     415.508
       69      450     415.508
       69      452     415.508
       69      454     415.508
       69      456     415.508
       69      458     415.508
       69      460     415.508
       69      462     415.508
       69      464     415.508
       69      466     415.508
       69      468     415.508
       69      470     415.508
       69      472     415.508
       69      474     415.508
       69      476     415.508
       69      478     415.508
       69      480     415.508
       69      482     415.508
       69      484     415.508
       69      486     415.508
       69      488     415.508
       69      490     415.508
       69      492     415.508
       69      494     415.508
       69      496     415.508
       69      498     415.508
       69      500     415.508
       69      502     415.508
       69      504     415.508
       69      506     415.508
       69      508     415.508
       69      510     415.508
       69      512     415.508
       69      514     415.508
       69      516     415.508
       69      518     415.508
       69      520     415.508
       69      522     415.508
       69      524     415.508
       69      526     415.508
       69      528     415.508
       69      530     415.508
       69      532     415.508
       69      534     415.508
       69      536     415.508
       69      538     415.508
       69      540     415.508
       69      542     415.508
       69      544     415.508
       69      546     415.508
       69      548     415.508
       69      550     415.508
       69      552     415.508
       69      554     415.508
       69      556     415.508
       69      558     415.508
       69      560     415.508
       69      562     415.508
       69      564     415.508
       69      566     415.508
       69      568     415.508
       69      570     415.508
       69      572     415.508
       69      574     415.508
       69      576     415.508
       69      578     415.508
       69      580     415.508
       69      582     415.508
       69      584     415.508
       69      586     415.508
       69      588     415.508
       69      590     415.508
       69      592     415.508
       69      594     415.508
       69      596     415.508
       69      598     415.508
       69      600     415.508
       69      602     415.508
       69      604     415.508
       69      606     415.508
       69      608     415.508
       69      610     415.508
       69      612     415.508
       69      614     415.508
       69      616     415.508
       69      618     415.508
       69      620     415.508
       69      622     415.508
       69      624     415.508
       69      626     415.508
       69      628     415.508
       69      630     415.508
       69      632     415.508
       69      634     415.508
       69      636     415.508
       69      638     415.508
       69      640     415.508
       69      642     415.508
       69      644     415.508
       69      646     415.508
       69      648     415.508
       69      650     415.508
       69      652     415.508
       69      654     415.508
       69      656     415.508
       69      658     415.508
       69      660     415.508
       69      662     415.508
       69      664     415.508
       69      666     415.508
       69      668     415.508
       69      670     415.508
       69      672     415.508
       69      674     415.508
       69      676     415.508
       69      678     415.508
       69      680     415.508
       69      682     415.508
       69      684     415.508
       69      686     415.508
       69      688     415.508
       69      690     415.508
       69      692     415.508
       69      694     415.508
       69      696     415.508
       69      698     415.508
       69      700     415.508
       69      702     415.508
       69      704     415.508
       69      706     415.508
       69      708     415.508
       69      710     415.508
       69      712     415.508
       69      714     415.508
       69      716     415.508
       69      718     415.508
       69      722     415.508
       69      724     415.508
       69      726     415.508
       69      728     415.508
       69      730     415.508
       69      732     415.508
       69      734     415.508
       69      736     415.508
       69      742     415.508
       71      468     419.493
       71      470     419.493
       71      472     419.493
       71      474     419.493
       71      476     419.493
       71      478     419.493
       71      480     419.493
       71      482     419.493
       71      484     419.493
       71      486     419.493
       71      488     419.493
       71      490     419.493
       71      492     419.493
       71      494     419.493
       71      496     419.493
       71      498     419.493
       71      500     419.493
       71      502     419.493
       71      504     419.493
       71      506     419.493
       71      508     419.493
       71      510     419.493
       71      512     419.493
       71      514     419.493
       71      516     419.493
       71      518     419.493
       71      520     419.493
       71      522     419.493
       71      524     419.493
       71      526     419.493
       71      528     419.493
       71      530     419.493
       71      532     419.493
       71      534     419.493
       71      536     419.493
       71      538     419.493
       71      540     419.493
       71      542     419.493
       71      544     419.493
       71      546     419.493
       71      548     419.493
       71      550     419.493
       71      552     419.493
       71      554     419.493
       71      556     419.493
       71      558     419.493
       71      560     419.493
       71      562     419.493
       71      564     419.493
       71      566     419.493
       71      568     419.493
       71      570     419.493
       71      572     419.493
       71      574     419.493
       71      576     419.493
       71      578     419.493
       71      580     419.493
       71      582     419.493
       71      584     419.493
       71      586     419.493
       71      588     419.493
       71      590     419.493
       71      592     419.493
       71      594     419.493
       71      596     419.493
       71      598     419.493
       71      600     419.493
       71      602     419.493
       71      604     419.493
       71      606     419.493
       71      608     419.493
       71      610     419.493
       71      612     419.493
       71      614     419.493
       71      616     419.493
       71      618     419.493
       71      620     419.493
       71      622     419.493
       71      624     419.493
       71      626     419.493
       71      628     419.493
       71      630     419.493
       71      632     419.493
       71      634     419.493
       71      636     419.493
       71      638     419.493
       71      640     419.493
       71      642     419.493
       71      644     419.493
       71      646     419.493
       71      648     419.493
       71      650     419.493
       71      652     419.493
       71      654     419.493
       71      656     419.493
       71      658     419.493
       71      660     419.493
       71      662     419.493
       71      664     419.493
       71      666     419.493
       71      668     419.493
       71      670     419.493
       71      672     419.493
       71      674     419.493
       71      676     419.493
       71      678     419.493
       71      680     419.493
       71      682     419.493
       71      684     419.493
       71      686     419.493
       71      688     419.493
       71      690     419.493
       71      692     419.493
       71      694     419.493
       71      696     419.493
       71      698     419.493
       71      700     419.493
       71      702     419.493
       71      704     419.493
       71      706     419.493
       71      708     419.493
       71      710     419.493
       71      712     419.493
       71      714     419.493
       71      716     419.493
       71      718     419.493
       71      720     419.493
       71      722     419.493
       71      724     419.493
       71      726     419.493
       71      728     419.493
       71      730     419.493
       71      738     419.493
       71      758     419.493
       73      496     423.458
       73      498     423.458
       73      500     423.458
       73      502     423.458
       73      504     423.458
       73      506     423.458
       73      508     423.458
       73      510     423.458
       73      512     423.458
       73      514     423.458
       73      516     423.458
       73      518     423.458
       73      520     423.458
       73      522     423.458
       73      524     423.458
       73      526     423.458
       73      528     423.458
       73      530     423.458
       73      532     423.458
       73      534     423.458
       73      536     423.458
       73      538     423.458
       73      540     423.458
       73      542     423.458
       73      544     423.458
       73      546     423.458
       73      548     423.458
       73      550     423.458
       73      552     423.458
       73      554     423.458
       73      556     423.458
       73      558     423.458
       73      560     423.458
       73      562     423.458
       73      564     423.458
       73      566     423.458
       73      568     423.458
       73      570     423.458
       73      572     423.458
       73      574     423.458
       73      576     423.458
       73      578     423.458
       73      580     423.458
       73      582     423.458
       73      584     423.458
       73      586     423.458
       73      588     423.458
       73      590     423.458
       73      592     423.458
       73      594     423.458
       73      596     423.458
       73      598     423.458
       73      600     423.458
       73      602     423.458
       73      604     423.458
       73      606     423.458
       73      608     423.458
       73      610     423.458
       73      612     423.458
       73      614     423.458
       73      616     423.458
       73      618     423.458
       73      620     423.458
       73      622     423.458
       73      624     423.458
       73      626     423.458
       73      628     423.458
       73      630     423.458
       73      632     423.458
       73      634     423.458
       73      636     423.458
       73      638     423.458
       73      640     423.458
       73      642     423.458
       73      644     423.458
       73      646     423.458
       73      648     423.458
       73      650     423.458
       73      652     423.458
       73      654     423.458
       73      656     423.458
       73      658     423.458
       73      660     423.458
       73      662     423.458
       73      664     423.458
       73      666     423.458
       73      668     423.458
       73      670     423.458
       73      672     423.458
       73      674     423.458
       73      676     423.458
       73      678     423.458
       73      680     423.458
       73      682     423.458
       73      684     423.458
       73      686     423.458
       73      688     423.458
       73      690     423.458
       73      692     423.458
       73      694     423.458
       73      696     423.458
       73      698     423.458
       73      700     423.458
       73      702     423.458
       73      704     423.458
       73      706     423.458
       73      708     423.458
       73      710     423.458
       73      712     423.458
       73      714     423.458
       73      716     423.458
       73      718     423.458
       75      522     427.423
       75      524     427.423
       75      526     427.423
       75      528     427.423
       75      530     427.423
       75      532     427.423
       75      534     427.423
       75      536     427.423
       75      538     427.423
       75      540     427.423
       75      542     427.423
       75      544     427.423
       75      546     427.423
       75      548     427.423
       75      550     427.423
       75      552     427.423
       75      554     427.423
       75      556     427.423
       75      558     427.423
       75      560     427.423
       75      562     427.423
       75      564     427.423
       75      566     427.423
       75      568     427.423
       75      570     427.423
       75      572     427.423
       75      574     427.423
       75      576     427.423
       75      578     427.423
       75      580     427.423
       75      582     427.423
       75      584     427.423
       75      586     427.423
       75      588     427.423
       75      590     427.423
       75      592     427.423
       75      594     427.423
       75      596     427.423
       75      598     427.423
       75      600     427.423
       75      602     427.423
       75      604     427.423
       75      606     427.423
       75      608     427.423
       75      610     427.423
       75      612     427.423
       75      614     427.423
       75      616     427.423
       75      618     427.423
       75      620     427.423
       75      622     427.423
       75      624     427.423
       75      626     427.423
       75      628     427.423
       75      630     427.423
       75      632     427.423
       75      634     427.423
       75      636     427.423
       75      638     427.423
       75      640     427.423
       75      642     427.423
       75      644     427.423
       75      646     427.423
       75      648     427.423
       75      650     427.423
       75      652     427.423
       75      654     427.423
       75      656     427.423
       75      658     427.423
       75      660     427.423
       75      662     427.423
       75      664     427.423
       75      666     427.423
       75      668     427.423
       75      670     427.423
       75      672     427.423
       75      674     427.423
       75      676     427.423
       75      678     427.423
       75      680     427.423
       75      682     427.423
       75      684     427.423
       75      686     427.423
       75      688     427.423
       75      690     427.423
       75      692     427.423
       75      694     427.423
       75      696     427.423
       75      698     427.423
       75      700     427.423
       75      702     427.423
       75      704     427.423
       75      706     427.423
       75      708     427.423
       75      726     427.423
       75      736     427.423
       77      548     431.274
       77      550     431.274
       77      552     431.274
       77      554     431.274
       77      556     431.274
       77      558     431.274
       77      560     431.274
       77      562     431.274
       77      564     431.274
       77      566     431.274
       77      568     431.274
       77      570     431.274
       77      572     431.274
       77      574     431.274
       77      576     431.274
       77      578     431.274
       77      580     431.274
       77      582     431.274
       77      584     431.274
       77      586     431.274
       77      588     431.274
       77      590     431.274
       77      592     431.274
       77      594     431.274
       77      596     431.274
       77      598     431.274
       77      600     431.274
       77      602     431.274
       77      604     431.274
       77      606     431.274
       77      608     431.274
       77      610     431.274
       77      612     431.274
       77      614     431.274
       77      616     431.274
       77      618     431.274
       77      620     431.274
       77      622     431.274
       77      624     431.274
       77      626     431.274
       77      628     431.274
       77      630     431.274
       77      632     431.274
       77      634     431.274
       77      636     431.274
       77      638     431.274
       77      640     431.274
       77      642     431.274
       77      644     431.274
       77      646     431.274
       77      648     431.274
       77      650     431.274
       77      652     431.274
       77      654     431.274
       77      656     431.274
       77      658     431.274
       77      660     431.274
       77      662     431.274
       77      664     431.274
       77      666     431.274
       77      668     431.274
       77      670     431.274
       77      672     431.274
       77      674     431.274
       77      676     431.274
       77      678     431.274
       77      680     431.274
       77      682     431.274
       77      684     431.274
       77      686     431.274
       77      688     431.274
       77      690     431.274
       77      692     431.274
       77      700     431.274
       77      702     431.274
       77      704     431.274
       77      706     431.274
       77      708     431.274
       77      710     431.274
       77      712     431.274
       77      714     431.274
       79      572     435.107
       79      574     435.107
       79      576     435.107
       79      578     435.107
       79      580     435.107
       79      582     435.107
       79      584     435.107
       79      586     435.107
       79      588     435.107
       79      590     435.107
       79      592     435.107
       79      594     435.107
       79      596     435.107
       79      598     435.107
       79      600     435.107
       79      602     435.107
       79      604     435.107
       79      606     435.107
       79      608     435.107
       79      610     435.107
       79      612     435.107
       79      614     435.107
       79      616     435.107
       79      618     435.107
       79      620     435.107
       79      622     435.107
       79      624     435.107
       79      626     435.107
       79      628     435.107
       79      630     435.107
       79      632     435.107
       79      634     435.107
       79      636     435.107
       79      638     435.107
       79      640     435.107
       79      642     435.107
       79      644     435.107
       79      646     435.107
       79      648     435.107
       79      650     435.107
       79      652     435.107
       79      654     435.107
       79      656     435.107
       79      658     435.107
       79      660     435.107
       79      662     435.107
       79      664     435.107
       79      666     435.107
       79      668     435.107
       79      670     435.107
       79      672     435.107
       79      674     435.107
       79      676     435.107
       79      678     435.107
       79      680     435.107
       79      682     435.107
       79      684     435.107
       79      686     435.107
       79      688     435.107
       79      690     435.107
       79      692     435.107
       79      694     435.107
       79      696     435.107
       79      698     435.107
       79      700     435.107
       79      702     435.107
       79      704     435.107
       81      594     438.940
       81      596     438.940
       81      598     438.940
       81      600     438.940
       81      602     438.940
       81      604     438.940
       81      606     438.940
       81      608     438.940
       81      610     438.940
       81      612     438.940
       81      614     438.940
       81      616     438.940
       81      618     438.940
       81      620     438.940
       81      622     438.940
       81      624     438.940
       81      626     438.940
       81      628     438.940
       81      630     438.940
       81      632     438.940
       81      634     438.940
       81      636     438.940
       81      638     438.940
       81      640     438.940
       81      642     438.940
       81      644     438.940
       81      646     438.940
       81      648     438.940
       81      650     438.940
       81      652     438.940
       81      654     438.940
       81      656     438.940
       81      658     438.940
       81      660     438.940
       81      662     438.940
       81      664     438.940
       81      666     438.940
       81      668     438.940
       81      670     438.940
       81      672     438.940
       81      674     438.940
       81      676     438.940
       81      678     438.940
       81      680     438.940
       81      682     438.940
       81      684     438.940
       81      686     438.940
       81      688     438.940
       81      690     438.940
       81      692     438.940
       81      694     438.940
       81      702     438.940
       81      706     438.940
       81      708     438.940
       81      720     438.940
       83      616     442.689
       83      618     442.689
       83      620     442.689
       83      622     442.689
       83      624     442.689
       83      626     442.689
       83      628     442.689
       83      630     442.689
       83      632     442.689
       83      634     442.689
       83      636     442.689
       83      638     442.689
       83      640     442.689
       83      642     442.689
       83      644     442.689
       83      646     442.689
       83      648     442.689
       83      650     442.689
       83      652     442.689
       83      654     442.689
       83      656     442.689
       83      658     442.689
       83      660     442.689
       83      662     442.689
       83      664     442.689
       83      666     442.689
       83      668     442.689
       83      670     442.689
       83      672     442.689
       83      674     442.689
       83      676     442.689
       83      678     442.689
       83      680     442.689
       83      682     442.689
       83      684     442.689
       83      686     442.689
       83      688     442.689
       83      694     442.689
       83      696     442.689
       83      698     442.689
       83      700     442.689
       83      712     442.689
       85      638     446.405
       85      640     446.405
       85      642     446.405
       85      644     446.405
       85      646     446.405
       85      648     446.405
       85      650     446.405
       85      652     446.405
       85      654     446.405
       85      656     446.405
       85      658     446.405
       85      660     446.405
       85      662     446.405
       85      664     446.405
       85      666     446.405
       85      668     446.405
       85      670     446.405
       85      672     446.405
       85      678     446.405
       85      680     446.405
       85      682     446.405
       85      684     446.405
       85      686     446.405
       85      688     446.405
       85      690     446.405
       85      692     446.405
       85      698     446.405
       85      700     446.405
       87      660     450.122
       87      662     450.122
       87      664     450.122
       87      666     450.122
       87      668     450.122
       87      670     450.122
       87      672     450.122
       87      674     450.122
       87      676     450.122
       87      678     450.122
       87      680     450.122
       87      694     450.122
       87      706     450.122
       87      712     450.122
       89      684     453.793
       89      698     453.793


==> anc/Parameter_Space_Contours/m65/Overlap_LE.dat <==
        3       80     154.744
        3       82     154.744
        3       84     154.744
        3       86     154.744
        3       88     154.744
        3       92     154.744
        3       94     154.744
        3       96     154.744
        3       98     154.744
        5       66     184.861
        5       68     184.861
        5       70     184.861
        5       72     184.861
        5       74     184.861
        5       76     184.861
        7       54     206.175
        7       56     206.175
        7       58     206.175
        7       60     206.175
        7       62     206.175
        9       42     223.127
        9       46     223.127
        9       48     223.127
        9       50     223.127
        9       52     223.127
       11       38     237.199
       11       40     237.199
       11       42     237.199
       11       44     237.199
       13       32     249.516
       13       34     249.516
       13       36     249.516
       15       26     260.462
       15       28     260.462
       15       30     260.462
       17       18     270.341
       17       20     270.341
       17       22     270.341
       17       24     270.341
       19       12     279.391
       19       14     279.391
       19       16     279.391
       19       18     279.391
       21        8     287.797
       21       10     287.797
       21       12     287.797
       25        0     303.143
       25        2     303.143


==> anc/Parameter_Space_Contours/m65/Overlap_SE.dat <==
        3      100     154.744
        3      102     154.744
        3      104     154.744
        3      106     154.744
        3      108     154.744
        3      110     154.744
        3      112     154.744
        3      114     154.744
        3      116     154.744
        3      118     154.744
        3      120     154.744
        3      122     154.744
        3      124     154.744
        3      126     154.744
        3      128     154.744
        3      130     154.744
        3      132     154.744
        3      134     154.744
        3      136     154.744
        3      138     154.744
        3      140     154.744
        3      142     154.744
        3      144     154.744
        3      146     154.744
        3      148     154.744
        3      150     154.744
        3      152     154.744
        3      154     154.744
        3      158     154.744
        3      160     154.744
        3      162     154.744
        3      164     154.744
        3      166     154.744
        3      168     154.744
        3      172     154.744
        3      176     154.744
        3      178     154.744
        3      180     154.744
        3      182     154.744
        3      186     154.744
        3      190     154.744
        3      192     154.744
        3      196     154.744
        3      198     154.744
        3      202     154.744
        3      204     154.744
        3      206     154.744
        3      210     154.744
        3      212     154.744
        3      216     154.744
        3      222     154.744
        3      224     154.744
        3      230     154.744
        3      232     154.744
        5       86     184.861
        5       88     184.861
        5       90     184.861
        5       92     184.861
        5       94     184.861
        5       96     184.861
        5       98     184.861
        5      100     184.861
        5      102     184.861
        5      104     184.861
        5      106     184.861
        5      108     184.861
        5      110     184.861
        5      112     184.861
        5      114     184.861
        5      116     184.861
        5      118     184.861
        5      120     184.861
        5      122     184.861
        5      124     184.861
        5      126     184.861
        5      128     184.861
        5      130     184.861
        5      132     184.861
        5      134     184.861
        5      136     184.861
        5      138     184.861
        5      140     184.861
        5      142     184.861
        5      144     184.861
        5      146     184.861
        5      148     184.861
        5      150     184.861
        5      152     184.861
        5      154     184.861
        5      156     184.861
        5      158     184.861
        5      160     184.861
        5      162     184.861
        5      164     184.861
        5      166     184.861
        5      168     184.861
        5      170     184.861
        5      172     184.861
        5      174     184.861
        5      176     184.861
        5      178     184.861
        5      182     184.861
        5      184     184.861
        5      186     184.861
        5      188     184.861
        5      190     184.861
        5      192     184.861
        5      194     184.861
        5      196     184.861
        5      198     184.861
        5      200     184.861
        5      202     184.861
        5      204     184.861
        5      206     184.861
        5      208     184.861
        5      212     184.861
        5      214     184.861
        5      216     184.861
        5      218     184.861
        5      222     184.861
        5      224     184.861
        5      226     184.861
        5      228     184.861
        7       76     206.175
        7       78     206.175
        7       80     206.175
        7       82     206.175
        7       84     206.175
        7       86     206.175
        7       88     206.175
        7       90     206.175
        7       92     206.175
        7       94     206.175
        7       96     206.175
        7       98     206.175
        7      100     206.175
        7      102     206.175
        7      104     206.175
        7      106     206.175
        7      108     206.175
        7      110     206.175
        7      112     206.175
        7      114     206.175
        7      116     206.175
        7      118     206.175
        7      120     206.175
        7      122     206.175
        7      124     206.175
        7      126     206.175
        7      128     206.175
        7      130     206.175
        7      132     206.175
        7      134     206.175
        7      136     206.175
        7      138     206.175
        7      140     206.175
        7      142     206.175
        7      144     206.175
        7      146     206.175
        7      148     206.175
        7      150     206.175
        7      152     206.175
        7      154     206.175
        7      156     206.175
        7      158     206.175
        7      160     206.175
        7      162     206.175
        7      166     206.175
        7      168     206.175
        7      172     206.175
        7      174     206.175
        7      176     206.175
        7      178     206.175
        7      180     206.175
        7      182     206.175
        7      184     206.175
        7      186     206.175
        7      188     206.175
        7      190     206.175
        7      192     206.175
        7      194     206.175
        7      196     206.175
        7      198     206.175
        7      202     206.175
        7      204     206.175
        7      206     206.175
        7      210     206.175
        7      212     206.175
        7      216     206.175
        7      218     206.175
        7      220     206.175
        7      222     206.175
        7      224     206.175
        9       70     223.127
        9       72     223.127
        9       74     223.127
        9       76     223.127
        9       78     223.127
        9       80     223.127
        9       82     223.127
        9       84     223.127
        9       86     223.127
        9       88     223.127
        9       90     223.127
        9       92     223.127
        9       94     223.127
        9       96     223.127
        9       98     223.127
        9      100     223.127
        9      102     223.127
        9      104     223.127
        9      106     223.127
        9      108     223.127
        9      110     223.127
        9      112     223.127
        9      114     223.127
        9      116     223.127
        9      118     223.127
        9      120     223.127
        9      122     223.127
        9      124     223.127
        9      126     223.127
        9      128     223.127
        9      130     223.127
        9      132     223.127
        9      134     223.127
        9      136     223.127
        9      138     223.127
        9      140     223.127
        9      142     223.127
        9      144     223.127
        9      146     223.127
        9      148     223.127
        9      150     223.127
        9      152     223.127
        9      154     223.127
        9      156     223.127
        9      158     223.127
        9      160     223.127
        9      162     223.127
        9      164     223.127
        9      166     223.127
        9      168     223.127
        9      170     223.127
        9      172     223.127
        9      174     223.127
        9      176     223.127
        9      178     223.127
        9      180     223.127
        9      182     223.127
        9      184     223.127
        9      188     223.127
        9      190     223.127
        9      192     223.127
        9      194     223.127
        9      196     223.127
        9      198     223.127
        9      200     223.127
        9      204     223.127
        9      206     223.127
        9      208     223.127
        9      210     223.127
        9      214     223.127
        9      216     223.127
        9      218     223.127
        9      220     223.127
        9      222     223.127
       11       66     237.199
       11       68     237.199
       11       70     237.199
       11       72     237.199
       11       74     237.199
       11       76     237.199
       11       78     237.199
       11       80     237.199
       11       82     237.199
       11       84     237.199
       11       86     237.199
       11       88     237.199
       11       90     237.199
       11       92     237.199
       11       94     237.199
       11       96     237.199
       11       98     237.199
       11      100     237.199
       11      102     237.199
       11      104     237.199
       11      106     237.199
       11      108     237.199
       11      110     237.199
       11      112     237.199
       11      114     237.199
       11      116     237.199
       11      118     237.199
       11      120     237.199
       11      122     237.199
       11      124     237.199
       11      126     237.199
       11      128     237.199
       11      130     237.199
       11      132     237.199
       11      134     237.199
       11      136     237.199
       11      138     237.199
       11      140     237.199
       11      142     237.199
       11      144     237.199
       11      146     237.199
       11      148     237.199
       11      150     237.199
       11      152     237.199
       11      154     237.199
       11      156     237.199
       11      158     237.199
       11      160     237.199
       11      162     237.199
       11      164     237.199
       11      166     237.199
       11      168     237.199
       11      170     237.199
       11      172     237.199
       11      174     237.199
       11      176     237.199
       11      178     237.199
       11      180     237.199
       11      182     237.199
       11      184     237.199
       11      188     237.199
       11      190     237.199
       11      192     237.199
       11      194     237.199
       11      196     237.199
       11      198     237.199
       11      202     237.199
       11      204     237.199
       11      206     237.199
       11      208     237.199
       11      210     237.199
       11      216     237.199
       11      218     237.199
       11      220     237.199
       11      222     237.199
       11      224     237.199
       13       64     249.516
       13       66     249.516
       13       68     249.516
       13       70     249.516
       13       72     249.516
       13       74     249.516
       13       76     249.516
       13       78     249.516
       13       80     249.516
       13       82     249.516
       13       84     249.516
       13       86     249.516
       13       88     249.516
       13       90     249.516
       13       92     249.516
       13       94     249.516
       13       96     249.516
       13       98     249.516
       13      100     249.516
       13      102     249.516
       13      104     249.516
       13      106     249.516
       13      108     249.516
       13      110     249.516
       13      112     249.516
       13      114     249.516
       13      116     249.516
       13      118     249.516
       13      120     249.516
       13      122     249.516
       13      124     249.516
       13      126     249.516
       13      128     249.516
       13      130     249.516
       13      132     249.516
       13      134     249.516
       13      136     249.516
       13      138     249.516
       13      140     249.516
       13      142     249.516
       13      144     249.516
       13      146     249.516
       13      148     249.516
       13      150     249.516
       13      152     249.516
       13      154     249.516
       13      156     249.516
       13      158     249.516
       13      160     249.516
       13      162     249.516
       13      164     249.516
       13      166     249.516
       13      168     249.516
       13      170     249.516
       13      172     249.516
       13      174     249.516
       13      176     249.516
       13      178     249.516
       13      180     249.516
       13      182     249.516
       13      184     249.516
       13      186     249.516
       13      188     249.516
       13      190     249.516
       13      192     249.516
       13      194     249.516
       13      196     249.516
       13      198     249.516
       13      200     249.516
       13      202     249.516
       13      204     249.516
       13      206     249.516
       13      208     249.516
       13      210     249.516
       13      212     249.516
       13      216     249.516
       13      220     249.516
       13      222     249.516
       13      224     249.516
       13      226     249.516
       15       62     260.462
       15       64     260.462
       15       66     260.462
       15       68     260.462
       15       70     260.462
       15       72     260.462
       15       74     260.462
       15       76     260.462
       15       78     260.462
       15       80     260.462
       15       82     260.462
       15       84     260.462
       15       86     260.462
       15       88     260.462
       15       90     260.462
       15       92     260.462
       15       94     260.462
       15       96     260.462
       15       98     260.462
       15      100     260.462
       15      102     260.462
       15      104     260.462
       15      106     260.462
       15      108     260.462
       15      110     260.462
       15      112     260.462
       15      114     260.462
       15      116     260.462
       15      118     260.462
       15      120     260.462
       15      122     260.462
       15      124     260.462
       15      126     260.462
       15      128     260.462
       15      130     260.462
       15      132     260.462
       15      134     260.462
       15      136     260.462
       15      138     260.462
       15      140     260.462
       15      142     260.462
       15      144     260.462
       15      146     260.462
       15      148     260.462
       15      150     260.462
       15      152     260.462
       15      154     260.462
       15      156     260.462
       15      158     260.462
       15      160     260.462
       15      162     260.462
       15      164     260.462
       15      166     260.462
       15      168     260.462
       15      170     260.462
       15      172     260.462
       15      174     260.462
       15      176     260.462
       15      178     260.462
       15      180     260.462
       15      182     260.462
       15      184     260.462
       15      186     260.462
       15      188     260.462
       15      190     260.462
       15      192     260.462
       15      194     260.462
       15      196     260.462
       15      198     260.462
       15      200     260.462
       15      202     260.462
       15      204     260.462
       15      206     260.462
       15      208     260.462
       15      210     260.462
       15      212     260.462
       15      214     260.462
       15      216     260.462
       15      218     260.462
       15      222     260.462
       15      224     260.462
       15      226     260.462
       15      230     260.462
       17       62     270.341
       17       64     270.341
       17       66     270.341
       17       68     270.341
       17       70     270.341
       17       72     270.341
       17       74     270.341
       17       76     270.341
       17       78     270.341
       17       80     270.341
       17       82     270.341
       17       84     270.341
       17       86     270.341
       17       88     270.341
       17       90     270.341
       17       92     270.341
       17       94     270.341
       17       96     270.341
       17       98     270.341
       17      100     270.341
       17      102     270.341
       17      104     270.341
       17      106     270.341
       17      108     270.341
       17      110     270.341
       17      112     270.341
       17      114     270.341
       17      116     270.341
       17      118     270.341
       17      120     270.341
       17      122     270.341
       17      124     270.341
       17      126     270.341
       17      128     270.341
       17      130     270.341
       17      132     270.341
       17      134     270.341
       17      136     270.341
       17      138     270.341
       17      140     270.341
       17      142     270.341
       17      144     270.341
       17      146     270.341
       17      148     270.341
       17      150     270.341
       17      152     270.341
       17      154     270.341
       17      156     270.341
       17      158     270.341
       17      160     270.341
       17      162     270.341
       17      164     270.341
       17      166     270.341
       17      168     270.341
       17      170     270.341
       17      172     270.341
       17      174     270.341
       17      176     270.341
       17      178     270.341
       17      180     270.341
       17      182     270.341
       17      184     270.341
       17      186     270.341
       17      188     270.341
       17      190     270.341
       17      192     270.341
       17      194     270.341
       17      196     270.341
       17      198     270.341
       17      200     270.341
       17      202     270.341
       17      204     270.341
       17      206     270.341
       17      208     270.341
       17      210     270.341
       17      212     270.341
       17      214     270.341
       17      216     270.341
       17      218     270.341
       17      220     270.341
       17      222     270.341
       17      224     270.341
       17      226     270.341
       17      228     270.341
       17      230     270.341
       17      232     270.341
       19       62     279.391
       19       64     279.391
       19       66     279.391
       19       68     279.391
       19       70     279.391
       19       72     279.391
       19       74     279.391
       19       76     279.391
       19       78     279.391
       19       80     279.391
       19       82     279.391
       19       84     279.391
       19       86     279.391
       19       88     279.391
       19       90     279.391
       19       92     279.391
       19       94     279.391
       19       96     279.391
       19       98     279.391
       19      100     279.391
       19      102     279.391
       19      104     279.391
       19      106     279.391
       19      108     279.391
       19      110     279.391
       19      112     279.391
       19      114     279.391
       19      116     279.391
       19      118     279.391
       19      120     279.391
       19      122     279.391
       19      124     279.391
       19      126     279.391
       19      128     279.391
       19      130     279.391
       19      132     279.391
       19      134     279.391
       19      136     279.391
       19      138     279.391
       19      140     279.391
       19      142     279.391
       19      144     279.391
       19      146     279.391
       19      148     279.391
       19      150     279.391
       19      152     279.391
       19      154     279.391
       19      156     279.391
       19      158     279.391
       19      160     279.391
       19      162     279.391
       19      164     279.391
       19      166     279.391
       19      168     279.391
       19      170     279.391
       19      172     279.391
       19      174     279.391
       19      176     279.391
       19      178     279.391
       19      180     279.391
       19      182     279.391
       19      184     279.391
       19      186     279.391
       19      188     279.391
       19      190     279.391
       19      192     279.391
       19      194     279.391
       19      196     279.391
       19      198     279.391
       19      200     279.391
       19      202     279.391
       19      206     279.391
       19      208     279.391
       19      210     279.391
       19      212     279.391
       19      214     279.391
       19      218     279.391
       19      220     279.391
       19      222     279.391
       19      224     279.391
       19      226     279.391
       19      230     279.391
       21       64     287.797
       21       66     287.797
       21       68     287.797
       21       70     287.797
       21       72     287.797
       21       74     287.797
       21       76     287.797
       21       78     287.797
       21       80     287.797
       21       82     287.797
       21       84     287.797
       21       86     287.797
       21       88     287.797
       21       90     287.797
       21       92     287.797
       21       94     287.797
       21       96     287.797
       21       98     287.797
       21      100     287.797
       21      102     287.797
       21      104     287.797
       21      106     287.797
       21      108     287.797
       21      110     287.797
       21      112     287.797
       21      114     287.797
       21      116     287.797
       21      118     287.797
       21      120     287.797
       21      122     287.797
       21      124     287.797
       21      126     287.797
       21      128     287.797
       21      130     287.797
       21      132     287.797
       21      134     287.797
       21      136     287.797
       21      138     287.797
       21      140     287.797
       21      142     287.797
       21      144     287.797
       21      146     287.797
       21      148     287.797
       21      150     287.797
       21      152     287.797
       21      154     287.797
       21      156     287.797
       21      158     287.797
       21      160     287.797
       21      162     287.797
       21      164     287.797
       21      166     287.797
       21      168     287.797
       21      170     287.797
       21      172     287.797
       21      174     287.797
       21      176     287.797
       21      178     287.797
       21      180     287.797
       21      182     287.797
       21      184     287.797
       21      186     287.797
       21      188     287.797
       21      190     287.797
       21      192     287.797
       21      194     287.797
       21      196     287.797
       21      198     287.797
       21      200     287.797
       21      202     287.797
       21      204     287.797
       21      206     287.797
       21      208     287.797
       21      210     287.797
       21      214     287.797
       21      216     287.797
       21      218     287.797
       21      220     287.797
       21      222     287.797
       21      224     287.797
       21      226     287.797
       21      228     287.797
       23       68     295.702
       23       70     295.702
       23       72     295.702
       23       74     295.702
       23       76     295.702
       23       78     295.702
       23       80     295.702
       23       82     295.702
       23       84     295.702
       23       86     295.702
       23       88     295.702
       23       90     295.702
       23       92     295.702
       23       94     295.702
       23       96     295.702
       23       98     295.702
       23      100     295.702
       23      102     295.702
       23      104     295.702
       23      106     295.702
       23      108     295.702
       23      110     295.702
       23      112     295.702
       23      114     295.702
       23      116     295.702
       23      118     295.702
       23      120     295.702
       23      122     295.702
       23      124     295.702
       23      126     295.702
       23      128     295.702
       23      130     295.702
       23      132     295.702
       23      134     295.702
       23      136     295.702
       23      138     295.702
       23      140     295.702
       23      142     295.702
       23      144     295.702
       23      146     295.702
       23      148     295.702
       23      150     295.702
       23      152     295.702
       23      154     295.702
       23      156     295.702
       23      158     295.702
       23      160     295.702
       23      162     295.702
       23      164     295.702
       23      166     295.702
       23      168     295.702
       23      170     295.702
       23      172     295.702
       23      174     295.702
       23      176     295.702
       23      178     295.702
       23      180     295.702
       23      182     295.702
       23      184     295.702
       23      186     295.702
       23      188     295.702
       23      190     295.702
       23      192     295.702
       23      194     295.702
       23      196     295.702
       23      198     295.702
       23      200     295.702
       23      202     295.702
       23      204     295.702
       23      206     295.702
       23      208     295.702
       23      210     295.702
       23      212     295.702
       23      214     295.702
       23      216     295.702
       23      218     295.702
       23      220     295.702
       23      222     295.702
       23      224     295.702
       23      226     295.702
       25       70     303.143
       25       72     303.143
       25       80     303.143
       25       82     303.143
       25       84     303.143
       25       92     303.143
       25       94     303.143
       25       96     303.143
       25      102     303.143
       25      104     303.143
       25      106     303.143
       25      108     303.143
       25      114     303.143
       25      116     303.143
       25      118     303.143
       25      124     303.143
       25      126     303.143
       25      128     303.143
       25      130     303.143
       25      136     303.143
       25      138     303.143
       25      140     303.143
       25      148     303.143
       25      150     303.143
       25      152     303.143
       25      154     303.143
       25      158     303.143
       25      160     303.143
       25      162     303.143
       25      164     303.143
       25      166     303.143
       25      170     303.143
       25      172     303.143
       25      174     303.143
       25      176     303.143
       25      178     303.143
       25      180     303.143
       25      182     303.143
       25      184     303.143
       25      186     303.143
       25      188     303.143
       25      190     303.143
       25      192     303.143
       25      194     303.143
       25      196     303.143
       25      198     303.143
       25      200     303.143
       25      202     303.143
       25      204     303.143
       25      206     303.143
       25      208     303.143
       25      210     303.143
       25      214     303.143
       25      216     303.143
       25      218     303.143
       25      220     303.143
       25      222     303.143
       25      224     303.143
       25      226     303.143
       27       72     310.091
       27       74     310.091
       27       76     310.091
       27       78     310.091
       27       80     310.091
       27       82     310.091
       27       84     310.091
       27       86     310.091
       27       88     310.091
       27       90     310.091
       27       92     310.091
       27       94     310.091
       27       96     310.091
       27       98     310.091
       27      100     310.091
       27      102     310.091
       27      104     310.091
       27      106     310.091
       27      108     310.091
       27      110     310.091
       27      112     310.091
       27      114     310.091
       27      116     310.091
       27      118     310.091
       27      120     310.091
       27      122     310.091
       27      124     310.091
       27      126     310.091
       27      128     310.091
       27      130     310.091
       27      132     310.091
       27      134     310.091
       27      136     310.091
       27      138     310.091
       27      140     310.091
       27      142     310.091
       27      144     310.091
       27      146     310.091
       27      148     310.091
       27      150     310.091
       27      152     310.091
       27      154     310.091
       27      156     310.091
       27      158     310.091
       27      160     310.091
       27      162     310.091
       27      164     310.091
       27      166     310.091
       27      168     310.091
       27      170     310.091
       27      172     310.091
       27      174     310.091
       27      176     310.091
       27      178     310.091
       27      180     310.091
       27      182     310.091
       27      184     310.091
       27      186     310.091
       27      188     310.091
       27      190     310.091
       27      192     310.091
       27      196     310.091
       27      198     310.091
       27      200     310.091
       27      212     310.091
       27      214     310.091
       27      216     310.091
       27      218     310.091
       27      220     310.091
       27      222     310.091
       27      224     310.091
       27      226     310.091
       29       72     316.808
       29       74     316.808
       29       76     316.808
       29       78     316.808
       29       80     316.808
       29       82     316.808
       29       84     316.808
       29       86     316.808
       29       88     316.808
       29       90     316.808
       29       92     316.808
       29       94     316.808
       29       96     316.808
       29       98     316.808
       29      100     316.808
       29      102     316.808
       29      104     316.808
       29      106     316.808
       29      108     316.808
       29      110     316.808
       29      112     316.808
       29      114     316.808
       29      116     316.808
       29      118     316.808
       29      120     316.808
       29      122     316.808
       29      124     316.808
       29      126     316.808
       29      128     316.808
       29      130     316.808
       29      132     316.808
       29      134     316.808
       29      136     316.808
       29      138     316.808
       29      140     316.808
       29      142     316.808
       29      144     316.808
       29      146     316.808
       29      148     316.808
       29      150     316.808
       29      152     316.808
       29      154     316.808
       29      156     316.808
       29      158     316.808
       29      160     316.808
       29      162     316.808
       29      164     316.808
       29      166     316.808
       29      168     316.808
       29      170     316.808
       29      172     316.808
       29      174     316.808
       29      176     316.808
       29      178     316.808
       29      180     316.808
       29      182     316.808
       29      184     316.808
       29      186     316.808
       29      188     316.808
       29      190     316.808
       29      192     316.808
       29      194     316.808
       29      196     316.808
       29      198     316.808
       29      200     316.808
       29      202     316.808
       29      204     316.808
       29      206     316.808
       29      208     316.808
       29      210     316.808
       29      212     316.808
       29      214     316.808
       29      216     316.808
       29      218     316.808
       29      222     316.808
       29      224     316.808
       29      226     316.808
       31       76     323.184
       31       78     323.184
       31       80     323.184
       31       82     323.184
       31       84     323.184
       31       86     323.184
       31       88     323.184
       31       90     323.184
       31       92     323.184
       31       94     323.184
       31       96     323.184
       31       98     323.184
       31      100     323.184
       31      102     323.184
       31      104     323.184
       31      106     323.184
       31      108     323.184
       31      110     323.184
       31      112     323.184
       31      114     323.184
       31      116     323.184
       31      118     323.184
       31      120     323.184
       31      122     323.184
       31      124     323.184
       31      126     323.184
       31      128     323.184
       31      130     323.184
       31      132     323.184
       31      134     323.184
       31      136     323.184
       31      138     323.184
       31      140     323.184
       31      142     323.184
       31      144     323.184
       31      146     323.184
       31      148     323.184
       31      150     323.184
       31      152     323.184
       31      154     323.184
       31      156     323.184
       31      158     323.184
       31      160     323.184
       31      162     323.184
       31      164     323.184
       31      166     323.184
       31      168     323.184
       31      170     323.184
       31      172     323.184
       31      174     323.184
       31      176     323.184
       31      178     323.184
       31      180     323.184
       31      182     323.184
       31      184     323.184
       31      186     323.184
       31      188     323.184
       31      190     323.184
       31      192     323.184
       31      194     323.184
       31      196     323.184
       31      198     323.184
       31      200     323.184
       31      202     323.184
       31      204     323.184
       31      206     323.184
       31      208     323.184
       31      210     323.184
       31      212     323.184
       31      214     323.184
       31      216     323.184
       31      218     323.184
       31      220     323.184
       31      222     323.184
       31      224     323.184
       31      226     323.184
       33       78     329.291
       33       80     329.291
       33       82     329.291
       33       84     329.291
       33       86     329.291
       33       88     329.291
       33       90     329.291
       33       92     329.291
       33       94     329.291
       33       96     329.291
       33       98     329.291
       33      100     329.291
       33      102     329.291
       33      104     329.291
       33      106     329.291
       33      108     329.291
       33      110     329.291
       33      112     329.291
       33      114     329.291
       33      116     329.291
       33      118     329.291
       33      120     329.291
       33      122     329.291
       33      124     329.291
       33      126     329.291
       33      128     329.291
       33      130     329.291
       33      132     329.291
       33      134     329.291
       33      136     329.291
       33      138     329.291
       33      140     329.291
       33      142     329.291
       33      144     329.291
       33      146     329.291
       33      148     329.291
       33      150     329.291
       33      152     329.291
       33      154     329.291
       33      156     329.291
       33      158     329.291
       33      160     329.291
       33      162     329.291
       33      164     329.291
       33      166     329.291
       33      168     329.291
       33      170     329.291
       33      172     329.291
       33      174     329.291
       33      176     329.291
       33      178     329.291
       33      180     329.291
       33      182     329.291
       33      184     329.291
       33      186     329.291
       33      188     329.291
       33      190     329.291
       33      192     329.291
       33      194     329.291
       33      196     329.291
       33      198     329.291
       33      200     329.291
       33      202     329.291
       33      204     329.291
       33      206     329.291
       33      208     329.291
       33      210     329.291
       33      212     329.291
       33      214     329.291
       33      216     329.291
       33      218     329.291
       33      220     329.291
       33      222     329.291
       33      224     329.291
       33      226     329.291
       35       82     335.234
       35       84     335.234
       35       86     335.234
       35       88     335.234
       35       90     335.234
       35       92     335.234
       35       94     335.234
       35       96     335.234
       35       98     335.234
       35      100     335.234
       35      102     335.234
       35      104     335.234
       35      106     335.234
       35      108     335.234
       35      110     335.234
       35      112     335.234
       35      114     335.234
       35      116     335.234
       35      118     335.234
       35      120     335.234
       35      122     335.234
       35      124     335.234
       35      126     335.234
       35      128     335.234
       35      130     335.234
       35      132     335.234
       35      134     335.234
       35      136     335.234
       35      138     335.234
       35      140     335.234
       35      142     335.234
       35      144     335.234
       35      146     335.234
       35      148     335.234
       35      150     335.234
       35      152     335.234
       35      154     335.234
       35      156     335.234
       35      158     335.234
       35      160     335.234
       35      162     335.234
       35      164     335.234
       35      166     335.234
       35      168     335.234
       35      170     335.234
       35      172     335.234
       35      174     335.234
       35      176     335.234
       35      178     335.234
       35      180     335.234
       35      182     335.234
       35      184     335.234
       35      186     335.234
       35      188     335.234
       35      190     335.234
       35      192     335.234
       35      194     335.234
       35      196     335.234
       35      198     335.234
       35      200     335.234
       35      202     335.234
       35      204     335.234
       35      206     335.234
       35      208     335.234
       35      210     335.234
       35      212     335.234
       35      214     335.234
       35      216     335.234
       35      218     335.234
       35      220     335.234
       35      222     335.234
       35      224     335.234
       37       86     340.880
       37       88     340.880
       37       90     340.880
       37       92     340.880
       37       94     340.880
       37       96     340.880
       37       98     340.880
       37      100     340.880
       37      102     340.880
       37      104     340.880
       37      106     340.880
       37      108     340.880
       37      110     340.880
       37      112     340.880
       37      114     340.880
       37      116     340.880
       37      118     340.880
       37      120     340.880
       37      122     340.880
       37      124     340.880
       37      126     340.880
       37      128     340.880
       37      130     340.880
       37      132     340.880
       37      134     340.880
       37      136     340.880
       37      138     340.880
       37      140     340.880
       37      142     340.880
       37      144     340.880
       37      146     340.880
       37      148     340.880
       37      150     340.880
       37      152     340.880
       37      154     340.880
       37      156     340.880
       37      158     340.880
       37      160     340.880
       37      162     340.880
       37      164     340.880
       37      166     340.880
       37      168     340.880
       37      170     340.880
       37      172     340.880
       37      174     340.880
       37      176     340.880
       37      178     340.880
       37      180     340.880
       37      182     340.880
       37      184     340.880
       37      186     340.880
       37      188     340.880
       37      190     340.880
       37      192     340.880
       37      194     340.880
       37      196     340.880
       37      198     340.880
       37      200     340.880
       37      202     340.880
       37      204     340.880
       37      206     340.880
       37      208     340.880
       37      210     340.880
       37      212     340.880
       37      214     340.880
       37      218     340.880
       37      220     340.880
       37      222     340.880
       37      224     340.880
       37      226     340.880
       37      228     340.880
       39       92     346.446
       39       94     346.446
       39       96     346.446
       39       98     346.446
       39      100     346.446
       39      102     346.446
       39      104     346.446
       39      106     346.446
       39      108     346.446
       39      110     346.446
       39      112     346.446
       39      114     346.446
       39      116     346.446
       39      118     346.446
       39      120     346.446
       39      122     346.446
       39      124     346.446
       39      126     346.446
       39      128     346.446
       39      130     346.446
       39      132     346.446
       39      134     346.446
       39      136     346.446
       39      138     346.446
       39      140     346.446
       39      142     346.446
       39      144     346.446
       39      146     346.446
       39      148     346.446
       39      150     346.446
       39      152     346.446
       39      154     346.446
       39      156     346.446
       39      158     346.446
       39      160     346.446
       39      162     346.446
       39      164     346.446
       39      166     346.446
       39      168     346.446
       39      170     346.446
       39      172     346.446
       39      174     346.446
       39      176     346.446
       39      178     346.446
       39      180     346.446
       39      182     346.446
       39      184     346.446
       39      186     346.446
       39      188     346.446
       39      190     346.446
       39      192     346.446
       39      194     346.446
       39      196     346.446
       39      198     346.446
       39      200     346.446
       39      202     346.446
       39      204     346.446
       39      206     346.446
       39      208     346.446
       39      210     346.446
       39      212     346.446
       39      214     346.446
       39      216     346.446
       39      218     346.446
       39      220     346.446
       39      222     346.446
       39      224     346.446
       39      226     346.446
       39      228     346.446
       41       98     351.744
       41      100     351.744
       41      102     351.744
       41      104     351.744
       41      106     351.744
       41      108     351.744
       41      110     351.744
       41      112     351.744
       41      114     351.744
       41      116     351.744
       41      118     351.744
       41      120     351.744
       41      122     351.744
       41      124     351.744
       41      126     351.744
       41      128     351.744
       41      130     351.744
       41      132     351.744
       41      134     351.744
       41      136     351.744
       41      138     351.744
       41      140     351.744
       41      142     351.744
       41      144     351.744
       41      146     351.744
       41      148     351.744
       41      150     351.744
       41      152     351.744
       41      154     351.744
       41      156     351.744
       41      158     351.744
       41      160     351.744
       41      162     351.744
       41      164     351.744
       41      166     351.744
       41      168     351.744
       41      170     351.744
       41      172     351.744
       41      174     351.744
       41      176     351.744
       41      178     351.744
       41      180     351.744
       41      182     351.744
       41      184     351.744
       41      186     351.744
       41      188     351.744
       41      190     351.744
       41      192     351.744
       41      194     351.744
       41      196     351.744
       41      198     351.744
       41      200     351.744
       41      202     351.744
       41      204     351.744
       41      206     351.744
       41      208     351.744
       41      210     351.744
       41      212     351.744
       41      214     351.744
       41      216     351.744
       41      218     351.744
       41      222     351.744
       41      224     351.744
       41      226     351.744
       41      228     351.744
       43      106     356.980
       43      108     356.980
       43      110     356.980
       43      112     356.980
       43      114     356.980
       43      116     356.980
       43      118     356.980
       43      120     356.980
       43      122     356.980
       43      124     356.980
       43      126     356.980
       43      128     356.980
       43      130     356.980
       43      132     356.980
       43      134     356.980
       43      136     356.980
       43      138     356.980
       43      140     356.980
       43      142     356.980
       43      144     356.980
       43      146     356.980
       43      148     356.980
       43      150     356.980
       43      152     356.980
       43      154     356.980
       43      156     356.980
       43      158     356.980
       43      160     356.980
       43      162     356.980
       43      164     356.980
       43      166     356.980
       43      168     356.980
       43      170     356.980
       43      172     356.980
       43      174     356.980
       43      176     356.980
       43      178     356.980
       43      180     356.980
       43      182     356.980
       43      184     356.980
       43      186     356.980
       43      188     356.980
       43      190     356.980
       43      192     356.980
       43      194     356.980
       43      196     356.980
       43      198     356.980
       43      200     356.980
       43      202     356.980
       43      204     356.980
       43      206     356.980
       43      208     356.980
       43      210     356.980
       43      212     356.980
       43      214     356.980
       43      216     356.980
       43      218     356.980
       43      220     356.980
       43      224     356.980
       43      226     356.980
       43      228     356.980
       43      230     356.980
       45      116     362.018
       45      118     362.018
       45      120     362.018
       45      122     362.018
       45      124     362.018
       45      126     362.018
       45      128     362.018
       45      130     362.018
       45      132     362.018
       45      134     362.018
       45      136     362.018
       45      138     362.018
       45      140     362.018
       45      142     362.018
       45      144     362.018
       45      146     362.018
       45      148     362.018
       45      150     362.018
       45      152     362.018
       45      154     362.018
       45      156     362.018
       45      158     362.018
       45      160     362.018
       45      162     362.018
       45      164     362.018
       45      166     362.018
       45      168     362.018
       45      170     362.018
       45      172     362.018
       45      174     362.018
       45      176     362.018
       45      178     362.018
       45      180     362.018
       45      182     362.018
       45      184     362.018
       45      186     362.018
       45      188     362.018
       45      190     362.018
       45      192     362.018
       45      194     362.018
       45      196     362.018
       45      198     362.018
       45      200     362.018
       45      202     362.018
       45      204     362.018
       45      206     362.018
       45      208     362.018
       45      210     362.018
       45      212     362.018
       45      214     362.018
       45      216     362.018
       45      218     362.018
       45      220     362.018
       45      222     362.018
       45      224     362.018
       45      228     362.018
       45      230     362.018
       47      128     366.967
       47      130     366.967
       47      132     366.967
       47      134     366.967
       47      136     366.967
       47      138     366.967
       47      140     366.967
       47      142     366.967
       47      144     366.967
       47      146     366.967
       47      148     366.967
       47      150     366.967
       47      152     366.967
       47      154     366.967
       47      156     366.967
       47      158     366.967
       47      160     366.967
       47      162     366.967
       47      164     366.967
       47      166     366.967
       47      168     366.967
       47      170     366.967
       47      172     366.967
       47      174     366.967
       47      176     366.967
       47      178     366.967
       47      180     366.967
       47      182     366.967
       47      184     366.967
       47      186     366.967
       47      188     366.967
       47      190     366.967
       47      192     366.967
       47      194     366.967
       47      196     366.967
       47      198     366.967
       47      200     366.967
       47      202     366.967
       47      204     366.967
       47      206     366.967
       47      208     366.967
       47      210     366.967
       47      212     366.967
       47      214     366.967
       47      216     366.967
       47      218     366.967
       47      220     366.967
       47      222     366.967
       47      224     366.967
       47      226     366.967
       49      140     371.810
       49      142     371.810
       49      144     371.810
       49      146     371.810
       49      148     371.810
       49      150     371.810
       49      152     371.810
       49      154     371.810
       49      156     371.810
       49      158     371.810
       49      160     371.810
       49      162     371.810
       49      164     371.810
       49      166     371.810
       49      168     371.810
       49      170     371.810
       49      172     371.810
       49      174     371.810
       49      176     371.810
       49      178     371.810
       49      180     371.810
       49      182     371.810
       49      184     371.810
       49      186     371.810
       49      188     371.810
       49      190     371.810
       49      192     371.810
       49      194     371.810
       49      196     371.810
       49      198     371.810
       49      200     371.810
       49      202     371.810
       49      204     371.810
       49      206     371.810
       49      208     371.810
       49      210     371.810
       49      212     371.810
       49      214     371.810
       49      216     371.810
       49      218     371.810
       49      220     371.810
       49      222     371.810
       49      224     371.810
       49      226     371.810
       49      228     371.810
       49      230     371.810
       49      232     371.810
       51      156     376.507
       51      158     376.507
       51      160     376.507
       51      162     376.507
       51      164     376.507
       51      166     376.507
       51      168     376.507
       51      170     376.507
       51      172     376.507
       51      174     376.507
       51      176     376.507
       51      178     376.507
       51      180     376.507
       51      182     376.507
       51      184     376.507
       51      186     376.507
       51      188     376.507
       51      190     376.507
       51      192     376.507
       51      194     376.507
       51      196     376.507
       51      198     376.507
       51      200     376.507
       51      202     376.507
       51      204     376.507
       51      206     376.507
       51      208     376.507
       51      210     376.507
       51      212     376.507
       51      214     376.507
       51      216     376.507
       51      218     376.507
       51      220     376.507
       51      222     376.507
       51      224     376.507
       51      226     376.507
       51      228     376.507
       51      230     376.507
       51      232     376.507
       53      176     381.203
       53      178     381.203
       53      180     381.203
       53      182     381.203
       53      184     381.203
       53      186     381.203
       53      188     381.203
       53      190     381.203
       53      192     381.203
       53      194     381.203
       53      196     381.203
       53      198     381.203
       53      200     381.203
       53      202     381.203
       53      204     381.203
       53      206     381.203
       53      208     381.203
       53      210     381.203
       53      212     381.203
       53      214     381.203
       53      216     381.203
       53      218     381.203
       53      220     381.203
       53      222     381.203
       53      224     381.203
       53      226     381.203
       53      228     381.203
       53      230     381.203
       53      232     381.203
       53      234     381.203
       55      198     385.681
       55      200     385.681
       55      202     385.681
       55      204     385.681
       55      206     385.681
       55      208     385.681
       55      210     385.681
       55      212     385.681
       55      214     385.681
       55      216     385.681
       55      218     385.681
       55      220     385.681
       55      222     385.681
       55      224     385.681
       55      226     385.681
       55      228     385.681
       55      230     385.681
       55      232     385.681
       55      234     385.681
       55      236     385.681
       57      224     390.158
       57      226     390.158
       57      228     390.158
       57      230     390.158
       57      232     390.158
       57      234     390.158
       57      236     390.158
       57      238     390.158


==> anc/Parameter_Space_Contours/m65/UTwin.dat <==
       37      278     340.880
       37      280     340.880
       37      282     340.880
       37      284     340.880
       37      286     340.880
       37      288     340.880
       37      290     340.880
       37      292     340.880
       37      294     340.880
       37      296     340.880
       37      298     340.880
       37      300     340.880
       37      302     340.880
       37      304     340.880
       37      306     340.880
       37      308     340.880
       37      310     340.880
       37      312     340.880
       37      316     340.880
       37      320     340.880
       37      322     340.880
       37      324     340.880
       37      328     340.880
       37      330     340.880
       37      332     340.880
       37      334     340.880
       37      336     340.880
       37      338     340.880
       37      340     340.880
       37      342     340.880
       37      344     340.880
       37      346     340.880
       37      348     340.880
       37      350     340.880
       37      352     340.880
       37      354     340.880
       37      356     340.880
       37      358     340.880
       37      362     340.880
       37      364     340.880
       37      366     340.880
       37      368     340.880
       37      372     340.880
       37      374     340.880
       37      378     340.880
       37      380     340.880
       37      382     340.880
       37      384     340.880
       37      388     340.880
       37      392     340.880
       37      394     340.880
       37      398     340.880
       37      400     340.880
       37      404     340.880
       37      408     340.880
       37      410     340.880
       37      412     340.880
       37      416     340.880
       37      420     340.880
       37      422     340.880
       37      424     340.880
       37      426     340.880
       37      428     340.880
       37      430     340.880
       37      432     340.880
       37      434     340.880
       37      436     340.880
       37      438     340.880
       37      440     340.880
       37      444     340.880
       37      448     340.880
       37      450     340.880
       37      452     340.880
       37      454     340.880
       37      456     340.880
       37      458     340.880
       37      460     340.880
       37      464     340.880
       37      468     340.880
       37      472     340.880
       37      474     340.880
       37      476     340.880
       37      478     340.880
       37      480     340.880
       37      484     340.880
       37      486     340.880
       37      488     340.880
       37      492     340.880
       37      494     340.880
       37      496     340.880
       37      498     340.880
       37      500     340.880
       37      506     340.880
       37      508     340.880
       37      516     340.880
       37      524     340.880
       37      526     340.880
       37      528     340.880
       37      530     340.880
       37      532     340.880
       37      536     340.880
       37      538     340.880
       37      542     340.880
       37      544     340.880
       37      548     340.880
       37      552     340.880
       37      554     340.880
       37      558     340.880
       37      560     340.880
       37      564     340.880
       37      566     340.880
       37      572     340.880
       37      574     340.880
       37      576     340.880
       37      580     340.880
       37      582     340.880
       37      584     340.880
       37      586     340.880
       37      588     340.880
       37      590     340.880
       37      592     340.880
       37      594     340.880
       37      596     340.880
       37      598     340.880
       37      600     340.880
       37      602     340.880
       37      606     340.880
       37      608     340.880
       37      616     340.880
       37      618     340.880
       37      620     340.880
       37      622     340.880
       37      626     340.880
       37      628     340.880
       37      632     340.880
       37      636     340.880
       37      638     340.880
       37      642     340.880
       37      646     340.880
       37      648     340.880
       37      652     340.880
       37      660     340.880
       37      662     340.880
       37      664     340.880
       37      668     340.880
       37      670     340.880
       37      672     340.880
       37      674     340.880
       37      680     340.880
       37      682     340.880
       37      684     340.880
       37      688     340.880
       37      690     340.880
       37      692     340.880
       37      694     340.880
       37      698     340.880
       37      700     340.880
       37      708     340.880
       37      714     340.880
       37      716     340.880
       37      722     340.880
       37      724     340.880
       37      736     340.880
       37      738     340.880
       37      740     340.880
       37      744     340.880
       37      748     340.880
       37      750     340.880
       37      756     340.880
       37      760     340.880
       37      766     340.880
       37      768     340.880
       37      774     340.880
       37      786     340.880
       37      788     340.880
       37      790     340.880
       37      792     340.880
       37      794     340.880
       37      796     340.880
       37      808     340.880
       37      814     340.880
       37      820     340.880
       37      824     340.880
       37      826     340.880
       37      828     340.880
       37      830     340.880
       37      838     340.880
       37      852     340.880
       37      856     340.880
       37      860     340.880
       37      862     340.880
       37      864     340.880
       37      866     340.880
       37      872     340.880
       37      876     340.880
       37      882     340.880
       37      884     340.880
       37      890     340.880
       37      896     340.880
       37      898     340.880
       37      900     340.880
       37      934     340.880
       37      936     340.880
       37      938     340.880
       37      940     340.880
       37      942     340.880
       37      944     340.880
       37      952     340.880
       37      962     340.880
       37      978     340.880
       37      980     340.880
       37      982     340.880
       37      984     340.880
       37      986     340.880
       39      278     346.446
       39      280     346.446
       39      282     346.446
       39      284     346.446
       39      286     346.446
       39      288     346.446
       39      290     346.446
       39      292     346.446
       39      294     346.446
       39      296     346.446
       39      298     346.446
       39      300     346.446
       39      302     346.446
       39      304     346.446
       39      306     346.446
       39      308     346.446
       39      310     346.446
       39      312     346.446
       39      314     346.446
       39      320     346.446
       39      322     346.446
       39      326     346.446
       39      328     346.446
       39      330     346.446
       39      332     346.446
       39      334     346.446
       39      336     346.446
       39      338     346.446
       39      342     346.446
       39      344     346.446
       39      346     346.446
       39      348     346.446
       39      350     346.446
       39      352     346.446
       39      354     346.446
       39      356     346.446
       39      358     346.446
       39      360     346.446
       39      362     346.446
       39      364     346.446
       39      366     346.446
       39      370     346.446
       39      372     346.446
       39      376     346.446
       39      378     346.446
       39      380     346.446
       39      382     346.446
       39      384     346.446
       39      388     346.446
       39      392     346.446
       39      394     346.446
       39      396     346.446
       39      400     346.446
       39      402     346.446
       39      406     346.446
       39      408     346.446
       39      410     346.446
       39      414     346.446
       39      416     346.446
       39      418     346.446
       39      424     346.446
       39      426     346.446
       39      428     346.446
       39      430     346.446
       39      436     346.446
       39      438     346.446
       39      440     346.446
       39      442     346.446
       39      446     346.446
       39      448     346.446
       39      450     346.446
       39      452     346.446
       39      454     346.446
       39      456     346.446
       39      458     346.446
       39      464     346.446
       39      466     346.446
       39      468     346.446
       39      470     346.446
       39      474     346.446
       39      476     346.446
       39      480     346.446
       39      482     346.446
       39      484     346.446
       39      486     346.446
       39      488     346.446
       39      490     346.446
       39      492     346.446
       39      496     346.446
       39      498     346.446
       39      500     346.446
       39      502     346.446
       39      504     346.446
       39      510     346.446
       39      512     346.446
       39      514     346.446
       39      516     346.446
       39      518     346.446
       39      522     346.446
       39      524     346.446
       39      526     346.446
       39      528     346.446
       39      534     346.446
       39      536     346.446
       39      538     346.446
       39      540     346.446
       39      542     346.446
       39      544     346.446
       39      548     346.446
       39      550     346.446
       39      554     346.446
       39      558     346.446
       39      560     346.446
       39      564     346.446
       39      566     346.446
       39      568     346.446
       39      574     346.446
       39      576     346.446
       39      578     346.446
       39      580     346.446
       39      584     346.446
       39      586     346.446
       39      588     346.446
       39      590     346.446
       39      592     346.446
       39      594     346.446
       39      596     346.446
       39      598     346.446
       39      604     346.446
       39      606     346.446
       39      610     346.446
       39      614     346.446
       39      616     346.446
       39      618     346.446
       39      624     346.446
       39      628     346.446
       39      632     346.446
       39      634     346.446
       39      636     346.446
       39      638     346.446
       39      640     346.446
       39      642     346.446
       39      644     346.446
       39      648     346.446
       39      654     346.446
       39      656     346.446
       39      658     346.446
       39      660     346.446
       39      666     346.446
       39      670     346.446
       39      672     346.446
       39      674     346.446
       39      684     346.446
       39      688     346.446
       39      696     346.446
       39      698     346.446
       39      702     346.446
       39      704     346.446
       39      710     346.446
       39      712     346.446
       39      716     346.446
       39      722     346.446
       39      726     346.446
       39      728     346.446
       39      732     346.446
       39      736     346.446
       39      738     346.446
       39      740     346.446
       39      742     346.446
       39      746     346.446
       39      748     346.446
       39      754     346.446
       39      758     346.446
       39      762     346.446
       39      766     346.446
       39      768     346.446
       39      772     346.446
       39      774     346.446
       39      792     346.446
       39      802     346.446
       39      804     346.446
       39      808     346.446
       39      810     346.446
       39      816     346.446
       39      822     346.446
       39      824     346.446
       39      828     346.446
       39      834     346.446
       39      852     346.446
       39      856     346.446
       39      858     346.446
       39      862     346.446
       39      870     346.446
       39      876     346.446
       39      878     346.446
       39      890     346.446
       39      892     346.446
       39      896     346.446
       39      904     346.446
       39      906     346.446
       39      908     346.446
       39      910     346.446
       39      912     346.446
       39      914     346.446
       39      924     346.446
       39      926     346.446
       39      932     346.446
       39      936     346.446
       39      938     346.446
       39      946     346.446
       39      950     346.446
       39      958     346.446
       39      962     346.446
       39      972     346.446
       39      974     346.446
       39      976     346.446
       39      978     346.446
       39      982     346.446
       39      986     346.446
       41      282     351.744
       41      284     351.744
       41      286     351.744
       41      288     351.744
       41      290     351.744
       41      292     351.744
       41      294     351.744
       41      296     351.744
       41      298     351.744
       41      304     351.744
       41      308     351.744
       41      310     351.744
       41      312     351.744
       41      314     351.744
       41      316     351.744
       41      318     351.744
       41      320     351.744
       41      322     351.744
       41      328     351.744
       41      330     351.744
       41      334     351.744
       41      336     351.744
       41      340     351.744
       41      342     351.744
       41      344     351.744
       41      346     351.744
       41      350     351.744
       41      354     351.744
       41      356     351.744
       41      358     351.744
       41      362     351.744
       41      364     351.744
       41      366     351.744
       41      368     351.744
       41      372     351.744
       41      376     351.744
       41      378     351.744
       41      382     351.744
       41      384     351.744
       41      388     351.744
       41      390     351.744
       41      392     351.744
       41      394     351.744
       41      396     351.744
       41      402     351.744
       41      404     351.744
       41      406     351.744
       41      408     351.744
       41      416     351.744
       41      418     351.744
       41      420     351.744
       41      426     351.744
       41      430     351.744
       41      432     351.744
       41      434     351.744
       41      436     351.744
       41      438     351.744
       41      440     351.744
       41      442     351.744
       41      444     351.744
       41      448     351.744
       41      450     351.744
       41      452     351.744
       41      454     351.744
       41      456     351.744
       41      460     351.744
       41      462     351.744
       41      464     351.744
       41      466     351.744
       41      468     351.744
       41      470     351.744
       41      472     351.744
       41      474     351.744
       41      478     351.744
       41      480     351.744
       41      482     351.744
       41      486     351.744
       41      490     351.744
       41      492     351.744
       41      496     351.744
       41      498     351.744
       41      500     351.744
       41      502     351.744
       41      504     351.744
       41      508     351.744
       41      510     351.744
       41      512     351.744
       41      516     351.744
       41      520     351.744
       41      522     351.744
       41      524     351.744
       41      526     351.744
       41      528     351.744
       41      530     351.744
       41      532     351.744
       41      536     351.744
       41      538     351.744
       41      540     351.744
       41      542     351.744
       41      546     351.744
       41      548     351.744
       41      550     351.744
       41      552     351.744
       41      556     351.744
       41      558     351.744
       41      562     351.744
       41      564     351.744
       41      568     351.744
       41      572     351.744
       41      578     351.744
       41      580     351.744
       41      582     351.744
       41      584     351.744
       41      594     351.744
       41      596     351.744
       41      598     351.744
       41      604     351.744
       41      608     351.744
       41      610     351.744
       41      612     351.744
       41      614     351.744
       41      616     351.744
       41      620     351.744
       41      622     351.744
       41      624     351.744
       41      626     351.744
       41      630     351.744
       41      634     351.744
       41      640     351.744
       41      642     351.744
       41      644     351.744
       41      648     351.744
       41      650     351.744
       41      656     351.744
       41      660     351.744
       41      662     351.744
       41      664     351.744
       41      666     351.744
       41      672     351.744
       41      674     351.744
       41      676     351.744
       41      678     351.744
       41      680     351.744
       41      682     351.744
       41      684     351.744
       41      698     351.744
       41      702     351.744
       41      704     351.744
       41      708     351.744
       41      714     351.744
       41      716     351.744
       41      720     351.744
       41      722     351.744
       41      726     351.744
       41      730     351.744
       41      740     351.744
       41      744     351.744
       41      748     351.744
       41      754     351.744
       41      756     351.744
       41      762     351.744
       41      764     351.744
       41      768     351.744
       41      770     351.744
       41      782     351.744
       41      784     351.744
       41      806     351.744
       41      808     351.744
       41      814     351.744
       41      818     351.744
       41      822     351.744
       41      828     351.744
       41      840     351.744
       41      844     351.744
       41      850     351.744
       41      858     351.744
       41      860     351.744
       41      866     351.744
       41      872     351.744
       41      874     351.744
       41      878     351.744
       41      888     351.744
       41      892     351.744
       41      894     351.744
       41      896     351.744
       41      908     351.744
       41      910     351.744
       41      912     351.744
       41      914     351.744
       41      924     351.744
       41      930     351.744
       41      932     351.744
       41      936     351.744
       41      946     351.744
       41      952     351.744
       41      960     351.744
       41      970     351.744
       41      982     351.744
       41      986     351.744
       41      992     351.744
       41      994     351.744
       43      284     356.980
       43      286     356.980
       43      288     356.980
       43      290     356.980
       43      292     356.980
       43      294     356.980
       43      296     356.980
       43      300     356.980
       43      302     356.980
       43      308     356.980
       43      310     356.980
       43      314     356.980
       43      316     356.980
       43      322     356.980
       43      324     356.980
       43      326     356.980
       43      328     356.980
       43      330     356.980
       43      332     356.980
       43      334     356.980
       43      336     356.980
       43      338     356.980
       43      340     356.980
       43      342     356.980
       43      346     356.980
       43      348     356.980
       43      350     356.980
       43      352     356.980
       43      354     356.980
       43      356     356.980
       43      360     356.980
       43      364     356.980
       43      368     356.980
       43      370     356.980
       43      372     356.980
       43      374     356.980
       43      376     356.980
       43      378     356.980
       43      380     356.980
       43      382     356.980
       43      384     356.980
       43      386     356.980
       43      390     356.980
       43      392     356.980
       43      398     356.980
       43      402     356.980
       43      404     356.980
       43      406     356.980
       43      408     356.980
       43      410     356.980
       43      412     356.980
       43      418     356.980
       43      420     356.980
       43      424     356.980
       43      426     356.980
       43      432     356.980
       43      434     356.980
       43      436     356.980
       43      442     356.980
       43      444     356.980
       43      448     356.980
       43      450     356.980
       43      454     356.980
       43      456     356.980
       43      458     356.980
       43      460     356.980
       43      462     356.980
       43      464     356.980
       43      466     356.980
       43      468     356.980
       43      470     356.980
       43      472     356.980
       43      474     356.980
       43      476     356.980
       43      480     356.980
       43      482     356.980
       43      484     356.980
       43      488     356.980
       43      490     356.980
       43      492     356.980
       43      496     356.980
       43      498     356.980
       43      502     356.980
       43      504     356.980
       43      512     356.980
       43      514     356.980
       43      516     356.980
       43      520     356.980
       43      522     356.980
       43      524     356.980
       43      526     356.980
       43      528     356.980
       43      534     356.980
       43      536     356.980
       43      538     356.980
       43      540     356.980
       43      542     356.980
       43      544     356.980
       43      546     356.980
       43      548     356.980
       43      550     356.980
       43      554     356.980
       43      556     356.980
       43      558     356.980
       43      562     356.980
       43      564     356.980
       43      566     356.980
       43      570     356.980
       43      574     356.980
       43      576     356.980
       43      580     356.980
       43      582     356.980
       43      584     356.980
       43      586     356.980
       43      588     356.980
       43      590     356.980
       43      592     356.980
       43      596     356.980
       43      598     356.980
       43      600     356.980
       43      602     356.980
       43      606     356.980
       43      610     356.980
       43      612     356.980
       43      614     356.980
       43      616     356.980
       43      618     356.980
       43      620     356.980
       43      624     356.980
       43      626     356.980
       43      628     356.980
       43      630     356.980
       43      632     356.980
       43      634     356.980
       43      636     356.980
       43      638     356.980
       43      644     356.980
       43      646     356.980
       43      650     356.980
       43      652     356.980
       43      654     356.980
       43      656     356.980
       43      658     356.980
       43      662     356.980
       43      666     356.980
       43      668     356.980
       43      678     356.980
       43      680     356.980
       43      682     356.980
       43      684     356.980
       43      686     356.980
       43      688     356.980
       43      692     356.980
       43      694     356.980
       43      700     356.980
       43      702     356.980
       43      708     356.980
       43      710     356.980
       43      714     356.980
       43      716     356.980
       43      722     356.980
       43      726     356.980
       43      728     356.980
       43      732     356.980
       43      736     356.980
       43      740     356.980
       43      744     356.980
       43      748     356.980
       43      750     356.980
       43      752     356.980
       43      754     356.980
       43      758     356.980
       43      760     356.980
       43      762     356.980
       43      770     356.980
       43      772     356.980
       43      774     356.980
       43      776     356.980
       43      778     356.980
       43      780     356.980
       43      792     356.980
       43      800     356.980
       43      804     356.980
       43      808     356.980
       43      812     356.980
       43      818     356.980
       43      822     356.980
       43      824     356.980
       43      828     356.980
       43      832     356.980
       43      836     356.980
       43      840     356.980
       43      848     356.980
       43      854     356.980
       43      858     356.980
       43      862     356.980
       43      868     356.980
       43      870     356.980
       43      878     356.980
       43      888     356.980
       43      890     356.980
       43      896     356.980
       43      898     356.980
       43      900     356.980
       43      902     356.980
       43      904     356.980
       43      906     356.980
       43      918     356.980
       43      920     356.980
       43      928     356.980
       43      930     356.980
       43      938     356.980
       43      942     356.980
       43      948     356.980
       43      950     356.980
       43      954     356.980
       43      960     356.980
       43      966     356.980
       43      970     356.980
       43      972     356.980
       43      974     356.980
       43      976     356.980
       43      980     356.980
       43      984     356.980
       43      988     356.980
       43      994     356.980
       45      286     362.018
       45      288     362.018
       45      290     362.018
       45      292     362.018
       45      294     362.018
       45      296     362.018
       45      298     362.018
       45      300     362.018
       45      302     362.018
       45      304     362.018
       45      306     362.018
       45      310     362.018
       45      312     362.018
       45      316     362.018
       45      318     362.018
       45      320     362.018
       45      322     362.018
       45      326     362.018
       45      328     362.018
       45      330     362.018
       45      332     362.018
       45      334     362.018
       45      336     362.018
       45      340     362.018
       45      342     362.018
       45      344     362.018
       45      346     362.018
       45      348     362.018
       45      352     362.018
       45      354     362.018
       45      356     362.018
       45      358     362.018
       45      360     362.018
       45      366     362.018
       45      370     362.018
       45      372     362.018
       45      376     362.018
       45      380     362.018
       45      382     362.018
       45      386     362.018
       45      388     362.018
       45      390     362.018
       45      392     362.018
       45      394     362.018
       45      396     362.018
       45      398     362.018
       45      400     362.018
       45      402     362.018
       45      404     362.018
       45      406     362.018
       45      410     362.018
       45      412     362.018
       45      414     362.018
       45      418     362.018
       45      420     362.018
       45      426     362.018
       45      428     362.018
       45      430     362.018
       45      432     362.018
       45      434     362.018
       45      436     362.018
       45      440     362.018
       45      442     362.018
       45      444     362.018
       45      446     362.018
       45      448     362.018
       45      452     362.018
       45      456     362.018
       45      458     362.018
       45      460     362.018
       45      462     362.018
       45      464     362.018
       45      466     362.018
       45      468     362.018
       45      470     362.018
       45      472     362.018
       45      474     362.018
       45      476     362.018
       45      478     362.018
       45      480     362.018
       45      482     362.018
       45      484     362.018
       45      486     362.018
       45      488     362.018
       45      490     362.018
       45      492     362.018
       45      494     362.018
       45      496     362.018
       45      498     362.018
       45      500     362.018
       45      502     362.018
       45      504     362.018
       45      506     362.018
       45      508     362.018
       45      510     362.018
       45      512     362.018
       45      514     362.018
       45      516     362.018
       45      518     362.018
       45      520     362.018
       45      522     362.018
       45      524     362.018
       45      526     362.018
       45      528     362.018
       45      532     362.018
       45      534     362.018
       45      536     362.018
       45      540     362.018
       45      544     362.018
       45      546     362.018
       45      548     362.018
       45      552     362.018
       45      556     362.018
       45      558     362.018
       45      560     362.018
       45      562     362.018
       45      566     362.018
       45      568     362.018
       45      572     362.018
       45      576     362.018
       45      578     362.018
       45      580     362.018
       45      582     362.018
       45      584     362.018
       45      586     362.018
       45      588     362.018
       45      590     362.018
       45      594     362.018
       45      596     362.018
       45      598     362.018
       45      600     362.018
       45      604     362.018
       45      606     362.018
       45      608     362.018
       45      612     362.018
       45      614     362.018
       45      620     362.018
       45      622     362.018
       45      624     362.018
       45      632     362.018
       45      634     362.018
       45      636     362.018
       45      642     362.018
       45      644     362.018
       45      646     362.018
       45      648     362.018
       45      652     362.018
       45      654     362.018
       45      658     362.018
       45      662     362.018
       45      664     362.018
       45      666     362.018
       45      670     362.018
       45      672     362.018
       45      674     362.018
       45      676     362.018
       45      678     362.018
       45      684     362.018
       45      686     362.018
       45      688     362.018
       45      690     362.018
       45      696     362.018
       45      702     362.018
       45      708     362.018
       45      714     362.018
       45      718     362.018
       45      720     362.018
       45      724     362.018
       45      732     362.018
       45      734     362.018
       45      736     362.018
       45      742     362.018
       45      746     362.018
       45      750     362.018
       45      756     362.018
       45      758     362.018
       45      762     362.018
       45      764     362.018
       45      766     362.018
       45      790     362.018
       45      792     362.018
       45      796     362.018
       45      798     362.018
       45      800     362.018
       45      808     362.018
       45      812     362.018
       45      814     362.018
       45      818     362.018
       45      820     362.018
       45      824     362.018
       45      826     362.018
       45      828     362.018
       45      830     362.018
       45      838     362.018
       45      842     362.018
       45      844     362.018
       45      846     362.018
       45      848     362.018
       45      852     362.018
       45      854     362.018
       45      858     362.018
       45      860     362.018
       45      866     362.018
       45      874     362.018
       45      882     362.018
       45      884     362.018
       45      886     362.018
       45      888     362.018
       45      894     362.018
       45      896     362.018
       45      898     362.018
       45      900     362.018
       45      902     362.018
       45      908     362.018
       45      910     362.018
       45      918     362.018
       45      920     362.018
       45      922     362.018
       45      930     362.018
       45      932     362.018
       45      942     362.018
       45      952     362.018
       45      958     362.018
       45      964     362.018
       45      968     362.018
       45      972     362.018
       45      974     362.018
       45      978     362.018
       45      982     362.018
       45      994     362.018
       45      998     362.018
       47      286     366.967
       47      288     366.967
       47      290     366.967
       47      292     366.967
       47      294     366.967
       47      296     366.967
       47      298     366.967
       47      300     366.967
       47      302     366.967
       47      304     366.967
       47      306     366.967
       47      308     366.967
       47      312     366.967
       47      314     366.967
       47      318     366.967
       47      320     366.967
       47      322     366.967
       47      326     366.967
       47      328     366.967
       47      330     366.967
       47      332     366.967
       47      338     366.967
       47      340     366.967
       47      342     366.967
       47      344     366.967
       47      346     366.967
       47      350     366.967
       47      352     366.967
       47      356     366.967
       47      358     366.967
       47      362     366.967
       47      364     366.967
       47      366     366.967
       47      368     366.967
       47      372     366.967
       47      376     366.967
       47      378     366.967
       47      382     366.967
       47      386     366.967
       47      388     366.967
       47      392     366.967
       47      394     366.967
       47      398     366.967
       47      400     366.967
       47      404     366.967
       47      406     366.967
       47      410     366.967
       47      412     366.967
       47      414     366.967
       47      416     366.967
       47      418     366.967
       47      420     366.967
       47      424     366.967
       47      426     366.967
       47      428     366.967
       47      432     366.967
       47      434     366.967
       47      436     366.967
       47      440     366.967
       47      442     366.967
       47      444     366.967
       47      448     366.967
       47      450     366.967
       47      452     366.967
       47      454     366.967
       47      456     366.967
       47      458     366.967
       47      460     366.967
       47      462     366.967
       47      464     366.967
       47      466     366.967
       47      468     366.967
       47      470     366.967
       47      472     366.967
       47      474     366.967
       47      476     366.967
       47      478     366.967
       47      480     366.967
       47      482     366.967
       47      484     366.967
       47      486     366.967
       47      488     366.967
       47      490     366.967
       47      492     366.967
       47      494     366.967
       47      496     366.967
       47      498     366.967
       47      500     366.967
       47      502     366.967
       47      504     366.967
       47      506     366.967
       47      508     366.967
       47      510     366.967
       47      512     366.967
       47      514     366.967
       47      516     366.967
       47      518     366.967
       47      520     366.967
       47      522     366.967
       47      524     366.967
       47      526     366.967
       47      528     366.967
       47      530     366.967
       47      532     366.967
       47      534     366.967
       47      536     366.967
       47      538     366.967
       47      540     366.967
       47      542     366.967
       47      544     366.967
       47      546     366.967
       47      548     366.967
       47      550     366.967
       47      552     366.967
       47      554     366.967
       47      556     366.967
       47      558     366.967
       47      560     366.967
       47      562     366.967
       47      564     366.967
       47      566     366.967
       47      568     366.967
       47      570     366.967
       47      572     366.967
       47      574     366.967
       47      576     366.967
       47      578     366.967
       47      582     366.967
       47      584     366.967
       47      586     366.967
       47      588     366.967
       47      590     366.967
       47      592     366.967
       47      594     366.967
       47      596     366.967
       47      600     366.967
       47      602     366.967
       47      606     366.967
       47      608     366.967
       47      610     366.967
       47      612     366.967
       47      618     366.967
       47      624     366.967
       47      626     366.967
       47      628     366.967
       47      630     366.967
       47      636     366.967
       47      640     366.967
       47      642     366.967
       47      646     366.967
       47      648     366.967
       47      650     366.967
       47      656     366.967
       47      658     366.967
       47      660     366.967
       47      662     366.967
       47      664     366.967
       47      666     366.967
       47      668     366.967
       47      670     366.967
       47      676     366.967
       47      678     366.967
       47      680     366.967
       47      682     366.967
       47      686     366.967
       47      690     366.967
       47      696     366.967
       47      700     366.967
       47      702     366.967
       47      706     366.967
       47      714     366.967
       47      718     366.967
       47      720     366.967
       47      722     366.967
       47      724     366.967
       47      728     366.967
       47      730     366.967
       47      732     366.967
       47      736     366.967
       47      744     366.967
       47      750     366.967
       47      752     366.967
       47      754     366.967
       47      760     366.967
       47      762     366.967
       47      770     366.967
       47      772     366.967
       47      774     366.967
       47      776     366.967
       47      778     366.967
       47      780     366.967
       47      782     366.967
       47      784     366.967
       47      786     366.967
       47      788     366.967
       47      798     366.967
       47      800     366.967
       47      806     366.967
       47      810     366.967
       47      816     366.967
       47      818     366.967
       47      822     366.967
       47      830     366.967
       47      842     366.967
       47      844     366.967
       47      846     366.967
       47      850     366.967
       47      854     366.967
       47      856     366.967
       47      864     366.967
       47      868     366.967
       47      872     366.967
       47      882     366.967
       47      884     366.967
       47      886     366.967
       47      888     366.967
       47      890     366.967
       47      914     366.967
       47      916     366.967
       47      922     366.967
       47      924     366.967
       47      944     366.967
       47      950     366.967
       47      956     366.967
       47      960     366.967
       47      984     366.967
       47      988     366.967
       47      992     366.967
       47      998     366.967
       49      286     371.810
       49      288     371.810
       49      290     371.810
       49      292     371.810
       49      294     371.810
       49      296     371.810
       49      298     371.810
       49      300     371.810
       49      304     371.810
       49      308     371.810
       49      310     371.810
       49      312     371.810
       49      314     371.810
       49      320     371.810
       49      322     371.810
       49      324     371.810
       49      326     371.810
       49      328     371.810
       49      330     371.810
       49      332     371.810
       49      336     371.810
       49      338     371.810
       49      340     371.810
       49      342     371.810
       49      344     371.810
       49      346     371.810
       49      348     371.810
       49      352     371.810
       49      354     371.810
       49      360     371.810
       49      362     371.810
       49      364     371.810
       49      368     371.810
       49      370     371.810
       49      372     371.810
       49      374     371.810
       49      376     371.810
       49      378     371.810
       49      380     371.810
       49      382     371.810
       49      384     371.810
       49      386     371.810
       49      388     371.810
       49      390     371.810
       49      392     371.810
       49      394     371.810
       49      398     371.810
       49      400     371.810
       49      406     371.810
       49      408     371.810
       49      410     371.810
       49      412     371.810
       49      414     371.810
       49      416     371.810
       49      418     371.810
       49      420     371.810
       49      424     371.810
       49      426     371.810
       49      430     371.810
       49      434     371.810
       49      436     371.810
       49      438     371.810
       49      440     371.810
       49      442     371.810
       49      448     371.810
       49      450     371.810
       49      452     371.810
       49      458     371.810
       49      460     371.810
       49      462     371.810
       49      464     371.810
       49      466     371.810
       49      468     371.810
       49      470     371.810
       49      472     371.810
       49      474     371.810
       49      476     371.810
       49      478     371.810
       49      480     371.810
       49      482     371.810
       49      484     371.810
       49      486     371.810
       49      488     371.810
       49      490     371.810
       49      492     371.810
       49      494     371.810
       49      496     371.810
       49      498     371.810
       49      500     371.810
       49      502     371.810
       49      504     371.810
       49      506     371.810
       49      508     371.810
       49      510     371.810
       49      512     371.810
       49      514     371.810
       49      516     371.810
       49      518     371.810
       49      520     371.810
       49      522     371.810
       49      524     371.810
       49      526     371.810
       49      528     371.810
       49      530     371.810
       49      532     371.810
       49      534     371.810
       49      536     371.810
       49      538     371.810
       49      540     371.810
       49      542     371.810
       49      544     371.810
       49      546     371.810
       49      548     371.810
       49      550     371.810
       49      552     371.810
       49      554     371.810
       49      556     371.810
       49      558     371.810
       49      560     371.810
       49      562     371.810
       49      564     371.810
       49      566     371.810
       49      568     371.810
       49      570     371.810
       49      572     371.810
       49      574     371.810
       49      576     371.810
       49      578     371.810
       49      580     371.810
       49      582     371.810
       49      584     371.810
       49      586     371.810
       49      588     371.810
       49      590     371.810
       49      592     371.810
       49      594     371.810
       49      596     371.810
       49      598     371.810
       49      600     371.810
       49      602     371.810
       49      604     371.810
       49      606     371.810
       49      608     371.810
       49      610     371.810
       49      612     371.810
       49      614     371.810
       49      616     371.810
       49      618     371.810
       49      620     371.810
       49      622     371.810
       49      624     371.810
       49      626     371.810
       49      632     371.810
       49      636     371.810
       49      638     371.810
       49      640     371.810
       49      642     371.810
       49      644     371.810
       49      650     371.810
       49      652     371.810
       49      654     371.810
       49      658     371.810
       49      660     371.810
       49      662     371.810
       49      664     371.810
       49      668     371.810
       49      672     371.810
       49      674     371.810
       49      680     371.810
       49      682     371.810
       49      684     371.810
       49      686     371.810
       49      690     371.810
       49      694     371.810
       49      696     371.810
       49      698     371.810
       49      702     371.810
       49      704     371.810
       49      708     371.810
       49      714     371.810
       49      716     371.810
       49      718     371.810
       49      720     371.810
       49      724     371.810
       49      730     371.810
       49      738     371.810
       49      740     371.810
       49      744     371.810
       49      746     371.810
       49      752     371.810
       49      754     371.810
       49      756     371.810
       49      758     371.810
       49      764     371.810
       49      776     371.810
       49      778     371.810
       49      780     371.810
       49      782     371.810
       49      792     371.810
       49      794     371.810
       49      796     371.810
       49      802     371.810
       49      806     371.810
       49      812     371.810
       49      826     371.810
       49      830     371.810
       49      834     371.810
       49      838     371.810
       49      842     371.810
       49      844     371.810
       49      846     371.810
       49      852     371.810
       49      856     371.810
       49      860     371.810
       49      862     371.810
       49      864     371.810
       49      868     371.810
       49      870     371.810
       49      872     371.810
       49      874     371.810
       49      888     371.810
       49      890     371.810
       49      892     371.810
       49      894     371.810
       49      896     371.810
       49      898     371.810
       49      900     371.810
       49      902     371.810
       49      904     371.810
       49      910     371.810
       49      912     371.810
       49      914     371.810
       49      924     371.810
       49      928     371.810
       49      932     371.810
       49      936     371.810
       49      944     371.810
       49      948     371.810
       49      950     371.810
       49      954     371.810
       49      966     371.810
       49      974     371.810
       49      978     371.810
       49      982     371.810
       49      988     371.810
       49      996     371.810
       51      286     376.507
       51      288     376.507
       51      290     376.507
       51      292     376.507
       51      294     376.507
       51      296     376.507
       51      298     376.507
       51      300     376.507
       51      302     376.507
       51      304     376.507
       51      306     376.507
       51      308     376.507
       51      310     376.507
       51      312     376.507
       51      314     376.507
       51      316     376.507
       51      318     376.507
       51      320     376.507
       51      322     376.507
       51      326     376.507
       51      328     376.507
       51      330     376.507
       51      332     376.507
       51      334     376.507
       51      336     376.507
       51      338     376.507
       51      340     376.507
       51      342     376.507
       51      344     376.507
       51      346     376.507
       51      348     376.507
       51      350     376.507
       51      352     376.507
       51      356     376.507
       51      360     376.507
       51      362     376.507
       51      364     376.507
       51      366     376.507
       51      368     376.507
       51      370     376.507
       51      372     376.507
       51      374     376.507
       51      376     376.507
       51      378     376.507
       51      380     376.507
       51      382     376.507
       51      384     376.507
       51      386     376.507
       51      388     376.507
       51      390     376.507
       51      392     376.507
       51      394     376.507
       51      396     376.507
       51      400     376.507
       51      402     376.507
       51      406     376.507
       51      408     376.507
       51      410     376.507
       51      412     376.507
       51      414     376.507
       51      418     376.507
       51      420     376.507
       51      422     376.507
       51      424     376.507
       51      426     376.507
       51      428     376.507
       51      434     376.507
       51      438     376.507
       51      440     376.507
       51      442     376.507
       51      446     376.507
       51      448     376.507
       51      450     376.507
       51      452     376.507
       51      454     376.507
       51      456     376.507
       51      458     376.507
       51      460     376.507
       51      462     376.507
       51      464     376.507
       51      466     376.507
       51      468     376.507
       51      470     376.507
       51      472     376.507
       51      474     376.507
       51      476     376.507
       51      478     376.507
       51      480     376.507
       51      482     376.507
       51      484     376.507
       51      486     376.507
       51      488     376.507
       51      490     376.507
       51      492     376.507
       51      494     376.507
       51      496     376.507
       51      498     376.507
       51      500     376.507
       51      502     376.507
       51      504     376.507
       51      506     376.507
       51      508     376.507
       51      510     376.507
       51      512     376.507
       51      514     376.507
       51      516     376.507
       51      518     376.507
       51      520     376.507
       51      522     376.507
       51      524     376.507
       51      526     376.507
       51      528     376.507
       51      530     376.507
       51      532     376.507
       51      534     376.507
       51      536     376.507
       51      538     376.507
       51      540     376.507
       51      542     376.507
       51      544     376.507
       51      546     376.507
       51      548     376.507
       51      550     376.507
       51      552     376.507
       51      554     376.507
       51      556     376.507
       51      558     376.507
       51      560     376.507
       51      562     376.507
       51      564     376.507
       51      566     376.507
       51      568     376.507
       51      570     376.507
       51      572     376.507
       51      574     376.507
       51      576     376.507
       51      578     376.507
       51      580     376.507
       51      582     376.507
       51      584     376.507
       51      586     376.507
       51      588     376.507
       51      590     376.507
       51      592     376.507
       51      594     376.507
       51      596     376.507
       51      598     376.507
       51      600     376.507
       51      602     376.507
       51      604     376.507
       51      606     376.507
       51      608     376.507
       51      610     376.507
       51      612     376.507
       51      614     376.507
       51      616     376.507
       51      618     376.507
       51      620     376.507
       51      622     376.507
       51      624     376.507
       51      626     376.507
       51      628     376.507
       51      630     376.507
       51      632     376.507
       51      634     376.507
       51      636     376.507
       51      638     376.507
       51      640     376.507
       51      642     376.507
       51      644     376.507
       51      646     376.507
       51      648     376.507
       51      650     376.507
       51      652     376.507
       51      654     376.507
       51      656     376.507
       51      658     376.507
       51      660     376.507
       51      662     376.507
       51      664     376.507
       51      666     376.507
       51      668     376.507
       51      670     376.507
       51      672     376.507
       51      674     376.507
       51      678     376.507
       51      684     376.507
       51      686     376.507
       51      688     376.507
       51      692     376.507
       51      694     376.507
       51      696     376.507
       51      700     376.507
       51      702     376.507
       51      706     376.507
       51      710     376.507
       51      712     376.507
       51      714     376.507
       51      716     376.507
       51      718     376.507
       51      720     376.507
       51      732     376.507
       51      734     376.507
       51      738     376.507
       51      742     376.507
       51      748     376.507
       51      754     376.507
       51      756     376.507
       51      758     376.507
       51      766     376.507
       51      768     376.507
       51      770     376.507
       51      772     376.507
       51      774     376.507
       51      784     376.507
       51      786     376.507
       51      788     376.507
       51      794     376.507
       51      796     376.507
       51      802     376.507
       51      812     376.507
       51      814     376.507
       51      820     376.507
       51      824     376.507
       51      828     376.507
       51      832     376.507
       51      844     376.507
       51      846     376.507
       51      850     376.507
       51      852     376.507
       51      856     376.507
       51      862     376.507
       51      864     376.507
       51      880     376.507
       51      882     376.507
       51      884     376.507
       51      902     376.507
       51      912     376.507
       51      914     376.507
       51      918     376.507
       51      922     376.507
       51      924     376.507
       51      928     376.507
       51      934     376.507
       51      936     376.507
       51      940     376.507
       51      942     376.507
       51      956     376.507
       51      960     376.507
       51      964     376.507
       51      968     376.507
       51      972     376.507
       51      976     376.507
       51      982     376.507
       51      984     376.507
       51      998     376.507
       53      288     381.203
       53      290     381.203
       53      292     381.203
       53      294     381.203
       53      296     381.203
       53      300     381.203
       53      302     381.203
       53      304     381.203
       53      308     381.203
       53      310     381.203
       53      312     381.203
       53      314     381.203
       53      316     381.203
       53      318     381.203
       53      320     381.203
       53      322     381.203
       53      324     381.203
       53      326     381.203
       53      328     381.203
       53      334     381.203
       53      336     381.203
       53      338     381.203
       53      340     381.203
       53      342     381.203
       53      344     381.203
       53      346     381.203
       53      348     381.203
       53      350     381.203
       53      356     381.203
       53      358     381.203
       53      360     381.203
       53      362     381.203
       53      364     381.203
       53      366     381.203
       53      368     381.203
       53      370     381.203
       53      372     381.203
       53      374     381.203
       53      376     381.203
       53      378     381.203
       53      382     381.203
       53      384     381.203
       53      388     381.203
       53      390     381.203
       53      392     381.203
       53      394     381.203
       53      396     381.203
       53      398     381.203
       53      400     381.203
       53      404     381.203
       53      406     381.203
       53      410     381.203
       53      412     381.203
       53      414     381.203
       53      416     381.203
       53      418     381.203
       53      420     381.203
       53      424     381.203
       53      426     381.203
       53      430     381.203
       53      432     381.203
       53      434     381.203
       53      438     381.203
       53      440     381.203
       53      442     381.203
       53      446     381.203
       53      448     381.203
       53      450     381.203
       53      452     381.203
       53      454     381.203
       53      456     381.203
       53      458     381.203
       53      460     381.203
       53      462     381.203
       53      464     381.203
       53      466     381.203
       53      468     381.203
       53      470     381.203
       53      472     381.203
       53      474     381.203
       53      476     381.203
       53      478     381.203
       53      480     381.203
       53      482     381.203
       53      484     381.203
       53      486     381.203
       53      488     381.203
       53      490     381.203
       53      492     381.203
       53      494     381.203
       53      496     381.203
       53      498     381.203
       53      500     381.203
       53      502     381.203
       53      504     381.203
       53      506     381.203
       53      508     381.203
       53      510     381.203
       53      512     381.203
       53      514     381.203
       53      516     381.203
       53      518     381.203
       53      520     381.203
       53      522     381.203
       53      524     381.203
       53      526     381.203
       53      528     381.203
       53      530     381.203
       53      532     381.203
       53      534     381.203
       53      536     381.203
       53      538     381.203
       53      540     381.203
       53      542     381.203
       53      544     381.203
       53      546     381.203
       53      548     381.203
       53      550     381.203
       53      552     381.203
       53      554     381.203
       53      556     381.203
       53      558     381.203
       53      560     381.203
       53      562     381.203
       53      564     381.203
       53      566     381.203
       53      568     381.203
       53      570     381.203
       53      572     381.203
       53      574     381.203
       53      576     381.203
       53      578     381.203
       53      580     381.203
       53      582     381.203
       53      584     381.203
       53      586     381.203
       53      588     381.203
       53      590     381.203
       53      592     381.203
       53      594     381.203
       53      596     381.203
       53      598     381.203
       53      600     381.203
       53      602     381.203
       53      604     381.203
       53      606     381.203
       53      608     381.203
       53      610     381.203
       53      612     381.203
       53      614     381.203
       53      616     381.203
       53      618     381.203
       53      620     381.203
       53      622     381.203
       53      624     381.203
       53      626     381.203
       53      628     381.203
       53      630     381.203
       53      632     381.203
       53      634     381.203
       53      636     381.203
       53      638     381.203
       53      640     381.203
       53      642     381.203
       53      644     381.203
       53      646     381.203
       53      648     381.203
       53      650     381.203
       53      652     381.203
       53      654     381.203
       53      656     381.203
       53      658     381.203
       53      660     381.203
       53      662     381.203
       53      664     381.203
       53      666     381.203
       53      668     381.203
       53      670     381.203
       53      672     381.203
       53      674     381.203
       53      676     381.203
       53      678     381.203
       53      680     381.203
       53      682     381.203
       53      684     381.203
       53      686     381.203
       53      688     381.203
       53      690     381.203
       53      692     381.203
       53      694     381.203
       53      696     381.203
       53      698     381.203
       53      700     381.203
       53      702     381.203
       53      704     381.203
       53      706     381.203
       53      708     381.203
       53      710     381.203
       53      712     381.203
       53      714     381.203
       53      716     381.203
       53      718     381.203
       53      722     381.203
       53      726     381.203
       53      728     381.203
       53      730     381.203
       53      734     381.203
       53      738     381.203
       53      740     381.203
       53      748     381.203
       53      750     381.203
       53      752     381.203
       53      754     381.203
       53      756     381.203
       53      776     381.203
       53      778     381.203
       53      780     381.203
       53      782     381.203
       53      784     381.203
       53      788     381.203
       53      790     381.203
       53      792     381.203
       53      794     381.203
       53      796     381.203
       53      804     381.203
       53      806     381.203
       53      810     381.203
       53      814     381.203
       53      818     381.203
       53      822     381.203
       53      824     381.203
       53      834     381.203
       53      836     381.203
       53      838     381.203
       53      844     381.203
       53      846     381.203
       53      848     381.203
       53      852     381.203
       53      856     381.203
       53      864     381.203
       53      866     381.203
       53      874     381.203
       53      876     381.203
       53      878     381.203
       53      880     381.203
       53      882     381.203
       53      884     381.203
       53      886     381.203
       53      888     381.203
       53      902     381.203
       53      904     381.203
       53      906     381.203
       53      912     381.203
       53      914     381.203
       53      922     381.203
       53      924     381.203
       53      928     381.203
       53      946     381.203
       53      948     381.203
       53      952     381.203
       53      956     381.203
       53      960     381.203
       53      962     381.203
       53      964     381.203
       53      966     381.203
       53      982     381.203
       53      986     381.203
       53      988     381.203
       53      994     381.203
       55      286     385.681
       55      290     385.681
       55      292     385.681
       55      296     385.681
       55      298     385.681
       55      300     385.681
       55      302     385.681
       55      304     385.681
       55      306     385.681
       55      308     385.681
       55      310     385.681
       55      312     385.681
       55      314     385.681
       55      316     385.681
       55      318     385.681
       55      320     385.681
       55      322     385.681
       55      324     385.681
       55      326     385.681
       55      330     385.681
       55      332     385.681
       55      334     385.681
       55      336     385.681
       55      338     385.681
       55      340     385.681
       55      342     385.681
       55      344     385.681
       55      346     385.681
       55      348     385.681
       55      352     385.681
       55      354     385.681
       55      356     385.681
       55      358     385.681
       55      360     385.681
       55      362     385.681
       55      364     385.681
       55      368     385.681
       55      370     385.681
       55      372     385.681
       55      376     385.681
       55      378     385.681
       55      380     385.681
       55      382     385.681
       55      384     385.681
       55      388     385.681
       55      390     385.681
       55      394     385.681
       55      396     385.681
       55      398     385.681
       55      400     385.681
       55      404     385.681
       55      406     385.681
       55      410     385.681
       55      414     385.681
       55      416     385.681
       55      418     385.681
       55      420     385.681
       55      424     385.681
       55      426     385.681
       55      430     385.681
       55      432     385.681
       55      434     385.681
       55      436     385.681
       55      438     385.681
       55      440     385.681
       55      446     385.681
       55      448     385.681
       55      450     385.681
       55      454     385.681
       55      456     385.681
       55      458     385.681
       55      460     385.681
       55      462     385.681
       55      464     385.681
       55      466     385.681
       55      468     385.681
       55      470     385.681
       55      472     385.681
       55      474     385.681
       55      476     385.681
       55      478     385.681
       55      480     385.681
       55      482     385.681
       55      484     385.681
       55      486     385.681
       55      488     385.681
       55      490     385.681
       55      492     385.681
       55      494     385.681
       55      496     385.681
       55      498     385.681
       55      500     385.681
       55      502     385.681
       55      504     385.681
       55      506     385.681
       55      508     385.681
       55      510     385.681
       55      512     385.681
       55      514     385.681
       55      516     385.681
       55      518     385.681
       55      520     385.681
       55      522     385.681
       55      524     385.681
       55      526     385.681
       55      528     385.681
       55      530     385.681
       55      532     385.681
       55      534     385.681
       55      536     385.681
       55      538     385.681
       55      540     385.681
       55      542     385.681
       55      544     385.681
       55      546     385.681
       55      548     385.681
       55      550     385.681
       55      552     385.681
       55      554     385.681
       55      556     385.681
       55      558     385.681
       55      560     385.681
       55      562     385.681
       55      564     385.681
       55      566     385.681
       55      568     385.681
       55      570     385.681
       55      572     385.681
       55      574     385.681
       55      576     385.681
       55      578     385.681
       55      580     385.681
       55      582     385.681
       55      584     385.681
       55      586     385.681
       55      588     385.681
       55      590     385.681
       55      592     385.681
       55      594     385.681
       55      596     385.681
       55      598     385.681
       55      600     385.681
       55      602     385.681
       55      604     385.681
       55      606     385.681
       55      608     385.681
       55      610     385.681
       55      612     385.681
       55      614     385.681
       55      616     385.681
       55      618     385.681
       55      620     385.681
       55      622     385.681
       55      624     385.681
       55      626     385.681
       55      628     385.681
       55      630     385.681
       55      632     385.681
       55      634     385.681
       55      636     385.681
       55      638     385.681
       55      640     385.681
       55      642     385.681
       55      644     385.681
       55      646     385.681
       55      648     385.681
       55      650     385.681
       55      652     385.681
       55      654     385.681
       55      656     385.681
       55      658     385.681
       55      660     385.681
       55      662     385.681
       55      664     385.681
       55      666     385.681
       55      668     385.681
       55      670     385.681
       55      672     385.681
       55      674     385.681
       55      676     385.681
       55      678     385.681
       55      680     385.681
       55      682     385.681
       55      684     385.681
       55      686     385.681
       55      688     385.681
       55      690     385.681
       55      692     385.681
       55      694     385.681
       55      696     385.681
       55      698     385.681
       55      700     385.681
       55      702     385.681
       55      704     385.681
       55      706     385.681
       55      708     385.681
       55      710     385.681
       55      712     385.681
       55      714     385.681
       55      716     385.681
       55      718     385.681
       55      720     385.681
       55      722     385.681
       55      724     385.681
       55      726     385.681
       55      728     385.681
       55      730     385.681
       55      732     385.681
       55      734     385.681
       55      736     385.681
       55      738     385.681
       55      740     385.681
       55      742     385.681
       55      744     385.681
       55      746     385.681
       55      748     385.681
       55      750     385.681
       55      752     385.681
       55      754     385.681
       55      756     385.681
       55      758     385.681
       55      760     385.681
       55      762     385.681
       55      764     385.681
       55      766     385.681
       55      776     385.681
       55      778     385.681
       55      782     385.681
       55      786     385.681
       55      796     385.681
       55      798     385.681
       55      800     385.681
       55      802     385.681
       55      806     385.681
       55      812     385.681
       55      824     385.681
       55      826     385.681
       55      828     385.681
       55      830     385.681
       55      834     385.681
       55      836     385.681
       55      838     385.681
       55      840     385.681
       55      842     385.681
       55      862     385.681
       55      864     385.681
       55      866     385.681
       55      868     385.681
       55      870     385.681
       55      876     385.681
       55      888     385.681
       55      890     385.681
       55      894     385.681
       55      902     385.681
       55      904     385.681
       55      906     385.681
       55      914     385.681
       55      930     385.681
       55      936     385.681
       55      942     385.681
       55      944     385.681
       55      946     385.681
       55      948     385.681
       55      968     385.681
       55      970     385.681
       55      978     385.681
       55      980     385.681
       55      986     385.681
       55      992     385.681
       55      994     385.681
       57      288     390.158
       57      290     390.158
       57      292     390.158
       57      294     390.158
       57      296     390.158
       57      298     390.158
       57      300     390.158
       57      302     390.158
       57      304     390.158
       57      306     390.158
       57      310     390.158
       57      312     390.158
       57      314     390.158
       57      318     390.158
       57      320     390.158
       57      322     390.158
       57      324     390.158
       57      326     390.158
       57      328     390.158
       57      332     390.158
       57      334     390.158
       57      336     390.158
       57      340     390.158
       57      342     390.158
       57      346     390.158
       57      348     390.158
       57      350     390.158
       57      354     390.158
       57      356     390.158
       57      358     390.158
       57      362     390.158
       57      364     390.158
       57      366     390.158
       57      368     390.158
       57      370     390.158
       57      374     390.158
       57      378     390.158
       57      380     390.158
       57      382     390.158
       57      384     390.158
       57      386     390.158
       57      390     390.158
       57      392     390.158
       57      398     390.158
       57      402     390.158
       57      404     390.158
       57      408     390.158
       57      410     390.158
       57      412     390.158
       57      414     390.158
       57      416     390.158
       57      420     390.158
       57      424     390.158
       57      428     390.158
       57      430     390.158
       57      434     390.158
       57      436     390.158
       57      438     390.158
       57      442     390.158
       57      444     390.158
       57      446     390.158
       57      448     390.158
       57      450     390.158
       57      452     390.158
       57      454     390.158
       57      456     390.158
       57      458     390.158
       57      460     390.158
       57      462     390.158
       57      464     390.158
       57      466     390.158
       57      468     390.158
       57      470     390.158
       57      472     390.158
       57      474     390.158
       57      476     390.158
       57      478     390.158
       57      480     390.158
       57      482     390.158
       57      484     390.158
       57      486     390.158
       57      488     390.158
       57      490     390.158
       57      492     390.158
       57      494     390.158
       57      496     390.158
       57      498     390.158
       57      500     390.158
       57      502     390.158
       57      504     390.158
       57      506     390.158
       57      508     390.158
       57      510     390.158
       57      512     390.158
       57      514     390.158
       57      516     390.158
       57      518     390.158
       57      520     390.158
       57      522     390.158
       57      524     390.158
       57      526     390.158
       57      528     390.158
       57      530     390.158
       57      532     390.158
       57      534     390.158
       57      536     390.158
       57      538     390.158
       57      540     390.158
       57      542     390.158
       57      544     390.158
       57      546     390.158
       57      548     390.158
       57      550     390.158
       57      552     390.158
       57      554     390.158
       57      556     390.158
       57      558     390.158
       57      560     390.158
       57      562     390.158
       57      564     390.158
       57      566     390.158
       57      568     390.158
       57      570     390.158
       57      572     390.158
       57      574     390.158
       57      576     390.158
       57      578     390.158
       57      580     390.158
       57      582     390.158
       57      584     390.158
       57      586     390.158
       57      588     390.158
       57      590     390.158
       57      592     390.158
       57      594     390.158
       57      596     390.158
       57      598     390.158
       57      600     390.158
       57      602     390.158
       57      604     390.158
       57      606     390.158
       57      608     390.158
       57      610     390.158
       57      612     390.158
       57      614     390.158
       57      616     390.158
       57      618     390.158
       57      620     390.158
       57      622     390.158
       57      624     390.158
       57      626     390.158
       57      628     390.158
       57      630     390.158
       57      632     390.158
       57      634     390.158
       57      636     390.158
       57      638     390.158
       57      640     390.158
       57      642     390.158
       57      644     390.158
       57      646     390.158
       57      648     390.158
       57      650     390.158
       57      652     390.158
       57      654     390.158
       57      656     390.158
       57      658     390.158
       57      660     390.158
       57      662     390.158
       57      664     390.158
       57      666     390.158
       57      668     390.158
       57      670     390.158
       57      672     390.158
       57      674     390.158
       57      676     390.158
       57      678     390.158
       57      680     390.158
       57      682     390.158
       57      684     390.158
       57      686     390.158
       57      688     390.158
       57      690     390.158
       57      692     390.158
       57      694     390.158
       57      696     390.158
       57      698     390.158
       57      700     390.158
       57      702     390.158
       57      704     390.158
       57      706     390.158
       57      708     390.158
       57      710     390.158
       57      712     390.158
       57      714     390.158
       57      716     390.158
       57      718     390.158
       57      720     390.158
       57      722     390.158
       57      724     390.158
       57      726     390.158
       57      728     390.158
       57      730     390.158
       57      732     390.158
       57      734     390.158
       57      736     390.158
       57      738     390.158
       57      740     390.158
       57      742     390.158
       57      744     390.158
       57      746     390.158
       57      748     390.158
       57      750     390.158
       57      752     390.158
       57      754     390.158
       57      756     390.158
       57      758     390.158
       57      760     390.158
       57      762     390.158
       57      764     390.158
       57      766     390.158
       57      768     390.158
       57      770     390.158
       57      772     390.158
       57      774     390.158
       57      776     390.158
       57      778     390.158
       57      780     390.158
       57      782     390.158
       57      784     390.158
       57      786     390.158
       57      788     390.158
       57      790     390.158
       57      792     390.158
       57      794     390.158
       57      796     390.158
       57      798     390.158
       57      800     390.158
       57      802     390.158
       57      804     390.158
       57      812     390.158
       57      816     390.158
       57      818     390.158
       57      820     390.158
       57      822     390.158
       57      826     390.158
       57      828     390.158
       57      832     390.158
       57      844     390.158
       57      848     390.158
       57      852     390.158
       57      856     390.158
       57      858     390.158
       57      876     390.158
       57      878     390.158
       57      882     390.158
       57      884     390.158
       57      886     390.158
       57      888     390.158
       57      910     390.158
       57      914     390.158
       57      916     390.158
       57      918     390.158
       57      922     390.158
       57      926     390.158
       57      928     390.158
       57      932     390.158
       57      934     390.158
       57      950     390.158
       57      954     390.158
       57      958     390.158
       57      962     390.158
       57      966     390.158
       57      968     390.158
       57      976     390.158
       57      978     390.158
       57      998     390.158
       59      286     394.550
       59      288     394.550
       59      292     394.550
       59      294     394.550
       59      296     394.550
       59      298     394.550
       59      300     394.550
       59      302     394.550
       59      304     394.550
       59      306     394.550
       59      308     394.550
       59      310     394.550
       59      312     394.550
       59      314     394.550
       59      316     394.550
       59      318     394.550
       59      320     394.550
       59      322     394.550
       59      324     394.550
       59      326     394.550
       59      328     394.550
       59      330     394.550
       59      332     394.550
       59      338     394.550
       59      340     394.550
       59      342     394.550
       59      344     394.550
       59      346     394.550
       59      348     394.550
       59      350     394.550
       59      352     394.550
       59      354     394.550
       59      356     394.550
       59      358     394.550
       59      362     394.550
       59      364     394.550
       59      366     394.550
       59      368     394.550
       59      370     394.550
       59      372     394.550
       59      374     394.550
       59      378     394.550
       59      380     394.550
       59      382     394.550
       59      384     394.550
       59      386     394.550
       59      392     394.550
       59      396     394.550
       59      398     394.550
       59      400     394.550
       59      402     394.550
       59      404     394.550
       59      406     394.550
       59      408     394.550
       59      410     394.550
       59      414     394.550
       59      416     394.550
       59      420     394.550
       59      422     394.550
       59      426     394.550
       59      430     394.550
       59      434     394.550
       59      436     394.550
       59      440     394.550
       59      442     394.550
       59      444     394.550
       59      446     394.550
       59      450     394.550
       59      452     394.550
       59      454     394.550
       59      456     394.550
       59      458     394.550
       59      460     394.550
       59      462     394.550
       59      464     394.550
       59      466     394.550
       59      468     394.550
       59      470     394.550
       59      472     394.550
       59      474     394.550
       59      476     394.550
       59      478     394.550
       59      480     394.550
       59      482     394.550
       59      484     394.550
       59      486     394.550
       59      488     394.550
       59      490     394.550
       59      492     394.550
       59      494     394.550
       59      496     394.550
       59      498     394.550
       59      500     394.550
       59      502     394.550
       59      504     394.550
       59      506     394.550
       59      508     394.550
       59      510     394.550
       59      512     394.550
       59      514     394.550
       59      516     394.550
       59      518     394.550
       59      520     394.550
       59      522     394.550
       59      524     394.550
       59      526     394.550
       59      528     394.550
       59      530     394.550
       59      532     394.550
       59      534     394.550
       59      536     394.550
       59      538     394.550
       59      540     394.550
       59      542     394.550
       59      544     394.550
       59      546     394.550
       59      548     394.550
       59      550     394.550
       59      552     394.550
       59      554     394.550
       59      556     394.550
       59      558     394.550
       59      560     394.550
       59      562     394.550
       59      564     394.550
       59      566     394.550
       59      568     394.550
       59      570     394.550
       59      572     394.550
       59      574     394.550
       59      576     394.550
       59      578     394.550
       59      580     394.550
       59      582     394.550
       59      584     394.550
       59      586     394.550
       59      588     394.550
       59      590     394.550
       59      592     394.550
       59      594     394.550
       59      596     394.550
       59      598     394.550
       59      600     394.550
       59      602     394.550
       59      604     394.550
       59      606     394.550
       59      608     394.550
       59      610     394.550
       59      612     394.550
       59      614     394.550
       59      616     394.550
       59      618     394.550
       59      620     394.550
       59      622     394.550
       59      624     394.550
       59      626     394.550
       59      628     394.550
       59      630     394.550
       59      632     394.550
       59      634     394.550
       59      636     394.550
       59      638     394.550
       59      640     394.550
       59      642     394.550
       59      644     394.550
       59      646     394.550
       59      648     394.550
       59      650     394.550
       59      652     394.550
       59      654     394.550
       59      656     394.550
       59      658     394.550
       59      660     394.550
       59      662     394.550
       59      664     394.550
       59      666     394.550
       59      668     394.550
       59      670     394.550
       59      672     394.550
       59      674     394.550
       59      676     394.550
       59      678     394.550
       59      680     394.550
       59      682     394.550
       59      684     394.550
       59      686     394.550
       59      688     394.550
       59      690     394.550
       59      692     394.550
       59      694     394.550
       59      696     394.550
       59      698     394.550
       59      700     394.550
       59      702     394.550
       59      704     394.550
       59      706     394.550
       59      708     394.550
       59      710     394.550
       59      712     394.550
       59      714     394.550
       59      716     394.550
       59      718     394.550
       59      720     394.550
       59      722     394.550
       59      724     394.550
       59      726     394.550
       59      728     394.550
       59      730     394.550
       59      732     394.550
       59      734     394.550
       59      736     394.550
       59      738     394.550
       59      740     394.550
       59      742     394.550
       59      744     394.550
       59      746     394.550
       59      748     394.550
       59      750     394.550
       59      752     394.550
       59      754     394.550
       59      756     394.550
       59      758     394.550
       59      760     394.550
       59      762     394.550
       59      764     394.550
       59      766     394.550
       59      768     394.550
       59      770     394.550
       59      772     394.550
       59      774     394.550
       59      776     394.550
       59      778     394.550
       59      780     394.550
       59      782     394.550
       59      784     394.550
       59      786     394.550
       59      788     394.550
       59      790     394.550
       59      792     394.550
       59      794     394.550
       59      796     394.550
       59      798     394.550
       59      800     394.550
       59      802     394.550
       59      804     394.550
       59      806     394.550
       59      808     394.550
       59      810     394.550
       59      812     394.550
       59      814     394.550
       59      816     394.550
       59      818     394.550
       59      820     394.550
       59      822     394.550
       59      824     394.550
       59      826     394.550
       59      828     394.550
       59      830     394.550
       59      832     394.550
       59      834     394.550
       59      836     394.550
       59      838     394.550
       59      840     394.550
       59      842     394.550
       59      844     394.550
       59      846     394.550
       59      848     394.550
       59      850     394.550
       59      868     394.550
       59      886     394.550
       59      898     394.550
       59      904     394.550
       59      906     394.550
       59      912     394.550
       59      914     394.550
       59      920     394.550
       59      938     394.550
       59      942     394.550
       59      944     394.550
       59      946     394.550
       59      948     394.550
       59      950     394.550
       59      952     394.550
       59      954     394.550
       59      956     394.550
       59      964     394.550
       59      978     394.550
       59      984     394.550
       59      986     394.550
       59      988     394.550
       59      992     394.550
       59      994     394.550
       59      996     394.550
       61      286     398.834
       61      292     398.834
       61      294     398.834
       61      296     398.834
       61      298     398.834
       61      300     398.834
       61      302     398.834
       61      306     398.834
       61      308     398.834
       61      310     398.834
       61      314     398.834
       61      316     398.834
       61      318     398.834
       61      320     398.834
       61      324     398.834
       61      326     398.834
       61      330     398.834
       61      332     398.834
       61      334     398.834
       61      336     398.834
       61      338     398.834
       61      340     398.834
       61      342     398.834
       61      344     398.834
       61      352     398.834
       61      354     398.834
       61      356     398.834
       61      358     398.834
       61      360     398.834
       61      362     398.834
       61      364     398.834
       61      366     398.834
       61      370     398.834
       61      372     398.834
       61      374     398.834
       61      376     398.834
       61      378     398.834
       61      382     398.834
       61      384     398.834
       61      386     398.834
       61      390     398.834
       61      392     398.834
       61      396     398.834
       61      398     398.834
       61      402     398.834
       61      406     398.834
       61      408     398.834
       61      414     398.834
       61      416     398.834
       61      420     398.834
       61      422     398.834
       61      424     398.834
       61      426     398.834
       61      428     398.834
       61      432     398.834
       61      436     398.834
       61      438     398.834
       61      440     398.834
       61      442     398.834
       61      444     398.834
       61      446     398.834
       61      448     398.834
       61      450     398.834
       61      452     398.834
       61      454     398.834
       61      456     398.834
       61      458     398.834
       61      460     398.834
       61      462     398.834
       61      464     398.834
       61      466     398.834
       61      468     398.834
       61      470     398.834
       61      472     398.834
       61      474     398.834
       61      476     398.834
       61      478     398.834
       61      480     398.834
       61      482     398.834
       61      484     398.834
       61      486     398.834
       61      488     398.834
       61      490     398.834
       61      492     398.834
       61      494     398.834
       61      496     398.834
       61      498     398.834
       61      500     398.834
       61      502     398.834
       61      504     398.834
       61      506     398.834
       61      508     398.834
       61      510     398.834
       61      512     398.834
       61      514     398.834
       61      516     398.834
       61      518     398.834
       61      520     398.834
       61      522     398.834
       61      524     398.834
       61      526     398.834
       61      528     398.834
       61      530     398.834
       61      532     398.834
       61      534     398.834
       61      536     398.834
       61      538     398.834
       61      540     398.834
       61      542     398.834
       61      544     398.834
       61      546     398.834
       61      548     398.834
       61      550     398.834
       61      552     398.834
       61      554     398.834
       61      556     398.834
       61      558     398.834
       61      560     398.834
       61      562     398.834
       61      564     398.834
       61      566     398.834
       61      568     398.834
       61      570     398.834
       61      572     398.834
       61      574     398.834
       61      576     398.834
       61      578     398.834
       61      580     398.834
       61      582     398.834
       61      584     398.834
       61      586     398.834
       61      588     398.834
       61      590     398.834
       61      592     398.834
       61      594     398.834
       61      596     398.834
       61      598     398.834
       61      600     398.834
       61      602     398.834
       61      604     398.834
       61      606     398.834
       61      608     398.834
       61      610     398.834
       61      612     398.834
       61      614     398.834
       61      616     398.834
       61      618     398.834
       61      620     398.834
       61      622     398.834
       61      624     398.834
       61      626     398.834
       61      628     398.834
       61      630     398.834
       61      632     398.834
       61      634     398.834
       61      636     398.834
       61      638     398.834
       61      640     398.834
       61      642     398.834
       61      644     398.834
       61      646     398.834
       61      648     398.834
       61      650     398.834
       61      652     398.834
       61      654     398.834
       61      656     398.834
       61      658     398.834
       61      660     398.834
       61      662     398.834
       61      664     398.834
       61      666     398.834
       61      668     398.834
       61      670     398.834
       61      672     398.834
       61      674     398.834
       61      676     398.834
       61      678     398.834
       61      680     398.834
       61      682     398.834
       61      684     398.834
       61      686     398.834
       61      688     398.834
       61      690     398.834
       61      692     398.834
       61      694     398.834
       61      696     398.834
       61      698     398.834
       61      700     398.834
       61      702     398.834
       61      704     398.834
       61      706     398.834
       61      708     398.834
       61      710     398.834
       61      712     398.834
       61      714     398.834
       61      716     398.834
       61      718     398.834
       61      720     398.834
       61      722     398.834
       61      724     398.834
       61      726     398.834
       61      728     398.834
       61      730     398.834
       61      732     398.834
       61      734     398.834
       61      736     398.834
       61      738     398.834
       61      740     398.834
       61      742     398.834
       61      744     398.834
       61      746     398.834
       61      748     398.834
       61      750     398.834
       61      752     398.834
       61      754     398.834
       61      756     398.834
       61      758     398.834
       61      760     398.834
       61      762     398.834
       61      764     398.834
       61      766     398.834
       61      768     398.834
       61      770     398.834
       61      772     398.834
       61      774     398.834
       61      776     398.834
       61      778     398.834
       61      780     398.834
       61      782     398.834
       61      784     398.834
       61      786     398.834
       61      788     398.834
       61      790     398.834
       61      792     398.834
       61      794     398.834
       61      796     398.834
       61      798     398.834
       61      800     398.834
       61      802     398.834
       61      804     398.834
       61      806     398.834
       61      808     398.834
       61      810     398.834
       61      812     398.834
       61      814     398.834
       61      816     398.834
       61      818     398.834
       61      820     398.834
       61      822     398.834
       61      824     398.834
       61      826     398.834
       61      828     398.834
       61      830     398.834
       61      832     398.834
       61      834     398.834
       61      836     398.834
       61      838     398.834
       61      840     398.834
       61      842     398.834
       61      844     398.834
       61      846     398.834
       61      848     398.834
       61      850     398.834
       61      852     398.834
       61      854     398.834
       61      856     398.834
       61      858     398.834
       61      860     398.834
       61      862     398.834
       61      864     398.834
       61      866     398.834
       61      868     398.834
       61      870     398.834
       61      872     398.834
       61      874     398.834
       61      876     398.834
       61      878     398.834
       61      880     398.834
       61      882     398.834
       61      884     398.834
       61      886     398.834
       61      888     398.834
       61      890     398.834
       61      892     398.834
       61      896     398.834
       61      900     398.834
       61      920     398.834
       61      924     398.834
       61      928     398.834
       61      934     398.834
       61      942     398.834
       61      946     398.834
       61      960     398.834
       61      964     398.834
       61      970     398.834
       61      974     398.834
       61      976     398.834
       61      978     398.834
       61      984     398.834
       63      288     403.118
       63      290     403.118
       63      292     403.118
       63      294     403.118
       63      296     403.118
       63      298     403.118
       63      304     403.118
       63      306     403.118
       63      308     403.118
       63      310     403.118
       63      312     403.118
       63      314     403.118
       63      316     403.118
       63      318     403.118
       63      320     403.118
       63      322     403.118
       63      324     403.118
       63      326     403.118
       63      328     403.118
       63      330     403.118
       63      332     403.118
       63      334     403.118
       63      336     403.118
       63      342     403.118
       63      344     403.118
       63      346     403.118
       63      348     403.118
       63      350     403.118
       63      352     403.118
       63      354     403.118
       63      356     403.118
       63      358     403.118
       63      360     403.118
       63      366     403.118
       63      370     403.118
       63      374     403.118
       63      376     403.118
       63      378     403.118
       63      380     403.118
       63      382     403.118
       63      386     403.118
       63      390     403.118
       63      392     403.118
       63      396     403.118
       63      400     403.118
       63      402     403.118
       63      406     403.118
       63      408     403.118
       63      410     403.118
       63      414     403.118
       63      418     403.118
       63      420     403.118
       63      422     403.118
       63      424     403.118
       63      426     403.118
       63      434     403.118
       63      438     403.118
       63      440     403.118
       63      442     403.118
       63      446     403.118
       63      448     403.118
       63      450     403.118
       63      452     403.118
       63      454     403.118
       63      456     403.118
       63      458     403.118
       63      460     403.118
       63      462     403.118
       63      464     403.118
       63      466     403.118
       63      468     403.118
       63      470     403.118
       63      472     403.118
       63      474     403.118
       63      476     403.118
       63      478     403.118
       63      480     403.118
       63      482     403.118
       63      484     403.118
       63      486     403.118
       63      488     403.118
       63      490     403.118
       63      492     403.118
       63      494     403.118
       63      496     403.118
       63      498     403.118
       63      500     403.118
       63      502     403.118
       63      504     403.118
       63      506     403.118
       63      508     403.118
       63      510     403.118
       63      512     403.118
       63      514     403.118
       63      516     403.118
       63      518     403.118
       63      520     403.118
       63      522     403.118
       63      524     403.118
       63      526     403.118
       63      528     403.118
       63      530     403.118
       63      532     403.118
       63      534     403.118
       63      536     403.118
       63      538     403.118
       63      540     403.118
       63      542     403.118
       63      544     403.118
       63      546     403.118
       63      548     403.118
       63      550     403.118
       63      552     403.118
       63      554     403.118
       63      556     403.118
       63      558     403.118
       63      560     403.118
       63      562     403.118
       63      564     403.118
       63      566     403.118
       63      568     403.118
       63      570     403.118
       63      572     403.118
       63      574     403.118
       63      576     403.118
       63      578     403.118
       63      580     403.118
       63      582     403.118
       63      584     403.118
       63      586     403.118
       63      588     403.118
       63      590     403.118
       63      592     403.118
       63      594     403.118
       63      596     403.118
       63      598     403.118
       63      600     403.118
       63      602     403.118
       63      604     403.118
       63      606     403.118
       63      608     403.118
       63      610     403.118
       63      612     403.118
       63      614     403.118
       63      616     403.118
       63      618     403.118
       63      620     403.118
       63      622     403.118
       63      624     403.118
       63      626     403.118
       63      628     403.118
       63      630     403.118
       63      632     403.118
       63      634     403.118
       63      636     403.118
       63      638     403.118
       63      640     403.118
       63      642     403.118
       63      644     403.118
       63      646     403.118
       63      648     403.118
       63      650     403.118
       63      652     403.118
       63      654     403.118
       63      656     403.118
       63      658     403.118
       63      660     403.118
       63      662     403.118
       63      664     403.118
       63      666     403.118
       63      668     403.118
       63      670     403.118
       63      672     403.118
       63      674     403.118
       63      676     403.118
       63      678     403.118
       63      680     403.118
       63      682     403.118
       63      684     403.118
       63      686     403.118
       63      688     403.118
       63      690     403.118
       63      692     403.118
       63      694     403.118
       63      696     403.118
       63      698     403.118
       63      700     403.118
       63      702     403.118
       63      704     403.118
       63      706     403.118
       63      708     403.118
       63      710     403.118
       63      712     403.118
       63      714     403.118
       63      716     403.118
       63      718     403.118
       63      720     403.118
       63      722     403.118
       63      724     403.118
       63      726     403.118
       63      728     403.118
       63      730     403.118
       63      732     403.118
       63      734     403.118
       63      736     403.118
       63      738     403.118
       63      740     403.118
       63      742     403.118
       63      744     403.118
       63      746     403.118
       63      748     403.118
       63      750     403.118
       63      752     403.118
       63      754     403.118
       63      756     403.118
       63      758     403.118
       63      760     403.118
       63      762     403.118
       63      764     403.118
       63      766     403.118
       63      768     403.118
       63      770     403.118
       63      772     403.118
       63      774     403.118
       63      776     403.118
       63      778     403.118
       63      780     403.118
       63      782     403.118
       63      784     403.118
       63      786     403.118
       63      788     403.118
       63      790     403.118
       63      792     403.118
       63      794     403.118
       63      796     403.118
       63      798     403.118
       63      800     403.118
       63      802     403.118
       63      804     403.118
       63      806     403.118
       63      808     403.118
       63      810     403.118
       63      812     403.118
       63      814     403.118
       63      816     403.118
       63      818     403.118
       63      820     403.118
       63      822     403.118
       63      824     403.118
       63      826     403.118
       63      828     403.118
       63      830     403.118
       63      832     403.118
       63      834     403.118
       63      836     403.118
       63      838     403.118
       63      840     403.118
       63      842     403.118
       63      844     403.118
       63      846     403.118
       63      848     403.118
       63      850     403.118
       63      852     403.118
       63      854     403.118
       63      856     403.118
       63      858     403.118
       63      860     403.118
       63      862     403.118
       63      864     403.118
       63      866     403.118
       63      868     403.118
       63      870     403.118
       63      872     403.118
       63      874     403.118
       63      876     403.118
       63      878     403.118
       63      880     403.118
       63      882     403.118
       63      884     403.118
       63      886     403.118
       63      888     403.118
       63      890     403.118
       63      892     403.118
       63      894     403.118
       63      896     403.118
       63      898     403.118
       63      900     403.118
       63      902     403.118
       63      904     403.118
       63      906     403.118
       63      908     403.118
       63      910     403.118
       63      912     403.118
       63      914     403.118
       63      916     403.118
       63      918     403.118
       63      920     403.118
       63      922     403.118
       63      924     403.118
       63      926     403.118
       63      928     403.118
       63      930     403.118
       63      948     403.118
       63      950     403.118
       63      952     403.118
       63      954     403.118
       63      988     403.118
       63      990     403.118
       63      998     403.118
       65      292     407.280
       65      296     407.280
       65      298     407.280
       65      300     407.280
       65      302     407.280
       65      304     407.280
       65      308     407.280
       65      310     407.280
       65      314     407.280
       65      318     407.280
       65      320     407.280
       65      322     407.280
       65      324     407.280
       65      326     407.280
       65      328     407.280
       65      330     407.280
       65      332     407.280
       65      334     407.280
       65      336     407.280
       65      338     407.280
       65      342     407.280
       65      344     407.280
       65      346     407.280
       65      350     407.280
       65      354     407.280
       65      356     407.280
       65      358     407.280
       65      360     407.280
       65      364     407.280
       65      368     407.280
       65      370     407.280
       65      372     407.280
       65      374     407.280
       65      376     407.280
       65      380     407.280
       65      382     407.280
       65      384     407.280
       65      386     407.280
       65      388     407.280
       65      390     407.280
       65      394     407.280
       65      398     407.280
       65      400     407.280
       65      402     407.280
       65      404     407.280
       65      406     407.280
       65      410     407.280
       65      412     407.280
       65      416     407.280
       65      418     407.280
       65      422     407.280
       65      424     407.280
       65      430     407.280
       65      432     407.280
       65      436     407.280
       65      438     407.280
       65      444     407.280
       65      446     407.280
       65      448     407.280
       65      450     407.280
       65      452     407.280
       65      454     407.280
       65      456     407.280
       65      458     407.280
       65      460     407.280
       65      462     407.280
       65      464     407.280
       65      466     407.280
       65      468     407.280
       65      470     407.280
       65      472     407.280
       65      474     407.280
       65      476     407.280
       65      478     407.280
       65      480     407.280
       65      482     407.280
       65      484     407.280
       65      486     407.280
       65      488     407.280
       65      490     407.280
       65      492     407.280
       65      494     407.280
       65      496     407.280
       65      498     407.280
       65      500     407.280
       65      502     407.280
       65      504     407.280
       65      506     407.280
       65      508     407.280
       65      510     407.280
       65      512     407.280
       65      514     407.280
       65      516     407.280
       65      518     407.280
       65      520     407.280
       65      522     407.280
       65      524     407.280
       65      526     407.280
       65      528     407.280
       65      530     407.280
       65      532     407.280
       65      534     407.280
       65      536     407.280
       65      538     407.280
       65      540     407.280
       65      542     407.280
       65      544     407.280
       65      546     407.280
       65      548     407.280
       65      550     407.280
       65      552     407.280
       65      554     407.280
       65      556     407.280
       65      558     407.280
       65      560     407.280
       65      562     407.280
       65      564     407.280
       65      566     407.280
       65      568     407.280
       65      570     407.280
       65      572     407.280
       65      574     407.280
       65      576     407.280
       65      578     407.280
       65      580     407.280
       65      582     407.280
       65      584     407.280
       65      586     407.280
       65      588     407.280
       65      590     407.280
       65      592     407.280
       65      594     407.280
       65      596     407.280
       65      598     407.280
       65      600     407.280
       65      602     407.280
       65      604     407.280
       65      606     407.280
       65      608     407.280
       65      610     407.280
       65      612     407.280
       65      614     407.280
       65      616     407.280
       65      618     407.280
       65      620     407.280
       65      622     407.280
       65      624     407.280
       65      626     407.280
       65      628     407.280
       65      630     407.280
       65      632     407.280
       65      634     407.280
       65      636     407.280
       65      638     407.280
       65      640     407.280
       65      642     407.280
       65      644     407.280
       65      646     407.280
       65      648     407.280
       65      650     407.280
       65      652     407.280
       65      654     407.280
       65      656     407.280
       65      658     407.280
       65      660     407.280
       65      662     407.280
       65      664     407.280
       65      666     407.280
       65      668     407.280
       65      670     407.280
       65      672     407.280
       65      674     407.280
       65      676     407.280
       65      678     407.280
       65      680     407.280
       65      682     407.280
       65      684     407.280
       65      686     407.280
       65      688     407.280
       65      690     407.280
       65      692     407.280
       65      694     407.280
       65      696     407.280
       65      698     407.280
       65      700     407.280
       65      702     407.280
       65      704     407.280
       65      706     407.280
       65      708     407.280
       65      710     407.280
       65      712     407.280
       65      714     407.280
       65      716     407.280
       65      718     407.280
       65      720     407.280
       65      722     407.280
       65      724     407.280
       65      726     407.280
       65      728     407.280
       65      730     407.280
       65      732     407.280
       65      734     407.280
       65      736     407.280
       65      738     407.280
       65      740     407.280
       65      742     407.280
       65      744     407.280
       65      746     407.280
       65      748     407.280
       65      750     407.280
       65      752     407.280
       65      754     407.280
       65      756     407.280
       65      758     407.280
       65      760     407.280
       65      762     407.280
       65      764     407.280
       65      766     407.280
       65      768     407.280
       65      770     407.280
       65      772     407.280
       65      774     407.280
       65      776     407.280
       65      778     407.280
       65      780     407.280
       65      782     407.280
       65      784     407.280
       65      786     407.280
       65      788     407.280
       65      790     407.280
       65      792     407.280
       65      794     407.280
       65      796     407.280
       65      798     407.280
       65      800     407.280
       65      802     407.280
       65      804     407.280
       65      806     407.280
       65      808     407.280
       65      810     407.280
       65      812     407.280
       65      814     407.280
       65      816     407.280
       65      818     407.280
       65      820     407.280
       65      822     407.280
       65      824     407.280
       65      826     407.280
       65      828     407.280
       65      830     407.280
       65      832     407.280
       65      834     407.280
       65      836     407.280
       65      838     407.280
       65      840     407.280
       65      842     407.280
       65      844     407.280
       65      846     407.280
       65      848     407.280
       65      850     407.280
       65      852     407.280
       65      854     407.280
       65      856     407.280
       65      858     407.280
       65      860     407.280
       65      862     407.280
       65      864     407.280
       65      866     407.280
       65      868     407.280
       65      870     407.280
       65      872     407.280
       65      874     407.280
       65      876     407.280
       65      878     407.280
       65      880     407.280
       65      882     407.280
       65      884     407.280
       65      886     407.280
       65      888     407.280
       65      890     407.280
       65      892     407.280
       65      894     407.280
       65      896     407.280
       65      898     407.280
       65      900     407.280
       65      902     407.280
       65      904     407.280
       65      906     407.280
       65      908     407.280
       65      910     407.280
       65      912     407.280
       65      914     407.280
       65      916     407.280
       65      918     407.280
       65      920     407.280
       65      922     407.280
       65      924     407.280
       65      926     407.280
       65      928     407.280
       65      930     407.280
       65      932     407.280
       65      934     407.280
       65      936     407.280
       65      938     407.280
       65      940     407.280
       65      942     407.280
       65      944     407.280
       65      946     407.280
       65      948     407.280
       65      950     407.280
       65      952     407.280
       65      954     407.280
       65      956     407.280
       65      958     407.280
       65      960     407.280
       65      962     407.280
       65      964     407.280
       65      966     407.280
       65      968     407.280
       65      972     407.280
       65      974     407.280
       65      976     407.280
       65      980     407.280
       65      982     407.280
       65      984     407.280
       65      990     407.280
       67      288     411.394
       67      290     411.394
       67      292     411.394
       67      294     411.394
       67      296     411.394
       67      298     411.394
       67      300     411.394
       67      302     411.394
       67      304     411.394
       67      306     411.394
       67      308     411.394
       67      310     411.394
       67      312     411.394
       67      314     411.394
       67      316     411.394
       67      318     411.394
       67      320     411.394
       67      322     411.394
       67      324     411.394
       67      326     411.394
       67      328     411.394
       67      330     411.394
       67      332     411.394
       67      334     411.394
       67      336     411.394
       67      342     411.394
       67      344     411.394
       67      346     411.394
       67      348     411.394
       67      354     411.394
       67      356     411.394
       67      358     411.394
       67      360     411.394
       67      364     411.394
       67      366     411.394
       67      370     411.394
       67      372     411.394
       67      374     411.394
       67      376     411.394
       67      378     411.394
       67      380     411.394
       67      382     411.394
       67      384     411.394
       67      388     411.394
       67      390     411.394
       67      392     411.394
       67      394     411.394
       67      398     411.394
       67      402     411.394
       67      404     411.394
       67      406     411.394
       67      408     411.394
       67      410     411.394
       67      414     411.394
       67      416     411.394
       67      420     411.394
       67      422     411.394
       67      426     411.394
       67      428     411.394
       67      434     411.394
       67      436     411.394
       67      440     411.394
       67      442     411.394
       67      444     411.394
       67      446     411.394
       67      448     411.394
       67      450     411.394
       67      452     411.394
       67      454     411.394
       67      456     411.394
       67      458     411.394
       67      460     411.394
       67      462     411.394
       67      464     411.394
       67      466     411.394
       67      468     411.394
       67      470     411.394
       67      472     411.394
       67      474     411.394
       67      476     411.394
       67      478     411.394
       67      480     411.394
       67      482     411.394
       67      484     411.394
       67      486     411.394
       67      488     411.394
       67      490     411.394
       67      492     411.394
       67      494     411.394
       67      496     411.394
       67      498     411.394
       67      500     411.394
       67      502     411.394
       67      504     411.394
       67      506     411.394
       67      508     411.394
       67      510     411.394
       67      512     411.394
       67      514     411.394
       67      516     411.394
       67      518     411.394
       67      520     411.394
       67      522     411.394
       67      524     411.394
       67      526     411.394
       67      528     411.394
       67      530     411.394
       67      532     411.394
       67      534     411.394
       67      536     411.394
       67      538     411.394
       67      540     411.394
       67      542     411.394
       67      544     411.394
       67      546     411.394
       67      548     411.394
       67      550     411.394
       67      552     411.394
       67      554     411.394
       67      556     411.394
       67      558     411.394
       67      560     411.394
       67      562     411.394
       67      564     411.394
       67      566     411.394
       67      568     411.394
       67      570     411.394
       67      572     411.394
       67      574     411.394
       67      576     411.394
       67      578     411.394
       67      580     411.394
       67      582     411.394
       67      584     411.394
       67      586     411.394
       67      588     411.394
       67      590     411.394
       67      592     411.394
       67      594     411.394
       67      596     411.394
       67      598     411.394
       67      600     411.394
       67      602     411.394
       67      604     411.394
       67      606     411.394
       67      608     411.394
       67      610     411.394
       67      612     411.394
       67      614     411.394
       67      616     411.394
       67      618     411.394
       67      620     411.394
       67      622     411.394
       67      624     411.394
       67      626     411.394
       67      628     411.394
       67      630     411.394
       67      632     411.394
       67      634     411.394
       67      636     411.394
       67      638     411.394
       67      640     411.394
       67      642     411.394
       67      644     411.394
       67      646     411.394
       67      648     411.394
       67      650     411.394
       67      652     411.394
       67      654     411.394
       67      656     411.394
       67      658     411.394
       67      660     411.394
       67      662     411.394
       67      664     411.394
       67      666     411.394
       67      668     411.394
       67      670     411.394
       67      672     411.394
       67      674     411.394
       67      676     411.394
       67      678     411.394
       67      680     411.394
       67      682     411.394
       67      684     411.394
       67      686     411.394
       67      688     411.394
       67      690     411.394
       67      692     411.394
       67      694     411.394
       67      696     411.394
       67      698     411.394
       67      700     411.394
       67      702     411.394
       67      704     411.394
       67      706     411.394
       67      708     411.394
       67      710     411.394
       67      712     411.394
       67      714     411.394
       67      716     411.394
       67      718     411.394
       67      720     411.394
       67      722     411.394
       67      724     411.394
       67      726     411.394
       67      728     411.394
       67      730     411.394
       67      732     411.394
       67      734     411.394
       67      736     411.394
       67      738     411.394
       67      740     411.394
       67      742     411.394
       67      744     411.394
       67      746     411.394
       67      748     411.394
       67      750     411.394
       67      752     411.394
       67      754     411.394
       67      756     411.394
       67      758     411.394
       67      760     411.394
       67      762     411.394
       67      764     411.394
       67      766     411.394
       67      768     411.394
       67      770     411.394
       67      772     411.394
       67      774     411.394
       67      776     411.394
       67      778     411.394
       67      780     411.394
       67      782     411.394
       67      784     411.394
       67      786     411.394
       67      788     411.394
       67      790     411.394
       67      792     411.394
       67      794     411.394
       67      796     411.394
       67      798     411.394
       67      800     411.394
       67      802     411.394
       67      804     411.394
       67      806     411.394
       67      808     411.394
       67      810     411.394
       67      812     411.394
       67      814     411.394
       67      816     411.394
       67      818     411.394
       67      820     411.394
       67      822     411.394
       67      824     411.394
       67      826     411.394
       67      828     411.394
       67      830     411.394
       67      832     411.394
       67      834     411.394
       67      836     411.394
       67      838     411.394
       67      840     411.394
       67      842     411.394
       67      844     411.394
       67      846     411.394
       67      848     411.394
       67      850     411.394
       67      852     411.394
       67      854     411.394
       67      856     411.394
       67      858     411.394
       67      860     411.394
       67      862     411.394
       67      864     411.394
       67      866     411.394
       67      868     411.394
       67      870     411.394
       67      872     411.394
       67      874     411.394
       67      876     411.394
       67      878     411.394
       67      880     411.394
       67      882     411.394
       67      884     411.394
       67      886     411.394
       67      888     411.394
       67      890     411.394
       67      892     411.394
       67      894     411.394
       67      896     411.394
       67      898     411.394
       67      900     411.394
       67      902     411.394
       67      904     411.394
       67      906     411.394
       67      908     411.394
       67      910     411.394
       67      912     411.394
       67      914     411.394
       67      916     411.394
       67      918     411.394
       67      920     411.394
       67      922     411.394
       67      924     411.394
       67      926     411.394
       67      928     411.394
       67      930     411.394
       67      932     411.394
       67      934     411.394
       67      936     411.394
       67      938     411.394
       67      940     411.394
       67      942     411.394
       67      944     411.394
       67      946     411.394
       67      948     411.394
       67      950     411.394
       67      952     411.394
       67      954     411.394
       67      956     411.394
       67      958     411.394
       67      960     411.394
       67      962     411.394
       67      964     411.394
       67      966     411.394
       67      968     411.394
       67      970     411.394
       67      972     411.394
       67      974     411.394
       67      976     411.394
       67      978     411.394
       67      980     411.394
       67      982     411.394
       67      984     411.394
       67      986     411.394
       67      988     411.394
       67      990     411.394
       67      992     411.394
       67      994     411.394
       67      996     411.394
       67      998     411.394
       69      290     415.508
       69      292     415.508
       69      294     415.508
       69      296     415.508
       69      298     415.508
       69      300     415.508
       69      302     415.508
       69      304     415.508
       69      306     415.508
       69      308     415.508
       69      310     415.508
       69      312     415.508
       69      314     415.508
       69      316     415.508
       69      318     415.508
       69      320     415.508
       69      324     415.508
       69      326     415.508
       69      328     415.508
       69      330     415.508
       69      332     415.508
       69      334     415.508
       69      336     415.508
       69      340     415.508
       69      342     415.508
       69      344     415.508
       69      350     415.508
       69      352     415.508
       69      354     415.508
       69      356     415.508
       69      358     415.508
       69      366     415.508
       69      368     415.508
       69      370     415.508
       69      372     415.508
       69      374     415.508
       69      376     415.508
       69      378     415.508
       69      380     415.508
       69      382     415.508
       69      384     415.508
       69      386     415.508
       69      388     415.508
       69      396     415.508
       69      398     415.508
       69      400     415.508
       69      402     415.508
       69      406     415.508
       69      410     415.508
       69      412     415.508
       69      414     415.508
       69      416     415.508
       69      418     415.508
       69      420     415.508
       69      422     415.508
       69      424     415.508
       69      426     415.508
       69      428     415.508
       69      430     415.508
       69      438     415.508
       69      440     415.508
       69      442     415.508
       69      444     415.508
       69      446     415.508
       69      448     415.508
       69      450     415.508
       69      452     415.508
       69      454     415.508
       69      456     415.508
       69      458     415.508
       69      460     415.508
       69      462     415.508
       69      464     415.508
       69      466     415.508
       69      468     415.508
       69      470     415.508
       69      472     415.508
       69      474     415.508
       69      476     415.508
       69      478     415.508
       69      480     415.508
       69      482     415.508
       69      484     415.508
       69      486     415.508
       69      488     415.508
       69      490     415.508
       69      492     415.508
       69      494     415.508
       69      496     415.508
       69      498     415.508
       69      500     415.508
       69      502     415.508
       69      504     415.508
       69      506     415.508
       69      508     415.508
       69      510     415.508
       69      512     415.508
       69      514     415.508
       69      516     415.508
       69      518     415.508
       69      520     415.508
       69      522     415.508
       69      524     415.508
       69      526     415.508
       69      528     415.508
       69      530     415.508
       69      532     415.508
       69      534     415.508
       69      536     415.508
       69      538     415.508
       69      540     415.508
       69      542     415.508
       69      544     415.508
       69      546     415.508
       69      548     415.508
       69      550     415.508
       69      552     415.508
       69      554     415.508
       69      556     415.508
       69      558     415.508
       69      560     415.508
       69      562     415.508
       69      564     415.508
       69      566     415.508
       69      568     415.508
       69      570     415.508
       69      572     415.508
       69      574     415.508
       69      576     415.508
       69      578     415.508
       69      580     415.508
       69      582     415.508
       69      584     415.508
       69      586     415.508
       69      588     415.508
       69      590     415.508
       69      592     415.508
       69      594     415.508
       69      596     415.508
       69      598     415.508
       69      600     415.508
       69      602     415.508
       69      604     415.508
       69      606     415.508
       69      608     415.508
       69      610     415.508
       69      612     415.508
       69      614     415.508
       69      616     415.508
       69      618     415.508
       69      620     415.508
       69      622     415.508
       69      624     415.508
       69      626     415.508
       69      628     415.508
       69      630     415.508
       69      632     415.508
       69      634     415.508
       69      636     415.508
       69      638     415.508
       69      640     415.508
       69      642     415.508
       69      644     415.508
       69      646     415.508
       69      648     415.508
       69      650     415.508
       69      652     415.508
       69      654     415.508
       69      656     415.508
       69      658     415.508
       69      660     415.508
       69      662     415.508
       69      664     415.508
       69      666     415.508
       69      668     415.508
       69      670     415.508
       69      672     415.508
       69      674     415.508
       69      676     415.508
       69      678     415.508
       69      680     415.508
       69      682     415.508
       69      684     415.508
       69      686     415.508
       69      688     415.508
       69      690     415.508
       69      692     415.508
       69      694     415.508
       69      696     415.508
       69      698     415.508
       69      700     415.508
       69      702     415.508
       69      704     415.508
       69      706     415.508
       69      708     415.508
       69      710     415.508
       69      712     415.508
       69      714     415.508
       69      716     415.508
       69      718     415.508
       69      720     415.508
       69      722     415.508
       69      724     415.508
       69      726     415.508
       69      728     415.508
       69      730     415.508
       69      732     415.508
       69      734     415.508
       69      736     415.508
       69      738     415.508
       69      740     415.508
       69      742     415.508
       69      744     415.508
       69      746     415.508
       69      748     415.508
       69      750     415.508
       69      752     415.508
       69      754     415.508
       69      756     415.508
       69      758     415.508
       69      760     415.508
       69      762     415.508
       69      764     415.508
       69      766     415.508
       69      768     415.508
       69      770     415.508
       69      772     415.508
       69      774     415.508
       69      776     415.508
       69      778     415.508
       69      780     415.508
       69      782     415.508
       69      784     415.508
       69      786     415.508
       69      788     415.508
       69      790     415.508
       69      792     415.508
       69      794     415.508
       69      796     415.508
       69      798     415.508
       69      800     415.508
       69      802     415.508
       69      804     415.508
       69      806     415.508
       69      808     415.508
       69      810     415.508
       69      812     415.508
       69      814     415.508
       69      816     415.508
       69      818     415.508
       69      820     415.508
       69      822     415.508
       69      824     415.508
       69      826     415.508
       69      828     415.508
       69      830     415.508
       69      832     415.508
       69      834     415.508
       69      836     415.508
       69      838     415.508
       69      840     415.508
       69      842     415.508
       69      844     415.508
       69      846     415.508
       69      848     415.508
       69      850     415.508
       69      852     415.508
       69      854     415.508
       69      856     415.508
       69      858     415.508
       69      860     415.508
       69      862     415.508
       69      864     415.508
       69      866     415.508
       69      868     415.508
       69      870     415.508
       69      872     415.508
       69      874     415.508
       69      876     415.508
       69      878     415.508
       69      880     415.508
       69      882     415.508
       69      884     415.508
       69      886     415.508
       69      888     415.508
       69      890     415.508
       69      892     415.508
       69      894     415.508
       69      896     415.508
       69      898     415.508
       69      900     415.508
       69      902     415.508
       69      904     415.508
       69      906     415.508
       69      908     415.508
       69      910     415.508
       69      912     415.508
       69      914     415.508
       69      916     415.508
       69      918     415.508
       69      920     415.508
       69      922     415.508
       69      924     415.508
       69      926     415.508
       69      928     415.508
       69      930     415.508
       69      932     415.508
       69      934     415.508
       69      936     415.508
       69      938     415.508
       69      940     415.508
       69      942     415.508
       69      944     415.508
       69      946     415.508
       69      948     415.508
       69      950     415.508
       69      952     415.508
       69      954     415.508
       69      956     415.508
       69      958     415.508
       69      960     415.508
       69      962     415.508
       69      964     415.508
       69      966     415.508
       69      968     415.508
       69      970     415.508
       69      972     415.508
       69      974     415.508
       69      976     415.508
       69      978     415.508
       69      980     415.508
       69      982     415.508
       69      984     415.508
       69      986     415.508
       69      988     415.508
       69      990     415.508
       69      992     415.508
       69      994     415.508
       69      996     415.508
       69      998     415.508
       71      286     419.493
       71      288     419.493
       71      290     419.493
       71      292     419.493
       71      294     419.493
       71      298     419.493
       71      300     419.493
       71      304     419.493
       71      308     419.493
       71      310     419.493
       71      312     419.493
       71      314     419.493
       71      316     419.493
       71      318     419.493
       71      320     419.493
       71      322     419.493
       71      324     419.493
       71      326     419.493
       71      330     419.493
       71      332     419.493
       71      334     419.493
       71      336     419.493
       71      340     419.493
       71      342     419.493
       71      344     419.493
       71      348     419.493
       71      350     419.493
       71      352     419.493
       71      354     419.493
       71      358     419.493
       71      360     419.493
       71      362     419.493
       71      366     419.493
       71      368     419.493
       71      370     419.493
       71      372     419.493
       71      376     419.493
       71      380     419.493
       71      384     419.493
       71      388     419.493
       71      390     419.493
       71      398     419.493
       71      400     419.493
       71      402     419.493
       71      404     419.493
       71      408     419.493
       71      410     419.493
       71      412     419.493
       71      414     419.493
       71      416     419.493
       71      418     419.493
       71      430     419.493
       71      432     419.493
       71      434     419.493
       71      436     419.493
       71      438     419.493
       71      440     419.493
       71      442     419.493
       71      444     419.493
       71      446     419.493
       71      448     419.493
       71      450     419.493
       71      452     419.493
       71      454     419.493
       71      456     419.493
       71      458     419.493
       71      460     419.493
       71      462     419.493
       71      464     419.493
       71      466     419.493
       71      468     419.493
       71      470     419.493
       71      472     419.493
       71      474     419.493
       71      476     419.493
       71      478     419.493
       71      480     419.493
       71      482     419.493
       71      484     419.493
       71      486     419.493
       71      488     419.493
       71      490     419.493
       71      492     419.493
       71      494     419.493
       71      496     419.493
       71      498     419.493
       71      500     419.493
       71      502     419.493
       71      504     419.493
       71      506     419.493
       71      508     419.493
       71      510     419.493
       71      512     419.493
       71      514     419.493
       71      516     419.493
       71      518     419.493
       71      520     419.493
       71      522     419.493
       71      524     419.493
       71      526     419.493
       71      528     419.493
       71      530     419.493
       71      532     419.493
       71      534     419.493
       71      536     419.493
       71      538     419.493
       71      540     419.493
       71      542     419.493
       71      544     419.493
       71      546     419.493
       71      548     419.493
       71      550     419.493
       71      552     419.493
       71      554     419.493
       71      556     419.493
       71      558     419.493
       71      560     419.493
       71      562     419.493
       71      564     419.493
       71      566     419.493
       71      568     419.493
       71      570     419.493
       71      572     419.493
       71      574     419.493
       71      576     419.493
       71      578     419.493
       71      580     419.493
       71      582     419.493
       71      584     419.493
       71      586     419.493
       71      588     419.493
       71      590     419.493
       71      592     419.493
       71      594     419.493
       71      596     419.493
       71      598     419.493
       71      600     419.493
       71      602     419.493
       71      604     419.493
       71      606     419.493
       71      608     419.493
       71      610     419.493
       71      612     419.493
       71      614     419.493
       71      616     419.493
       71      618     419.493
       71      620     419.493
       71      622     419.493
       71      624     419.493
       71      626     419.493
       71      628     419.493
       71      630     419.493
       71      632     419.493
       71      634     419.493
       71      636     419.493
       71      638     419.493
       71      640     419.493
       71      642     419.493
       71      644     419.493
       71      646     419.493
       71      648     419.493
       71      650     419.493
       71      652     419.493
       71      654     419.493
       71      656     419.493
       71      658     419.493
       71      660     419.493
       71      662     419.493
       71      664     419.493
       71      666     419.493
       71      668     419.493
       71      670     419.493
       71      672     419.493
       71      674     419.493
       71      676     419.493
       71      678     419.493
       71      680     419.493
       71      682     419.493
       71      684     419.493
       71      686     419.493
       71      688     419.493
       71      690     419.493
       71      692     419.493
       71      694     419.493
       71      696     419.493
       71      698     419.493
       71      700     419.493
       71      702     419.493
       71      704     419.493
       71      706     419.493
       71      708     419.493
       71      710     419.493
       71      712     419.493
       71      714     419.493
       71      716     419.493
       71      718     419.493
       71      720     419.493
       71      722     419.493
       71      724     419.493
       71      726     419.493
       71      728     419.493
       71      730     419.493
       71      732     419.493
       71      734     419.493
       71      736     419.493
       71      738     419.493
       71      740     419.493
       71      742     419.493
       71      744     419.493
       71      746     419.493
       71      748     419.493
       71      750     419.493
       71      752     419.493
       71      754     419.493
       71      756     419.493
       71      758     419.493
       71      760     419.493
       71      762     419.493
       71      764     419.493
       71      766     419.493
       71      768     419.493
       71      770     419.493
       71      772     419.493
       71      774     419.493
       71      776     419.493
       71      778     419.493
       71      780     419.493
       71      782     419.493
       71      784     419.493
       71      786     419.493
       71      788     419.493
       71      790     419.493
       71      792     419.493
       71      794     419.493
       71      796     419.493
       71      798     419.493
       71      800     419.493
       71      802     419.493
       71      804     419.493
       71      806     419.493
       71      808     419.493
       71      810     419.493
       71      812     419.493
       71      814     419.493
       71      816     419.493
       71      818     419.493
       71      820     419.493
       71      822     419.493
       71      824     419.493
       71      826     419.493
       71      828     419.493
       71      830     419.493
       71      832     419.493
       71      834     419.493
       71      836     419.493
       71      838     419.493
       71      840     419.493
       71      842     419.493
       71      844     419.493
       71      846     419.493
       71      848     419.493
       71      850     419.493
       71      852     419.493
       71      854     419.493
       71      856     419.493
       71      858     419.493
       71      860     419.493
       71      862     419.493
       71      864     419.493
       71      866     419.493
       71      868     419.493
       71      870     419.493
       71      872     419.493
       71      874     419.493
       71      876     419.493
       71      878     419.493
       71      880     419.493
       71      882     419.493
       71      884     419.493
       71      886     419.493
       71      888     419.493
       71      890     419.493
       71      892     419.493
       71      894     419.493
       71      896     419.493
       71      898     419.493
       71      900     419.493
       71      902     419.493
       71      904     419.493
       71      906     419.493
       71      908     419.493
       71      910     419.493
       71      912     419.493
       71      914     419.493
       71      916     419.493
       71      918     419.493
       71      920     419.493
       71      922     419.493
       71      924     419.493
       71      926     419.493
       71      928     419.493
       71      930     419.493
       71      932     419.493
       71      934     419.493
       71      936     419.493
       71      938     419.493
       71      940     419.493
       71      942     419.493
       71      944     419.493
       71      946     419.493
       71      948     419.493
       71      950     419.493
       71      952     419.493
       71      954     419.493
       71      956     419.493
       71      958     419.493
       71      960     419.493
       71      962     419.493
       71      964     419.493
       71      966     419.493
       71      968     419.493
       71      970     419.493
       71      972     419.493
       71      974     419.493
       71      976     419.493
       71      978     419.493
       71      980     419.493
       71      982     419.493
       71      984     419.493
       71      986     419.493
       71      988     419.493
       71      990     419.493
       71      992     419.493
       71      994     419.493
       71      996     419.493
       71      998     419.493
       73      286     423.458
       73      288     423.458
       73      290     423.458
       73      292     423.458
       73      294     423.458
       73      296     423.458
       73      298     423.458
       73      300     423.458
       73      302     423.458
       73      304     423.458
       73      306     423.458
       73      308     423.458
       73      310     423.458
       73      314     423.458
       73      316     423.458
       73      318     423.458
       73      320     423.458
       73      322     423.458
       73      324     423.458
       73      326     423.458
       73      328     423.458
       73      330     423.458
       73      332     423.458
       73      334     423.458
       73      336     423.458
       73      338     423.458
       73      340     423.458
       73      342     423.458
       73      348     423.458
       73      350     423.458
       73      352     423.458
       73      356     423.458
       73      358     423.458
       73      360     423.458
       73      362     423.458
       73      364     423.458
       73      366     423.458
       73      368     423.458
       73      370     423.458
       73      380     423.458
       73      382     423.458
       73      386     423.458
       73      388     423.458
       73      390     423.458
       73      394     423.458
       73      396     423.458
       73      398     423.458
       73      400     423.458
       73      404     423.458
       73      406     423.458
       73      408     423.458
       73      410     423.458
       73      416     423.458
       73      422     423.458
       73      424     423.458
       73      428     423.458
       73      430     423.458
       73      434     423.458
       73      436     423.458
       73      438     423.458
       73      440     423.458
       73      442     423.458
       73      444     423.458
       73      446     423.458
       73      448     423.458
       73      450     423.458
       73      452     423.458
       73      454     423.458
       73      456     423.458
       73      458     423.458
       73      460     423.458
       73      462     423.458
       73      464     423.458
       73      466     423.458
       73      468     423.458
       73      470     423.458
       73      472     423.458
       73      474     423.458
       73      476     423.458
       73      478     423.458
       73      480     423.458
       73      482     423.458
       73      484     423.458
       73      486     423.458
       73      488     423.458
       73      490     423.458
       73      492     423.458
       73      494     423.458
       73      496     423.458
       73      498     423.458
       73      500     423.458
       73      502     423.458
       73      504     423.458
       73      506     423.458
       73      508     423.458
       73      510     423.458
       73      512     423.458
       73      514     423.458
       73      516     423.458
       73      518     423.458
       73      520     423.458
       73      522     423.458
       73      524     423.458
       73      526     423.458
       73      528     423.458
       73      530     423.458
       73      532     423.458
       73      534     423.458
       73      536     423.458
       73      538     423.458
       73      540     423.458
       73      542     423.458
       73      544     423.458
       73      546     423.458
       73      548     423.458
       73      550     423.458
       73      552     423.458
       73      554     423.458
       73      556     423.458
       73      558     423.458
       73      560     423.458
       73      562     423.458
       73      564     423.458
       73      566     423.458
       73      568     423.458
       73      570     423.458
       73      572     423.458
       73      574     423.458
       73      576     423.458
       73      578     423.458
       73      580     423.458
       73      582     423.458
       73      584     423.458
       73      586     423.458
       73      588     423.458
       73      590     423.458
       73      592     423.458
       73      594     423.458
       73      596     423.458
       73      598     423.458
       73      600     423.458
       73      602     423.458
       73      604     423.458
       73      606     423.458
       73      608     423.458
       73      610     423.458
       73      612     423.458
       73      614     423.458
       73      616     423.458
       73      618     423.458
       73      620     423.458
       73      622     423.458
       73      624     423.458
       73      626     423.458
       73      628     423.458
       73      630     423.458
       73      632     423.458
       73      634     423.458
       73      636     423.458
       73      638     423.458
       73      640     423.458
       73      642     423.458
       73      644     423.458
       73      646     423.458
       73      648     423.458
       73      650     423.458
       73      652     423.458
       73      654     423.458
       73      656     423.458
       73      658     423.458
       73      660     423.458
       73      662     423.458
       73      664     423.458
       73      666     423.458
       73      668     423.458
       73      670     423.458
       73      672     423.458
       73      674     423.458
       73      676     423.458
       73      678     423.458
       73      680     423.458
       73      682     423.458
       73      684     423.458
       73      686     423.458
       73      688     423.458
       73      690     423.458
       73      692     423.458
       73      694     423.458
       73      696     423.458
       73      698     423.458
       73      700     423.458
       73      702     423.458
       73      704     423.458
       73      706     423.458
       73      708     423.458
       73      710     423.458
       73      712     423.458
       73      714     423.458
       73      716     423.458
       73      718     423.458
       73      720     423.458
       73      722     423.458
       73      724     423.458
       73      726     423.458
       73      728     423.458
       73      730     423.458
       73      732     423.458
       73      734     423.458
       73      736     423.458
       73      738     423.458
       73      740     423.458
       73      742     423.458
       73      744     423.458
       73      746     423.458
       73      748     423.458
       73      750     423.458
       73      752     423.458
       73      754     423.458
       73      756     423.458
       73      758     423.458
       73      760     423.458
       73      762     423.458
       73      764     423.458
       73      766     423.458
       73      768     423.458
       73      770     423.458
       73      772     423.458
       73      774     423.458
       73      776     423.458
       73      778     423.458
       73      780     423.458
       73      782     423.458
       73      784     423.458
       73      786     423.458
       73      788     423.458
       73      790     423.458
       73      792     423.458
       73      794     423.458
       73      796     423.458
       73      798     423.458
       73      800     423.458
       73      802     423.458
       73      804     423.458
       73      806     423.458
       73      808     423.458
       73      810     423.458
       73      812     423.458
       73      814     423.458
       73      816     423.458
       73      818     423.458
       73      820     423.458
       73      822     423.458
       73      824     423.458
       73      826     423.458
       73      828     423.458
       73      830     423.458
       73      832     423.458
       73      834     423.458
       73      836     423.458
       73      838     423.458
       73      840     423.458
       73      842     423.458
       73      844     423.458
       73      846     423.458
       73      848     423.458
       73      850     423.458
       73      852     423.458
       73      854     423.458
       73      856     423.458
       73      858     423.458
       73      860     423.458
       73      862     423.458
       73      864     423.458
       73      866     423.458
       73      868     423.458
       73      870     423.458
       73      872     423.458
       73      874     423.458
       73      876     423.458
       73      878     423.458
       73      880     423.458
       73      882     423.458
       73      884     423.458
       73      886     423.458
       73      888     423.458
       73      890     423.458
       73      892     423.458
       73      894     423.458
       73      896     423.458
       73      898     423.458
       73      900     423.458
       73      902     423.458
       73      904     423.458
       73      906     423.458
       73      908     423.458
       73      910     423.458
       73      912     423.458
       73      914     423.458
       73      916     423.458
       73      918     423.458
       73      920     423.458
       73      922     423.458
       73      924     423.458
       73      926     423.458
       73      928     423.458
       73      930     423.458
       73      932     423.458
       73      934     423.458
       73      936     423.458
       73      938     423.458
       73      940     423.458
       73      942     423.458
       73      944     423.458
       73      946     423.458
       73      948     423.458
       73      950     423.458
       73      952     423.458
       73      954     423.458
       73      956     423.458
       73      958     423.458
       73      960     423.458
       73      962     423.458
       73      964     423.458
       73      966     423.458
       73      968     423.458
       73      970     423.458
       73      972     423.458
       73      974     423.458
       73      976     423.458
       73      978     423.458
       73      980     423.458
       73      982     423.458
       73      984     423.458
       73      986     423.458
       73      988     423.458
       73      990     423.458
       73      992     423.458
       73      994     423.458
       73      996     423.458
       73      998     423.458
       75      284     427.423
       75      286     427.423
       75      288     427.423
       75      290     427.423
       75      296     427.423
       75      298     427.423
       75      300     427.423
       75      302     427.423
       75      304     427.423
       75      306     427.423
       75      310     427.423
       75      312     427.423
       75      314     427.423
       75      316     427.423
       75      320     427.423
       75      322     427.423
       75      324     427.423
       75      326     427.423
       75      328     427.423
       75      330     427.423
       75      332     427.423
       75      334     427.423
       75      336     427.423
       75      338     427.423
       75      342     427.423
       75      344     427.423
       75      346     427.423
       75      348     427.423
       75      350     427.423
       75      356     427.423
       75      358     427.423
       75      360     427.423
       75      362     427.423
       75      370     427.423
       75      372     427.423
       75      374     427.423
       75      378     427.423
       75      380     427.423
       75      382     427.423
       75      388     427.423
       75      390     427.423
       75      396     427.423
       75      400     427.423
       75      402     427.423
       75      404     427.423
       75      406     427.423
       75      412     427.423
       75      418     427.423
       75      424     427.423
       75      426     427.423
       75      428     427.423
       75      430     427.423
       75      432     427.423
       75      434     427.423
       75      436     427.423
       75      438     427.423
       75      440     427.423
       75      442     427.423
       75      444     427.423
       75      446     427.423
       75      448     427.423
       75      450     427.423
       75      452     427.423
       75      454     427.423
       75      456     427.423
       75      458     427.423
       75      460     427.423
       75      462     427.423
       75      464     427.423
       75      466     427.423
       75      468     427.423
       75      470     427.423
       75      472     427.423
       75      474     427.423
       75      476     427.423
       75      478     427.423
       75      480     427.423
       75      482     427.423
       75      484     427.423
       75      486     427.423
       75      488     427.423
       75      490     427.423
       75      492     427.423
       75      494     427.423
       75      496     427.423
       75      498     427.423
       75      500     427.423
       75      502     427.423
       75      504     427.423
       75      506     427.423
       75      508     427.423
       75      510     427.423
       75      512     427.423
       75      514     427.423
       75      516     427.423
       75      518     427.423
       75      520     427.423
       75      522     427.423
       75      524     427.423
       75      526     427.423
       75      528     427.423
       75      530     427.423
       75      532     427.423
       75      534     427.423
       75      536     427.423
       75      538     427.423
       75      540     427.423
       75      542     427.423
       75      544     427.423
       75      546     427.423
       75      548     427.423
       75      550     427.423
       75      552     427.423
       75      554     427.423
       75      556     427.423
       75      558     427.423
       75      560     427.423
       75      562     427.423
       75      564     427.423
       75      566     427.423
       75      568     427.423
       75      570     427.423
       75      572     427.423
       75      574     427.423
       75      576     427.423
       75      578     427.423
       75      580     427.423
       75      582     427.423
       75      584     427.423
       75      586     427.423
       75      588     427.423
       75      590     427.423
       75      592     427.423
       75      594     427.423
       75      596     427.423
       75      598     427.423
       75      600     427.423
       75      602     427.423
       75      604     427.423
       75      606     427.423
       75      608     427.423
       75      610     427.423
       75      612     427.423
       75      614     427.423
       75      616     427.423
       75      618     427.423
       75      620     427.423
       75      622     427.423
       75      624     427.423
       75      626     427.423
       75      628     427.423
       75      630     427.423
       75      632     427.423
       75      634     427.423
       75      636     427.423
       75      638     427.423
       75      640     427.423
       75      642     427.423
       75      644     427.423
       75      646     427.423
       75      648     427.423
       75      650     427.423
       75      652     427.423
       75      654     427.423
       75      656     427.423
       75      658     427.423
       75      660     427.423
       75      662     427.423
       75      664     427.423
       75      666     427.423
       75      668     427.423
       75      670     427.423
       75      672     427.423
       75      674     427.423
       75      676     427.423
       75      678     427.423
       75      680     427.423
       75      682     427.423
       75      684     427.423
       75      686     427.423
       75      688     427.423
       75      690     427.423
       75      692     427.423
       75      694     427.423
       75      696     427.423
       75      698     427.423
       75      700     427.423
       75      702     427.423
       75      704     427.423
       75      706     427.423
       75      708     427.423
       75      710     427.423
       75      712     427.423
       75      714     427.423
       75      716     427.423
       75      718     427.423
       75      720     427.423
       75      722     427.423
       75      724     427.423
       75      726     427.423
       75      728     427.423
       75      730     427.423
       75      732     427.423
       75      734     427.423
       75      736     427.423
       75      738     427.423
       75      740     427.423
       75      742     427.423
       75      744     427.423
       75      746     427.423
       75      748     427.423
       75      750     427.423
       75      752     427.423
       75      754     427.423
       75      756     427.423
       75      758     427.423
       75      760     427.423
       75      762     427.423
       75      764     427.423
       75      766     427.423
       75      768     427.423
       75      770     427.423
       75      772     427.423
       75      774     427.423
       75      776     427.423
       75      778     427.423
       75      780     427.423
       75      782     427.423
       75      784     427.423
       75      786     427.423
       75      788     427.423
       75      790     427.423
       75      792     427.423
       75      794     427.423
       75      796     427.423
       75      798     427.423
       75      800     427.423
       75      802     427.423
       75      804     427.423
       75      806     427.423
       75      808     427.423
       75      810     427.423
       75      812     427.423
       75      814     427.423
       75      816     427.423
       75      818     427.423
       75      820     427.423
       75      822     427.423
       75      824     427.423
       75      826     427.423
       75      828     427.423
       75      830     427.423
       75      832     427.423
       75      834     427.423
       75      836     427.423
       75      838     427.423
       75      840     427.423
       75      842     427.423
       75      844     427.423
       75      846     427.423
       75      848     427.423
       75      850     427.423
       75      852     427.423
       75      854     427.423
       75      856     427.423
       75      858     427.423
       75      860     427.423
       75      862     427.423
       75      864     427.423
       75      866     427.423
       75      868     427.423
       75      870     427.423
       75      872     427.423
       75      874     427.423
       75      876     427.423
       75      878     427.423
       75      880     427.423
       75      882     427.423
       75      884     427.423
       75      886     427.423
       75      888     427.423
       75      890     427.423
       75      892     427.423
       75      894     427.423
       75      896     427.423
       75      898     427.423
       75      900     427.423
       75      902     427.423
       75      904     427.423
       75      906     427.423
       75      908     427.423
       75      910     427.423
       75      912     427.423
       75      914     427.423
       75      916     427.423
       75      918     427.423
       75      920     427.423
       75      922     427.423
       75      924     427.423
       75      926     427.423
       75      928     427.423
       75      930     427.423
       75      932     427.423
       75      934     427.423
       75      936     427.423
       75      938     427.423
       75      940     427.423
       75      942     427.423
       75      944     427.423
       75      946     427.423
       75      948     427.423
       75      950     427.423
       75      952     427.423
       75      954     427.423
       75      956     427.423
       75      958     427.423
       75      960     427.423
       75      962     427.423
       75      964     427.423
       75      966     427.423
       75      968     427.423
       75      970     427.423
       75      972     427.423
       75      974     427.423
       75      976     427.423
       75      978     427.423
       75      980     427.423
       75      982     427.423
       75      984     427.423
       75      986     427.423
       75      988     427.423
       75      990     427.423
       75      992     427.423
       75      994     427.423
       75      996     427.423
       75      998     427.423
       77      284     431.274
       77      286     431.274
       77      288     431.274
       77      290     431.274
       77      292     431.274
       77      294     431.274
       77      296     431.274
       77      298     431.274
       77      302     431.274
       77      304     431.274
       77      306     431.274
       77      308     431.274
       77      310     431.274
       77      312     431.274
       77      314     431.274
       77      318     431.274
       77      320     431.274
       77      322     431.274
       77      324     431.274
       77      326     431.274
       77      330     431.274
       77      332     431.274
       77      334     431.274
       77      336     431.274
       77      338     431.274
       77      340     431.274
       77      342     431.274
       77      344     431.274
       77      346     431.274
       77      350     431.274
       77      352     431.274
       77      354     431.274
       77      356     431.274
       77      360     431.274
       77      364     431.274
       77      368     431.274
       77      370     431.274
       77      372     431.274
       77      376     431.274
       77      378     431.274
       77      388     431.274
       77      392     431.274
       77      402     431.274
       77      408     431.274
       77      414     431.274
       77      416     431.274
       77      418     431.274
       77      420     431.274
       77      428     431.274
       77      430     431.274
       77      432     431.274
       77      436     431.274
       77      438     431.274
       77      440     431.274
       77      442     431.274
       77      444     431.274
       77      446     431.274
       77      448     431.274
       77      450     431.274
       77      452     431.274
       77      454     431.274
       77      456     431.274
       77      458     431.274
       77      460     431.274
       77      462     431.274
       77      464     431.274
       77      466     431.274
       77      468     431.274
       77      470     431.274
       77      472     431.274
       77      474     431.274
       77      476     431.274
       77      478     431.274
       77      480     431.274
       77      482     431.274
       77      484     431.274
       77      486     431.274
       77      488     431.274
       77      490     431.274
       77      492     431.274
       77      494     431.274
       77      496     431.274
       77      498     431.274
       77      500     431.274
       77      502     431.274
       77      504     431.274
       77      506     431.274
       77      508     431.274
       77      510     431.274
       77      512     431.274
       77      514     431.274
       77      516     431.274
       77      518     431.274
       77      520     431.274
       77      522     431.274
       77      524     431.274
       77      526     431.274
       77      528     431.274
       77      530     431.274
       77      532     431.274
       77      534     431.274
       77      536     431.274
       77      538     431.274
       77      540     431.274
       77      542     431.274
       77      544     431.274
       77      546     431.274
       77      548     431.274
       77      550     431.274
       77      552     431.274
       77      554     431.274
       77      556     431.274
       77      558     431.274
       77      560     431.274
       77      562     431.274
       77      564     431.274
       77      566     431.274
       77      568     431.274
       77      570     431.274
       77      572     431.274
       77      574     431.274
       77      576     431.274
       77      578     431.274
       77      580     431.274
       77      582     431.274
       77      584     431.274
       77      586     431.274
       77      588     431.274
       77      590     431.274
       77      592     431.274
       77      594     431.274
       77      596     431.274
       77      598     431.274
       77      600     431.274
       77      602     431.274
       77      604     431.274
       77      606     431.274
       77      608     431.274
       77      610     431.274
       77      612     431.274
       77      614     431.274
       77      616     431.274
       77      618     431.274
       77      620     431.274
       77      622     431.274
       77      624     431.274
       77      626     431.274
       77      628     431.274
       77      630     431.274
       77      632     431.274
       77      634     431.274
       77      636     431.274
       77      638     431.274
       77      640     431.274
       77      642     431.274
       77      644     431.274
       77      646     431.274
       77      648     431.274
       77      650     431.274
       77      652     431.274
       77      654     431.274
       77      656     431.274
       77      658     431.274
       77      660     431.274
       77      662     431.274
       77      664     431.274
       77      666     431.274
       77      668     431.274
       77      670     431.274
       77      672     431.274
       77      674     431.274
       77      676     431.274
       77      678     431.274
       77      680     431.274
       77      682     431.274
       77      684     431.274
       77      686     431.274
       77      688     431.274
       77      690     431.274
       77      692     431.274
       77      694     431.274
       77      696     431.274
       77      698     431.274
       77      700     431.274
       77      702     431.274
       77      704     431.274
       77      706     431.274
       77      708     431.274
       77      710     431.274
       77      712     431.274
       77      714     431.274
       77      716     431.274
       77      718     431.274
       77      720     431.274
       77      722     431.274
       77      724     431.274
       77      726     431.274
       77      728     431.274
       77      730     431.274
       77      732     431.274
       77      734     431.274
       77      736     431.274
       77      738     431.274
       77      740     431.274
       77      742     431.274
       77      744     431.274
       77      746     431.274
       77      748     431.274
       77      750     431.274
       77      752     431.274
       77      754     431.274
       77      756     431.274
       77      758     431.274
       77      760     431.274
       77      762     431.274
       77      764     431.274
       77      766     431.274
       77      768     431.274
       77      770     431.274
       77      772     431.274
       77      774     431.274
       77      776     431.274
       77      778     431.274
       77      780     431.274
       77      782     431.274
       77      784     431.274
       77      786     431.274
       77      788     431.274
       77      790     431.274
       77      792     431.274
       77      794     431.274
       77      796     431.274
       77      798     431.274
       77      800     431.274
       77      802     431.274
       77      804     431.274
       77      806     431.274
       77      808     431.274
       77      810     431.274
       77      812     431.274
       77      814     431.274
       77      816     431.274
       77      818     431.274
       77      820     431.274
       77      822     431.274
       77      824     431.274
       77      826     431.274
       77      828     431.274
       77      830     431.274
       77      832     431.274
       77      834     431.274
       77      836     431.274
       77      838     431.274
       77      840     431.274
       77      842     431.274
       77      844     431.274
       77      846     431.274
       77      848     431.274
       77      850     431.274
       77      852     431.274
       77      854     431.274
       77      856     431.274
       77      858     431.274
       77      860     431.274
       77      862     431.274
       77      864     431.274
       77      866     431.274
       77      868     431.274
       77      870     431.274
       77      872     431.274
       77      874     431.274
       77      876     431.274
       77      878     431.274
       77      880     431.274
       77      882     431.274
       77      884     431.274
       77      886     431.274
       77      888     431.274
       77      890     431.274
       77      892     431.274
       77      894     431.274
       77      896     431.274
       77      898     431.274
       77      900     431.274
       77      902     431.274
       77      904     431.274
       77      906     431.274
       77      908     431.274
       77      910     431.274
       77      912     431.274
       77      914     431.274
       77      916     431.274
       77      918     431.274
       77      920     431.274
       77      922     431.274
       77      924     431.274
       77      926     431.274
       77      928     431.274
       77      930     431.274
       77      932     431.274
       77      934     431.274
       77      936     431.274
       77      938     431.274
       77      940     431.274
       77      942     431.274
       77      944     431.274
       77      946     431.274
       77      948     431.274
       77      950     431.274
       77      952     431.274
       77      954     431.274
       77      956     431.274
       77      958     431.274
       77      960     431.274
       77      962     431.274
       77      964     431.274
       77      966     431.274
       77      968     431.274
       77      970     431.274
       77      972     431.274
       77      974     431.274
       77      976     431.274
       77      978     431.274
       77      980     431.274
       77      982     431.274
       77      984     431.274
       77      986     431.274
       77      988     431.274
       77      990     431.274
       77      992     431.274
       77      994     431.274
       77      996     431.274
       77      998     431.274
       79      284     435.107
       79      286     435.107
       79      288     435.107
       79      290     435.107
       79      294     435.107
       79      296     435.107
       79      298     435.107
       79      300     435.107
       79      302     435.107
       79      304     435.107
       79      308     435.107
       79      310     435.107
       79      312     435.107
       79      314     435.107
       79      316     435.107
       79      318     435.107
       79      320     435.107
       79      322     435.107
       79      324     435.107
       79      326     435.107
       79      330     435.107
       79      332     435.107
       79      334     435.107
       79      336     435.107
       79      338     435.107
       79      344     435.107
       79      346     435.107
       79      348     435.107
       79      354     435.107
       79      358     435.107
       79      360     435.107
       79      362     435.107
       79      364     435.107
       79      368     435.107
       79      370     435.107
       79      374     435.107
       79      376     435.107
       79      378     435.107
       79      380     435.107
       79      386     435.107
       79      388     435.107
       79      390     435.107
       79      392     435.107
       79      394     435.107
       79      398     435.107
       79      400     435.107
       79      402     435.107
       79      408     435.107
       79      412     435.107
       79      414     435.107
       79      418     435.107
       79      424     435.107
       79      426     435.107
       79      428     435.107
       79      430     435.107
       79      432     435.107
       79      434     435.107
       79      436     435.107
       79      438     435.107
       79      440     435.107
       79      442     435.107
       79      444     435.107
       79      446     435.107
       79      448     435.107
       79      450     435.107
       79      452     435.107
       79      454     435.107
       79      456     435.107
       79      458     435.107
       79      460     435.107
       79      462     435.107
       79      464     435.107
       79      466     435.107
       79      468     435.107
       79      470     435.107
       79      472     435.107
       79      474     435.107
       79      476     435.107
       79      478     435.107
       79      480     435.107
       79      482     435.107
       79      484     435.107
       79      486     435.107
       79      488     435.107
       79      490     435.107
       79      492     435.107
       79      494     435.107
       79      496     435.107
       79      498     435.107
       79      500     435.107
       79      502     435.107
       79      504     435.107
       79      506     435.107
       79      508     435.107
       79      510     435.107
       79      512     435.107
       79      514     435.107
       79      516     435.107
       79      518     435.107
       79      520     435.107
       79      522     435.107
       79      524     435.107
       79      526     435.107
       79      528     435.107
       79      530     435.107
       79      532     435.107
       79      534     435.107
       79      536     435.107
       79      538     435.107
       79      540     435.107
       79      542     435.107
       79      544     435.107
       79      546     435.107
       79      548     435.107
       79      550     435.107
       79      552     435.107
       79      554     435.107
       79      556     435.107
       79      558     435.107
       79      560     435.107
       79      562     435.107
       79      564     435.107
       79      566     435.107
       79      568     435.107
       79      570     435.107
       79      572     435.107
       79      574     435.107
       79      576     435.107
       79      578     435.107
       79      580     435.107
       79      582     435.107
       79      584     435.107
       79      586     435.107
       79      588     435.107
       79      590     435.107
       79      592     435.107
       79      594     435.107
       79      596     435.107
       79      598     435.107
       79      600     435.107
       79      602     435.107
       79      604     435.107
       79      606     435.107
       79      608     435.107
       79      610     435.107
       79      612     435.107
       79      614     435.107
       79      616     435.107
       79      618     435.107
       79      620     435.107
       79      622     435.107
       79      624     435.107
       79      626     435.107
       79      628     435.107
       79      630     435.107
       79      632     435.107
       79      634     435.107
       79      636     435.107
       79      638     435.107
       79      640     435.107
       79      642     435.107
       79      644     435.107
       79      646     435.107
       79      648     435.107
       79      650     435.107
       79      652     435.107
       79      654     435.107
       79      656     435.107
       79      658     435.107
       79      660     435.107
       79      662     435.107
       79      664     435.107
       79      666     435.107
       79      668     435.107
       79      670     435.107
       79      672     435.107
       79      674     435.107
       79      676     435.107
       79      678     435.107
       79      680     435.107
       79      682     435.107
       79      684     435.107
       79      686     435.107
       79      688     435.107
       79      690     435.107
       79      692     435.107
       79      694     435.107
       79      696     435.107
       79      698     435.107
       79      700     435.107
       79      702     435.107
       79      704     435.107
       79      706     435.107
       79      708     435.107
       79      710     435.107
       79      712     435.107
       79      714     435.107
       79      716     435.107
       79      718     435.107
       79      720     435.107
       79      722     435.107
       79      724     435.107
       79      726     435.107
       79      728     435.107
       79      730     435.107
       79      732     435.107
       79      734     435.107
       79      736     435.107
       79      738     435.107
       79      740     435.107
       79      742     435.107
       79      744     435.107
       79      746     435.107
       79      748     435.107
       79      750     435.107
       79      752     435.107
       79      754     435.107
       79      756     435.107
       79      758     435.107
       79      760     435.107
       79      762     435.107
       79      764     435.107
       79      766     435.107
       79      768     435.107
       79      770     435.107
       79      772     435.107
       79      774     435.107
       79      776     435.107
       79      778     435.107
       79      780     435.107
       79      782     435.107
       79      784     435.107
       79      786     435.107
       79      788     435.107
       79      790     435.107
       79      792     435.107
       79      794     435.107
       79      796     435.107
       79      798     435.107
       79      800     435.107
       79      802     435.107
       79      804     435.107
       79      806     435.107
       79      808     435.107
       79      810     435.107
       79      812     435.107
       79      814     435.107
       79      816     435.107
       79      818     435.107
       79      820     435.107
       79      822     435.107
       79      824     435.107
       79      826     435.107
       79      828     435.107
       79      830     435.107
       79      832     435.107
       79      834     435.107
       79      836     435.107
       79      838     435.107
       79      840     435.107
       79      842     435.107
       79      844     435.107
       79      846     435.107
       79      848     435.107
       79      850     435.107
       79      852     435.107
       79      854     435.107
       79      856     435.107
       79      858     435.107
       79      860     435.107
       79      862     435.107
       79      864     435.107
       79      866     435.107
       79      868     435.107
       79      870     435.107
       79      872     435.107
       79      874     435.107
       79      876     435.107
       79      878     435.107
       79      880     435.107
       79      882     435.107
       79      884     435.107
       79      886     435.107
       79      888     435.107
       79      890     435.107
       79      892     435.107
       79      894     435.107
       79      896     435.107
       79      898     435.107
       79      900     435.107
       79      902     435.107
       79      904     435.107
       79      906     435.107
       79      908     435.107
       79      910     435.107
       79      912     435.107
       79      914     435.107
       79      916     435.107
       79      918     435.107
       79      920     435.107
       79      922     435.107
       79      924     435.107
       79      926     435.107
       79      928     435.107
       79      930     435.107
       79      932     435.107
       79      934     435.107
       79      936     435.107
       79      938     435.107
       79      940     435.107
       79      942     435.107
       79      944     435.107
       79      946     435.107
       79      948     435.107
       79      950     435.107
       79      952     435.107
       79      954     435.107
       79      956     435.107
       79      958     435.107
       79      960     435.107
       79      962     435.107
       79      964     435.107
       79      966     435.107
       79      968     435.107
       79      970     435.107
       79      972     435.107
       79      974     435.107
       79      976     435.107
       79      978     435.107
       79      980     435.107
       79      982     435.107
       79      984     435.107
       79      986     435.107
       79      988     435.107
       79      990     435.107
       79      992     435.107
       79      994     435.107
       79      996     435.107
       79      998     435.107
       81      282     438.940
       81      284     438.940
       81      286     438.940
       81      288     438.940
       81      290     438.940
       81      292     438.940
       81      298     438.940
       81      302     438.940
       81      304     438.940
       81      306     438.940
       81      308     438.940
       81      310     438.940
       81      312     438.940
       81      314     438.940
       81      316     438.940
       81      318     438.940
       81      320     438.940
       81      322     438.940
       81      324     438.940
       81      326     438.940
       81      328     438.940
       81      332     438.940
       81      334     438.940
       81      336     438.940
       81      338     438.940
       81      340     438.940
       81      342     438.940
       81      344     438.940
       81      350     438.940
       81      352     438.940
       81      354     438.940
       81      356     438.940
       81      358     438.940
       81      364     438.940
       81      366     438.940
       81      368     438.940
       81      370     438.940
       81      372     438.940
       81      374     438.940
       81      382     438.940
       81      388     438.940
       81      390     438.940
       81      392     438.940
       81      398     438.940
       81      400     438.940
       81      402     438.940
       81      404     438.940
       81      406     438.940
       81      408     438.940
       81      412     438.940
       81      414     438.940
       81      420     438.940
       81      426     438.940
       81      428     438.940
       81      430     438.940
       81      432     438.940
       81      434     438.940
       81      436     438.940
       81      438     438.940
       81      440     438.940
       81      442     438.940
       81      444     438.940
       81      446     438.940
       81      448     438.940
       81      450     438.940
       81      452     438.940
       81      454     438.940
       81      456     438.940
       81      458     438.940
       81      460     438.940
       81      462     438.940
       81      464     438.940
       81      466     438.940
       81      468     438.940
       81      470     438.940
       81      472     438.940
       81      474     438.940
       81      476     438.940
       81      478     438.940
       81      480     438.940
       81      482     438.940
       81      484     438.940
       81      486     438.940
       81      488     438.940
       81      490     438.940
       81      492     438.940
       81      494     438.940
       81      496     438.940
       81      498     438.940
       81      500     438.940
       81      502     438.940
       81      504     438.940
       81      506     438.940
       81      508     438.940
       81      510     438.940
       81      512     438.940
       81      514     438.940
       81      516     438.940
       81      518     438.940
       81      520     438.940
       81      522     438.940
       81      524     438.940
       81      526     438.940
       81      528     438.940
       81      530     438.940
       81      532     438.940
       81      534     438.940
       81      536     438.940
       81      538     438.940
       81      540     438.940
       81      542     438.940
       81      544     438.940
       81      546     438.940
       81      548     438.940
       81      550     438.940
       81      552     438.940
       81      554     438.940
       81      556     438.940
       81      558     438.940
       81      560     438.940
       81      562     438.940
       81      564     438.940
       81      566     438.940
       81      568     438.940
       81      570     438.940
       81      572     438.940
       81      574     438.940
       81      576     438.940
       81      578     438.940
       81      580     438.940
       81      582     438.940
       81      584     438.940
       81      586     438.940
       81      588     438.940
       81      590     438.940
       81      592     438.940
       81      594     438.940
       81      596     438.940
       81      598     438.940
       81      600     438.940
       81      602     438.940
       81      604     438.940
       81      606     438.940
       81      608     438.940
       81      610     438.940
       81      612     438.940
       81      614     438.940
       81      616     438.940
       81      618     438.940
       81      620     438.940
       81      622     438.940
       81      624     438.940
       81      626     438.940
       81      628     438.940
       81      630     438.940
       81      632     438.940
       81      634     438.940
       81      636     438.940
       81      638     438.940
       81      640     438.940
       81      642     438.940
       81      644     438.940
       81      646     438.940
       81      648     438.940
       81      650     438.940
       81      652     438.940
       81      654     438.940
       81      656     438.940
       81      658     438.940
       81      660     438.940
       81      662     438.940
       81      664     438.940
       81      666     438.940
       81      668     438.940
       81      670     438.940
       81      672     438.940
       81      674     438.940
       81      676     438.940
       81      678     438.940
       81      680     438.940
       81      682     438.940
       81      684     438.940
       81      686     438.940
       81      688     438.940
       81      690     438.940
       81      692     438.940
       81      694     438.940
       81      696     438.940
       81      698     438.940
       81      700     438.940
       81      702     438.940
       81      704     438.940
       81      706     438.940
       81      708     438.940
       81      710     438.940
       81      712     438.940
       81      714     438.940
       81      716     438.940
       81      718     438.940
       81      720     438.940
       81      722     438.940
       81      724     438.940
       81      726     438.940
       81      728     438.940
       81      730     438.940
       81      732     438.940
       81      734     438.940
       81      736     438.940
       81      738     438.940
       81      740     438.940
       81      742     438.940
       81      744     438.940
       81      746     438.940
       81      748     438.940
       81      750     438.940
       81      752     438.940
       81      754     438.940
       81      756     438.940
       81      758     438.940
       81      760     438.940
       81      762     438.940
       81      764     438.940
       81      766     438.940
       81      768     438.940
       81      770     438.940
       81      772     438.940
       81      774     438.940
       81      776     438.940
       81      778     438.940
       81      780     438.940
       81      782     438.940
       81      784     438.940
       81      786     438.940
       81      788     438.940
       81      790     438.940
       81      792     438.940
       81      794     438.940
       81      796     438.940
       81      798     438.940
       81      800     438.940
       81      802     438.940
       81      804     438.940
       81      806     438.940
       81      808     438.940
       81      810     438.940
       81      812     438.940
       81      814     438.940
       81      816     438.940
       81      818     438.940
       81      820     438.940
       81      822     438.940
       81      824     438.940
       81      826     438.940
       81      828     438.940
       81      830     438.940
       81      832     438.940
       81      834     438.940
       81      836     438.940
       81      838     438.940
       81      840     438.940
       81      842     438.940
       81      844     438.940
       81      846     438.940
       81      848     438.940
       81      850     438.940
       81      852     438.940
       81      854     438.940
       81      856     438.940
       81      858     438.940
       81      860     438.940
       81      862     438.940
       81      864     438.940
       81      866     438.940
       81      868     438.940
       81      870     438.940
       81      872     438.940
       81      874     438.940
       81      876     438.940
       81      878     438.940
       81      880     438.940
       81      882     438.940
       81      884     438.940
       81      886     438.940
       81      888     438.940
       81      890     438.940
       81      892     438.940
       81      894     438.940
       81      896     438.940
       81      898     438.940
       81      900     438.940
       81      902     438.940
       81      904     438.940
       81      906     438.940
       81      908     438.940
       81      910     438.940
       81      912     438.940
       81      914     438.940
       81      916     438.940
       81      918     438.940
       81      920     438.940
       81      922     438.940
       81      924     438.940
       81      926     438.940
       81      928     438.940
       81      930     438.940
       81      932     438.940
       81      934     438.940
       81      936     438.940
       81      938     438.940
       81      940     438.940
       81      942     438.940
       81      944     438.940
       81      946     438.940
       81      948     438.940
       81      950     438.940
       81      952     438.940
       81      954     438.940
       81      956     438.940
       81      958     438.940
       81      960     438.940
       81      962     438.940
       81      964     438.940
       81      966     438.940
       81      968     438.940
       81      970     438.940
       81      972     438.940
       81      974     438.940
       81      976     438.940
       81      978     438.940
       81      980     438.940
       81      982     438.940
       81      984     438.940
       81      986     438.940
       81      988     438.940
       81      990     438.940
       81      992     438.940
       81      994     438.940
       81      996     438.940
       81      998     438.940
       83      280     442.689
       83      282     442.689
       83      284     442.689
       83      286     442.689
       83      288     442.689
       83      290     442.689
       83      292     442.689
       83      294     442.689
       83      298     442.689
       83      300     442.689
       83      304     442.689
       83      306     442.689
       83      308     442.689
       83      314     442.689
       83      316     442.689
       83      318     442.689
       83      320     442.689
       83      322     442.689
       83      324     442.689
       83      326     442.689
       83      328     442.689
       83      330     442.689
       83      336     442.689
       83      338     442.689
       83      340     442.689
       83      342     442.689
       83      344     442.689
       83      346     442.689
       83      348     442.689
       83      350     442.689
       83      356     442.689
       83      358     442.689
       83      360     442.689
       83      362     442.689
       83      364     442.689
       83      366     442.689
       83      370     442.689
       83      386     442.689
       83      396     442.689
       83      402     442.689
       83      406     442.689
       83      408     442.689
       83      412     442.689
       83      414     442.689
       83      416     442.689
       83      418     442.689
       83      422     442.689
       83      424     442.689
       83      426     442.689
       83      428     442.689
       83      430     442.689
       83      432     442.689
       83      434     442.689
       83      436     442.689
       83      438     442.689
       83      440     442.689
       83      442     442.689
       83      444     442.689
       83      446     442.689
       83      448     442.689
       83      450     442.689
       83      452     442.689
       83      454     442.689
       83      456     442.689
       83      458     442.689
       83      460     442.689
       83      462     442.689
       83      464     442.689
       83      466     442.689
       83      468     442.689
       83      470     442.689
       83      472     442.689
       83      474     442.689
       83      476     442.689
       83      478     442.689
       83      480     442.689
       83      482     442.689
       83      484     442.689
       83      486     442.689
       83      488     442.689
       83      490     442.689
       83      492     442.689
       83      494     442.689
       83      496     442.689
       83      498     442.689
       83      500     442.689
       83      502     442.689
       83      504     442.689
       83      506     442.689
       83      508     442.689
       83      510     442.689
       83      512     442.689
       83      514     442.689
       83      516     442.689
       83      518     442.689
       83      520     442.689
       83      522     442.689
       83      524     442.689
       83      526     442.689
       83      528     442.689
       83      530     442.689
       83      532     442.689
       83      534     442.689
       83      536     442.689
       83      538     442.689
       83      540     442.689
       83      542     442.689
       83      544     442.689
       83      546     442.689
       83      548     442.689
       83      550     442.689
       83      552     442.689
       83      554     442.689
       83      556     442.689
       83      558     442.689
       83      560     442.689
       83      562     442.689
       83      564     442.689
       83      566     442.689
       83      568     442.689
       83      570     442.689
       83      572     442.689
       83      574     442.689
       83      576     442.689
       83      578     442.689
       83      580     442.689
       83      582     442.689
       83      584     442.689
       83      586     442.689
       83      588     442.689
       83      590     442.689
       83      592     442.689
       83      594     442.689
       83      596     442.689
       83      598     442.689
       83      600     442.689
       83      602     442.689
       83      604     442.689
       83      606     442.689
       83      608     442.689
       83      610     442.689
       83      612     442.689
       83      614     442.689
       83      616     442.689
       83      618     442.689
       83      620     442.689
       83      622     442.689
       83      624     442.689
       83      626     442.689
       83      628     442.689
       83      630     442.689
       83      632     442.689
       83      634     442.689
       83      636     442.689
       83      638     442.689
       83      640     442.689
       83      642     442.689
       83      644     442.689
       83      646     442.689
       83      648     442.689
       83      650     442.689
       83      652     442.689
       83      654     442.689
       83      656     442.689
       83      658     442.689
       83      660     442.689
       83      662     442.689
       83      664     442.689
       83      666     442.689
       83      668     442.689
       83      670     442.689
       83      672     442.689
       83      674     442.689
       83      676     442.689
       83      678     442.689
       83      680     442.689
       83      682     442.689
       83      684     442.689
       83      686     442.689
       83      688     442.689
       83      690     442.689
       83      692     442.689
       83      694     442.689
       83      696     442.689
       83      698     442.689
       83      700     442.689
       83      702     442.689
       83      704     442.689
       83      706     442.689
       83      708     442.689
       83      710     442.689
       83      712     442.689
       83      714     442.689
       83      716     442.689
       83      718     442.689
       83      720     442.689
       83      722     442.689
       83      724     442.689
       83      726     442.689
       83      728     442.689
       83      730     442.689
       83      732     442.689
       83      734     442.689
       83      736     442.689
       83      738     442.689
       83      740     442.689
       83      742     442.689
       83      744     442.689
       83      746     442.689
       83      748     442.689
       83      750     442.689
       83      752     442.689
       83      754     442.689
       83      756     442.689
       83      758     442.689
       83      760     442.689
       83      762     442.689
       83      764     442.689
       83      766     442.689
       83      768     442.689
       83      770     442.689
       83      772     442.689
       83      774     442.689
       83      776     442.689
       83      778     442.689
       83      780     442.689
       83      782     442.689
       83      784     442.689
       83      786     442.689
       83      788     442.689
       83      790     442.689
       83      792     442.689
       83      794     442.689
       83      796     442.689
       83      798     442.689
       83      800     442.689
       83      802     442.689
       83      804     442.689
       83      806     442.689
       83      808     442.689
       83      810     442.689
       83      812     442.689
       83      814     442.689
       83      816     442.689
       83      818     442.689
       83      820     442.689
       83      822     442.689
       83      824     442.689
       83      826     442.689
       83      828     442.689
       83      830     442.689
       83      832     442.689
       83      834     442.689
       83      836     442.689
       83      838     442.689
       83      840     442.689
       83      842     442.689
       83      844     442.689
       83      846     442.689
       83      848     442.689
       83      850     442.689
       83      852     442.689
       83      854     442.689
       83      856     442.689
       83      858     442.689
       83      860     442.689
       83      862     442.689
       83      864     442.689
       83      866     442.689
       83      868     442.689
       83      870     442.689
       83      872     442.689
       83      874     442.689
       83      876     442.689
       83      878     442.689
       83      880     442.689
       83      882     442.689
       83      884     442.689
       83      886     442.689
       83      888     442.689
       83      890     442.689
       83      892     442.689
       83      894     442.689
       83      896     442.689
       83      898     442.689
       83      900     442.689
       83      902     442.689
       83      904     442.689
       83      906     442.689
       83      908     442.689
       83      910     442.689
       83      912     442.689
       83      914     442.689
       83      916     442.689
       83      918     442.689
       83      920     442.689
       83      922     442.689
       83      924     442.689
       83      926     442.689
       83      928     442.689
       83      930     442.689
       83      932     442.689
       83      934     442.689
       83      936     442.689
       83      938     442.689
       83      940     442.689
       83      942     442.689
       83      944     442.689
       83      946     442.689
       83      948     442.689
       83      950     442.689
       83      952     442.689
       83      954     442.689
       83      956     442.689
       83      958     442.689
       83      960     442.689
       83      962     442.689
       83      964     442.689
       83      966     442.689
       83      968     442.689
       83      970     442.689
       83      972     442.689
       83      974     442.689
       83      976     442.689
       83      978     442.689
       83      980     442.689
       83      982     442.689
       83      984     442.689
       83      986     442.689
       83      988     442.689
       83      990     442.689
       83      992     442.689
       83      994     442.689
       83      996     442.689
       83      998     442.689
       85      280     446.405
       85      282     446.405
       85      284     446.405
       85      286     446.405
       85      288     446.405
       85      292     446.405
       85      294     446.405
       85      296     446.405
       85      298     446.405
       85      302     446.405
       85      304     446.405
       85      306     446.405
       85      308     446.405
       85      310     446.405
       85      312     446.405
       85      314     446.405
       85      318     446.405
       85      320     446.405
       85      322     446.405
       85      324     446.405
       85      326     446.405
       85      328     446.405
       85      330     446.405
       85      332     446.405
       85      334     446.405
       85      336     446.405
       85      340     446.405
       85      342     446.405
       85      344     446.405
       85      348     446.405
       85      350     446.405
       85      352     446.405
       85      354     446.405
       85      360     446.405
       85      362     446.405
       85      364     446.405
       85      366     446.405
       85      368     446.405
       85      370     446.405
       85      372     446.405
       85      374     446.405
       85      380     446.405
       85      384     446.405
       85      386     446.405
       85      388     446.405
       85      390     446.405
       85      392     446.405
       85      394     446.405
       85      396     446.405
       85      398     446.405
       85      402     446.405
       85      404     446.405
       85      406     446.405
       85      410     446.405
       85      412     446.405
       85      416     446.405
       85      418     446.405
       85      420     446.405
       85      424     446.405
       85      426     446.405
       85      428     446.405
       85      430     446.405
       85      432     446.405
       85      434     446.405
       85      436     446.405
       85      438     446.405
       85      440     446.405
       85      442     446.405
       85      444     446.405
       85      446     446.405
       85      448     446.405
       85      450     446.405
       85      452     446.405
       85      454     446.405
       85      456     446.405
       85      458     446.405
       85      460     446.405
       85      462     446.405
       85      464     446.405
       85      466     446.405
       85      468     446.405
       85      470     446.405
       85      472     446.405
       85      474     446.405
       85      476     446.405
       85      478     446.405
       85      480     446.405
       85      482     446.405
       85      484     446.405
       85      486     446.405
       85      488     446.405
       85      490     446.405
       85      492     446.405
       85      494     446.405
       85      496     446.405
       85      498     446.405
       85      500     446.405
       85      502     446.405
       85      504     446.405
       85      506     446.405
       85      508     446.405
       85      510     446.405
       85      512     446.405
       85      514     446.405
       85      516     446.405
       85      518     446.405
       85      520     446.405
       85      522     446.405
       85      524     446.405
       85      526     446.405
       85      528     446.405
       85      530     446.405
       85      532     446.405
       85      534     446.405
       85      536     446.405
       85      538     446.405
       85      540     446.405
       85      542     446.405
       85      544     446.405
       85      546     446.405
       85      548     446.405
       85      550     446.405
       85      552     446.405
       85      554     446.405
       85      556     446.405
       85      558     446.405
       85      560     446.405
       85      562     446.405
       85      564     446.405
       85      566     446.405
       85      568     446.405
       85      570     446.405
       85      572     446.405
       85      574     446.405
       85      576     446.405
       85      578     446.405
       85      580     446.405
       85      582     446.405
       85      584     446.405
       85      586     446.405
       85      588     446.405
       85      590     446.405
       85      592     446.405
       85      594     446.405
       85      596     446.405
       85      598     446.405
       85      600     446.405
       85      602     446.405
       85      604     446.405
       85      606     446.405
       85      608     446.405
       85      610     446.405
       85      612     446.405
       85      614     446.405
       85      616     446.405
       85      618     446.405
       85      620     446.405
       85      622     446.405
       85      624     446.405
       85      626     446.405
       85      628     446.405
       85      630     446.405
       85      632     446.405
       85      634     446.405
       85      636     446.405
       85      638     446.405
       85      640     446.405
       85      642     446.405
       85      644     446.405
       85      646     446.405
       85      648     446.405
       85      650     446.405
       85      652     446.405
       85      654     446.405
       85      656     446.405
       85      658     446.405
       85      660     446.405
       85      662     446.405
       85      664     446.405
       85      666     446.405
       85      668     446.405
       85      670     446.405
       85      672     446.405
       85      674     446.405
       85      676     446.405
       85      678     446.405
       85      680     446.405
       85      682     446.405
       85      684     446.405
       85      686     446.405
       85      688     446.405
       85      690     446.405
       85      692     446.405
       85      694     446.405
       85      696     446.405
       85      698     446.405
       85      700     446.405
       85      702     446.405
       85      704     446.405
       85      706     446.405
       85      708     446.405
       85      710     446.405
       85      712     446.405
       85      714     446.405
       85      716     446.405
       85      718     446.405
       85      720     446.405
       85      722     446.405
       85      724     446.405
       85      726     446.405
       85      728     446.405
       85      730     446.405
       85      732     446.405
       85      734     446.405
       85      736     446.405
       85      738     446.405
       85      740     446.405
       85      742     446.405
       85      744     446.405
       85      746     446.405
       85      748     446.405
       85      750     446.405
       85      752     446.405
       85      754     446.405
       85      756     446.405
       85      758     446.405
       85      760     446.405
       85      762     446.405
       85      764     446.405
       85      766     446.405
       85      768     446.405
       85      770     446.405
       85      772     446.405
       85      774     446.405
       85      776     446.405
       85      778     446.405
       85      780     446.405
       85      782     446.405
       85      784     446.405
       85      786     446.405
       85      788     446.405
       85      790     446.405
       85      792     446.405
       85      794     446.405
       85      796     446.405
       85      798     446.405
       85      800     446.405
       85      802     446.405
       85      804     446.405
       85      806     446.405
       85      808     446.405
       85      810     446.405
       85      812     446.405
       85      814     446.405
       85      816     446.405
       85      818     446.405
       85      820     446.405
       85      822     446.405
       85      824     446.405
       85      826     446.405
       85      828     446.405
       85      830     446.405
       85      832     446.405
       85      834     446.405
       85      836     446.405
       85      838     446.405
       85      840     446.405
       85      842     446.405
       85      844     446.405
       85      846     446.405
       85      848     446.405
       85      850     446.405
       85      852     446.405
       85      854     446.405
       85      856     446.405
       85      858     446.405
       85      860     446.405
       85      862     446.405
       85      864     446.405
       85      866     446.405
       85      868     446.405
       85      870     446.405
       85      872     446.405
       85      874     446.405
       85      876     446.405
       85      878     446.405
       85      880     446.405
       85      882     446.405
       85      884     446.405
       85      886     446.405
       85      888     446.405
       85      890     446.405
       85      892     446.405
       85      894     446.405
       85      896     446.405
       85      898     446.405
       85      900     446.405
       85      902     446.405
       85      904     446.405
       85      906     446.405
       85      908     446.405
       85      910     446.405
       85      912     446.405
       85      914     446.405
       85      916     446.405
       85      918     446.405
       85      920     446.405
       85      922     446.405
       85      924     446.405
       85      926     446.405
       85      928     446.405
       85      930     446.405
       85      932     446.405
       85      934     446.405
       85      936     446.405
       85      938     446.405
       85      940     446.405
       85      942     446.405
       85      944     446.405
       85      946     446.405
       85      948     446.405
       85      950     446.405
       85      952     446.405
       85      954     446.405
       85      956     446.405
       85      958     446.405
       85      960     446.405
       85      962     446.405
       85      964     446.405
       85      966     446.405
       85      968     446.405
       85      970     446.405
       85      972     446.405
       85      974     446.405
       85      976     446.405
       85      978     446.405
       85      980     446.405
       85      982     446.405
       85      984     446.405
       85      986     446.405
       85      988     446.405
       85      990     446.405
       85      992     446.405
       85      994     446.405
       85      996     446.405
       85      998     446.405
       87      278     450.122
       87      280     450.122
       87      282     450.122
       87      284     450.122
       87      286     450.122
       87      288     450.122
       87      292     450.122
       87      294     450.122
       87      296     450.122
       87      298     450.122
       87      300     450.122
       87      304     450.122
       87      306     450.122
       87      308     450.122
       87      310     450.122
       87      314     450.122
       87      316     450.122
       87      318     450.122
       87      320     450.122
       87      322     450.122
       87      324     450.122
       87      326     450.122
       87      328     450.122
       87      334     450.122
       87      336     450.122
       87      342     450.122
       87      344     450.122
       87      346     450.122
       87      352     450.122
       87      354     450.122
       87      356     450.122
       87      358     450.122
       87      360     450.122
       87      366     450.122
       87      372     450.122
       87      374     450.122
       87      376     450.122
       87      378     450.122
       87      380     450.122
       87      382     450.122
       87      384     450.122
       87      386     450.122
       87      388     450.122
       87      390     450.122
       87      392     450.122
       87      396     450.122
       87      406     450.122
       87      408     450.122
       87      410     450.122
       87      412     450.122
       87      414     450.122
       87      418     450.122
       87      420     450.122
       87      422     450.122
       87      424     450.122
       87      426     450.122
       87      428     450.122
       87      430     450.122
       87      432     450.122
       87      434     450.122
       87      436     450.122
       87      438     450.122
       87      440     450.122
       87      442     450.122
       87      444     450.122
       87      446     450.122
       87      448     450.122
       87      450     450.122
       87      452     450.122
       87      454     450.122
       87      456     450.122
       87      458     450.122
       87      460     450.122
       87      462     450.122
       87      464     450.122
       87      466     450.122
       87      468     450.122
       87      470     450.122
       87      472     450.122
       87      474     450.122
       87      476     450.122
       87      478     450.122
       87      480     450.122
       87      482     450.122
       87      484     450.122
       87      486     450.122
       87      488     450.122
       87      490     450.122
       87      492     450.122
       87      494     450.122
       87      496     450.122
       87      498     450.122
       87      500     450.122
       87      502     450.122
       87      504     450.122
       87      506     450.122
       87      508     450.122
       87      510     450.122
       87      512     450.122
       87      514     450.122
       87      516     450.122
       87      518     450.122
       87      520     450.122
       87      522     450.122
       87      524     450.122
       87      526     450.122
       87      528     450.122
       87      530     450.122
       87      532     450.122
       87      534     450.122
       87      536     450.122
       87      538     450.122
       87      540     450.122
       87      542     450.122
       87      544     450.122
       87      546     450.122
       87      548     450.122
       87      550     450.122
       87      552     450.122
       87      554     450.122
       87      556     450.122
       87      558     450.122
       87      560     450.122
       87      562     450.122
       87      564     450.122
       87      566     450.122
       87      568     450.122
       87      570     450.122
       87      572     450.122
       87      574     450.122
       87      576     450.122
       87      578     450.122
       87      580     450.122
       87      582     450.122
       87      584     450.122
       87      586     450.122
       87      588     450.122
       87      590     450.122
       87      592     450.122
       87      594     450.122
       87      596     450.122
       87      598     450.122
       87      600     450.122
       87      602     450.122
       87      604     450.122
       87      606     450.122
       87      608     450.122
       87      610     450.122
       87      612     450.122
       87      614     450.122
       87      616     450.122
       87      618     450.122
       87      620     450.122
       87      622     450.122
       87      624     450.122
       87      626     450.122
       87      628     450.122
       87      630     450.122
       87      632     450.122
       87      634     450.122
       87      636     450.122
       87      638     450.122
       87      640     450.122
       87      642     450.122
       87      644     450.122
       87      646     450.122
       87      648     450.122
       87      650     450.122
       87      652     450.122
       87      654     450.122
       87      656     450.122
       87      658     450.122
       87      660     450.122
       87      662     450.122
       87      664     450.122
       87      666     450.122
       87      668     450.122
       87      670     450.122
       87      672     450.122
       87      674     450.122
       87      676     450.122
       87      678     450.122
       87      680     450.122
       87      682     450.122
       87      684     450.122
       87      686     450.122
       87      688     450.122
       87      690     450.122
       87      692     450.122
       87      694     450.122
       87      696     450.122
       87      698     450.122
       87      700     450.122
       87      702     450.122
       87      704     450.122
       87      706     450.122
       87      708     450.122
       87      710     450.122
       87      712     450.122
       87      714     450.122
       87      716     450.122
       87      718     450.122
       87      720     450.122
       87      722     450.122
       87      724     450.122
       87      726     450.122
       87      728     450.122
       87      730     450.122
       87      732     450.122
       87      734     450.122
       87      736     450.122
       87      738     450.122
       87      740     450.122
       87      742     450.122
       87      744     450.122
       87      746     450.122
       87      748     450.122
       87      750     450.122
       87      752     450.122
       87      754     450.122
       87      756     450.122
       87      758     450.122
       87      760     450.122
       87      762     450.122
       87      764     450.122
       87      766     450.122
       87      768     450.122
       87      770     450.122
       87      772     450.122
       87      774     450.122
       87      776     450.122
       87      778     450.122
       87      780     450.122
       87      782     450.122
       87      784     450.122
       87      786     450.122
       87      788     450.122
       87      790     450.122
       87      792     450.122
       87      794     450.122
       87      796     450.122
       87      798     450.122
       87      800     450.122
       87      802     450.122
       87      804     450.122
       87      806     450.122
       87      808     450.122
       87      810     450.122
       87      812     450.122
       87      814     450.122
       87      816     450.122
       87      818     450.122
       87      820     450.122
       87      822     450.122
       87      824     450.122
       87      826     450.122
       87      828     450.122
       87      830     450.122
       87      832     450.122
       87      834     450.122
       87      836     450.122
       87      838     450.122
       87      840     450.122
       87      842     450.122
       87      844     450.122
       87      846     450.122
       87      848     450.122
       87      850     450.122
       87      852     450.122
       87      854     450.122
       87      856     450.122
       87      858     450.122
       87      860     450.122
       87      862     450.122
       87      864     450.122
       87      866     450.122
       87      868     450.122
       87      870     450.122
       87      872     450.122
       87      874     450.122
       87      876     450.122
       87      878     450.122
       87      880     450.122
       87      882     450.122
       87      884     450.122
       87      886     450.122
       87      888     450.122
       87      890     450.122
       87      892     450.122
       87      894     450.122
       87      896     450.122
       87      898     450.122
       87      900     450.122
       87      902     450.122
       87      904     450.122
       87      906     450.122
       87      908     450.122
       87      910     450.122
       87      912     450.122
       87      914     450.122
       87      916     450.122
       87      918     450.122
       87      920     450.122
       87      922     450.122
       87      924     450.122
       87      926     450.122
       87      928     450.122
       87      930     450.122
       87      932     450.122
       87      934     450.122
       87      936     450.122
       87      938     450.122
       87      940     450.122
       87      942     450.122
       87      944     450.122
       87      946     450.122
       87      948     450.122
       87      950     450.122
       87      952     450.122
       87      954     450.122
       87      956     450.122
       87      958     450.122
       87      960     450.122
       87      962     450.122
       87      964     450.122
       87      966     450.122
       87      968     450.122
       87      970     450.122
       87      972     450.122
       87      974     450.122
       87      976     450.122
       87      978     450.122
       87      980     450.122
       87      982     450.122
       87      984     450.122
       87      986     450.122
       87      988     450.122
       87      990     450.122
       87      992     450.122
       87      994     450.122
       87      996     450.122
       87      998     450.122
       89      278     453.793
       89      280     453.793
       89      282     453.793
       89      284     453.793
       89      288     453.793
       89      290     453.793
       89      294     453.793
       89      296     453.793
       89      298     453.793
       89      304     453.793
       89      306     453.793
       89      308     453.793
       89      310     453.793
       89      312     453.793
       89      314     453.793
       89      316     453.793
       89      318     453.793
       89      320     453.793
       89      322     453.793
       89      324     453.793
       89      326     453.793
       89      328     453.793
       89      330     453.793
       89      336     453.793
       89      338     453.793
       89      340     453.793
       89      342     453.793
       89      344     453.793
       89      346     453.793
       89      348     453.793
       89      350     453.793
       89      352     453.793
       89      358     453.793
       89      360     453.793
       89      362     453.793
       89      364     453.793
       89      366     453.793
       89      368     453.793
       89      376     453.793
       89      380     453.793
       89      382     453.793
       89      384     453.793
       89      390     453.793
       89      392     453.793
       89      394     453.793
       89      398     453.793
       89      400     453.793
       89      402     453.793
       89      406     453.793
       89      408     453.793
       89      410     453.793
       89      412     453.793
       89      414     453.793
       89      416     453.793
       89      418     453.793
       89      420     453.793
       89      422     453.793
       89      424     453.793
       89      426     453.793
       89      428     453.793
       89      430     453.793
       89      432     453.793
       89      434     453.793
       89      436     453.793
       89      438     453.793
       89      440     453.793
       89      442     453.793
       89      444     453.793
       89      446     453.793
       89      448     453.793
       89      450     453.793
       89      452     453.793
       89      454     453.793
       89      456     453.793
       89      458     453.793
       89      460     453.793
       89      462     453.793
       89      464     453.793
       89      466     453.793
       89      468     453.793
       89      470     453.793
       89      472     453.793
       89      474     453.793
       89      476     453.793
       89      478     453.793
       89      480     453.793
       89      482     453.793
       89      484     453.793
       89      486     453.793
       89      488     453.793
       89      490     453.793
       89      492     453.793
       89      494     453.793
       89      496     453.793
       89      498     453.793
       89      500     453.793
       89      502     453.793
       89      504     453.793
       89      506     453.793
       89      508     453.793
       89      510     453.793
       89      512     453.793
       89      514     453.793
       89      516     453.793
       89      518     453.793
       89      520     453.793
       89      522     453.793
       89      524     453.793
       89      526     453.793
       89      528     453.793
       89      530     453.793
       89      532     453.793
       89      534     453.793
       89      536     453.793
       89      538     453.793
       89      540     453.793
       89      542     453.793
       89      544     453.793
       89      546     453.793
       89      548     453.793
       89      550     453.793
       89      552     453.793
       89      554     453.793
       89      556     453.793
       89      558     453.793
       89      560     453.793
       89      562     453.793
       89      564     453.793
       89      566     453.793
       89      568     453.793
       89      570     453.793
       89      572     453.793
       89      574     453.793
       89      576     453.793
       89      578     453.793
       89      580     453.793
       89      582     453.793
       89      584     453.793
       89      586     453.793
       89      588     453.793
       89      590     453.793
       89      592     453.793
       89      594     453.793
       89      596     453.793
       89      598     453.793
       89      600     453.793
       89      602     453.793
       89      604     453.793
       89      606     453.793
       89      608     453.793
       89      610     453.793
       89      612     453.793
       89      614     453.793
       89      616     453.793
       89      618     453.793
       89      620     453.793
       89      622     453.793
       89      624     453.793
       89      626     453.793
       89      628     453.793
       89      630     453.793
       89      632     453.793
       89      634     453.793
       89      636     453.793
       89      638     453.793
       89      640     453.793
       89      642     453.793
       89      644     453.793
       89      646     453.793
       89      648     453.793
       89      650     453.793
       89      652     453.793
       89      654     453.793
       89      656     453.793
       89      658     453.793
       89      660     453.793
       89      662     453.793
       89      664     453.793
       89      666     453.793
       89      668     453.793
       89      670     453.793
       89      672     453.793
       89      674     453.793
       89      676     453.793
       89      678     453.793
       89      680     453.793
       89      682     453.793
       89      684     453.793
       89      686     453.793
       89      688     453.793
       89      690     453.793
       89      692     453.793
       89      694     453.793
       89      696     453.793
       89      698     453.793
       89      700     453.793
       89      702     453.793
       89      704     453.793
       89      706     453.793
       89      708     453.793
       89      710     453.793
       89      712     453.793
       89      714     453.793
       89      716     453.793
       89      718     453.793
       89      720     453.793
       89      722     453.793
       89      724     453.793
       89      726     453.793
       89      728     453.793
       89      730     453.793
       89      732     453.793
       89      734     453.793
       89      736     453.793
       89      738     453.793
       89      740     453.793
       89      742     453.793
       89      744     453.793
       89      746     453.793
       89      748     453.793
       89      750     453.793
       89      752     453.793
       89      754     453.793
       89      756     453.793
       89      758     453.793
       89      760     453.793
       89      762     453.793
       89      764     453.793
       89      766     453.793
       89      768     453.793
       89      770     453.793
       89      772     453.793
       89      774     453.793
       89      776     453.793
       89      778     453.793
       89      780     453.793
       89      782     453.793
       89      784     453.793
       89      786     453.793
       89      788     453.793
       89      790     453.793
       89      792     453.793
       89      794     453.793
       89      796     453.793
       89      798     453.793
       89      800     453.793
       89      802     453.793
       89      804     453.793
       89      806     453.793
       89      808     453.793
       89      810     453.793
       89      812     453.793
       89      814     453.793
       89      816     453.793
       89      818     453.793
       89      820     453.793
       89      822     453.793
       89      824     453.793
       89      826     453.793
       89      828     453.793
       89      830     453.793
       89      832     453.793
       89      834     453.793
       89      836     453.793
       89      838     453.793
       89      840     453.793
       89      842     453.793
       89      844     453.793
       89      846     453.793
       89      848     453.793
       89      850     453.793
       89      852     453.793
       89      854     453.793
       89      856     453.793
       89      858     453.793
       89      860     453.793
       89      862     453.793
       89      864     453.793
       89      866     453.793
       89      868     453.793
       89      870     453.793
       89      872     453.793
       89      874     453.793
       89      876     453.793
       89      878     453.793
       89      880     453.793
       89      882     453.793
       89      884     453.793
       89      886     453.793
       89      888     453.793
       89      890     453.793
       89      892     453.793
       89      894     453.793
       89      896     453.793
       89      898     453.793
       89      900     453.793
       89      902     453.793
       89      904     453.793
       89      906     453.793
       89      908     453.793
       89      910     453.793
       89      912     453.793
       89      914     453.793
       89      916     453.793
       89      918     453.793
       89      920     453.793
       89      922     453.793
       89      924     453.793
       89      926     453.793
       89      928     453.793
       89      930     453.793
       89      932     453.793
       89      934     453.793
       89      936     453.793
       89      938     453.793
       89      940     453.793
       89      942     453.793
       89      944     453.793
       89      946     453.793
       89      948     453.793
       89      950     453.793
       89      952     453.793
       89      954     453.793
       89      956     453.793
       89      958     453.793
       89      960     453.793
       89      962     453.793
       89      964     453.793
       89      966     453.793
       89      968     453.793
       89      970     453.793
       89      972     453.793
       89      974     453.793
       89      976     453.793
       89      978     453.793
       89      980     453.793
       89      982     453.793
       89      984     453.793
       89      986     453.793
       89      988     453.793
       89      990     453.793
       89      992     453.793
       89      994     453.793
       89      996     453.793
       89      998     453.793
       91      276     457.406
       91      278     457.406
       91      280     457.406
       91      282     457.406
       91      286     457.406
       91      288     457.406
       91      290     457.406
       91      292     457.406
       91      294     457.406
       91      296     457.406
       91      298     457.406
       91      300     457.406
       91      302     457.406
       91      304     457.406
       91      308     457.406
       91      312     457.406
       91      316     457.406
       91      318     457.406
       91      320     457.406
       91      322     457.406
       91      324     457.406
       91      326     457.406
       91      328     457.406
       91      330     457.406
       91      332     457.406
       91      334     457.406
       91      336     457.406
       91      338     457.406
       91      340     457.406
       91      348     457.406
       91      350     457.406
       91      352     457.406
       91      354     457.406
       91      360     457.406
       91      362     457.406
       91      364     457.406
       91      366     457.406
       91      368     457.406
       91      370     457.406
       91      372     457.406
       91      374     457.406
       91      376     457.406
       91      378     457.406
       91      380     457.406
       91      382     457.406
       91      386     457.406
       91      388     457.406
       91      392     457.406
       91      396     457.406
       91      402     457.406
       91      406     457.406
       91      410     457.406
       91      412     457.406
       91      414     457.406
       91      416     457.406
       91      418     457.406
       91      420     457.406
       91      422     457.406
       91      424     457.406
       91      426     457.406
       91      428     457.406
       91      430     457.406
       91      432     457.406
       91      434     457.406
       91      436     457.406
       91      438     457.406
       91      440     457.406
       91      442     457.406
       91      444     457.406
       91      446     457.406
       91      448     457.406
       91      450     457.406
       91      452     457.406
       91      454     457.406
       91      456     457.406
       91      458     457.406
       91      460     457.406
       91      462     457.406
       91      464     457.406
       91      466     457.406
       91      468     457.406
       91      470     457.406
       91      472     457.406
       91      474     457.406
       91      476     457.406
       91      478     457.406
       91      480     457.406
       91      482     457.406
       91      484     457.406
       91      486     457.406
       91      488     457.406
       91      490     457.406
       91      492     457.406
       91      494     457.406
       91      496     457.406
       91      498     457.406
       91      500     457.406
       91      502     457.406
       91      504     457.406
       91      506     457.406
       91      508     457.406
       91      510     457.406
       91      512     457.406
       91      514     457.406
       91      516     457.406
       91      518     457.406
       91      520     457.406
       91      522     457.406
       91      524     457.406
       91      526     457.406
       91      528     457.406
       91      530     457.406
       91      532     457.406
       91      534     457.406
       91      536     457.406
       91      538     457.406
       91      540     457.406
       91      542     457.406
       91      544     457.406
       91      546     457.406
       91      548     457.406
       91      550     457.406
       91      552     457.406
       91      554     457.406
       91      556     457.406
       91      558     457.406
       91      560     457.406
       91      562     457.406
       91      564     457.406
       91      566     457.406
       91      568     457.406
       91      570     457.406
       91      572     457.406
       91      574     457.406
       91      576     457.406
       91      578     457.406
       91      580     457.406
       91      582     457.406
       91      584     457.406
       91      586     457.406
       91      588     457.406
       91      590     457.406
       91      592     457.406
       91      594     457.406
       91      596     457.406
       91      598     457.406
       91      600     457.406
       91      602     457.406
       91      604     457.406
       91      606     457.406
       91      608     457.406
       91      610     457.406
       91      612     457.406
       91      614     457.406
       91      616     457.406
       91      618     457.406
       91      620     457.406
       91      622     457.406
       91      624     457.406
       91      626     457.406
       91      628     457.406
       91      630     457.406
       91      632     457.406
       91      634     457.406
       91      636     457.406
       91      638     457.406
       91      640     457.406
       91      642     457.406
       91      644     457.406
       91      646     457.406
       91      648     457.406
       91      650     457.406
       91      652     457.406
       91      654     457.406
       91      656     457.406
       91      658     457.406
       91      660     457.406
       91      662     457.406
       91      664     457.406
       91      666     457.406
       91      668     457.406
       91      670     457.406
       91      672     457.406
       91      674     457.406
       91      676     457.406
       91      678     457.406
       91      680     457.406
       91      682     457.406
       91      684     457.406
       91      686     457.406
       91      688     457.406
       91      690     457.406
       91      692     457.406
       91      694     457.406
       91      696     457.406
       91      698     457.406
       91      700     457.406
       91      702     457.406
       91      704     457.406
       91      706     457.406
       91      708     457.406
       91      710     457.406
       91      712     457.406
       91      714     457.406
       91      716     457.406
       91      718     457.406
       91      720     457.406
       91      722     457.406
       91      724     457.406
       91      726     457.406
       91      728     457.406
       91      730     457.406
       91      732     457.406
       91      734     457.406
       91      736     457.406
       91      738     457.406
       91      740     457.406
       91      742     457.406
       91      744     457.406
       91      746     457.406
       91      748     457.406
       91      750     457.406
       91      752     457.406
       91      754     457.406
       91      756     457.406
       91      758     457.406
       91      760     457.406
       91      762     457.406
       91      764     457.406
       91      766     457.406
       91      768     457.406
       91      770     457.406
       91      772     457.406
       91      774     457.406
       91      776     457.406
       91      778     457.406
       91      780     457.406
       91      782     457.406
       91      784     457.406
       91      786     457.406
       91      788     457.406
       91      790     457.406
       91      792     457.406
       91      794     457.406
       91      796     457.406
       91      798     457.406
       91      800     457.406
       91      802     457.406
       91      804     457.406
       91      806     457.406
       91      808     457.406
       91      810     457.406
       91      812     457.406
       91      814     457.406
       91      816     457.406
       91      818     457.406
       91      820     457.406
       91      822     457.406
       91      824     457.406
       91      826     457.406
       91      828     457.406
       91      830     457.406
       91      832     457.406
       91      834     457.406
       91      836     457.406
       91      838     457.406
       91      840     457.406
       91      842     457.406
       91      844     457.406
       91      846     457.406
       91      848     457.406
       91      850     457.406
       91      852     457.406
       91      854     457.406
       91      856     457.406
       91      858     457.406
       91      860     457.406
       91      862     457.406
       91      864     457.406
       91      866     457.406
       91      868     457.406
       91      870     457.406
       91      872     457.406
       91      874     457.406
       91      876     457.406
       91      878     457.406
       91      880     457.406
       91      882     457.406
       91      884     457.406
       91      886     457.406
       91      888     457.406
       91      890     457.406
       91      892     457.406
       91      894     457.406
       91      896     457.406
       91      898     457.406
       91      900     457.406
       91      902     457.406
       91      904     457.406
       91      906     457.406
       91      908     457.406
       91      910     457.406
       91      912     457.406
       91      914     457.406
       91      916     457.406
       91      918     457.406
       91      920     457.406
       91      922     457.406
       91      924     457.406
       91      926     457.406
       91      928     457.406
       91      930     457.406
       91      932     457.406
       91      934     457.406
       91      936     457.406
       91      938     457.406
       91      940     457.406
       91      942     457.406
       91      944     457.406
       91      946     457.406
       91      948     457.406
       91      950     457.406
       91      952     457.406
       91      954     457.406
       91      956     457.406
       91      958     457.406
       91      960     457.406
       91      962     457.406
       91      964     457.406
       91      966     457.406
       91      968     457.406
       91      970     457.406
       91      972     457.406
       91      974     457.406
       91      976     457.406
       91      978     457.406
       91      980     457.406
       91      982     457.406
       91      984     457.406
       91      986     457.406
       91      988     457.406
       91      990     457.406
       91      992     457.406
       91      994     457.406
       91      996     457.406
       91      998     457.406
       93      276     461.018
       93      282     461.018
       93      284     461.018
       93      286     461.018
       93      292     461.018
       93      294     461.018
       93      296     461.018
       93      298     461.018
       93      300     461.018
       93      302     461.018
       93      304     461.018
       93      306     461.018
       93      308     461.018
       93      312     461.018
       93      314     461.018
       93      316     461.018
       93      318     461.018
       93      320     461.018
       93      322     461.018
       93      324     461.018
       93      326     461.018
       93      330     461.018
       93      332     461.018
       93      334     461.018
       93      336     461.018
       93      340     461.018
       93      342     461.018
       93      348     461.018
       93      350     461.018
       93      352     461.018
       93      354     461.018
       93      356     461.018
       93      360     461.018
       93      366     461.018
       93      368     461.018
       93      372     461.018
       93      374     461.018
       93      376     461.018
       93      378     461.018
       93      382     461.018
       93      384     461.018
       93      386     461.018
       93      388     461.018
       93      398     461.018
       93      406     461.018
       93      408     461.018
       93      412     461.018
       93      414     461.018
       93      416     461.018
       93      418     461.018
       93      420     461.018
       93      422     461.018
       93      424     461.018
       93      426     461.018
       93      428     461.018
       93      430     461.018
       93      432     461.018
       93      434     461.018
       93      436     461.018
       93      438     461.018
       93      440     461.018
       93      442     461.018
       93      444     461.018
       93      446     461.018
       93      448     461.018
       93      450     461.018
       93      452     461.018
       93      454     461.018
       93      456     461.018
       93      458     461.018
       93      460     461.018
       93      462     461.018
       93      464     461.018
       93      466     461.018
       93      468     461.018
       93      470     461.018
       93      472     461.018
       93      474     461.018
       93      476     461.018
       93      478     461.018
       93      480     461.018
       93      482     461.018
       93      484     461.018
       93      486     461.018
       93      488     461.018
       93      490     461.018
       93      492     461.018
       93      494     461.018
       93      496     461.018
       93      498     461.018
       93      500     461.018
       93      502     461.018
       93      504     461.018
       93      506     461.018
       93      508     461.018
       93      510     461.018
       93      512     461.018
       93      514     461.018
       93      516     461.018
       93      518     461.018
       93      520     461.018
       93      522     461.018
       93      524     461.018
       93      526     461.018
       93      528     461.018
       93      530     461.018
       93      532     461.018
       93      534     461.018
       93      536     461.018
       93      538     461.018
       93      540     461.018
       93      542     461.018
       93      544     461.018
       93      546     461.018
       93      548     461.018
       93      550     461.018
       93      552     461.018
       93      554     461.018
       93      556     461.018
       93      558     461.018
       93      560     461.018
       93      562     461.018
       93      564     461.018
       93      566     461.018
       93      568     461.018
       93      570     461.018
       93      572     461.018
       93      574     461.018
       93      576     461.018
       93      578     461.018
       93      580     461.018
       93      582     461.018
       93      584     461.018
       93      586     461.018
       93      588     461.018
       93      590     461.018
       93      592     461.018
       93      594     461.018
       93      596     461.018
       93      598     461.018
       93      600     461.018
       93      602     461.018
       93      604     461.018
       93      606     461.018
       93      608     461.018
       93      610     461.018
       93      612     461.018
       93      614     461.018
       93      616     461.018
       93      618     461.018
       93      620     461.018
       93      622     461.018
       93      624     461.018
       93      626     461.018
       93      628     461.018
       93      630     461.018
       93      632     461.018
       93      634     461.018
       93      636     461.018
       93      638     461.018
       93      640     461.018
       93      642     461.018
       93      644     461.018
       93      646     461.018
       93      648     461.018
       93      650     461.018
       93      652     461.018
       93      654     461.018
       93      656     461.018
       93      658     461.018
       93      660     461.018
       93      662     461.018
       93      664     461.018
       93      666     461.018
       93      668     461.018
       93      670     461.018
       93      672     461.018
       93      674     461.018
       93      676     461.018
       93      678     461.018
       93      680     461.018
       93      682     461.018
       93      684     461.018
       93      686     461.018
       93      688     461.018
       93      690     461.018
       93      692     461.018
       93      694     461.018
       93      696     461.018
       93      698     461.018
       93      700     461.018
       93      702     461.018
       93      704     461.018
       93      706     461.018
       93      708     461.018
       93      710     461.018
       93      712     461.018
       93      714     461.018
       93      716     461.018
       93      718     461.018
       93      720     461.018
       93      722     461.018
       93      724     461.018
       93      726     461.018
       93      728     461.018
       93      730     461.018
       93      732     461.018
       93      734     461.018
       93      736     461.018
       93      738     461.018
       93      740     461.018
       93      742     461.018
       93      744     461.018
       93      746     461.018
       93      748     461.018
       93      750     461.018
       93      752     461.018
       93      754     461.018
       93      756     461.018
       93      758     461.018
       93      760     461.018
       93      762     461.018
       93      764     461.018
       93      766     461.018
       93      768     461.018
       93      770     461.018
       93      772     461.018
       93      774     461.018
       93      776     461.018
       93      778     461.018
       93      780     461.018
       93      782     461.018
       93      784     461.018
       93      786     461.018
       93      788     461.018
       93      790     461.018
       93      792     461.018
       93      794     461.018
       93      796     461.018
       93      798     461.018
       93      800     461.018
       93      802     461.018
       93      804     461.018
       93      806     461.018
       93      808     461.018
       93      810     461.018
       93      812     461.018
       93      814     461.018
       93      816     461.018
       93      818     461.018
       93      820     461.018
       93      822     461.018
       93      824     461.018
       93      826     461.018
       93      828     461.018
       93      830     461.018
       93      832     461.018
       93      834     461.018
       93      836     461.018
       93      838     461.018
       93      840     461.018
       93      842     461.018
       93      844     461.018
       93      846     461.018
       93      848     461.018
       93      850     461.018
       93      852     461.018
       93      854     461.018
       93      856     461.018
       93      858     461.018
       93      860     461.018
       93      862     461.018
       93      864     461.018
       93      866     461.018
       93      868     461.018
       93      870     461.018
       93      872     461.018
       93      874     461.018
       93      876     461.018
       93      878     461.018
       93      880     461.018
       93      882     461.018
       93      884     461.018
       93      886     461.018
       93      888     461.018
       93      890     461.018
       93      892     461.018
       93      894     461.018
       93      896     461.018
       93      898     461.018
       93      900     461.018
       93      902     461.018
       93      904     461.018
       93      906     461.018
       93      908     461.018
       93      910     461.018
       93      912     461.018
       93      914     461.018
       93      916     461.018
       93      918     461.018
       93      920     461.018
       93      922     461.018
       93      924     461.018
       93      926     461.018
       93      928     461.018
       93      930     461.018
       93      932     461.018
       93      934     461.018
       93      936     461.018
       93      938     461.018
       93      940     461.018
       93      942     461.018
       93      944     461.018
       93      946     461.018
       93      948     461.018
       93      950     461.018
       93      952     461.018
       93      954     461.018
       93      956     461.018
       93      958     461.018
       93      960     461.018
       93      962     461.018
       93      964     461.018
       93      966     461.018
       93      968     461.018
       93      970     461.018
       93      972     461.018
       93      974     461.018
       93      976     461.018
       93      978     461.018
       93      980     461.018
       93      982     461.018
       93      984     461.018
       93      986     461.018
       93      988     461.018
       93      990     461.018
       93      992     461.018
       93      994     461.018
       93      996     461.018
       93      998     461.018
       95      276     464.630
       95      278     464.630
       95      280     464.630
       95      282     464.630
       95      284     464.630
       95      286     464.630
       95      288     464.630
       95      290     464.630
       95      292     464.630
       95      296     464.630
       95      298     464.630
       95      302     464.630
       95      304     464.630
       95      308     464.630
       95      310     464.630
       95      312     464.630
       95      314     464.630
       95      316     464.630
       95      318     464.630
       95      320     464.630
       95      322     464.630
       95      326     464.630
       95      328     464.630
       95      330     464.630
       95      332     464.630
       95      334     464.630
       95      338     464.630
       95      340     464.630
       95      342     464.630
       95      344     464.630
       95      354     464.630
       95      356     464.630
       95      358     464.630
       95      362     464.630
       95      370     464.630
       95      374     464.630
       95      376     464.630
       95      378     464.630
       95      382     464.630
       95      384     464.630
       95      386     464.630
       95      388     464.630
       95      390     464.630
       95      396     464.630
       95      400     464.630
       95      402     464.630
       95      404     464.630
       95      406     464.630
       95      410     464.630
       95      412     464.630
       95      414     464.630
       95      416     464.630
       95      418     464.630
       95      420     464.630
       95      422     464.630
       95      424     464.630
       95      426     464.630
       95      428     464.630
       95      430     464.630
       95      432     464.630
       95      434     464.630
       95      436     464.630
       95      438     464.630
       95      440     464.630
       95      442     464.630
       95      444     464.630
       95      446     464.630
       95      448     464.630
       95      450     464.630
       95      452     464.630
       95      454     464.630
       95      456     464.630
       95      458     464.630
       95      460     464.630
       95      462     464.630
       95      464     464.630
       95      466     464.630
       95      468     464.630
       95      470     464.630
       95      472     464.630
       95      474     464.630
       95      476     464.630
       95      478     464.630
       95      480     464.630
       95      482     464.630
       95      484     464.630
       95      486     464.630
       95      488     464.630
       95      490     464.630
       95      492     464.630
       95      494     464.630
       95      496     464.630
       95      498     464.630
       95      500     464.630
       95      502     464.630
       95      504     464.630
       95      506     464.630
       95      508     464.630
       95      510     464.630
       95      512     464.630
       95      514     464.630
       95      516     464.630
       95      518     464.630
       95      520     464.630
       95      522     464.630
       95      524     464.630
       95      526     464.630
       95      528     464.630
       95      530     464.630
       95      532     464.630
       95      534     464.630
       95      536     464.630
       95      538     464.630
       95      540     464.630
       95      542     464.630
       95      544     464.630
       95      546     464.630
       95      548     464.630
       95      550     464.630
       95      552     464.630
       95      554     464.630
       95      556     464.630
       95      558     464.630
       95      560     464.630
       95      562     464.630
       95      564     464.630
       95      566     464.630
       95      568     464.630
       95      570     464.630
       95      572     464.630
       95      574     464.630
       95      576     464.630
       95      578     464.630
       95      580     464.630
       95      582     464.630
       95      584     464.630
       95      586     464.630
       95      588     464.630
       95      590     464.630
       95      592     464.630
       95      594     464.630
       95      596     464.630
       95      598     464.630
       95      600     464.630
       95      602     464.630
       95      604     464.630
       95      606     464.630
       95      608     464.630
       95      610     464.630
       95      612     464.630
       95      614     464.630
       95      616     464.630
       95      618     464.630
       95      620     464.630
       95      622     464.630
       95      624     464.630
       95      626     464.630
       95      628     464.630
       95      630     464.630
       95      632     464.630
       95      634     464.630
       95      636     464.630
       95      638     464.630
       95      640     464.630
       95      642     464.630
       95      644     464.630
       95      646     464.630
       95      648     464.630
       95      650     464.630
       95      652     464.630
       95      654     464.630
       95      656     464.630
       95      658     464.630
       95      660     464.630
       95      662     464.630
       95      664     464.630
       95      666     464.630
       95      668     464.630
       95      670     464.630
       95      672     464.630
       95      674     464.630
       95      676     464.630
       95      678     464.630
       95      680     464.630
       95      682     464.630
       95      684     464.630
       95      686     464.630
       95      688     464.630
       95      690     464.630
       95      692     464.630
       95      694     464.630
       95      696     464.630
       95      698     464.630
       95      700     464.630
       95      702     464.630
       95      704     464.630
       95      706     464.630
       95      708     464.630
       95      710     464.630
       95      712     464.630
       95      714     464.630
       95      716     464.630
       95      718     464.630
       95      720     464.630
       95      722     464.630
       95      724     464.630
       95      726     464.630
       95      728     464.630
       95      730     464.630
       95      732     464.630
       95      734     464.630
       95      736     464.630
       95      738     464.630
       95      740     464.630
       95      742     464.630
       95      744     464.630
       95      746     464.630
       95      748     464.630
       95      750     464.630
       95      752     464.630
       95      754     464.630
       95      756     464.630
       95      758     464.630
       95      760     464.630
       95      762     464.630
       95      764     464.630
       95      766     464.630
       95      768     464.630
       95      770     464.630
       95      772     464.630
       95      774     464.630
       95      776     464.630
       95      778     464.630
       95      780     464.630
       95      782     464.630
       95      784     464.630
       95      786     464.630
       95      788     464.630
       95      790     464.630
       95      792     464.630
       95      794     464.630
       95      796     464.630
       95      798     464.630
       95      800     464.630
       95      802     464.630
       95      804     464.630
       95      806     464.630
       95      808     464.630
       95      810     464.630
       95      812     464.630
       95      814     464.630
       95      816     464.630
       95      818     464.630
       95      820     464.630
       95      822     464.630
       95      824     464.630
       95      826     464.630
       95      828     464.630
       95      830     464.630
       95      832     464.630
       95      834     464.630
       95      836     464.630
       95      838     464.630
       95      840     464.630
       95      842     464.630
       95      844     464.630
       95      846     464.630
       95      848     464.630
       95      850     464.630
       95      852     464.630
       95      854     464.630
       95      856     464.630
       95      858     464.630
       95      860     464.630
       95      862     464.630
       95      864     464.630
       95      866     464.630
       95      868     464.630
       95      870     464.630
       95      872     464.630
       95      874     464.630
       95      876     464.630
       95      878     464.630
       95      880     464.630
       95      882     464.630
       95      884     464.630
       95      886     464.630
       95      888     464.630
       95      890     464.630
       95      892     464.630
       95      894     464.630
       95      896     464.630
       95      898     464.630
       95      900     464.630
       95      902     464.630
       95      904     464.630
       95      906     464.630
       95      908     464.630
       95      910     464.630
       95      912     464.630
       95      914     464.630
       95      916     464.630
       95      918     464.630
       95      920     464.630
       95      922     464.630
       95      924     464.630
       95      926     464.630
       95      928     464.630
       95      930     464.630
       95      932     464.630
       95      934     464.630
       95      936     464.630
       95      938     464.630
       95      940     464.630
       95      942     464.630
       95      944     464.630
       95      946     464.630
       95      948     464.630
       95      950     464.630
       95      952     464.630
       95      954     464.630
       95      956     464.630
       95      958     464.630
       95      960     464.630
       95      962     464.630
       95      964     464.630
       95      966     464.630
       95      968     464.630
       95      970     464.630
       95      972     464.630
       95      974     464.630
       95      976     464.630
       95      978     464.630
       95      980     464.630
       95      982     464.630
       95      984     464.630
       95      986     464.630
       95      988     464.630
       95      990     464.630
       95      992     464.630
       95      994     464.630
       95      996     464.630
       95      998     464.630
       97      276     468.150
       97      280     468.150
       97      282     468.150
       97      284     468.150
       97      288     468.150
       97      290     468.150
       97      294     468.150
       97      296     468.150
       97      298     468.150
       97      300     468.150
       97      302     468.150
       97      304     468.150
       97      306     468.150
       97      308     468.150
       97      310     468.150
       97      312     468.150
       97      314     468.150
       97      318     468.150
       97      320     468.150
       97      322     468.150
       97      324     468.150
       97      330     468.150
       97      334     468.150
       97      336     468.150
       97      338     468.150
       97      340     468.150
       97      342     468.150
       97      344     468.150
       97      346     468.150
       97      348     468.150
       97      350     468.150
       97      356     468.150
       97      358     468.150
       97      360     468.150
       97      366     468.150
       97      368     468.150
       97      370     468.150
       97      376     468.150
       97      380     468.150
       97      382     468.150
       97      386     468.150
       97      390     468.150
       97      392     468.150
       97      394     468.150
       97      396     468.150
       97      398     468.150
       97      400     468.150
       97      402     468.150
       97      404     468.150
       97      408     468.150
       97      410     468.150
       97      412     468.150
       97      414     468.150
       97      416     468.150
       97      418     468.150
       97      420     468.150
       97      422     468.150
       97      424     468.150
       97      426     468.150
       97      428     468.150
       97      430     468.150
       97      432     468.150
       97      434     468.150
       97      436     468.150
       97      438     468.150
       97      440     468.150
       97      442     468.150
       97      444     468.150
       97      446     468.150
       97      448     468.150
       97      450     468.150
       97      452     468.150
       97      454     468.150
       97      456     468.150
       97      458     468.150
       97      460     468.150
       97      462     468.150
       97      464     468.150
       97      466     468.150
       97      468     468.150
       97      470     468.150
       97      472     468.150
       97      474     468.150
       97      476     468.150
       97      478     468.150
       97      480     468.150
       97      482     468.150
       97      484     468.150
       97      486     468.150
       97      488     468.150
       97      490     468.150
       97      492     468.150
       97      494     468.150
       97      496     468.150
       97      498     468.150
       97      500     468.150
       97      502     468.150
       97      504     468.150
       97      506     468.150
       97      508     468.150
       97      510     468.150
       97      512     468.150
       97      514     468.150
       97      516     468.150
       97      518     468.150
       97      520     468.150
       97      522     468.150
       97      524     468.150
       97      526     468.150
       97      528     468.150
       97      530     468.150
       97      532     468.150
       97      534     468.150
       97      536     468.150
       97      538     468.150
       97      540     468.150
       97      542     468.150
       97      544     468.150
       97      546     468.150
       97      548     468.150
       97      550     468.150
       97      552     468.150
       97      554     468.150
       97      556     468.150
       97      558     468.150
       97      560     468.150
       97      562     468.150
       97      564     468.150
       97      566     468.150
       97      568     468.150
       97      570     468.150
       97      572     468.150
       97      574     468.150
       97      576     468.150
       97      578     468.150
       97      580     468.150
       97      582     468.150
       97      584     468.150
       97      586     468.150
       97      588     468.150
       97      590     468.150
       97      592     468.150
       97      594     468.150
       97      596     468.150
       97      598     468.150
       97      600     468.150
       97      602     468.150
       97      604     468.150
       97      606     468.150
       97      608     468.150
       97      610     468.150
       97      612     468.150
       97      614     468.150
       97      616     468.150
       97      618     468.150
       97      620     468.150
       97      622     468.150
       97      624     468.150
       97      626     468.150
       97      628     468.150
       97      630     468.150
       97      632     468.150
       97      634     468.150
       97      636     468.150
       97      638     468.150
       97      640     468.150
       97      642     468.150
       97      644     468.150
       97      646     468.150
       97      648     468.150
       97      650     468.150
       97      652     468.150
       97      654     468.150
       97      656     468.150
       97      658     468.150
       97      660     468.150
       97      662     468.150
       97      664     468.150
       97      666     468.150
       97      668     468.150
       97      670     468.150
       97      672     468.150
       97      674     468.150
       97      676     468.150
       97      678     468.150
       97      680     468.150
       97      682     468.150
       97      684     468.150
       97      686     468.150
       97      688     468.150
       97      690     468.150
       97      692     468.150
       97      694     468.150
       97      696     468.150
       97      698     468.150
       97      700     468.150
       97      702     468.150
       97      704     468.150
       97      706     468.150
       97      708     468.150
       97      710     468.150
       97      712     468.150
       97      714     468.150
       97      716     468.150
       97      718     468.150
       97      720     468.150
       97      722     468.150
       97      724     468.150
       97      726     468.150
       97      728     468.150
       97      730     468.150
       97      732     468.150
       97      734     468.150
       97      736     468.150
       97      738     468.150
       97      740     468.150
       97      742     468.150
       97      744     468.150
       97      746     468.150
       97      748     468.150
       97      750     468.150
       97      752     468.150
       97      754     468.150
       97      756     468.150
       97      758     468.150
       97      760     468.150
       97      762     468.150
       97      764     468.150
       97      766     468.150
       97      768     468.150
       97      770     468.150
       97      772     468.150
       97      774     468.150
       97      776     468.150
       97      778     468.150
       97      780     468.150
       97      782     468.150
       97      784     468.150
       97      786     468.150
       97      788     468.150
       97      790     468.150
       97      792     468.150
       97      794     468.150
       97      796     468.150
       97      798     468.150
       97      800     468.150
       97      802     468.150
       97      804     468.150
       97      806     468.150
       97      808     468.150
       97      810     468.150
       97      812     468.150
       97      814     468.150
       97      816     468.150
       97      818     468.150
       97      820     468.150
       97      822     468.150
       97      824     468.150
       97      826     468.150
       97      828     468.150
       97      830     468.150
       97      832     468.150
       97      834     468.150
       97      836     468.150
       97      838     468.150
       97      840     468.150
       97      842     468.150
       97      844     468.150
       97      846     468.150
       97      848     468.150
       97      850     468.150
       97      852     468.150
       97      854     468.150
       97      856     468.150
       97      858     468.150
       97      860     468.150
       97      862     468.150
       97      864     468.150
       97      866     468.150
       97      868     468.150
       97      870     468.150
       97      872     468.150
       97      874     468.150
       97      876     468.150
       97      878     468.150
       97      880     468.150
       97      882     468.150
       97      884     468.150
       97      886     468.150
       97      888     468.150
       97      890     468.150
       97      892     468.150
       97      894     468.150
       97      896     468.150
       97      898     468.150
       97      900     468.150
       97      902     468.150
       97      904     468.150
       97      906     468.150
       97      908     468.150
       97      910     468.150
       97      912     468.150
       97      914     468.150
       97      916     468.150
       97      918     468.150
       97      920     468.150
       97      922     468.150
       97      924     468.150
       97      926     468.150
       97      928     468.150
       97      930     468.150
       97      932     468.150
       97      934     468.150
       97      936     468.150
       97      938     468.150
       97      940     468.150
       97      942     468.150
       97      944     468.150
       97      946     468.150
       97      948     468.150
       97      950     468.150
       97      952     468.150
       97      954     468.150
       97      956     468.150
       97      958     468.150
       97      960     468.150
       97      962     468.150
       97      964     468.150
       97      966     468.150
       97      968     468.150
       97      970     468.150
       97      972     468.150
       97      974     468.150
       97      976     468.150
       97      978     468.150
       97      980     468.150
       97      982     468.150
       97      984     468.150
       97      986     468.150
       97      988     468.150
       97      990     468.150
       97      992     468.150
       97      994     468.150
       97      996     468.150
       97      998     468.150
       99      272     471.670
       99      274     471.670
       99      276     471.670
       99      278     471.670
       99      280     471.670
       99      284     471.670
       99      286     471.670
       99      288     471.670
       99      290     471.670
       99      292     471.670
       99      294     471.670
       99      296     471.670
       99      302     471.670
       99      306     471.670
       99      308     471.670
       99      310     471.670
       99      312     471.670
       99      316     471.670
       99      318     471.670
       99      320     471.670
       99      322     471.670
       99      326     471.670
       99      328     471.670
       99      330     471.670
       99      334     471.670
       99      336     471.670
       99      338     471.670
       99      342     471.670
       99      344     471.670
       99      346     471.670
       99      348     471.670
       99      350     471.670
       99      356     471.670
       99      358     471.670
       99      360     471.670
       99      362     471.670
       99      364     471.670
       99      368     471.670
       99      370     471.670
       99      372     471.670
       99      374     471.670
       99      384     471.670
       99      386     471.670
       99      388     471.670
       99      390     471.670
       99      394     471.670
       99      398     471.670
       99      400     471.670
       99      402     471.670
       99      404     471.670
       99      406     471.670
       99      408     471.670
       99      410     471.670
       99      412     471.670
       99      414     471.670
       99      416     471.670
       99      418     471.670
       99      420     471.670
       99      422     471.670
       99      424     471.670
       99      426     471.670
       99      428     471.670
       99      430     471.670
       99      432     471.670
       99      434     471.670
       99      436     471.670
       99      438     471.670
       99      440     471.670
       99      442     471.670
       99      444     471.670
       99      446     471.670
       99      448     471.670
       99      450     471.670
       99      452     471.670
       99      454     471.670
       99      456     471.670
       99      458     471.670
       99      460     471.670
       99      462     471.670
       99      464     471.670
       99      466     471.670
       99      468     471.670
       99      470     471.670
       99      472     471.670
       99      474     471.670
       99      476     471.670
       99      478     471.670
       99      480     471.670
       99      482     471.670
       99      484     471.670
       99      486     471.670
       99      488     471.670
       99      490     471.670
       99      492     471.670
       99      494     471.670
       99      496     471.670
       99      498     471.670
       99      500     471.670
       99      502     471.670
       99      504     471.670
       99      506     471.670
       99      508     471.670
       99      510     471.670
       99      512     471.670
       99      514     471.670
       99      516     471.670
       99      518     471.670
       99      520     471.670
       99      522     471.670
       99      524     471.670
       99      526     471.670
       99      528     471.670
       99      530     471.670
       99      532     471.670
       99      534     471.670
       99      536     471.670
       99      538     471.670
       99      540     471.670
       99      542     471.670
       99      544     471.670
       99      546     471.670
       99      548     471.670
       99      550     471.670
       99      552     471.670
       99      554     471.670
       99      556     471.670
       99      558     471.670
       99      560     471.670
       99      562     471.670
       99      564     471.670
       99      566     471.670
       99      568     471.670
       99      570     471.670
       99      572     471.670
       99      574     471.670
       99      576     471.670
       99      578     471.670
       99      580     471.670
       99      582     471.670
       99      584     471.670
       99      586     471.670
       99      588     471.670
       99      590     471.670
       99      592     471.670
       99      594     471.670
       99      596     471.670
       99      598     471.670
       99      600     471.670
       99      602     471.670
       99      604     471.670
       99      606     471.670
       99      608     471.670
       99      610     471.670
       99      612     471.670
       99      614     471.670
       99      616     471.670
       99      618     471.670
       99      620     471.670
       99      622     471.670
       99      624     471.670
       99      626     471.670
       99      628     471.670
       99      630     471.670
       99      632     471.670
       99      634     471.670
       99      636     471.670
       99      638     471.670
       99      640     471.670
       99      642     471.670
       99      644     471.670
       99      646     471.670
       99      648     471.670
       99      650     471.670
       99      652     471.670
       99      654     471.670
       99      656     471.670
       99      658     471.670
       99      660     471.670
       99      662     471.670
       99      664     471.670
       99      666     471.670
       99      668     471.670
       99      670     471.670
       99      672     471.670
       99      674     471.670
       99      676     471.670
       99      678     471.670
       99      680     471.670
       99      682     471.670
       99      684     471.670
       99      686     471.670
       99      688     471.670
       99      690     471.670
       99      692     471.670
       99      694     471.670
       99      696     471.670
       99      698     471.670
       99      700     471.670
       99      702     471.670
       99      704     471.670
       99      706     471.670
       99      708     471.670
       99      710     471.670
       99      712     471.670
       99      714     471.670
       99      716     471.670
       99      718     471.670
       99      720     471.670
       99      722     471.670
       99      724     471.670
       99      726     471.670
       99      728     471.670
       99      730     471.670
       99      732     471.670
       99      734     471.670
       99      736     471.670
       99      738     471.670
       99      740     471.670
       99      742     471.670
       99      744     471.670
       99      746     471.670
       99      748     471.670
       99      750     471.670
       99      752     471.670
       99      754     471.670
       99      756     471.670
       99      758     471.670
       99      760     471.670
       99      762     471.670
       99      764     471.670
       99      766     471.670
       99      768     471.670
       99      770     471.670
       99      772     471.670
       99      774     471.670
       99      776     471.670
       99      778     471.670
       99      780     471.670
       99      782     471.670
       99      784     471.670
       99      786     471.670
       99      788     471.670
       99      790     471.670
       99      792     471.670
       99      794     471.670
       99      796     471.670
       99      798     471.670
       99      800     471.670
       99      802     471.670
       99      804     471.670
       99      806     471.670
       99      808     471.670
       99      810     471.670
       99      812     471.670
       99      814     471.670
       99      816     471.670
       99      818     471.670
       99      820     471.670
       99      822     471.670
       99      824     471.670
       99      826     471.670
       99      828     471.670
       99      830     471.670
       99      832     471.670
       99      834     471.670
       99      836     471.670
       99      838     471.670
       99      840     471.670
       99      842     471.670
       99      844     471.670
       99      846     471.670
       99      848     471.670
       99      850     471.670
       99      852     471.670
       99      854     471.670
       99      856     471.670
       99      858     471.670
       99      860     471.670
       99      862     471.670
       99      864     471.670
       99      866     471.670
       99      868     471.670
       99      870     471.670
       99      872     471.670
       99      874     471.670
       99      876     471.670
       99      878     471.670
       99      880     471.670
       99      882     471.670
       99      884     471.670
       99      886     471.670
       99      888     471.670
       99      890     471.670
       99      892     471.670
       99      894     471.670
       99      896     471.670
       99      898     471.670
       99      900     471.670
       99      902     471.670
       99      904     471.670
       99      906     471.670
       99      908     471.670
       99      910     471.670
       99      912     471.670
       99      914     471.670
       99      916     471.670
       99      918     471.670
       99      920     471.670
       99      922     471.670
       99      924     471.670
       99      926     471.670
       99      928     471.670
       99      930     471.670
       99      932     471.670
       99      934     471.670
       99      936     471.670
       99      938     471.670
       99      940     471.670
       99      942     471.670
       99      944     471.670
       99      946     471.670
       99      948     471.670
       99      950     471.670
       99      952     471.670
       99      954     471.670
       99      956     471.670
       99      958     471.670
       99      960     471.670
       99      962     471.670
       99      964     471.670
       99      966     471.670
       99      968     471.670
       99      970     471.670
       99      972     471.670
       99      974     471.670
       99      976     471.670
       99      978     471.670
       99      980     471.670
       99      982     471.670
       99      984     471.670
       99      986     471.670
       99      988     471.670
       99      990     471.670
       99      992     471.670
       99      994     471.670
       99      996     471.670
       99      998     471.670
      101      270     475.191
      101      272     475.191
      101      274     475.191
      101      276     475.191
      101      278     475.191
      101      280     475.191
      101      282     475.191
      101      284     475.191
      101      288     475.191
      101      290     475.191
      101      298     475.191
      101      300     475.191
      101      302     475.191
      101      304     475.191
      101      306     475.191
      101      308     475.191
      101      310     475.191
      101      312     475.191
      101      314     475.191
      101      316     475.191
      101      318     475.191
      101      320     475.191
      101      324     475.191
      101      328     475.191
      101      330     475.191
      101      334     475.191
      101      336     475.191
      101      342     475.191
      101      344     475.191
      101      346     475.191
      101      348     475.191
      101      350     475.191
      101      354     475.191
      101      358     475.191
      101      360     475.191
      101      362     475.191
      101      364     475.191
      101      366     475.191
      101      368     475.191
      101      370     475.191
      101      376     475.191
      101      384     475.191
      101      388     475.191
      101      394     475.191
      101      398     475.191
      101      400     475.191
      101      402     475.191
      101      404     475.191
      101      406     475.191
      101      408     475.191
      101      410     475.191
      101      412     475.191
      101      414     475.191
      101      416     475.191
      101      418     475.191
      101      420     475.191
      101      422     475.191
      101      424     475.191
      101      426     475.191
      101      428     475.191
      101      430     475.191
      101      432     475.191
      101      434     475.191
      101      436     475.191
      101      438     475.191
      101      440     475.191
      101      442     475.191
      101      444     475.191
      101      446     475.191
      101      448     475.191
      101      450     475.191
      101      452     475.191
      101      454     475.191
      101      456     475.191
      101      458     475.191
      101      460     475.191
      101      462     475.191
      101      464     475.191
      101      466     475.191
      101      468     475.191
      101      470     475.191
      101      472     475.191
      101      474     475.191
      101      476     475.191
      101      478     475.191
      101      480     475.191
      101      482     475.191
      101      484     475.191
      101      486     475.191
      101      488     475.191
      101      490     475.191
      101      492     475.191
      101      494     475.191
      101      496     475.191
      101      498     475.191
      101      500     475.191
      101      502     475.191
      101      504     475.191
      101      506     475.191
      101      508     475.191
      101      510     475.191
      101      512     475.191
      101      514     475.191
      101      516     475.191
      101      518     475.191
      101      520     475.191
      101      522     475.191
      101      524     475.191
      101      526     475.191
      101      528     475.191
      101      530     475.191
      101      532     475.191
      101      534     475.191
      101      536     475.191
      101      538     475.191
      101      540     475.191
      101      542     475.191
      101      544     475.191
      101      546     475.191
      101      548     475.191
      101      550     475.191
      101      552     475.191
      101      554     475.191
      101      556     475.191
      101      558     475.191
      101      560     475.191
      101      562     475.191
      101      564     475.191
      101      566     475.191
      101      568     475.191
      101      570     475.191
      101      572     475.191
      101      574     475.191
      101      576     475.191
      101      578     475.191
      101      580     475.191
      101      582     475.191
      101      584     475.191
      101      586     475.191
      101      588     475.191
      101      590     475.191
      101      592     475.191
      101      594     475.191
      101      596     475.191
      101      598     475.191
      101      600     475.191
      101      602     475.191
      101      604     475.191
      101      606     475.191
      101      608     475.191
      101      610     475.191
      101      612     475.191
      101      614     475.191
      101      616     475.191
      101      618     475.191
      101      620     475.191
      101      622     475.191
      101      624     475.191
      101      626     475.191
      101      628     475.191
      101      630     475.191
      101      632     475.191
      101      634     475.191
      101      636     475.191
      101      638     475.191
      101      640     475.191
      101      642     475.191
      101      644     475.191
      101      646     475.191
      101      648     475.191
      101      650     475.191
      101      652     475.191
      101      654     475.191
      101      656     475.191
      101      658     475.191
      101      660     475.191
      101      662     475.191
      101      664     475.191
      101      666     475.191
      101      668     475.191
      101      670     475.191
      101      672     475.191
      101      674     475.191
      101      676     475.191
      101      678     475.191
      101      680     475.191
      101      682     475.191
      101      684     475.191
      101      686     475.191
      101      688     475.191
      101      690     475.191
      101      692     475.191
      101      694     475.191
      101      696     475.191
      101      698     475.191
      101      700     475.191
      101      702     475.191
      101      704     475.191
      101      706     475.191
      101      708     475.191
      101      710     475.191
      101      712     475.191
      101      714     475.191
      101      716     475.191
      101      718     475.191
      101      720     475.191
      101      722     475.191
      101      724     475.191
      101      726     475.191
      101      728     475.191
      101      730     475.191
      101      732     475.191
      101      734     475.191
      101      736     475.191
      101      738     475.191
      101      740     475.191
      101      742     475.191
      101      744     475.191
      101      746     475.191
      101      748     475.191
      101      750     475.191
      101      752     475.191
      101      754     475.191
      101      756     475.191
      101      758     475.191
      101      760     475.191
      101      762     475.191
      101      764     475.191
      101      766     475.191
      101      768     475.191
      101      770     475.191
      101      772     475.191
      101      774     475.191
      101      776     475.191
      101      778     475.191
      101      780     475.191
      101      782     475.191
      101      784     475.191
      101      786     475.191
      101      788     475.191
      101      790     475.191
      101      792     475.191
      101      794     475.191
      101      796     475.191
      101      798     475.191
      101      800     475.191
      101      802     475.191
      101      804     475.191
      101      806     475.191
      101      808     475.191
      101      810     475.191
      101      812     475.191
      101      814     475.191
      101      816     475.191
      101      818     475.191
      101      820     475.191
      101      822     475.191
      101      824     475.191
      101      826     475.191
      101      828     475.191
      101      830     475.191
      101      832     475.191
      101      834     475.191
      101      836     475.191
      101      838     475.191
      101      840     475.191
      101      842     475.191
      101      844     475.191
      101      846     475.191
      101      848     475.191
      101      850     475.191
      101      852     475.191
      101      854     475.191
      101      856     475.191
      101      858     475.191
      101      860     475.191
      101      862     475.191
      101      864     475.191
      101      866     475.191
      101      868     475.191
      101      870     475.191
      101      872     475.191
      101      874     475.191
      101      876     475.191
      101      878     475.191
      101      880     475.191
      101      882     475.191
      101      884     475.191
      101      886     475.191
      101      888     475.191
      101      890     475.191
      101      892     475.191
      101      894     475.191
      101      896     475.191
      101      898     475.191
      101      900     475.191
      101      902     475.191
      101      904     475.191
      101      906     475.191
      101      908     475.191
      101      910     475.191
      101      912     475.191
      101      914     475.191
      101      916     475.191
      101      918     475.191
      101      920     475.191
      101      922     475.191
      101      924     475.191
      101      926     475.191
      101      928     475.191
      101      930     475.191
      101      932     475.191
      101      934     475.191
      101      936     475.191
      101      938     475.191
      101      940     475.191
      101      942     475.191
      101      944     475.191
      101      946     475.191
      101      948     475.191
      101      950     475.191
      101      952     475.191
      101      954     475.191
      101      956     475.191
      101      958     475.191
      101      960     475.191
      101      962     475.191
      101      964     475.191
      101      966     475.191
      101      968     475.191
      101      970     475.191
      101      972     475.191
      101      974     475.191
      101      976     475.191
      101      978     475.191
      101      980     475.191
      101      982     475.191
      101      984     475.191
      101      986     475.191
      101      988     475.191
      101      990     475.191
      101      992     475.191
      101      994     475.191
      101      996     475.191
      101      998     475.191
      103      272     478.674
      103      276     478.674
      103      278     478.674
      103      280     478.674
      103      284     478.674
      103      286     478.674
      103      290     478.674
      103      292     478.674
      103      294     478.674
      103      296     478.674
      103      300     478.674
      103      302     478.674
      103      304     478.674
      103      306     478.674
      103      308     478.674
      103      310     478.674
      103      312     478.674
      103      314     478.674
      103      318     478.674
      103      320     478.674
      103      322     478.674
      103      324     478.674
      103      328     478.674
      103      332     478.674
      103      334     478.674
      103      336     478.674
      103      338     478.674
      103      342     478.674
      103      344     478.674
      103      346     478.674
      103      348     478.674
      103      350     478.674
      103      354     478.674
      103      358     478.674
      103      362     478.674
      103      364     478.674
      103      366     478.674
      103      368     478.674
      103      372     478.674
      103      374     478.674
      103      378     478.674
      103      384     478.674
      103      390     478.674
      103      394     478.674
      103      396     478.674
      103      398     478.674
      103      400     478.674
      103      402     478.674
      103      404     478.674
      103      406     478.674
      103      408     478.674
      103      410     478.674
      103      412     478.674
      103      414     478.674
      103      416     478.674
      103      418     478.674
      103      420     478.674
      103      422     478.674
      103      424     478.674
      103      426     478.674
      103      428     478.674
      103      430     478.674
      103      432     478.674
      103      434     478.674
      103      436     478.674
      103      438     478.674
      103      440     478.674
      103      442     478.674
      103      444     478.674
      103      446     478.674
      103      448     478.674
      103      450     478.674
      103      452     478.674
      103      454     478.674
      103      456     478.674
      103      458     478.674
      103      460     478.674
      103      462     478.674
      103      464     478.674
      103      466     478.674
      103      468     478.674
      103      470     478.674
      103      472     478.674
      103      474     478.674
      103      476     478.674
      103      478     478.674
      103      480     478.674
      103      482     478.674
      103      484     478.674
      103      486     478.674
      103      488     478.674
      103      490     478.674
      103      492     478.674
      103      494     478.674
      103      496     478.674
      103      498     478.674
      103      500     478.674
      103      502     478.674
      103      504     478.674
      103      506     478.674
      103      508     478.674
      103      510     478.674
      103      512     478.674
      103      514     478.674
      103      516     478.674
      103      518     478.674
      103      520     478.674
      103      522     478.674
      103      524     478.674
      103      526     478.674
      103      528     478.674
      103      530     478.674
      103      532     478.674
      103      534     478.674
      103      536     478.674
      103      538     478.674
      103      540     478.674
      103      542     478.674
      103      544     478.674
      103      546     478.674
      103      548     478.674
      103      550     478.674
      103      552     478.674
      103      554     478.674
      103      556     478.674
      103      558     478.674
      103      560     478.674
      103      562     478.674
      103      564     478.674
      103      566     478.674
      103      568     478.674
      103      570     478.674
      103      572     478.674
      103      574     478.674
      103      576     478.674
      103      578     478.674
      103      580     478.674
      103      582     478.674
      103      584     478.674
      103      586     478.674
      103      588     478.674
      103      590     478.674
      103      592     478.674
      103      594     478.674
      103      596     478.674
      103      598     478.674
      103      600     478.674
      103      602     478.674
      103      604     478.674
      103      606     478.674
      103      608     478.674
      103      610     478.674
      103      612     478.674
      103      614     478.674
      103      616     478.674
      103      618     478.674
      103      620     478.674
      103      622     478.674
      103      624     478.674
      103      626     478.674
      103      628     478.674
      103      630     478.674
      103      632     478.674
      103      634     478.674
      103      636     478.674
      103      638     478.674
      103      640     478.674
      103      642     478.674
      103      644     478.674
      103      646     478.674
      103      648     478.674
      103      650     478.674
      103      652     478.674
      103      654     478.674
      103      656     478.674
      103      658     478.674
      103      660     478.674
      103      662     478.674
      103      664     478.674
      103      666     478.674
      103      668     478.674
      103      670     478.674
      103      672     478.674
      103      674     478.674
      103      676     478.674
      103      678     478.674
      103      680     478.674
      103      682     478.674
      103      684     478.674
      103      686     478.674
      103      688     478.674
      103      690     478.674
      103      692     478.674
      103      694     478.674
      103      696     478.674
      103      698     478.674
      103      700     478.674
      103      702     478.674
      103      704     478.674
      103      706     478.674
      103      708     478.674
      103      710     478.674
      103      712     478.674
      103      714     478.674
      103      716     478.674
      103      718     478.674
      103      720     478.674
      103      722     478.674
      103      724     478.674
      103      726     478.674
      103      728     478.674
      103      730     478.674
      103      732     478.674
      103      734     478.674
      103      736     478.674
      103      738     478.674
      103      740     478.674
      103      742     478.674
      103      744     478.674
      103      746     478.674
      103      748     478.674
      103      750     478.674
      103      752     478.674
      103      754     478.674
      103      756     478.674
      103      758     478.674
      103      760     478.674
      103      762     478.674
      103      764     478.674
      103      766     478.674
      103      768     478.674
      103      770     478.674
      103      772     478.674
      103      774     478.674
      103      776     478.674
      103      778     478.674
      103      780     478.674
      103      782     478.674
      103      784     478.674
      103      786     478.674
      103      788     478.674
      103      790     478.674
      103      792     478.674
      103      794     478.674
      103      796     478.674
      103      798     478.674
      103      800     478.674
      103      802     478.674
      103      804     478.674
      103      806     478.674
      103      808     478.674
      103      810     478.674
      103      812     478.674
      103      814     478.674
      103      816     478.674
      103      818     478.674
      103      820     478.674
      103      822     478.674
      103      824     478.674
      103      826     478.674
      103      828     478.674
      103      830     478.674
      103      832     478.674
      103      834     478.674
      103      836     478.674
      103      838     478.674
      103      840     478.674
      103      842     478.674
      103      844     478.674
      103      846     478.674
      103      848     478.674
      103      850     478.674
      103      852     478.674
      103      854     478.674
      103      856     478.674
      103      858     478.674
      103      860     478.674
      103      862     478.674
      103      864     478.674
      103      866     478.674
      103      868     478.674
      103      870     478.674
      103      872     478.674
      103      874     478.674
      103      876     478.674
      103      878     478.674
      103      880     478.674
      103      882     478.674
      103      884     478.674
      103      886     478.674
      103      888     478.674
      103      890     478.674
      103      892     478.674
      103      894     478.674
      103      896     478.674
      103      898     478.674
      103      900     478.674
      103      902     478.674
      103      904     478.674
      103      906     478.674
      103      908     478.674
      103      910     478.674
      103      912     478.674
      103      914     478.674
      103      916     478.674
      103      918     478.674
      103      920     478.674
      103      922     478.674
      103      924     478.674
      103      926     478.674
      103      928     478.674
      103      930     478.674
      103      932     478.674
      103      934     478.674
      103      936     478.674
      103      938     478.674
      103      940     478.674
      103      942     478.674
      103      944     478.674
      103      946     478.674
      103      948     478.674
      103      950     478.674
      103      952     478.674
      103      954     478.674
      103      956     478.674
      103      958     478.674
      103      960     478.674
      103      962     478.674
      103      964     478.674
      103      966     478.674
      103      968     478.674
      103      970     478.674
      103      972     478.674
      103      974     478.674
      103      976     478.674
      103      978     478.674
      103      980     478.674
      103      982     478.674
      103      984     478.674
      103      986     478.674
      103      988     478.674
      103      990     478.674
      103      992     478.674
      103      994     478.674
      103      996     478.674
      103      998     478.674
      105      268     482.112
      105      270     482.112
      105      272     482.112
      105      274     482.112
      105      276     482.112
      105      280     482.112
      105      282     482.112
      105      284     482.112
      105      286     482.112
      105      288     482.112
      105      290     482.112
      105      292     482.112
      105      298     482.112
      105      300     482.112
      105      304     482.112
      105      306     482.112
      105      308     482.112
      105      312     482.112
      105      314     482.112
      105      316     482.112
      105      318     482.112
      105      320     482.112
      105      322     482.112
      105      324     482.112
      105      330     482.112
      105      334     482.112
      105      336     482.112
      105      344     482.112
      105      346     482.112
      105      348     482.112
      105      352     482.112
      105      360     482.112
      105      364     482.112
      105      366     482.112
      105      368     482.112
      105      370     482.112
      105      372     482.112
      105      374     482.112
      105      376     482.112
      105      378     482.112
      105      382     482.112
      105      386     482.112
      105      392     482.112
      105      394     482.112
      105      396     482.112
      105      398     482.112
      105      400     482.112
      105      402     482.112
      105      404     482.112
      105      406     482.112
      105      408     482.112
      105      410     482.112
      105      412     482.112
      105      414     482.112
      105      416     482.112
      105      418     482.112
      105      420     482.112
      105      422     482.112
      105      424     482.112
      105      426     482.112
      105      428     482.112
      105      430     482.112
      105      432     482.112
      105      434     482.112
      105      436     482.112
      105      438     482.112
      105      440     482.112
      105      442     482.112
      105      444     482.112
      105      446     482.112
      105      448     482.112
      105      450     482.112
      105      452     482.112
      105      454     482.112
      105      456     482.112
      105      458     482.112
      105      460     482.112
      105      462     482.112
      105      464     482.112
      105      466     482.112
      105      468     482.112
      105      470     482.112
      105      472     482.112
      105      474     482.112
      105      476     482.112
      105      478     482.112
      105      480     482.112
      105      482     482.112
      105      484     482.112
      105      486     482.112
      105      488     482.112
      105      490     482.112
      105      492     482.112
      105      494     482.112
      105      496     482.112
      105      498     482.112
      105      500     482.112
      105      502     482.112
      105      504     482.112
      105      506     482.112
      105      508     482.112
      105      510     482.112
      105      512     482.112
      105      514     482.112
      105      516     482.112
      105      518     482.112
      105      520     482.112
      105      522     482.112
      105      524     482.112
      105      526     482.112
      105      528     482.112
      105      530     482.112
      105      532     482.112
      105      534     482.112
      105      536     482.112
      105      538     482.112
      105      540     482.112
      105      542     482.112
      105      544     482.112
      105      546     482.112
      105      548     482.112
      105      550     482.112
      105      552     482.112
      105      554     482.112
      105      556     482.112
      105      558     482.112
      105      560     482.112
      105      562     482.112
      105      564     482.112
      105      566     482.112
      105      568     482.112
      105      570     482.112
      105      572     482.112
      105      574     482.112
      105      576     482.112
      105      578     482.112
      105      580     482.112
      105      582     482.112
      105      584     482.112
      105      586     482.112
      105      588     482.112
      105      590     482.112
      105      592     482.112
      105      594     482.112
      105      596     482.112
      105      598     482.112
      105      600     482.112
      105      602     482.112
      105      604     482.112
      105      606     482.112
      105      608     482.112
      105      610     482.112
      105      612     482.112
      105      614     482.112
      105      616     482.112
      105      618     482.112
      105      620     482.112
      105      622     482.112
      105      624     482.112
      105      626     482.112
      105      628     482.112
      105      630     482.112
      105      632     482.112
      105      634     482.112
      105      636     482.112
      105      638     482.112
      105      640     482.112
      105      642     482.112
      105      644     482.112
      105      646     482.112
      105      648     482.112
      105      650     482.112
      105      652     482.112
      105      654     482.112
      105      656     482.112
      105      658     482.112
      105      660     482.112
      105      662     482.112
      105      664     482.112
      105      666     482.112
      105      668     482.112
      105      670     482.112
      105      672     482.112
      105      674     482.112
      105      676     482.112
      105      678     482.112
      105      680     482.112
      105      682     482.112
      105      684     482.112
      105      686     482.112
      105      688     482.112
      105      690     482.112
      105      692     482.112
      105      694     482.112
      105      696     482.112
      105      698     482.112
      105      700     482.112
      105      702     482.112
      105      704     482.112
      105      706     482.112
      105      708     482.112
      105      710     482.112
      105      712     482.112
      105      714     482.112
      105      716     482.112
      105      718     482.112
      105      720     482.112
      105      722     482.112
      105      724     482.112
      105      726     482.112
      105      728     482.112
      105      730     482.112
      105      732     482.112
      105      734     482.112
      105      736     482.112
      105      738     482.112
      105      740     482.112
      105      742     482.112
      105      744     482.112
      105      746     482.112
      105      748     482.112
      105      750     482.112
      105      752     482.112
      105      754     482.112
      105      756     482.112
      105      758     482.112
      105      760     482.112
      105      762     482.112
      105      764     482.112
      105      766     482.112
      105      768     482.112
      105      770     482.112
      105      772     482.112
      105      774     482.112
      105      776     482.112
      105      778     482.112
      105      780     482.112
      105      782     482.112
      105      784     482.112
      105      786     482.112
      105      788     482.112
      105      790     482.112
      105      792     482.112
      105      794     482.112
      105      796     482.112
      105      798     482.112
      105      800     482.112
      105      802     482.112
      105      804     482.112
      105      806     482.112
      105      808     482.112
      105      810     482.112
      105      812     482.112
      105      814     482.112
      105      816     482.112
      105      818     482.112
      105      820     482.112
      105      822     482.112
      105      824     482.112
      105      826     482.112
      105      828     482.112
      105      830     482.112
      105      832     482.112
      105      834     482.112
      105      836     482.112
      105      838     482.112
      105      840     482.112
      105      842     482.112
      105      844     482.112
      105      846     482.112
      105      848     482.112
      105      850     482.112
      105      852     482.112
      105      854     482.112
      105      856     482.112
      105      858     482.112
      105      860     482.112
      105      862     482.112
      105      864     482.112
      105      866     482.112
      105      868     482.112
      105      870     482.112
      105      872     482.112
      105      874     482.112
      105      876     482.112
      105      878     482.112
      105      880     482.112
      105      882     482.112
      105      884     482.112
      105      886     482.112
      105      888     482.112
      105      890     482.112
      105      892     482.112
      105      894     482.112
      105      896     482.112
      105      898     482.112
      105      900     482.112
      105      902     482.112
      105      904     482.112
      105      906     482.112
      105      908     482.112
      105      910     482.112
      105      912     482.112
      105      914     482.112
      105      916     482.112
      105      918     482.112
      105      920     482.112
      105      922     482.112
      105      924     482.112
      105      926     482.112
      105      928     482.112
      105      930     482.112
      105      932     482.112
      105      934     482.112
      105      936     482.112
      105      938     482.112
      105      940     482.112
      105      942     482.112
      105      944     482.112
      105      946     482.112
      105      948     482.112
      105      950     482.112
      105      952     482.112
      105      954     482.112
      105      956     482.112
      105      958     482.112
      105      960     482.112
      105      962     482.112
      105      964     482.112
      105      966     482.112
      105      968     482.112
      105      970     482.112
      105      972     482.112
      105      974     482.112
      105      976     482.112
      105      978     482.112
      105      980     482.112
      105      982     482.112
      105      984     482.112
      105      986     482.112
      105      988     482.112
      105      990     482.112
      105      992     482.112
      105      994     482.112
      105      996     482.112
      105      998     482.112
      107      268     485.550
      107      272     485.550
      107      274     485.550
      107      278     485.550
      107      280     485.550
      107      282     485.550
      107      284     485.550
      107      290     485.550
      107      292     485.550
      107      294     485.550
      107      298     485.550
      107      300     485.550
      107      302     485.550
      107      304     485.550
      107      306     485.550
      107      312     485.550
      107      316     485.550
      107      318     485.550
      107      320     485.550
      107      326     485.550
      107      328     485.550
      107      334     485.550
      107      336     485.550
      107      338     485.550
      107      342     485.550
      107      344     485.550
      107      346     485.550
      107      348     485.550
      107      350     485.550
      107      358     485.550
      107      362     485.550
      107      366     485.550
      107      370     485.550
      107      374     485.550
      107      376     485.550
      107      378     485.550
      107      380     485.550
      107      382     485.550
      107      384     485.550
      107      388     485.550
      107      392     485.550
      107      394     485.550
      107      396     485.550
      107      398     485.550
      107      400     485.550
      107      402     485.550
      107      404     485.550
      107      406     485.550
      107      408     485.550
      107      410     485.550
      107      412     485.550
      107      414     485.550
      107      416     485.550
      107      418     485.550
      107      420     485.550
      107      422     485.550
      107      424     485.550
      107      426     485.550
      107      428     485.550
      107      430     485.550
      107      432     485.550
      107      434     485.550
      107      436     485.550
      107      438     485.550
      107      440     485.550
      107      442     485.550
      107      444     485.550
      107      446     485.550
      107      448     485.550
      107      450     485.550
      107      452     485.550
      107      454     485.550
      107      456     485.550
      107      458     485.550
      107      460     485.550
      107      462     485.550
      107      464     485.550
      107      466     485.550
      107      468     485.550
      107      470     485.550
      107      472     485.550
      107      474     485.550
      107      476     485.550
      107      478     485.550
      107      480     485.550
      107      482     485.550
      107      484     485.550
      107      486     485.550
      107      488     485.550
      107      490     485.550
      107      492     485.550
      107      494     485.550
      107      496     485.550
      107      498     485.550
      107      500     485.550
      107      502     485.550
      107      504     485.550
      107      506     485.550
      107      508     485.550
      107      510     485.550
      107      512     485.550
      107      514     485.550
      107      516     485.550
      107      518     485.550
      107      520     485.550
      107      522     485.550
      107      524     485.550
      107      526     485.550
      107      528     485.550
      107      530     485.550
      107      532     485.550
      107      534     485.550
      107      536     485.550
      107      538     485.550
      107      540     485.550
      107      542     485.550
      107      544     485.550
      107      546     485.550
      107      548     485.550
      107      550     485.550
      107      552     485.550
      107      554     485.550
      107      556     485.550
      107      558     485.550
      107      560     485.550
      107      562     485.550
      107      564     485.550
      107      566     485.550
      107      568     485.550
      107      570     485.550
      107      572     485.550
      107      574     485.550
      107      576     485.550
      107      578     485.550
      107      580     485.550
      107      582     485.550
      107      584     485.550
      107      586     485.550
      107      588     485.550
      107      590     485.550
      107      592     485.550
      107      594     485.550
      107      596     485.550
      107      598     485.550
      107      600     485.550
      107      602     485.550
      107      604     485.550
      107      606     485.550
      107      608     485.550
      107      610     485.550
      107      612     485.550
      107      614     485.550
      107      616     485.550
      107      618     485.550
      107      620     485.550
      107      622     485.550
      107      624     485.550
      107      626     485.550
      107      628     485.550
      107      630     485.550
      107      632     485.550
      107      634     485.550
      107      636     485.550
      107      638     485.550
      107      640     485.550
      107      642     485.550
      107      644     485.550
      107      646     485.550
      107      648     485.550
      107      650     485.550
      107      652     485.550
      107      654     485.550
      107      656     485.550
      107      658     485.550
      107      660     485.550
      107      662     485.550
      107      664     485.550
      107      666     485.550
      107      668     485.550
      107      670     485.550
      107      672     485.550
      107      674     485.550
      107      676     485.550
      107      678     485.550
      107      680     485.550
      107      682     485.550
      107      684     485.550
      107      686     485.550
      107      688     485.550
      107      690     485.550
      107      692     485.550
      107      694     485.550
      107      696     485.550
      107      698     485.550
      107      700     485.550
      107      702     485.550
      107      704     485.550
      107      706     485.550
      107      708     485.550
      107      710     485.550
      107      712     485.550
      107      714     485.550
      107      716     485.550
      107      718     485.550
      107      720     485.550
      107      722     485.550
      107      724     485.550
      107      726     485.550
      107      728     485.550
      107      730     485.550
      107      732     485.550
      107      734     485.550
      107      736     485.550
      107      738     485.550
      107      740     485.550
      107      742     485.550
      107      744     485.550
      107      746     485.550
      107      748     485.550
      107      750     485.550
      107      752     485.550
      107      754     485.550
      107      756     485.550
      107      758     485.550
      107      760     485.550
      107      762     485.550
      107      764     485.550
      107      766     485.550
      107      768     485.550
      107      770     485.550
      107      772     485.550
      107      774     485.550
      107      776     485.550
      107      778     485.550
      107      780     485.550
      107      782     485.550
      107      784     485.550
      107      786     485.550
      107      788     485.550
      107      790     485.550
      107      792     485.550
      107      794     485.550
      107      796     485.550
      107      798     485.550
      107      800     485.550
      107      802     485.550
      107      804     485.550
      107      806     485.550
      107      808     485.550
      107      810     485.550
      107      812     485.550
      107      814     485.550
      107      816     485.550
      107      818     485.550
      107      820     485.550
      107      822     485.550
      107      824     485.550
      107      826     485.550
      107      828     485.550
      107      830     485.550
      107      832     485.550
      107      834     485.550
      107      836     485.550
      107      838     485.550
      107      840     485.550
      107      842     485.550
      107      844     485.550
      107      846     485.550
      107      848     485.550
      107      850     485.550
      107      852     485.550
      107      854     485.550
      107      856     485.550
      107      858     485.550
      107      860     485.550
      107      862     485.550
      107      864     485.550
      107      866     485.550
      107      868     485.550
      107      870     485.550
      107      872     485.550
      107      874     485.550
      107      876     485.550
      107      878     485.550
      107      880     485.550
      107      882     485.550
      107      884     485.550
      107      886     485.550
      107      888     485.550
      107      890     485.550
      107      892     485.550
      107      894     485.550
      107      896     485.550
      107      898     485.550
      107      900     485.550
      107      902     485.550
      107      904     485.550
      107      906     485.550
      107      908     485.550
      107      910     485.550
      107      912     485.550
      107      914     485.550
      107      916     485.550
      107      918     485.550
      107      920     485.550
      107      922     485.550
      107      924     485.550
      107      926     485.550
      107      928     485.550
      107      930     485.550
      107      932     485.550
      107      934     485.550
      107      936     485.550
      107      938     485.550
      107      940     485.550
      107      942     485.550
      107      944     485.550
      107      946     485.550
      107      948     485.550
      107      950     485.550
      107      952     485.550
      107      954     485.550
      107      956     485.550
      107      958     485.550
      107      960     485.550
      107      962     485.550
      107      964     485.550
      107      966     485.550
      107      968     485.550
      107      970     485.550
      107      972     485.550
      107      974     485.550
      107      976     485.550
      107      978     485.550
      107      980     485.550
      107      982     485.550
      107      984     485.550
      107      986     485.550
      107      988     485.550
      107      990     485.550
      107      992     485.550
      107      994     485.550
      107      996     485.550
      107      998     485.550
      109      268     488.987
      109      272     488.987
      109      280     488.987
      109      284     488.987
      109      286     488.987
      109      288     488.987
      109      292     488.987
      109      294     488.987
      109      296     488.987
      109      302     488.987
      109      306     488.987
      109      308     488.987
      109      310     488.987
      109      312     488.987
      109      314     488.987
      109      316     488.987
      109      318     488.987
      109      320     488.987
      109      322     488.987
      109      324     488.987
      109      326     488.987
      109      328     488.987
      109      330     488.987
      109      332     488.987
      109      334     488.987
      109      336     488.987
      109      344     488.987
      109      346     488.987
      109      348     488.987
      109      352     488.987
      109      360     488.987
      109      364     488.987
      109      366     488.987
      109      368     488.987
      109      370     488.987
      109      372     488.987
      109      374     488.987
      109      378     488.987
      109      380     488.987
      109      382     488.987
      109      384     488.987
      109      388     488.987
      109      390     488.987
      109      392     488.987
      109      394     488.987
      109      396     488.987
      109      398     488.987
      109      400     488.987
      109      402     488.987
      109      404     488.987
      109      406     488.987
      109      408     488.987
      109      410     488.987
      109      412     488.987
      109      414     488.987
      109      416     488.987
      109      418     488.987
      109      420     488.987
      109      422     488.987
      109      424     488.987
      109      426     488.987
      109      428     488.987
      109      430     488.987
      109      432     488.987
      109      434     488.987
      109      436     488.987
      109      438     488.987
      109      440     488.987
      109      442     488.987
      109      444     488.987
      109      446     488.987
      109      448     488.987
      109      450     488.987
      109      452     488.987
      109      454     488.987
      109      456     488.987
      109      458     488.987
      109      460     488.987
      109      462     488.987
      109      464     488.987
      109      466     488.987
      109      468     488.987
      109      470     488.987
      109      472     488.987
      109      474     488.987
      109      476     488.987
      109      478     488.987
      109      480     488.987
      109      482     488.987
      109      484     488.987
      109      486     488.987
      109      488     488.987
      109      490     488.987
      109      492     488.987
      109      494     488.987
      109      496     488.987
      109      498     488.987
      109      500     488.987
      109      502     488.987
      109      504     488.987
      109      506     488.987
      109      508     488.987
      109      510     488.987
      109      512     488.987
      109      514     488.987
      109      516     488.987
      109      518     488.987
      109      520     488.987
      109      522     488.987
      109      524     488.987
      109      526     488.987
      109      528     488.987
      109      530     488.987
      109      532     488.987
      109      534     488.987
      109      536     488.987
      109      538     488.987
      109      540     488.987
      109      542     488.987
      109      544     488.987
      109      546     488.987
      109      548     488.987
      109      550     488.987
      109      552     488.987
      109      554     488.987
      109      556     488.987
      109      558     488.987
      109      560     488.987
      109      562     488.987
      109      564     488.987
      109      566     488.987
      109      568     488.987
      109      570     488.987
      109      572     488.987
      109      574     488.987
      109      576     488.987
      109      578     488.987
      109      580     488.987
      109      582     488.987
      109      584     488.987
      109      586     488.987
      109      588     488.987
      109      590     488.987
      109      592     488.987
      109      594     488.987
      109      596     488.987
      109      598     488.987
      109      600     488.987
      109      602     488.987
      109      604     488.987
      109      606     488.987
      109      608     488.987
      109      610     488.987
      109      612     488.987
      109      614     488.987
      109      616     488.987
      109      618     488.987
      109      620     488.987
      109      622     488.987
      109      624     488.987
      109      626     488.987
      109      628     488.987
      109      630     488.987
      109      632     488.987
      109      634     488.987
      109      636     488.987
      109      638     488.987
      109      640     488.987
      109      642     488.987
      109      644     488.987
      109      646     488.987
      109      648     488.987
      109      650     488.987
      109      652     488.987
      109      654     488.987
      109      656     488.987
      109      658     488.987
      109      660     488.987
      109      662     488.987
      109      664     488.987
      109      666     488.987
      109      668     488.987
      109      670     488.987
      109      672     488.987
      109      674     488.987
      109      676     488.987
      109      678     488.987
      109      680     488.987
      109      682     488.987
      109      684     488.987
      109      686     488.987
      109      688     488.987
      109      690     488.987
      109      692     488.987
      109      694     488.987
      109      696     488.987
      109      698     488.987
      109      700     488.987
      109      702     488.987
      109      704     488.987
      109      706     488.987
      109      708     488.987
      109      710     488.987
      109      712     488.987
      109      714     488.987
      109      716     488.987
      109      718     488.987
      109      720     488.987
      109      722     488.987
      109      724     488.987
      109      726     488.987
      109      728     488.987
      109      730     488.987
      109      732     488.987
      109      734     488.987
      109      736     488.987
      109      738     488.987
      109      740     488.987
      109      742     488.987
      109      744     488.987
      109      746     488.987
      109      748     488.987
      109      750     488.987
      109      752     488.987
      109      754     488.987
      109      756     488.987
      109      758     488.987
      109      760     488.987
      109      762     488.987
      109      764     488.987
      109      766     488.987
      109      768     488.987
      109      770     488.987
      109      772     488.987
      109      774     488.987
      109      776     488.987
      109      778     488.987
      109      780     488.987
      109      782     488.987
      109      784     488.987
      109      786     488.987
      109      788     488.987
      109      790     488.987
      109      792     488.987
      109      794     488.987
      109      796     488.987
      109      798     488.987
      109      800     488.987
      109      802     488.987
      109      804     488.987
      109      806     488.987
      109      808     488.987
      109      810     488.987
      109      812     488.987
      109      814     488.987
      109      816     488.987
      109      818     488.987
      109      820     488.987
      109      822     488.987
      109      824     488.987
      109      826     488.987
      109      828     488.987
      109      830     488.987
      109      832     488.987
      109      834     488.987
      109      836     488.987
      109      838     488.987
      109      840     488.987
      109      842     488.987
      109      844     488.987
      109      846     488.987
      109      848     488.987
      109      850     488.987
      109      852     488.987
      109      854     488.987
      109      856     488.987
      109      858     488.987
      109      860     488.987
      109      862     488.987
      109      864     488.987
      109      866     488.987
      109      868     488.987
      109      870     488.987
      109      872     488.987
      109      874     488.987
      109      876     488.987
      109      878     488.987
      109      880     488.987
      109      882     488.987
      109      884     488.987
      109      886     488.987
      109      888     488.987
      109      890     488.987
      109      892     488.987
      109      894     488.987
      109      896     488.987
      109      898     488.987
      109      900     488.987
      109      902     488.987
      109      904     488.987
      109      906     488.987
      109      908     488.987
      109      910     488.987
      109      912     488.987
      109      914     488.987
      109      916     488.987
      109      918     488.987
      109      920     488.987
      109      922     488.987
      109      924     488.987
      109      926     488.987
      109      928     488.987
      109      930     488.987
      109      932     488.987
      109      934     488.987
      109      936     488.987
      109      938     488.987
      109      940     488.987
      109      942     488.987
      109      944     488.987
      109      946     488.987
      109      948     488.987
      109      950     488.987
      109      952     488.987
      109      954     488.987
      109      956     488.987
      109      958     488.987
      109      960     488.987
      109      962     488.987
      109      964     488.987
      109      966     488.987
      109      968     488.987
      109      970     488.987
      109      972     488.987
      109      974     488.987
      109      976     488.987
      109      978     488.987
      109      980     488.987
      109      982     488.987
      109      984     488.987
      109      986     488.987
      109      988     488.987
      109      990     488.987
      109      992     488.987
      109      994     488.987
      109      996     488.987
      109      998     488.987
      111      262     492.369
      111      266     492.369
      111      270     492.369
      111      272     492.369
      111      274     492.369
      111      276     492.369
      111      278     492.369
      111      280     492.369
      111      282     492.369
      111      286     492.369
      111      288     492.369
      111      290     492.369
      111      292     492.369
      111      296     492.369
      111      298     492.369
      111      300     492.369
      111      302     492.369
      111      306     492.369
      111      308     492.369
      111      316     492.369
      111      318     492.369
      111      320     492.369
      111      322     492.369
      111      324     492.369
      111      326     492.369
      111      332     492.369
      111      334     492.369
      111      342     492.369
      111      344     492.369
      111      346     492.369
      111      348     492.369
      111      364     492.369
      111      368     492.369
      111      370     492.369
      111      372     492.369
      111      374     492.369
      111      378     492.369
      111      380     492.369
      111      384     492.369
      111      386     492.369
      111      388     492.369
      111      390     492.369
      111      392     492.369
      111      394     492.369
      111      396     492.369
      111      398     492.369
      111      400     492.369
      111      402     492.369
      111      404     492.369
      111      406     492.369
      111      408     492.369
      111      410     492.369
      111      412     492.369
      111      414     492.369
      111      416     492.369
      111      418     492.369
      111      420     492.369
      111      422     492.369
      111      424     492.369
      111      426     492.369
      111      428     492.369
      111      430     492.369
      111      432     492.369
      111      434     492.369
      111      436     492.369
      111      438     492.369
      111      440     492.369
      111      442     492.369
      111      444     492.369
      111      446     492.369
      111      448     492.369
      111      450     492.369
      111      452     492.369
      111      454     492.369
      111      456     492.369
      111      458     492.369
      111      460     492.369
      111      462     492.369
      111      464     492.369
      111      466     492.369
      111      468     492.369
      111      470     492.369
      111      472     492.369
      111      474     492.369
      111      476     492.369
      111      478     492.369
      111      480     492.369
      111      482     492.369
      111      484     492.369
      111      486     492.369
      111      488     492.369
      111      490     492.369
      111      492     492.369
      111      494     492.369
      111      496     492.369
      111      498     492.369
      111      500     492.369
      111      502     492.369
      111      504     492.369
      111      506     492.369
      111      508     492.369
      111      510     492.369
      111      512     492.369
      111      514     492.369
      111      516     492.369
      111      518     492.369
      111      520     492.369
      111      522     492.369
      111      524     492.369
      111      526     492.369
      111      528     492.369
      111      530     492.369
      111      532     492.369
      111      534     492.369
      111      536     492.369
      111      538     492.369
      111      540     492.369
      111      542     492.369
      111      544     492.369
      111      546     492.369
      111      548     492.369
      111      550     492.369
      111      552     492.369
      111      554     492.369
      111      556     492.369
      111      558     492.369
      111      560     492.369
      111      562     492.369
      111      564     492.369
      111      566     492.369
      111      568     492.369
      111      570     492.369
      111      572     492.369
      111      574     492.369
      111      576     492.369
      111      578     492.369
      111      580     492.369
      111      582     492.369
      111      584     492.369
      111      586     492.369
      111      588     492.369
      111      590     492.369
      111      592     492.369
      111      594     492.369
      111      596     492.369
      111      598     492.369
      111      600     492.369
      111      602     492.369
      111      604     492.369
      111      606     492.369
      111      608     492.369
      111      610     492.369
      111      612     492.369
      111      614     492.369
      111      616     492.369
      111      618     492.369
      111      620     492.369
      111      622     492.369
      111      624     492.369
      111      626     492.369
      111      628     492.369
      111      630     492.369
      111      632     492.369
      111      634     492.369
      111      636     492.369
      111      638     492.369
      111      640     492.369
      111      642     492.369
      111      644     492.369
      111      646     492.369
      111      648     492.369
      111      650     492.369
      111      652     492.369
      111      654     492.369
      111      656     492.369
      111      658     492.369
      111      660     492.369
      111      662     492.369
      111      664     492.369
      111      666     492.369
      111      668     492.369
      111      670     492.369
      111      672     492.369
      111      674     492.369
      111      676     492.369
      111      678     492.369
      111      680     492.369
      111      682     492.369
      111      684     492.369
      111      686     492.369
      111      688     492.369
      111      690     492.369
      111      692     492.369
      111      694     492.369
      111      696     492.369
      111      698     492.369
      111      700     492.369
      111      702     492.369
      111      704     492.369
      111      706     492.369
      111      708     492.369
      111      710     492.369
      111      712     492.369
      111      714     492.369
      111      716     492.369
      111      718     492.369
      111      720     492.369
      111      722     492.369
      111      724     492.369
      111      726     492.369
      111      728     492.369
      111      730     492.369
      111      732     492.369
      111      734     492.369
      111      736     492.369
      111      738     492.369
      111      740     492.369
      111      742     492.369
      111      744     492.369
      111      746     492.369
      111      748     492.369
      111      750     492.369
      111      752     492.369
      111      754     492.369
      111      756     492.369
      111      758     492.369
      111      760     492.369
      111      762     492.369
      111      764     492.369
      111      766     492.369
      111      768     492.369
      111      770     492.369
      111      772     492.369
      111      774     492.369
      111      776     492.369
      111      778     492.369
      111      780     492.369
      111      782     492.369
      111      784     492.369
      111      786     492.369
      111      788     492.369
      111      790     492.369
      111      792     492.369
      111      794     492.369
      111      796     492.369
      111      798     492.369
      111      800     492.369
      111      802     492.369
      111      804     492.369
      111      806     492.369
      111      808     492.369
      111      810     492.369
      111      812     492.369
      111      814     492.369
      111      816     492.369
      111      818     492.369
      111      820     492.369
      111      822     492.369
      111      824     492.369
      111      826     492.369
      111      828     492.369
      111      830     492.369
      111      832     492.369
      111      834     492.369
      111      836     492.369
      111      838     492.369
      111      840     492.369
      111      842     492.369
      111      844     492.369
      111      846     492.369
      111      848     492.369
      111      850     492.369
      111      852     492.369
      111      854     492.369
      111      856     492.369
      111      858     492.369
      111      860     492.369
      111      862     492.369
      111      864     492.369
      111      866     492.369
      111      868     492.369
      111      870     492.369
      111      872     492.369
      111      874     492.369
      111      876     492.369
      111      878     492.369
      111      880     492.369
      111      882     492.369
      111      884     492.369
      111      886     492.369
      111      888     492.369
      111      890     492.369
      111      892     492.369
      111      894     492.369
      111      896     492.369
      111      898     492.369
      111      900     492.369
      111      902     492.369
      111      904     492.369
      111      906     492.369
      111      908     492.369
      111      910     492.369
      111      912     492.369
      111      914     492.369
      111      916     492.369
      111      918     492.369
      111      920     492.369
      111      922     492.369
      111      924     492.369
      111      926     492.369
      111      928     492.369
      111      930     492.369
      111      932     492.369
      111      934     492.369
      111      936     492.369
      111      938     492.369
      111      940     492.369
      111      942     492.369
      111      944     492.369
      111      946     492.369
      111      948     492.369
      111      950     492.369
      111      952     492.369
      111      954     492.369
      111      956     492.369
      111      958     492.369
      111      960     492.369
      111      962     492.369
      111      964     492.369
      111      966     492.369
      111      968     492.369
      111      970     492.369
      111      972     492.369
      111      974     492.369
      111      976     492.369
      111      978     492.369
      111      980     492.369
      111      982     492.369
      111      984     492.369
      111      986     492.369
      111      988     492.369
      111      990     492.369
      111      992     492.369
      111      994     492.369
      111      996     492.369
      111      998     492.369
      113      262     495.733
      113      272     495.733
      113      278     495.733
      113      280     495.733
      113      282     495.733
      113      286     495.733
      113      288     495.733
      113      290     495.733
      113      292     495.733
      113      294     495.733
      113      296     495.733
      113      298     495.733
      113      302     495.733
      113      308     495.733
      113      310     495.733
      113      312     495.733
      113      316     495.733
      113      322     495.733
      113      324     495.733
      113      326     495.733
      113      328     495.733
      113      330     495.733
      113      332     495.733
      113      334     495.733
      113      338     495.733
      113      340     495.733
      113      342     495.733
      113      344     495.733
      113      346     495.733
      113      354     495.733
      113      360     495.733
      113      362     495.733
      113      366     495.733
      113      368     495.733
      113      370     495.733
      113      372     495.733
      113      376     495.733
      113      378     495.733
      113      380     495.733
      113      382     495.733
      113      384     495.733
      113      386     495.733
      113      388     495.733
      113      390     495.733
      113      392     495.733
      113      394     495.733
      113      396     495.733
      113      398     495.733
      113      400     495.733
      113      402     495.733
      113      404     495.733
      113      406     495.733
      113      408     495.733
      113      410     495.733
      113      412     495.733
      113      414     495.733
      113      416     495.733
      113      418     495.733
      113      420     495.733
      113      422     495.733
      113      424     495.733
      113      426     495.733
      113      428     495.733
      113      430     495.733
      113      432     495.733
      113      434     495.733
      113      436     495.733
      113      438     495.733
      113      440     495.733
      113      442     495.733
      113      444     495.733
      113      446     495.733
      113      448     495.733
      113      450     495.733
      113      452     495.733
      113      454     495.733
      113      456     495.733
      113      458     495.733
      113      460     495.733
      113      462     495.733
      113      464     495.733
      113      466     495.733
      113      468     495.733
      113      470     495.733
      113      472     495.733
      113      474     495.733
      113      476     495.733
      113      478     495.733
      113      480     495.733
      113      482     495.733
      113      484     495.733
      113      486     495.733
      113      488     495.733
      113      490     495.733
      113      492     495.733
      113      494     495.733
      113      496     495.733
      113      498     495.733
      113      500     495.733
      113      502     495.733
      113      504     495.733
      113      506     495.733
      113      508     495.733
      113      510     495.733
      113      512     495.733
      113      514     495.733
      113      516     495.733
      113      518     495.733
      113      520     495.733
      113      522     495.733
      113      524     495.733
      113      526     495.733
      113      528     495.733
      113      530     495.733
      113      532     495.733
      113      534     495.733
      113      536     495.733
      113      538     495.733
      113      540     495.733
      113      542     495.733
      113      544     495.733
      113      546     495.733
      113      548     495.733
      113      550     495.733
      113      552     495.733
      113      554     495.733
      113      556     495.733
      113      558     495.733
      113      560     495.733
      113      562     495.733
      113      564     495.733
      113      566     495.733
      113      568     495.733
      113      570     495.733
      113      572     495.733
      113      574     495.733
      113      576     495.733
      113      578     495.733
      113      580     495.733
      113      582     495.733
      113      584     495.733
      113      586     495.733
      113      588     495.733
      113      590     495.733
      113      592     495.733
      113      594     495.733
      113      596     495.733
      113      598     495.733
      113      600     495.733
      113      602     495.733
      113      604     495.733
      113      606     495.733
      113      608     495.733
      113      610     495.733
      113      612     495.733
      113      614     495.733
      113      616     495.733
      113      618     495.733
      113      620     495.733
      113      622     495.733
      113      624     495.733
      113      626     495.733
      113      628     495.733
      113      630     495.733
      113      632     495.733
      113      634     495.733
      113      636     495.733
      113      638     495.733
      113      640     495.733
      113      642     495.733
      113      644     495.733
      113      646     495.733
      113      648     495.733
      113      650     495.733
      113      652     495.733
      113      654     495.733
      113      656     495.733
      113      658     495.733
      113      660     495.733
      113      662     495.733
      113      664     495.733
      113      666     495.733
      113      668     495.733
      113      670     495.733
      113      672     495.733
      113      674     495.733
      113      676     495.733
      113      678     495.733
      113      680     495.733
      113      682     495.733
      113      684     495.733
      113      686     495.733
      113      688     495.733
      113      690     495.733
      113      692     495.733
      113      694     495.733
      113      696     495.733
      113      698     495.733
      113      700     495.733
      113      702     495.733
      113      704     495.733
      113      706     495.733
      113      708     495.733
      113      710     495.733
      113      712     495.733
      113      714     495.733
      113      716     495.733
      113      718     495.733
      113      720     495.733
      113      722     495.733
      113      724     495.733
      113      726     495.733
      113      728     495.733
      113      730     495.733
      113      732     495.733
      113      734     495.733
      113      736     495.733
      113      738     495.733
      113      740     495.733
      113      742     495.733
      113      744     495.733
      113      746     495.733
      113      748     495.733
      113      750     495.733
      113      752     495.733
      113      754     495.733
      113      756     495.733
      113      758     495.733
      113      760     495.733
      113      762     495.733
      113      764     495.733
      113      766     495.733
      113      768     495.733
      113      770     495.733
      113      772     495.733
      113      774     495.733
      113      776     495.733
      113      778     495.733
      113      780     495.733
      113      782     495.733
      113      784     495.733
      113      786     495.733
      113      788     495.733
      113      790     495.733
      113      792     495.733
      113      794     495.733
      113      796     495.733
      113      798     495.733
      113      800     495.733
      113      802     495.733
      113      804     495.733
      113      806     495.733
      113      808     495.733
      113      810     495.733
      113      812     495.733
      113      814     495.733
      113      816     495.733
      113      818     495.733
      113      820     495.733
      113      822     495.733
      113      824     495.733
      113      826     495.733
      113      828     495.733
      113      830     495.733
      113      832     495.733
      113      834     495.733
      113      836     495.733
      113      838     495.733
      113      840     495.733
      113      842     495.733
      113      844     495.733
      113      846     495.733
      113      848     495.733
      113      850     495.733
      113      852     495.733
      113      854     495.733
      113      856     495.733
      113      858     495.733
      113      860     495.733
      113      862     495.733
      113      864     495.733
      113      866     495.733
      113      868     495.733
      113      870     495.733
      113      872     495.733
      113      874     495.733
      113      876     495.733
      113      878     495.733
      113      880     495.733
      113      882     495.733
      113      884     495.733
      113      886     495.733
      113      888     495.733
      113      890     495.733
      113      892     495.733
      113      894     495.733
      113      896     495.733
      113      898     495.733
      113      900     495.733
      113      902     495.733
      113      904     495.733
      113      906     495.733
      113      908     495.733
      113      910     495.733
      113      912     495.733
      113      914     495.733
      113      916     495.733
      113      918     495.733
      113      920     495.733
      113      922     495.733
      113      924     495.733
      113      926     495.733
      113      928     495.733
      113      930     495.733
      113      932     495.733
      113      934     495.733
      113      936     495.733
      113      938     495.733
      113      940     495.733
      113      942     495.733
      113      944     495.733
      113      946     495.733
      113      948     495.733
      113      950     495.733
      113      952     495.733
      113      954     495.733
      113      956     495.733
      113      958     495.733
      113      960     495.733
      113      962     495.733
      113      964     495.733
      113      966     495.733
      113      968     495.733
      113      970     495.733
      113      972     495.733
      113      974     495.733
      113      976     495.733
      113      978     495.733
      113      980     495.733
      113      982     495.733
      113      984     495.733
      113      986     495.733
      113      988     495.733
      113      990     495.733
      113      992     495.733
      113      994     495.733
      113      996     495.733
      113      998     495.733
      115      260     499.097
      115      268     499.097
      115      274     499.097
      115      276     499.097
      115      280     499.097
      115      282     499.097
      115      288     499.097
      115      290     499.097
      115      292     499.097
      115      294     499.097
      115      296     499.097
      115      298     499.097
      115      300     499.097
      115      302     499.097
      115      304     499.097
      115      306     499.097
      115      308     499.097
      115      312     499.097
      115      316     499.097
      115      318     499.097
      115      320     499.097
      115      322     499.097
      115      324     499.097
      115      328     499.097
      115      330     499.097
      115      334     499.097
      115      338     499.097
      115      340     499.097
      115      342     499.097
      115      344     499.097
      115      348     499.097
      115      354     499.097
      115      356     499.097
      115      358     499.097
      115      362     499.097
      115      364     499.097
      115      366     499.097
      115      368     499.097
      115      370     499.097
      115      372     499.097
      115      374     499.097
      115      376     499.097
      115      380     499.097
      115      382     499.097
      115      384     499.097
      115      386     499.097
      115      388     499.097
      115      390     499.097
      115      392     499.097
      115      394     499.097
      115      396     499.097
      115      398     499.097
      115      400     499.097
      115      402     499.097
      115      404     499.097
      115      406     499.097
      115      408     499.097
      115      410     499.097
      115      412     499.097
      115      414     499.097
      115      416     499.097
      115      418     499.097
      115      420     499.097
      115      422     499.097
      115      424     499.097
      115      426     499.097
      115      428     499.097
      115      430     499.097
      115      432     499.097
      115      434     499.097
      115      436     499.097
      115      438     499.097
      115      440     499.097
      115      442     499.097
      115      444     499.097
      115      446     499.097
      115      448     499.097
      115      450     499.097
      115      452     499.097
      115      454     499.097
      115      456     499.097
      115      458     499.097
      115      460     499.097
      115      462     499.097
      115      464     499.097
      115      466     499.097
      115      468     499.097
      115      470     499.097
      115      472     499.097
      115      474     499.097
      115      476     499.097
      115      478     499.097
      115      480     499.097
      115      482     499.097
      115      484     499.097
      115      486     499.097
      115      488     499.097
      115      490     499.097
      115      492     499.097
      115      494     499.097
      115      496     499.097
      115      498     499.097
      115      500     499.097
      115      502     499.097
      115      504     499.097
      115      506     499.097
      115      508     499.097
      115      510     499.097
      115      512     499.097
      115      514     499.097
      115      516     499.097
      115      518     499.097
      115      520     499.097
      115      522     499.097
      115      524     499.097
      115      526     499.097
      115      528     499.097
      115      530     499.097
      115      532     499.097
      115      534     499.097
      115      536     499.097
      115      538     499.097
      115      540     499.097
      115      542     499.097
      115      544     499.097
      115      546     499.097
      115      548     499.097
      115      550     499.097
      115      552     499.097
      115      554     499.097
      115      556     499.097
      115      558     499.097
      115      560     499.097
      115      562     499.097
      115      564     499.097
      115      566     499.097
      115      568     499.097
      115      570     499.097
      115      572     499.097
      115      574     499.097
      115      576     499.097
      115      578     499.097
      115      580     499.097
      115      582     499.097
      115      584     499.097
      115      586     499.097
      115      588     499.097
      115      590     499.097
      115      592     499.097
      115      594     499.097
      115      596     499.097
      115      598     499.097
      115      600     499.097
      115      602     499.097
      115      604     499.097
      115      606     499.097
      115      608     499.097
      115      610     499.097
      115      612     499.097
      115      614     499.097
      115      616     499.097
      115      618     499.097
      115      620     499.097
      115      622     499.097
      115      624     499.097
      115      626     499.097
      115      628     499.097
      115      630     499.097
      115      632     499.097
      115      634     499.097
      115      636     499.097
      115      638     499.097
      115      640     499.097
      115      642     499.097
      115      644     499.097
      115      646     499.097
      115      648     499.097
      115      650     499.097
      115      652     499.097
      115      654     499.097
      115      656     499.097
      115      658     499.097
      115      660     499.097
      115      662     499.097
      115      664     499.097
      115      666     499.097
      115      668     499.097
      115      670     499.097
      115      672     499.097
      115      674     499.097
      115      676     499.097
      115      678     499.097
      115      680     499.097
      115      682     499.097
      115      684     499.097
      115      686     499.097
      115      688     499.097
      115      690     499.097
      115      692     499.097
      115      694     499.097
      115      696     499.097
      115      698     499.097
      115      700     499.097
      115      702     499.097
      115      704     499.097
      115      706     499.097
      115      708     499.097
      115      710     499.097
      115      712     499.097
      115      714     499.097
      115      716     499.097
      115      718     499.097
      115      720     499.097
      115      722     499.097
      115      724     499.097
      115      726     499.097
      115      728     499.097
      115      730     499.097
      115      732     499.097
      115      734     499.097
      115      736     499.097
      115      738     499.097
      115      740     499.097
      115      742     499.097
      115      744     499.097
      115      746     499.097
      115      748     499.097
      115      750     499.097
      115      752     499.097
      115      754     499.097
      115      756     499.097
      115      758     499.097
      115      760     499.097
      115      762     499.097
      115      764     499.097
      115      766     499.097
      115      768     499.097
      115      770     499.097
      115      772     499.097
      115      774     499.097
      115      776     499.097
      115      778     499.097
      115      780     499.097
      115      782     499.097
      115      784     499.097
      115      786     499.097
      115      788     499.097
      115      790     499.097
      115      792     499.097
      115      794     499.097
      115      796     499.097
      115      798     499.097
      115      800     499.097
      115      802     499.097
      115      804     499.097
      115      806     499.097
      115      808     499.097
      115      810     499.097
      115      812     499.097
      115      814     499.097
      115      816     499.097
      115      818     499.097
      115      820     499.097
      115      822     499.097
      115      824     499.097
      115      826     499.097
      115      828     499.097
      115      830     499.097
      115      832     499.097
      115      834     499.097
      115      836     499.097
      115      838     499.097
      115      840     499.097
      115      842     499.097
      115      844     499.097
      115      846     499.097
      115      848     499.097
      115      850     499.097
      115      852     499.097
      115      854     499.097
      115      856     499.097
      115      858     499.097
      115      860     499.097
      115      862     499.097
      115      864     499.097
      115      866     499.097
      115      868     499.097
      115      870     499.097
      115      872     499.097
      115      874     499.097
      115      876     499.097
      115      878     499.097
      115      880     499.097
      115      882     499.097
      115      884     499.097
      115      886     499.097
      115      888     499.097
      115      890     499.097
      115      892     499.097
      115      894     499.097
      115      896     499.097
      115      898     499.097
      115      900     499.097
      115      902     499.097
      115      904     499.097
      115      906     499.097
      115      908     499.097
      115      910     499.097
      115      912     499.097
      115      914     499.097
      115      916     499.097
      115      918     499.097
      115      920     499.097
      115      922     499.097
      115      924     499.097
      115      926     499.097
      115      928     499.097
      115      930     499.097
      115      932     499.097
      115      934     499.097
      115      936     499.097
      115      938     499.097
      115      940     499.097
      115      942     499.097
      115      944     499.097
      115      946     499.097
      115      948     499.097
      115      950     499.097
      115      952     499.097
      115      954     499.097
      115      956     499.097
      115      958     499.097
      115      960     499.097
      115      962     499.097
      115      964     499.097
      115      966     499.097
      115      968     499.097
      115      970     499.097
      115      972     499.097
      115      974     499.097
      115      976     499.097
      115      978     499.097
      115      980     499.097
      115      982     499.097
      115      984     499.097
      115      986     499.097
      115      988     499.097
      115      990     499.097
      115      992     499.097
      115      994     499.097
      115      996     499.097
      115      998     499.097
      117      258     502.462
      117      260     502.462
      117      262     502.462
      117      266     502.462
      117      272     502.462
      117      278     502.462
      117      284     502.462
      117      290     502.462
      117      292     502.462
      117      294     502.462
      117      298     502.462
      117      300     502.462
      117      302     502.462
      117      304     502.462
      117      310     502.462
      117      312     502.462
      117      314     502.462
      117      316     502.462
      117      320     502.462
      117      326     502.462
      117      328     502.462
      117      330     502.462
      117      334     502.462
      117      336     502.462
      117      338     502.462
      117      340     502.462
      117      342     502.462
      117      354     502.462
      117      356     502.462
      117      360     502.462
      117      362     502.462
      117      366     502.462
      117      368     502.462
      117      370     502.462
      117      374     502.462
      117      376     502.462
      117      378     502.462
      117      380     502.462
      117      382     502.462
      117      384     502.462
      117      386     502.462
      117      388     502.462
      117      390     502.462
      117      392     502.462
      117      394     502.462
      117      396     502.462
      117      398     502.462
      117      400     502.462
      117      402     502.462
      117      404     502.462
      117      406     502.462
      117      408     502.462
      117      410     502.462
      117      412     502.462
      117      414     502.462
      117      416     502.462
      117      418     502.462
      117      420     502.462
      117      422     502.462
      117      424     502.462
      117      426     502.462
      117      428     502.462
      117      430     502.462
      117      432     502.462
      117      434     502.462
      117      436     502.462
      117      438     502.462
      117      440     502.462
      117      442     502.462
      117      444     502.462
      117      446     502.462
      117      448     502.462
      117      450     502.462
      117      452     502.462
      117      454     502.462
      117      456     502.462
      117      458     502.462
      117      460     502.462
      117      462     502.462
      117      464     502.462
      117      466     502.462
      117      468     502.462
      117      470     502.462
      117      472     502.462
      117      474     502.462
      117      476     502.462
      117      478     502.462
      117      480     502.462
      117      482     502.462
      117      484     502.462
      117      486     502.462
      117      488     502.462
      117      490     502.462
      117      492     502.462
      117      494     502.462
      117      496     502.462
      117      498     502.462
      117      500     502.462
      117      502     502.462
      117      504     502.462
      117      506     502.462
      117      508     502.462
      117      510     502.462
      117      512     502.462
      117      514     502.462
      117      516     502.462
      117      518     502.462
      117      520     502.462
      117      522     502.462
      117      524     502.462
      117      526     502.462
      117      528     502.462
      117      530     502.462
      117      532     502.462
      117      534     502.462
      117      536     502.462
      117      538     502.462
      117      540     502.462
      117      542     502.462
      117      544     502.462
      117      546     502.462
      117      548     502.462
      117      550     502.462
      117      552     502.462
      117      554     502.462
      117      556     502.462
      117      558     502.462
      117      560     502.462
      117      562     502.462
      117      564     502.462
      117      566     502.462
      117      568     502.462
      117      570     502.462
      117      572     502.462
      117      574     502.462
      117      576     502.462
      117      578     502.462
      117      580     502.462
      117      582     502.462
      117      584     502.462
      117      586     502.462
      117      588     502.462
      117      590     502.462
      117      592     502.462
      117      594     502.462
      117      596     502.462
      117      598     502.462
      117      600     502.462
      117      602     502.462
      117      604     502.462
      117      606     502.462
      117      608     502.462
      117      610     502.462
      117      612     502.462
      117      614     502.462
      117      616     502.462
      117      618     502.462
      117      620     502.462
      117      622     502.462
      117      624     502.462
      117      626     502.462
      117      628     502.462
      117      630     502.462
      117      632     502.462
      117      634     502.462
      117      636     502.462
      117      638     502.462
      117      640     502.462
      117      642     502.462
      117      644     502.462
      117      646     502.462
      117      648     502.462
      117      650     502.462
      117      652     502.462
      117      654     502.462
      117      656     502.462
      117      658     502.462
      117      660     502.462
      117      662     502.462
      117      664     502.462
      117      666     502.462
      117      668     502.462
      117      670     502.462
      117      672     502.462
      117      674     502.462
      117      676     502.462
      117      678     502.462
      117      680     502.462
      117      682     502.462
      117      684     502.462
      117      686     502.462
      117      688     502.462
      117      690     502.462
      117      692     502.462
      117      694     502.462
      117      696     502.462
      117      698     502.462
      117      700     502.462
      117      702     502.462
      117      704     502.462
      117      706     502.462
      117      708     502.462
      117      710     502.462
      117      712     502.462
      117      714     502.462
      117      716     502.462
      117      718     502.462
      117      720     502.462
      117      722     502.462
      117      724     502.462
      117      726     502.462
      117      728     502.462
      117      730     502.462
      117      732     502.462
      117      734     502.462
      117      736     502.462
      117      738     502.462
      117      740     502.462
      117      742     502.462
      117      744     502.462
      117      746     502.462
      117      748     502.462
      117      750     502.462
      117      752     502.462
      117      754     502.462
      117      756     502.462
      117      758     502.462
      117      760     502.462
      117      762     502.462
      117      764     502.462
      117      766     502.462
      117      768     502.462
      117      770     502.462
      117      772     502.462
      117      774     502.462
      117      776     502.462
      117      778     502.462
      117      780     502.462
      117      782     502.462
      117      784     502.462
      117      786     502.462
      117      788     502.462
      117      790     502.462
      117      792     502.462
      117      794     502.462
      117      796     502.462
      117      798     502.462
      117      800     502.462
      117      802     502.462
      117      804     502.462
      117      806     502.462
      117      808     502.462
      117      810     502.462
      117      812     502.462
      117      814     502.462
      117      816     502.462
      117      818     502.462
      117      820     502.462
      117      822     502.462
      117      824     502.462
      117      826     502.462
      117      828     502.462
      117      830     502.462
      117      832     502.462
      117      834     502.462
      117      836     502.462
      117      838     502.462
      117      840     502.462
      117      842     502.462
      117      844     502.462
      117      846     502.462
      117      848     502.462
      117      850     502.462
      117      852     502.462
      117      854     502.462
      117      856     502.462
      117      858     502.462
      117      860     502.462
      117      862     502.462
      117      864     502.462
      117      866     502.462
      117      868     502.462
      117      870     502.462
      117      872     502.462
      117      874     502.462
      117      876     502.462
      117      878     502.462
      117      880     502.462
      117      882     502.462
      117      884     502.462
      117      886     502.462
      117      888     502.462
      117      890     502.462
      117      892     502.462
      117      894     502.462
      117      896     502.462
      117      898     502.462
      117      900     502.462
      117      902     502.462
      117      904     502.462
      117      906     502.462
      117      908     502.462
      117      910     502.462
      117      912     502.462
      117      914     502.462
      117      916     502.462
      117      918     502.462
      117      920     502.462
      117      922     502.462
      117      924     502.462
      117      926     502.462
      117      928     502.462
      117      930     502.462
      117      932     502.462
      117      934     502.462
      117      936     502.462
      117      938     502.462
      117      940     502.462
      117      942     502.462
      117      944     502.462
      117      946     502.462
      117      948     502.462
      117      950     502.462
      117      952     502.462
      117      954     502.462
      117      956     502.462
      117      958     502.462
      117      960     502.462
      117      962     502.462
      117      964     502.462
      117      966     502.462
      117      968     502.462
      117      970     502.462
      117      976     502.462
      117      978     502.462
      117      980     502.462
      117      984     502.462
      117      986     502.462
      117      988     502.462
      117      990     502.462
      117      994     502.462
      119      256     505.763
      119      258     505.763
      119      260     505.763
      119      262     505.763
      119      266     505.763
      119      268     505.763
      119      276     505.763
      119      278     505.763
      119      280     505.763
      119      282     505.763
      119      284     505.763
      119      286     505.763
      119      292     505.763
      119      294     505.763
      119      298     505.763
      119      300     505.763
      119      302     505.763
      119      304     505.763
      119      308     505.763
      119      310     505.763
      119      312     505.763
      119      316     505.763
      119      318     505.763
      119      320     505.763
      119      322     505.763
      119      324     505.763
      119      326     505.763
      119      328     505.763
      119      334     505.763
      119      336     505.763
      119      338     505.763
      119      342     505.763
      119      352     505.763
      119      354     505.763
      119      358     505.763
      119      360     505.763
      119      362     505.763
      119      366     505.763
      119      368     505.763
      119      370     505.763
      119      374     505.763
      119      376     505.763
      119      378     505.763
      119      380     505.763
      119      382     505.763
      119      384     505.763
      119      386     505.763
      119      388     505.763
      119      390     505.763
      119      392     505.763
      119      394     505.763
      119      396     505.763
      119      398     505.763
      119      400     505.763
      119      402     505.763
      119      404     505.763
      119      406     505.763
      119      408     505.763
      119      410     505.763
      119      412     505.763
      119      414     505.763
      119      416     505.763
      119      418     505.763
      119      420     505.763
      119      422     505.763
      119      424     505.763
      119      426     505.763
      119      428     505.763
      119      430     505.763
      119      432     505.763
      119      434     505.763
      119      436     505.763
      119      438     505.763
      119      440     505.763
      119      442     505.763
      119      444     505.763
      119      446     505.763
      119      448     505.763
      119      450     505.763
      119      452     505.763
      119      454     505.763
      119      456     505.763
      119      458     505.763
      119      460     505.763
      119      462     505.763
      119      464     505.763
      119      466     505.763
      119      468     505.763
      119      470     505.763
      119      472     505.763
      119      474     505.763
      119      476     505.763
      119      478     505.763
      119      480     505.763
      119      482     505.763
      119      484     505.763
      119      486     505.763
      119      488     505.763
      119      490     505.763
      119      492     505.763
      119      494     505.763
      119      496     505.763
      119      498     505.763
      119      500     505.763
      119      502     505.763
      119      504     505.763
      119      506     505.763
      119      508     505.763
      119      510     505.763
      119      512     505.763
      119      514     505.763
      119      516     505.763
      119      518     505.763
      119      520     505.763
      119      522     505.763
      119      524     505.763
      119      526     505.763
      119      528     505.763
      119      530     505.763
      119      532     505.763
      119      534     505.763
      119      536     505.763
      119      538     505.763
      119      540     505.763
      119      542     505.763
      119      544     505.763
      119      546     505.763
      119      548     505.763
      119      550     505.763
      119      552     505.763
      119      554     505.763
      119      556     505.763
      119      558     505.763
      119      560     505.763
      119      562     505.763
      119      564     505.763
      119      566     505.763
      119      568     505.763
      119      570     505.763
      119      572     505.763
      119      574     505.763
      119      576     505.763
      119      578     505.763
      119      580     505.763
      119      582     505.763
      119      584     505.763
      119      586     505.763
      119      588     505.763
      119      590     505.763
      119      592     505.763
      119      594     505.763
      119      596     505.763
      119      598     505.763
      119      600     505.763
      119      602     505.763
      119      604     505.763
      119      606     505.763
      119      608     505.763
      119      610     505.763
      119      612     505.763
      119      614     505.763
      119      616     505.763
      119      618     505.763
      119      620     505.763
      119      622     505.763
      119      624     505.763
      119      626     505.763
      119      628     505.763
      119      630     505.763
      119      632     505.763
      119      634     505.763
      119      636     505.763
      119      638     505.763
      119      640     505.763
      119      642     505.763
      119      644     505.763
      119      646     505.763
      119      648     505.763
      119      650     505.763
      119      652     505.763
      119      654     505.763
      119      656     505.763
      119      658     505.763
      119      660     505.763
      119      662     505.763
      119      664     505.763
      119      666     505.763
      119      668     505.763
      119      670     505.763
      119      672     505.763
      119      674     505.763
      119      676     505.763
      119      678     505.763
      119      680     505.763
      119      682     505.763
      119      684     505.763
      119      686     505.763
      119      688     505.763
      119      690     505.763
      119      692     505.763
      119      694     505.763
      119      696     505.763
      119      698     505.763
      119      700     505.763
      119      702     505.763
      119      704     505.763
      119      706     505.763
      119      708     505.763
      119      710     505.763
      119      712     505.763
      119      714     505.763
      119      716     505.763
      119      718     505.763
      119      720     505.763
      119      722     505.763
      119      724     505.763
      119      726     505.763
      119      728     505.763
      119      730     505.763
      119      732     505.763
      119      734     505.763
      119      736     505.763
      119      738     505.763
      119      740     505.763
      119      742     505.763
      119      744     505.763
      119      746     505.763
      119      748     505.763
      119      750     505.763
      119      752     505.763
      119      754     505.763
      119      756     505.763
      119      758     505.763
      119      760     505.763
      119      762     505.763
      119      764     505.763
      119      766     505.763
      119      768     505.763
      119      770     505.763
      119      772     505.763
      119      774     505.763
      119      776     505.763
      119      778     505.763
      119      780     505.763
      119      782     505.763
      119      784     505.763
      119      786     505.763
      119      788     505.763
      119      790     505.763
      119      792     505.763
      119      794     505.763
      119      796     505.763
      119      798     505.763
      119      800     505.763
      119      802     505.763
      119      804     505.763
      119      806     505.763
      119      808     505.763
      119      810     505.763
      119      812     505.763
      119      814     505.763
      119      816     505.763
      119      818     505.763
      119      820     505.763
      119      822     505.763
      119      824     505.763
      119      826     505.763
      119      828     505.763
      119      830     505.763
      119      832     505.763
      119      834     505.763
      119      836     505.763
      119      838     505.763
      119      840     505.763
      119      842     505.763
      119      844     505.763
      119      846     505.763
      119      848     505.763
      119      850     505.763
      119      852     505.763
      119      854     505.763
      119      856     505.763
      119      858     505.763
      119      860     505.763
      119      862     505.763
      119      864     505.763
      119      866     505.763
      119      868     505.763
      119      870     505.763
      119      872     505.763
      119      874     505.763
      119      876     505.763
      119      878     505.763
      119      880     505.763
      119      882     505.763
      119      884     505.763
      119      886     505.763
      119      888     505.763
      119      890     505.763
      119      892     505.763
      119      894     505.763
      119      896     505.763
      119      898     505.763
      119      900     505.763
      119      902     505.763
      119      904     505.763
      119      906     505.763
      119      908     505.763
      119      910     505.763
      119      912     505.763
      119      914     505.763
      119      918     505.763
      119      920     505.763
      119      922     505.763
      119      924     505.763
      119      926     505.763
      119      928     505.763
      119      932     505.763
      119      934     505.763
      119      936     505.763
      119      938     505.763
      119      942     505.763
      119      944     505.763
      119      948     505.763
      119      950     505.763
      119      956     505.763
      119      958     505.763
      119      964     505.763
      119      966     505.763
      119      972     505.763
      119      974     505.763
      119      984     505.763
      119      986     505.763
      121      254     509.061
      121      256     509.061
      121      258     509.061
      121      260     509.061
      121      262     509.061
      121      264     509.061
      121      274     509.061
      121      276     509.061
      121      282     509.061
      121      284     509.061
      121      286     509.061
      121      290     509.061
      121      294     509.061
      121      302     509.061
      121      304     509.061
      121      306     509.061
      121      308     509.061
      121      312     509.061
      121      314     509.061
      121      316     509.061
      121      318     509.061
      121      320     509.061
      121      322     509.061
      121      324     509.061
      121      330     509.061
      121      332     509.061
      121      334     509.061
      121      336     509.061
      121      338     509.061
      121      346     509.061
      121      348     509.061
      121      350     509.061
      121      352     509.061
      121      354     509.061
      121      356     509.061
      121      358     509.061
      121      360     509.061
      121      362     509.061
      121      364     509.061
      121      370     509.061
      121      372     509.061
      121      374     509.061
      121      376     509.061
      121      378     509.061
      121      380     509.061
      121      382     509.061
      121      384     509.061
      121      386     509.061
      121      388     509.061
      121      390     509.061
      121      392     509.061
      121      394     509.061
      121      396     509.061
      121      398     509.061
      121      400     509.061
      121      402     509.061
      121      404     509.061
      121      406     509.061
      121      408     509.061
      121      410     509.061
      121      412     509.061
      121      414     509.061
      121      416     509.061
      121      418     509.061
      121      420     509.061
      121      422     509.061
      121      424     509.061
      121      426     509.061
      121      428     509.061
      121      430     509.061
      121      432     509.061
      121      434     509.061
      121      436     509.061
      121      438     509.061
      121      440     509.061
      121      442     509.061
      121      444     509.061
      121      446     509.061
      121      448     509.061
      121      450     509.061
      121      452     509.061
      121      454     509.061
      121      456     509.061
      121      458     509.061
      121      460     509.061
      121      462     509.061
      121      464     509.061
      121      466     509.061
      121      468     509.061
      121      470     509.061
      121      472     509.061
      121      474     509.061
      121      476     509.061
      121      478     509.061
      121      480     509.061
      121      482     509.061
      121      484     509.061
      121      486     509.061
      121      488     509.061
      121      490     509.061
      121      492     509.061
      121      494     509.061
      121      496     509.061
      121      498     509.061
      121      500     509.061
      121      502     509.061
      121      504     509.061
      121      506     509.061
      121      508     509.061
      121      510     509.061
      121      512     509.061
      121      514     509.061
      121      516     509.061
      121      518     509.061
      121      520     509.061
      121      522     509.061
      121      524     509.061
      121      526     509.061
      121      528     509.061
      121      530     509.061
      121      532     509.061
      121      534     509.061
      121      536     509.061
      121      538     509.061
      121      540     509.061
      121      542     509.061
      121      544     509.061
      121      546     509.061
      121      548     509.061
      121      550     509.061
      121      552     509.061
      121      554     509.061
      121      556     509.061
      121      558     509.061
      121      560     509.061
      121      562     509.061
      121      564     509.061
      121      566     509.061
      121      568     509.061
      121      570     509.061
      121      572     509.061
      121      574     509.061
      121      576     509.061
      121      578     509.061
      121      580     509.061
      121      582     509.061
      121      584     509.061
      121      586     509.061
      121      588     509.061
      121      590     509.061
      121      592     509.061
      121      594     509.061
      121      596     509.061
      121      598     509.061
      121      600     509.061
      121      602     509.061
      121      604     509.061
      121      606     509.061
      121      608     509.061
      121      610     509.061
      121      612     509.061
      121      614     509.061
      121      616     509.061
      121      618     509.061
      121      620     509.061
      121      622     509.061
      121      624     509.061
      121      626     509.061
      121      628     509.061
      121      630     509.061
      121      632     509.061
      121      634     509.061
      121      636     509.061
      121      638     509.061
      121      640     509.061
      121      642     509.061
      121      644     509.061
      121      646     509.061
      121      648     509.061
      121      650     509.061
      121      652     509.061
      121      654     509.061
      121      656     509.061
      121      658     509.061
      121      660     509.061
      121      662     509.061
      121      664     509.061
      121      666     509.061
      121      668     509.061
      121      670     509.061
      121      672     509.061
      121      674     509.061
      121      676     509.061
      121      678     509.061
      121      680     509.061
      121      682     509.061
      121      684     509.061
      121      686     509.061
      121      688     509.061
      121      690     509.061
      121      692     509.061
      121      694     509.061
      121      696     509.061
      121      698     509.061
      121      700     509.061
      121      702     509.061
      121      704     509.061
      121      706     509.061
      121      708     509.061
      121      710     509.061
      121      712     509.061
      121      714     509.061
      121      716     509.061
      121      718     509.061
      121      720     509.061
      121      722     509.061
      121      724     509.061
      121      726     509.061
      121      728     509.061
      121      730     509.061
      121      732     509.061
      121      734     509.061
      121      736     509.061
      121      738     509.061
      121      740     509.061
      121      742     509.061
      121      744     509.061
      121      746     509.061
      121      748     509.061
      121      750     509.061
      121      752     509.061
      121      754     509.061
      121      756     509.061
      121      758     509.061
      121      760     509.061
      121      762     509.061
      121      764     509.061
      121      766     509.061
      121      768     509.061
      121      770     509.061
      121      772     509.061
      121      774     509.061
      121      776     509.061
      121      778     509.061
      121      780     509.061
      121      782     509.061
      121      784     509.061
      121      786     509.061
      121      788     509.061
      121      790     509.061
      121      792     509.061
      121      794     509.061
      121      796     509.061
      121      798     509.061
      121      800     509.061
      121      802     509.061
      121      804     509.061
      121      806     509.061
      121      808     509.061
      121      810     509.061
      121      812     509.061
      121      814     509.061
      121      816     509.061
      121      818     509.061
      121      820     509.061
      121      822     509.061
      121      824     509.061
      121      826     509.061
      121      828     509.061
      121      830     509.061
      121      832     509.061
      121      834     509.061
      121      836     509.061
      121      838     509.061
      121      840     509.061
      121      842     509.061
      121      844     509.061
      121      846     509.061
      121      848     509.061
      121      850     509.061
      121      852     509.061
      121      856     509.061
      121      858     509.061
      121      860     509.061
      121      866     509.061
      121      872     509.061
      121      874     509.061
      121      878     509.061
      121      880     509.061
      121      882     509.061
      121      884     509.061
      121      886     509.061
      121      890     509.061
      121      892     509.061
      121      894     509.061
      121      896     509.061
      121      898     509.061
      121      900     509.061
      121      902     509.061
      121      904     509.061
      121      906     509.061
      121      908     509.061
      121      910     509.061
      121      912     509.061
      121      914     509.061
      121      916     509.061
      121      918     509.061
      121      922     509.061
      121      928     509.061
      121      932     509.061
      121      934     509.061
      121      938     509.061
      121      944     509.061
      121      946     509.061
      121      952     509.061
      121      960     509.061
      121      970     509.061
      121      982     509.061
      123      252     512.359
      123      254     512.359
      123      256     512.359
      123      258     512.359
      123      260     512.359
      123      268     512.359
      123      272     512.359
      123      276     512.359
      123      278     512.359
      123      280     512.359
      123      282     512.359
      123      284     512.359
      123      290     512.359
      123      306     512.359
      123      308     512.359
      123      312     512.359
      123      314     512.359
      123      318     512.359
      123      320     512.359
      123      322     512.359
      123      328     512.359
      123      330     512.359
      123      332     512.359
      123      334     512.359
      123      336     512.359
      123      344     512.359
      123      346     512.359
      123      348     512.359
      123      350     512.359
      123      352     512.359
      123      354     512.359
      123      356     512.359
      123      362     512.359
      123      364     512.359
      123      366     512.359
      123      368     512.359
      123      370     512.359
      123      372     512.359
      123      374     512.359
      123      376     512.359
      123      378     512.359
      123      380     512.359
      123      382     512.359
      123      384     512.359
      123      386     512.359
      123      388     512.359
      123      390     512.359
      123      392     512.359
      123      394     512.359
      123      396     512.359
      123      398     512.359
      123      400     512.359
      123      402     512.359
      123      404     512.359
      123      406     512.359
      123      408     512.359
      123      410     512.359
      123      412     512.359
      123      414     512.359
      123      416     512.359
      123      418     512.359
      123      420     512.359
      123      422     512.359
      123      424     512.359
      123      426     512.359
      123      428     512.359
      123      430     512.359
      123      432     512.359
      123      434     512.359
      123      436     512.359
      123      438     512.359
      123      440     512.359
      123      442     512.359
      123      444     512.359
      123      446     512.359
      123      448     512.359
      123      450     512.359
      123      452     512.359
      123      454     512.359
      123      456     512.359
      123      458     512.359
      123      460     512.359
      123      462     512.359
      123      464     512.359
      123      466     512.359
      123      468     512.359
      123      470     512.359
      123      472     512.359
      123      474     512.359
      123      476     512.359
      123      478     512.359
      123      480     512.359
      123      482     512.359
      123      484     512.359
      123      486     512.359
      123      488     512.359
      123      490     512.359
      123      492     512.359
      123      494     512.359
      123      496     512.359
      123      498     512.359
      123      500     512.359
      123      502     512.359
      123      504     512.359
      123      506     512.359
      123      508     512.359
      123      510     512.359
      123      512     512.359
      123      514     512.359
      123      516     512.359
      123      518     512.359
      123      520     512.359
      123      522     512.359
      123      524     512.359
      123      526     512.359
      123      528     512.359
      123      530     512.359
      123      532     512.359
      123      534     512.359
      123      536     512.359
      123      538     512.359
      123      540     512.359
      123      542     512.359
      123      544     512.359
      123      546     512.359
      123      548     512.359
      123      550     512.359
      123      552     512.359
      123      554     512.359
      123      556     512.359
      123      558     512.359
      123      560     512.359
      123      562     512.359
      123      564     512.359
      123      566     512.359
      123      568     512.359
      123      570     512.359
      123      572     512.359
      123      574     512.359
      123      576     512.359
      123      578     512.359
      123      580     512.359
      123      582     512.359
      123      584     512.359
      123      586     512.359
      123      588     512.359
      123      590     512.359
      123      592     512.359
      123      594     512.359
      123      596     512.359
      123      598     512.359
      123      600     512.359
      123      602     512.359
      123      604     512.359
      123      606     512.359
      123      608     512.359
      123      610     512.359
      123      612     512.359
      123      614     512.359
      123      616     512.359
      123      618     512.359
      123      620     512.359
      123      622     512.359
      123      624     512.359
      123      626     512.359
      123      628     512.359
      123      630     512.359
      123      632     512.359
      123      634     512.359
      123      636     512.359
      123      638     512.359
      123      640     512.359
      123      642     512.359
      123      644     512.359
      123      646     512.359
      123      648     512.359
      123      650     512.359
      123      652     512.359
      123      654     512.359
      123      656     512.359
      123      658     512.359
      123      660     512.359
      123      662     512.359
      123      664     512.359
      123      666     512.359
      123      668     512.359
      123      670     512.359
      123      672     512.359
      123      674     512.359
      123      676     512.359
      123      678     512.359
      123      680     512.359
      123      682     512.359
      123      684     512.359
      123      686     512.359
      123      688     512.359
      123      690     512.359
      123      692     512.359
      123      694     512.359
      123      696     512.359
      123      698     512.359
      123      700     512.359
      123      702     512.359
      123      704     512.359
      123      706     512.359
      123      708     512.359
      123      710     512.359
      123      712     512.359
      123      714     512.359
      123      716     512.359
      123      718     512.359
      123      720     512.359
      123      722     512.359
      123      724     512.359
      123      726     512.359
      123      728     512.359
      123      730     512.359
      123      732     512.359
      123      734     512.359
      123      736     512.359
      123      738     512.359
      123      740     512.359
      123      742     512.359
      123      744     512.359
      123      746     512.359
      123      748     512.359
      123      750     512.359
      123      752     512.359
      123      754     512.359
      123      756     512.359
      123      758     512.359
      123      760     512.359
      123      762     512.359
      123      764     512.359
      123      766     512.359
      123      768     512.359
      123      770     512.359
      123      772     512.359
      123      774     512.359
      123      776     512.359
      123      778     512.359
      123      780     512.359
      123      782     512.359
      123      784     512.359
      123      786     512.359
      123      788     512.359
      123      790     512.359
      123      792     512.359
      123      794     512.359
      123      796     512.359
      123      798     512.359
      123      800     512.359
      123      802     512.359
      123      804     512.359
      123      806     512.359
      123      808     512.359
      123      810     512.359
      123      812     512.359
      123      814     512.359
      123      816     512.359
      123      818     512.359
      123      822     512.359
      123      824     512.359
      123      826     512.359
      123      828     512.359
      123      830     512.359
      123      832     512.359
      123      834     512.359
      123      842     512.359
      123      844     512.359
      123      852     512.359
      123      858     512.359
      123      866     512.359
      123      868     512.359
      123      874     512.359
      123      882     512.359
      123      966     512.359
      125      250     515.656
      125      252     515.656
      125      254     515.656
      125      256     515.656
      125      258     515.656
      125      260     515.656
      125      266     515.656
      125      268     515.656
      125      272     515.656
      125      276     515.656
      125      278     515.656
      125      280     515.656
      125      282     515.656
      125      284     515.656
      125      286     515.656
      125      288     515.656
      125      292     515.656
      125      298     515.656
      125      300     515.656
      125      302     515.656
      125      304     515.656
      125      308     515.656
      125      310     515.656
      125      312     515.656
      125      316     515.656
      125      318     515.656
      125      320     515.656
      125      322     515.656
      125      324     515.656
      125      326     515.656
      125      328     515.656
      125      330     515.656
      125      338     515.656
      125      340     515.656
      125      342     515.656
      125      344     515.656
      125      346     515.656
      125      348     515.656
      125      350     515.656
      125      356     515.656
      125      358     515.656
      125      362     515.656
      125      364     515.656
      125      366     515.656
      125      368     515.656
      125      370     515.656
      125      372     515.656
      125      374     515.656
      125      376     515.656
      125      378     515.656
      125      380     515.656
      125      382     515.656
      125      384     515.656
      125      386     515.656
      125      388     515.656
      125      390     515.656
      125      392     515.656
      125      394     515.656
      125      396     515.656
      125      398     515.656
      125      400     515.656
      125      402     515.656
      125      404     515.656
      125      406     515.656
      125      408     515.656
      125      410     515.656
      125      412     515.656
      125      414     515.656
      125      416     515.656
      125      418     515.656
      125      420     515.656
      125      422     515.656
      125      424     515.656
      125      426     515.656
      125      428     515.656
      125      430     515.656
      125      432     515.656
      125      434     515.656
      125      436     515.656
      125      438     515.656
      125      440     515.656
      125      442     515.656
      125      444     515.656
      125      446     515.656
      125      448     515.656
      125      450     515.656
      125      452     515.656
      125      454     515.656
      125      456     515.656
      125      458     515.656
      125      460     515.656
      125      462     515.656
      125      464     515.656
      125      466     515.656
      125      468     515.656
      125      470     515.656
      125      472     515.656
      125      474     515.656
      125      476     515.656
      125      478     515.656
      125      480     515.656
      125      482     515.656
      125      484     515.656
      125      486     515.656
      125      488     515.656
      125      490     515.656
      125      492     515.656
      125      494     515.656
      125      496     515.656
      125      498     515.656
      125      500     515.656
      125      502     515.656
      125      504     515.656
      125      506     515.656
      125      508     515.656
      125      510     515.656
      125      512     515.656
      125      514     515.656
      125      516     515.656
      125      518     515.656
      125      520     515.656
      125      522     515.656
      125      524     515.656
      125      526     515.656
      125      528     515.656
      125      530     515.656
      125      532     515.656
      125      534     515.656
      125      536     515.656
      125      538     515.656
      125      540     515.656
      125      542     515.656
      125      544     515.656
      125      546     515.656
      125      548     515.656
      125      550     515.656
      125      552     515.656
      125      554     515.656
      125      556     515.656
      125      558     515.656
      125      560     515.656
      125      562     515.656
      125      564     515.656
      125      566     515.656
      125      568     515.656
      125      570     515.656
      125      572     515.656
      125      574     515.656
      125      576     515.656
      125      578     515.656
      125      580     515.656
      125      582     515.656
      125      584     515.656
      125      586     515.656
      125      588     515.656
      125      590     515.656
      125      592     515.656
      125      594     515.656
      125      596     515.656
      125      598     515.656
      125      600     515.656
      125      602     515.656
      125      604     515.656
      125      606     515.656
      125      608     515.656
      125      610     515.656
      125      612     515.656
      125      614     515.656
      125      616     515.656
      125      618     515.656
      125      620     515.656
      125      622     515.656
      125      624     515.656
      125      626     515.656
      125      628     515.656
      125      630     515.656
      125      632     515.656
      125      634     515.656
      125      636     515.656
      125      638     515.656
      125      640     515.656
      125      642     515.656
      125      644     515.656
      125      646     515.656
      125      648     515.656
      125      650     515.656
      125      652     515.656
      125      654     515.656
      125      656     515.656
      125      658     515.656
      125      660     515.656
      125      662     515.656
      125      664     515.656
      125      666     515.656
      125      668     515.656
      125      670     515.656
      125      672     515.656
      125      674     515.656
      125      676     515.656
      125      678     515.656
      125      680     515.656
      125      682     515.656
      125      684     515.656
      125      686     515.656
      125      688     515.656
      125      690     515.656
      125      692     515.656
      125      694     515.656
      125      696     515.656
      125      698     515.656
      125      700     515.656
      125      702     515.656
      125      704     515.656
      125      706     515.656
      125      708     515.656
      125      710     515.656
      125      712     515.656
      125      714     515.656
      125      716     515.656
      125      718     515.656
      125      720     515.656
      125      722     515.656
      125      724     515.656
      125      726     515.656
      125      728     515.656
      125      730     515.656
      125      732     515.656
      125      734     515.656
      125      736     515.656
      125      738     515.656
      125      740     515.656
      125      742     515.656
      125      744     515.656
      125      746     515.656
      125      748     515.656
      125      750     515.656
      125      752     515.656
      125      754     515.656
      125      756     515.656
      125      758     515.656
      125      760     515.656
      125      762     515.656
      125      764     515.656
      125      766     515.656
      125      768     515.656
      125      770     515.656
      125      772     515.656
      125      774     515.656
      125      776     515.656
      125      778     515.656
      125      780     515.656
      125      782     515.656
      125      784     515.656
      125      786     515.656
      125      788     515.656
      125      790     515.656
      125      792     515.656
      125      818     515.656
      125      820     515.656
      125      822     515.656
      125      824     515.656
      125      834     515.656
      125      838     515.656
      125      844     515.656
      125      848     515.656
      125      856     515.656
      125      858     515.656
      125      864     515.656
      127      250     518.894
      127      252     518.894
      127      254     518.894
      127      256     518.894
      127      258     518.894
      127      260     518.894
      127      262     518.894
      127      264     518.894
      127      268     518.894
      127      270     518.894
      127      274     518.894
      127      276     518.894
      127      278     518.894
      127      280     518.894
      127      282     518.894
      127      284     518.894
      127      286     518.894
      127      288     518.894
      127      290     518.894
      127      292     518.894
      127      294     518.894
      127      296     518.894
      127      298     518.894
      127      300     518.894
      127      302     518.894
      127      304     518.894
      127      308     518.894
      127      310     518.894
      127      312     518.894
      127      314     518.894
      127      316     518.894
      127      318     518.894
      127      320     518.894
      127      322     518.894
      127      324     518.894
      127      326     518.894
      127      332     518.894
      127      334     518.894
      127      336     518.894
      127      338     518.894
      127      340     518.894
      127      342     518.894
      127      344     518.894
      127      356     518.894
      127      358     518.894
      127      360     518.894
      127      362     518.894
      127      364     518.894
      127      366     518.894
      127      368     518.894
      127      370     518.894
      127      372     518.894
      127      374     518.894
      127      376     518.894
      127      378     518.894
      127      380     518.894
      127      382     518.894
      127      384     518.894
      127      386     518.894
      127      388     518.894
      127      390     518.894
      127      392     518.894
      127      394     518.894
      127      396     518.894
      127      398     518.894
      127      400     518.894
      127      402     518.894
      127      404     518.894
      127      406     518.894
      127      408     518.894
      127      410     518.894
      127      412     518.894
      127      414     518.894
      127      416     518.894
      127      418     518.894
      127      420     518.894
      127      422     518.894
      127      424     518.894
      127      426     518.894
      127      428     518.894
      127      430     518.894
      127      432     518.894
      127      434     518.894
      127      436     518.894
      127      438     518.894
      127      440     518.894
      127      442     518.894
      127      444     518.894
      127      446     518.894
      127      448     518.894
      127      450     518.894
      127      452     518.894
      127      454     518.894
      127      456     518.894
      127      458     518.894
      127      460     518.894
      127      462     518.894
      127      464     518.894
      127      466     518.894
      127      468     518.894
      127      470     518.894
      127      472     518.894
      127      474     518.894
      127      476     518.894
      127      478     518.894
      127      480     518.894
      127      482     518.894
      127      484     518.894
      127      486     518.894
      127      488     518.894
      127      490     518.894
      127      492     518.894
      127      494     518.894
      127      496     518.894
      127      498     518.894
      127      500     518.894
      127      502     518.894
      127      504     518.894
      127      506     518.894
      127      508     518.894
      127      510     518.894
      127      512     518.894
      127      514     518.894
      127      516     518.894
      127      518     518.894
      127      520     518.894
      127      522     518.894
      127      524     518.894
      127      526     518.894
      127      528     518.894
      127      530     518.894
      127      532     518.894
      127      534     518.894
      127      536     518.894
      127      538     518.894
      127      540     518.894
      127      542     518.894
      127      544     518.894
      127      546     518.894
      127      548     518.894
      127      550     518.894
      127      552     518.894
      127      554     518.894
      127      556     518.894
      127      558     518.894
      127      560     518.894
      127      562     518.894
      127      564     518.894
      127      566     518.894
      127      568     518.894
      127      570     518.894
      127      572     518.894
      127      574     518.894
      127      576     518.894
      127      578     518.894
      127      580     518.894
      127      582     518.894
      127      584     518.894
      127      586     518.894
      127      588     518.894
      127      590     518.894
      127      592     518.894
      127      594     518.894
      127      596     518.894
      127      598     518.894
      127      600     518.894
      127      602     518.894
      127      604     518.894
      127      606     518.894
      127      608     518.894
      127      610     518.894
      127      612     518.894
      127      614     518.894
      127      616     518.894
      127      618     518.894
      127      620     518.894
      127      622     518.894
      127      624     518.894
      127      626     518.894
      127      628     518.894
      127      630     518.894
      127      632     518.894
      127      634     518.894
      127      636     518.894
      127      638     518.894
      127      640     518.894
      127      642     518.894
      127      644     518.894
      127      646     518.894
      127      648     518.894
      127      650     518.894
      127      652     518.894
      127      654     518.894
      127      656     518.894
      127      658     518.894
      127      660     518.894
      127      662     518.894
      127      664     518.894
      127      666     518.894
      127      668     518.894
      127      670     518.894
      127      672     518.894
      127      674     518.894
      127      676     518.894
      127      678     518.894
      127      680     518.894
      127      682     518.894
      127      684     518.894
      127      686     518.894
      127      688     518.894
      127      690     518.894
      127      692     518.894
      127      694     518.894
      127      696     518.894
      127      698     518.894
      127      700     518.894
      127      702     518.894
      127      704     518.894
      127      706     518.894
      127      708     518.894
      127      710     518.894
      127      712     518.894
      127      714     518.894
      127      716     518.894
      127      718     518.894
      127      720     518.894
      127      722     518.894
      127      724     518.894
      127      728     518.894
      127      732     518.894
      127      734     518.894
      127      738     518.894
      127      740     518.894
      127      746     518.894
      127      752     518.894
      127      754     518.894
      127      756     518.894
      127      758     518.894
      127      760     518.894
      127      764     518.894
      127      766     518.894
      127      768     518.894
      127      770     518.894
      127      782     518.894
      127      784     518.894
      127      786     518.894
      127      788     518.894
      127      790     518.894
      127      792     518.894
      127      794     518.894
      127      796     518.894
      127      798     518.894
      127      800     518.894
      127      802     518.894
      127      804     518.894
      127      806     518.894
      127      822     518.894
      127      834     518.894
      129      248     522.133
      129      250     522.133
      129      252     522.133
      129      254     522.133
      129      256     522.133
      129      258     522.133
      129      260     522.133
      129      270     522.133
      129      274     522.133
      129      278     522.133
      129      280     522.133
      129      282     522.133
      129      284     522.133
      129      288     522.133
      129      290     522.133
      129      294     522.133
      129      300     522.133
      129      302     522.133
      129      304     522.133
      129      306     522.133
      129      312     522.133
      129      320     522.133
      129      328     522.133
      129      330     522.133
      129      332     522.133
      129      334     522.133
      129      340     522.133
      129      350     522.133
      129      352     522.133
      129      354     522.133
      129      356     522.133
      129      358     522.133
      129      360     522.133
      129      362     522.133
      129      364     522.133
      129      366     522.133
      129      368     522.133
      129      370     522.133
      129      372     522.133
      129      374     522.133
      129      376     522.133
      129      378     522.133
      129      380     522.133
      129      382     522.133
      129      384     522.133
      129      386     522.133
      129      388     522.133
      129      390     522.133
      129      392     522.133
      129      394     522.133
      129      396     522.133
      129      398     522.133
      129      400     522.133
      129      402     522.133
      129      404     522.133
      129      406     522.133
      129      408     522.133
      129      410     522.133
      129      412     522.133
      129      414     522.133
      129      416     522.133
      129      418     522.133
      129      420     522.133
      129      422     522.133
      129      424     522.133
      129      426     522.133
      129      428     522.133
      129      430     522.133
      129      432     522.133
      129      434     522.133
      129      436     522.133
      129      438     522.133
      129      440     522.133
      129      442     522.133
      129      444     522.133
      129      446     522.133
      129      448     522.133
      129      450     522.133
      129      452     522.133
      129      454     522.133
      129      456     522.133
      129      458     522.133
      129      460     522.133
      129      462     522.133
      129      464     522.133
      129      466     522.133
      129      468     522.133
      129      470     522.133
      129      472     522.133
      129      474     522.133
      129      476     522.133
      129      478     522.133
      129      480     522.133
      129      482     522.133
      129      484     522.133
      129      486     522.133
      129      488     522.133
      129      490     522.133
      129      492     522.133
      129      494     522.133
      129      496     522.133
      129      498     522.133
      129      500     522.133
      129      502     522.133
      129      504     522.133
      129      506     522.133
      129      508     522.133
      129      510     522.133
      129      512     522.133
      129      514     522.133
      129      516     522.133
      129      518     522.133
      129      520     522.133
      129      522     522.133
      129      524     522.133
      129      526     522.133
      129      528     522.133
      129      530     522.133
      129      532     522.133
      129      534     522.133
      129      536     522.133
      129      538     522.133
      129      540     522.133
      129      542     522.133
      129      544     522.133
      129      546     522.133
      129      548     522.133
      129      550     522.133
      129      552     522.133
      129      554     522.133
      129      556     522.133
      129      558     522.133
      129      560     522.133
      129      562     522.133
      129      564     522.133
      129      566     522.133
      129      568     522.133
      129      570     522.133
      129      572     522.133
      129      574     522.133
      129      576     522.133
      129      578     522.133
      129      580     522.133
      129      582     522.133
      129      584     522.133
      129      586     522.133
      129      588     522.133
      129      590     522.133
      129      592     522.133
      129      594     522.133
      129      596     522.133
      129      598     522.133
      129      600     522.133
      129      602     522.133
      129      604     522.133
      129      606     522.133
      129      608     522.133
      129      610     522.133
      129      612     522.133
      129      614     522.133
      129      616     522.133
      129      618     522.133
      129      620     522.133
      129      622     522.133
      129      624     522.133
      129      626     522.133
      129      628     522.133
      129      630     522.133
      129      632     522.133
      129      634     522.133
      129      636     522.133
      129      638     522.133
      129      640     522.133
      129      642     522.133
      129      644     522.133
      129      646     522.133
      129      648     522.133
      129      650     522.133
      129      652     522.133
      129      654     522.133
      129      656     522.133
      129      658     522.133
      129      660     522.133
      129      662     522.133
      129      664     522.133
      129      666     522.133
      129      668     522.133
      129      670     522.133
      129      672     522.133
      129      674     522.133
      129      676     522.133
      129      678     522.133
      129      680     522.133
      129      682     522.133
      129      684     522.133
      129      686     522.133
      129      688     522.133
      129      690     522.133
      129      692     522.133
      129      694     522.133
      129      696     522.133
      129      700     522.133
      129      704     522.133
      129      708     522.133
      129      710     522.133
      129      712     522.133
      129      714     522.133
      129      716     522.133
      129      718     522.133
      129      720     522.133
      129      726     522.133
      129      730     522.133
      129      732     522.133
      129      736     522.133
      129      742     522.133
      131      246     525.371
      131      248     525.371
      131      250     525.371
      131      252     525.371
      131      254     525.371
      131      256     525.371
      131      258     525.371
      131      260     525.371
      131      266     525.371
      131      268     525.371
      131      272     525.371
      131      278     525.371
      131      280     525.371
      131      288     525.371
      131      296     525.371
      131      300     525.371
      131      310     525.371
      131      316     525.371
      131      324     525.371
      131      326     525.371
      131      328     525.371
      131      330     525.371
      131      332     525.371
      131      334     525.371
      131      348     525.371
      131      350     525.371
      131      352     525.371
      131      354     525.371
      131      356     525.371
      131      358     525.371
      131      360     525.371
      131      362     525.371
      131      364     525.371
      131      366     525.371
      131      368     525.371
      131      370     525.371
      131      372     525.371
      131      374     525.371
      131      376     525.371
      131      378     525.371
      131      380     525.371
      131      382     525.371
      131      384     525.371
      131      386     525.371
      131      388     525.371
      131      390     525.371
      131      392     525.371
      131      394     525.371
      131      396     525.371
      131      398     525.371
      131      400     525.371
      131      402     525.371
      131      404     525.371
      131      406     525.371
      131      408     525.371
      131      410     525.371
      131      412     525.371
      131      414     525.371
      131      416     525.371
      131      418     525.371
      131      420     525.371
      131      422     525.371
      131      424     525.371
      131      426     525.371
      131      428     525.371
      131      430     525.371
      131      432     525.371
      131      434     525.371
      131      436     525.371
      131      438     525.371
      131      440     525.371
      131      442     525.371
      131      444     525.371
      131      446     525.371
      131      448     525.371
      131      450     525.371
      131      452     525.371
      131      454     525.371
      131      456     525.371
      131      458     525.371
      131      460     525.371
      131      462     525.371
      131      464     525.371
      131      466     525.371
      131      468     525.371
      131      470     525.371
      131      472     525.371
      131      474     525.371
      131      476     525.371
      131      478     525.371
      131      480     525.371
      131      482     525.371
      131      484     525.371
      131      486     525.371
      131      488     525.371
      131      490     525.371
      131      492     525.371
      131      494     525.371
      131      496     525.371
      131      498     525.371
      131      500     525.371
      131      502     525.371
      131      504     525.371
      131      506     525.371
      131      508     525.371
      131      510     525.371
      131      512     525.371
      131      514     525.371
      131      516     525.371
      131      518     525.371
      131      520     525.371
      131      522     525.371
      131      524     525.371
      131      526     525.371
      131      528     525.371
      131      530     525.371
      131      532     525.371
      131      534     525.371
      131      536     525.371
      131      538     525.371
      131      540     525.371
      131      542     525.371
      131      544     525.371
      131      546     525.371
      131      548     525.371
      131      550     525.371
      131      552     525.371
      131      554     525.371
      131      556     525.371
      131      558     525.371
      131      560     525.371
      131      562     525.371
      131      564     525.371
      131      566     525.371
      131      568     525.371
      131      570     525.371
      131      572     525.371
      131      574     525.371
      131      576     525.371
      131      578     525.371
      131      580     525.371
      131      582     525.371
      131      584     525.371
      131      586     525.371
      131      588     525.371
      131      590     525.371
      131      592     525.371
      131      594     525.371
      131      596     525.371
      131      598     525.371
      131      600     525.371
      131      602     525.371
      131      604     525.371
      131      606     525.371
      131      608     525.371
      131      610     525.371
      131      612     525.371
      131      614     525.371
      131      616     525.371
      131      618     525.371
      131      620     525.371
      131      622     525.371
      131      624     525.371
      131      626     525.371
      131      628     525.371
      131      630     525.371
      131      632     525.371
      131      634     525.371
      131      636     525.371
      131      638     525.371
      131      640     525.371
      131      642     525.371
      131      644     525.371
      131      646     525.371
      131      648     525.371
      131      652     525.371
      131      654     525.371
      131      656     525.371
      131      658     525.371
      131      660     525.371
      131      662     525.371
      131      664     525.371
      131      666     525.371
      131      668     525.371
      131      670     525.371
      131      674     525.371
      131      676     525.371
      131      680     525.371
      131      682     525.371
      131      686     525.371
      131      690     525.371
      131      694     525.371
      131      696     525.371
      131      700     525.371
      131      710     525.371
      131      712     525.371
      131      714     525.371
      131      720     525.371
      131      732     525.371
      133      244     528.609
      133      246     528.609
      133      248     528.609
      133      250     528.609
      133      252     528.609
      133      254     528.609
      133      256     528.609
      133      258     528.609
      133      260     528.609
      133      262     528.609
      133      264     528.609
      133      266     528.609
      133      268     528.609
      133      270     528.609
      133      272     528.609
      133      276     528.609
      133      278     528.609
      133      288     528.609
      133      294     528.609
      133      298     528.609
      133      302     528.609
      133      304     528.609
      133      310     528.609
      133      312     528.609
      133      314     528.609
      133      318     528.609
      133      320     528.609
      133      322     528.609
      133      324     528.609
      133      326     528.609
      133      336     528.609
      133      340     528.609
      133      342     528.609
      133      344     528.609
      133      346     528.609
      133      348     528.609
      133      350     528.609
      133      352     528.609
      133      354     528.609
      133      356     528.609
      133      358     528.609
      133      360     528.609
      133      362     528.609
      133      364     528.609
      133      366     528.609
      133      368     528.609
      133      370     528.609
      133      372     528.609
      133      374     528.609
      133      376     528.609
      133      378     528.609
      133      380     528.609
      133      382     528.609
      133      384     528.609
      133      386     528.609
      133      388     528.609
      133      390     528.609
      133      392     528.609
      133      394     528.609
      133      396     528.609
      133      398     528.609
      133      400     528.609
      133      402     528.609
      133      404     528.609
      133      406     528.609
      133      408     528.609
      133      410     528.609
      133      412     528.609
      133      414     528.609
      133      416     528.609
      133      418     528.609
      133      420     528.609
      133      422     528.609
      133      424     528.609
      133      426     528.609
      133      428     528.609
      133      430     528.609
      133      432     528.609
      133      434     528.609
      133      436     528.609
      133      438     528.609
      133      440     528.609
      133      442     528.609
      133      444     528.609
      133      446     528.609
      133      448     528.609
      133      450     528.609
      133      452     528.609
      133      454     528.609
      133      456     528.609
      133      458     528.609
      133      460     528.609
      133      462     528.609
      133      464     528.609
      133      466     528.609
      133      468     528.609
      133      470     528.609
      133      472     528.609
      133      474     528.609
      133      476     528.609
      133      478     528.609
      133      480     528.609
      133      482     528.609
      133      484     528.609
      133      486     528.609
      133      488     528.609
      133      490     528.609
      133      492     528.609
      133      494     528.609
      133      496     528.609
      133      498     528.609
      133      500     528.609
      133      502     528.609
      133      504     528.609
      133      506     528.609
      133      508     528.609
      133      510     528.609
      133      512     528.609
      133      514     528.609
      133      516     528.609
      133      518     528.609
      133      520     528.609
      133      522     528.609
      133      524     528.609
      133      526     528.609
      133      528     528.609
      133      530     528.609
      133      532     528.609
      133      534     528.609
      133      536     528.609
      133      538     528.609
      133      540     528.609
      133      542     528.609
      133      544     528.609
      133      546     528.609
      133      548     528.609
      133      550     528.609
      133      552     528.609
      133      554     528.609
      133      556     528.609
      133      558     528.609
      133      560     528.609
      133      562     528.609
      133      564     528.609
      133      566     528.609
      133      568     528.609
      133      570     528.609
      133      572     528.609
      133      574     528.609
      133      576     528.609
      133      578     528.609
      133      580     528.609
      133      582     528.609
      133      584     528.609
      133      586     528.609
      133      588     528.609
      133      590     528.609
      133      592     528.609
      133      594     528.609
      133      596     528.609
      133      598     528.609
      133      600     528.609
      133      604     528.609
      133      606     528.609
      133      608     528.609
      133      610     528.609
      133      616     528.609
      133      620     528.609
      133      622     528.609
      133      624     528.609
      133      626     528.609
      133      628     528.609
      133      630     528.609
      133      632     528.609
      133      634     528.609
      133      636     528.609
      133      638     528.609
      133      640     528.609
      133      642     528.609
      133      644     528.609
      133      646     528.609
      133      654     528.609
      133      656     528.609
      133      660     528.609
      133      662     528.609
      133      664     528.609
      133      676     528.609
      133      680     528.609
      133      692     528.609
      133      694     528.609
      135      242     531.796
      135      244     531.796
      135      246     531.796
      135      248     531.796
      135      250     531.796
      135      252     531.796
      135      254     531.796
      135      256     531.796
      135      258     531.796
      135      264     531.796
      135      268     531.796
      135      270     531.796
      135      272     531.796
      135      274     531.796
      135      276     531.796
      135      286     531.796
      135      292     531.796
      135      296     531.796
      135      298     531.796
      135      300     531.796
      135      302     531.796
      135      304     531.796
      135      318     531.796
      135      320     531.796
      135      334     531.796
      135      336     531.796
      135      338     531.796
      135      340     531.796
      135      342     531.796
      135      344     531.796
      135      346     531.796
      135      348     531.796
      135      350     531.796
      135      352     531.796
      135      354     531.796
      135      356     531.796
      135      358     531.796
      135      360     531.796
      135      362     531.796
      135      364     531.796
      135      366     531.796
      135      368     531.796
      135      370     531.796
      135      372     531.796
      135      374     531.796
      135      376     531.796
      135      378     531.796
      135      380     531.796
      135      382     531.796
      135      384     531.796
      135      386     531.796
      135      388     531.796
      135      390     531.796
      135      392     531.796
      135      394     531.796
      135      396     531.796
      135      398     531.796
      135      400     531.796
      135      402     531.796
      135      404     531.796
      135      406     531.796
      135      408     531.796
      135      410     531.796
      135      412     531.796
      135      414     531.796
      135      416     531.796
      135      418     531.796
      135      420     531.796
      135      422     531.796
      135      424     531.796
      135      426     531.796
      135      428     531.796
      135      430     531.796
      135      432     531.796
      135      434     531.796
      135      436     531.796
      135      438     531.796
      135      440     531.796
      135      442     531.796
      135      444     531.796
      135      446     531.796
      135      448     531.796
      135      450     531.796
      135      452     531.796
      135      454     531.796
      135      456     531.796
      135      458     531.796
      135      460     531.796
      135      462     531.796
      135      464     531.796
      135      466     531.796
      135      468     531.796
      135      470     531.796
      135      472     531.796
      135      474     531.796
      135      476     531.796
      135      478     531.796
      135      480     531.796
      135      482     531.796
      135      484     531.796
      135      486     531.796
      135      488     531.796
      135      490     531.796
      135      492     531.796
      135      494     531.796
      135      496     531.796
      135      498     531.796
      135      500     531.796
      135      502     531.796
      135      504     531.796
      135      506     531.796
      135      508     531.796
      135      510     531.796
      135      512     531.796
      135      514     531.796
      135      516     531.796
      135      518     531.796
      135      520     531.796
      135      522     531.796
      135      524     531.796
      135      526     531.796
      135      528     531.796
      135      530     531.796
      135      532     531.796
      135      534     531.796
      135      536     531.796
      135      538     531.796
      135      540     531.796
      135      542     531.796
      135      544     531.796
      135      546     531.796
      135      548     531.796
      135      550     531.796
      135      552     531.796
      135      554     531.796
      135      556     531.796
      135      558     531.796
      135      560     531.796
      135      562     531.796
      135      564     531.796
      135      566     531.796
      135      568     531.796
      135      570     531.796
      135      572     531.796
      135      574     531.796
      135      576     531.796
      135      578     531.796
      135      582     531.796
      135      584     531.796
      135      590     531.796
      135      592     531.796
      135      596     531.796
      135      598     531.796
      135      600     531.796
      135      602     531.796
      135      604     531.796
      135      606     531.796
      135      608     531.796
      135      660     531.796
      137      238     534.981
      137      240     534.981
      137      242     534.981
      137      244     534.981
      137      246     534.981
      137      248     534.981
      137      250     534.981
      137      252     534.981
      137      254     534.981
      137      256     534.981
      137      258     534.981
      137      264     534.981
      137      268     534.981
      137      270     534.981
      137      272     534.981
      137      276     534.981
      137      284     534.981
      137      290     534.981
      137      292     534.981
      137      294     534.981
      137      296     534.981
      137      298     534.981
      137      314     534.981
      137      316     534.981
      137      322     534.981
      137      324     534.981
      137      326     534.981
      137      328     534.981
      137      330     534.981
      137      332     534.981
      137      334     534.981
      137      336     534.981
      137      338     534.981
      137      340     534.981
      137      342     534.981
      137      344     534.981
      137      346     534.981
      137      348     534.981
      137      350     534.981
      137      352     534.981
      137      354     534.981
      137      356     534.981
      137      358     534.981
      137      360     534.981
      137      362     534.981
      137      364     534.981
      137      366     534.981
      137      368     534.981
      137      370     534.981
      137      372     534.981
      137      374     534.981
      137      376     534.981
      137      378     534.981
      137      380     534.981
      137      382     534.981
      137      384     534.981
      137      386     534.981
      137      388     534.981
      137      390     534.981
      137      392     534.981
      137      394     534.981
      137      396     534.981
      137      398     534.981
      137      400     534.981
      137      402     534.981
      137      404     534.981
      137      406     534.981
      137      408     534.981
      137      410     534.981
      137      412     534.981
      137      414     534.981
      137      416     534.981
      137      418     534.981
      137      420     534.981
      137      422     534.981
      137      424     534.981
      137      426     534.981
      137      428     534.981
      137      430     534.981
      137      432     534.981
      137      434     534.981
      137      436     534.981
      137      438     534.981
      137      440     534.981
      137      442     534.981
      137      444     534.981
      137      446     534.981
      137      448     534.981
      137      450     534.981
      137      452     534.981
      137      454     534.981
      137      456     534.981
      137      458     534.981
      137      460     534.981
      137      462     534.981
      137      464     534.981
      137      466     534.981
      137      468     534.981
      137      470     534.981
      137      472     534.981
      137      474     534.981
      137      476     534.981
      137      478     534.981
      137      480     534.981
      137      482     534.981
      137      484     534.981
      137      486     534.981
      137      488     534.981
      137      490     534.981
      137      492     534.981
      137      494     534.981
      137      496     534.981
      137      498     534.981
      137      500     534.981
      137      502     534.981
      137      504     534.981
      137      506     534.981
      137      508     534.981
      137      510     534.981
      137      512     534.981
      137      514     534.981
      137      516     534.981
      137      518     534.981
      137      520     534.981
      137      522     534.981
      137      524     534.981
      137      526     534.981
      137      528     534.981
      137      530     534.981
      137      532     534.981
      137      534     534.981
      137      536     534.981
      137      538     534.981
      137      540     534.981
      137      542     534.981
      137      544     534.981
      137      546     534.981
      137      550     534.981
      137      552     534.981
      137      554     534.981
      137      556     534.981
      137      562     534.981
      137      566     534.981
      137      570     534.981
      137      574     534.981
      137      578     534.981
      137      580     534.981
      137      582     534.981
      137      586     534.981
      137      598     534.981
      137      600     534.981
      139      226     538.165
      139      232     538.165
      139      234     538.165
      139      236     538.165
      139      238     538.165
      139      240     538.165
      139      242     538.165
      139      244     538.165
      139      246     538.165
      139      248     538.165
      139      250     538.165
      139      252     538.165
      139      254     538.165
      139      256     538.165
      139      262     538.165
      139      268     538.165
      139      270     538.165
      139      278     538.165
      139      280     538.165
      139      282     538.165
      139      284     538.165
      139      288     538.165
      139      290     538.165
      139      296     538.165
      139      298     538.165
      139      300     538.165
      139      320     538.165
      139      322     538.165
      139      324     538.165
      139      332     538.165
      139      334     538.165
      139      336     538.165
      139      338     538.165
      139      340     538.165
      139      342     538.165
      139      344     538.165
      139      346     538.165
      139      348     538.165
      139      350     538.165
      139      352     538.165
      139      354     538.165
      139      356     538.165
      139      358     538.165
      139      360     538.165
      139      362     538.165
      139      364     538.165
      139      366     538.165
      139      368     538.165
      139      370     538.165
      139      372     538.165
      139      374     538.165
      139      376     538.165
      139      378     538.165
      139      380     538.165
      139      382     538.165
      139      384     538.165
      139      386     538.165
      139      388     538.165
      139      390     538.165
      139      392     538.165
      139      394     538.165
      139      396     538.165
      139      398     538.165
      139      400     538.165
      139      402     538.165
      139      404     538.165
      139      406     538.165
      139      408     538.165
      139      410     538.165
      139      412     538.165
      139      414     538.165
      139      416     538.165
      139      418     538.165
      139      420     538.165
      139      422     538.165
      139      424     538.165
      139      426     538.165
      139      428     538.165
      139      430     538.165
      139      432     538.165
      139      434     538.165
      139      436     538.165
      139      438     538.165
      139      440     538.165
      139      442     538.165
      139      444     538.165
      139      446     538.165
      139      448     538.165
      139      450     538.165
      139      452     538.165
      139      454     538.165
      139      456     538.165
      139      458     538.165
      139      460     538.165
      139      462     538.165
      139      464     538.165
      139      466     538.165
      139      468     538.165
      139      470     538.165
      139      472     538.165
      139      474     538.165
      139      476     538.165
      139      478     538.165
      139      480     538.165
      139      482     538.165
      139      484     538.165
      139      486     538.165
      139      488     538.165
      139      490     538.165
      139      492     538.165
      139      494     538.165
      139      496     538.165
      139      498     538.165
      139      500     538.165
      139      502     538.165
      139      504     538.165
      139      506     538.165
      139      514     538.165
      139      516     538.165
      139      524     538.165
      139      526     538.165
      139      530     538.165
      139      536     538.165
      139      542     538.165
      139      546     538.165
      141      222     541.349
      141      228     541.349
      141      230     541.349
      141      232     541.349
      141      234     541.349
      141      236     541.349
      141      238     541.349
      141      240     541.349
      141      242     541.349
      141      244     541.349
      141      246     541.349
      141      248     541.349
      141      250     541.349
      141      252     541.349
      141      254     541.349
      141      256     541.349
      141      264     541.349
      141      268     541.349
      141      276     541.349
      141      280     541.349
      141      282     541.349
      141      284     541.349
      141      286     541.349
      141      288     541.349
      141      290     541.349
      141      292     541.349
      141      296     541.349
      141      300     541.349
      141      302     541.349
      141      304     541.349
      141      306     541.349
      141      314     541.349
      141      316     541.349
      141      318     541.349
      141      330     541.349
      141      332     541.349
      141      334     541.349
      141      336     541.349
      141      338     541.349
      141      340     541.349
      141      342     541.349
      141      344     541.349
      141      346     541.349
      141      348     541.349
      141      350     541.349
      141      352     541.349
      141      354     541.349
      141      356     541.349
      141      358     541.349
      141      360     541.349
      141      362     541.349
      141      364     541.349
      141      366     541.349
      141      368     541.349
      141      370     541.349
      141      372     541.349
      141      374     541.349
      141      376     541.349
      141      378     541.349
      141      380     541.349
      141      382     541.349
      141      384     541.349
      141      386     541.349
      141      388     541.349
      141      390     541.349
      141      392     541.349
      141      394     541.349
      141      396     541.349
      141      398     541.349
      141      400     541.349
      141      402     541.349
      141      404     541.349
      141      406     541.349
      141      408     541.349
      141      410     541.349
      141      412     541.349
      141      414     541.349
      141      416     541.349
      141      418     541.349
      141      420     541.349
      141      422     541.349
      141      424     541.349
      141      426     541.349
      141      428     541.349
      141      430     541.349
      141      432     541.349
      141      434     541.349
      141      436     541.349
      141      438     541.349
      141      440     541.349
      141      442     541.349
      141      444     541.349
      141      446     541.349
      141      448     541.349
      141      450     541.349
      141      452     541.349
      141      454     541.349
      141      456     541.349
      141      458     541.349
      141      460     541.349
      141      462     541.349
      141      464     541.349
      141      466     541.349
      141      468     541.349
      141      470     541.349
      141      472     541.349
      141      474     541.349
      141      476     541.349
      141      478     541.349
      141      480     541.349
      141      482     541.349
      141      484     541.349
      141      488     541.349
      141      490     541.349
      141      492     541.349
      141      494     541.349
      141      496     541.349
      141      498     541.349
      141      500     541.349
      141      502     541.349
      141      504     541.349
      141      506     541.349
      141      508     541.349
      141      510     541.349
      141      516     541.349
      143      218     544.496
      143      224     544.496
      143      226     544.496
      143      228     544.496
      143      230     544.496
      143      232     544.496
      143      234     544.496
      143      236     544.496
      143      238     544.496
      143      240     544.496
      143      242     544.496
      143      244     544.496
      143      246     544.496
      143      248     544.496
      143      250     544.496
      143      252     544.496
      143      254     544.496
      143      266     544.496
      143      270     544.496
      143      272     544.496
      143      276     544.496
      143      282     544.496
      143      284     544.496
      143      288     544.496
      143      292     544.496
      143      308     544.496
      143      310     544.496
      143      312     544.496
      143      326     544.496
      143      328     544.496
      143      330     544.496
      143      332     544.496
      143      334     544.496
      143      336     544.496
      143      338     544.496
      143      340     544.496
      143      342     544.496
      143      344     544.496
      143      346     544.496
      143      348     544.496
      143      350     544.496
      143      352     544.496
      143      354     544.496
      143      356     544.496
      143      358     544.496
      143      360     544.496
      143      362     544.496
      143      364     544.496
      143      366     544.496
      143      368     544.496
      143      370     544.496
      143      372     544.496
      143      374     544.496
      143      376     544.496
      143      378     544.496
      143      380     544.496
      143      382     544.496
      143      384     544.496
      143      386     544.496
      143      388     544.496
      143      390     544.496
      143      392     544.496
      143      394     544.496
      143      396     544.496
      143      398     544.496
      143      400     544.496
      143      402     544.496
      143      404     544.496
      143      406     544.496
      143      408     544.496
      143      410     544.496
      143      412     544.496
      143      414     544.496
      143      416     544.496
      143      418     544.496
      143      420     544.496
      143      422     544.496
      143      424     544.496
      143      426     544.496
      143      428     544.496
      143      430     544.496
      143      432     544.496
      143      434     544.496
      143      436     544.496
      143      438     544.496
      143      440     544.496
      143      442     544.496
      143      444     544.496
      143      446     544.496
      143      448     544.496
      143      450     544.496
      143      454     544.496
      143      458     544.496
      143      460     544.496
      143      464     544.496
      143      466     544.496
      143      468     544.496
      143      470     544.496
      143      472     544.496
      143      474     544.496
      143      476     544.496
      143      478     544.496
      145      214     547.632
      145      216     547.632
      145      220     547.632
      145      222     547.632
      145      224     547.632
      145      226     547.632
      145      228     547.632
      145      230     547.632
      145      232     547.632
      145      234     547.632
      145      236     547.632
      145      238     547.632
      145      240     547.632
      145      242     547.632
      145      244     547.632
      145      246     547.632
      145      248     547.632
      145      250     547.632
      145      252     547.632
      145      260     547.632
      145      262     547.632
      145      266     547.632
      145      268     547.632
      145      270     547.632
      145      280     547.632
      145      286     547.632
      145      288     547.632
      145      290     547.632
      145      294     547.632
      145      296     547.632
      145      300     547.632
      145      302     547.632
      145      304     547.632
      145      306     547.632
      145      314     547.632
      145      316     547.632
      145      318     547.632
      145      320     547.632
      145      326     547.632
      145      328     547.632
      145      330     547.632
      145      332     547.632
      145      334     547.632
      145      336     547.632
      145      338     547.632
      145      340     547.632
      145      342     547.632
      145      344     547.632
      145      346     547.632
      145      348     547.632
      145      350     547.632
      145      352     547.632
      145      354     547.632
      145      356     547.632
      145      358     547.632
      145      360     547.632
      145      362     547.632
      145      364     547.632
      145      366     547.632
      145      368     547.632
      145      370     547.632
      145      372     547.632
      145      374     547.632
      145      376     547.632
      145      378     547.632
      145      380     547.632
      145      382     547.632
      145      384     547.632
      145      386     547.632
      145      388     547.632
      145      390     547.632
      145      392     547.632
      145      394     547.632
      145      396     547.632
      145      398     547.632
      145      400     547.632
      145      402     547.632
      145      404     547.632
      145      406     547.632
      145      408     547.632
      145      410     547.632
      145      412     547.632
      145      414     547.632
      145      416     547.632
      145      418     547.632
      145      420     547.632
      145      422     547.632
      145      424     547.632
      145      426     547.632
      145      428     547.632
      145      430     547.632
      145      432     547.632
      145      434     547.632
      145      436     547.632
      145      438     547.632
      145      440     547.632
      145      442     547.632
      145      444     547.632
      147      208     550.767
      147      210     550.767
      147      212     550.767
      147      214     550.767
      147      216     550.767
      147      218     550.767
      147      220     550.767
      147      222     550.767
      147      224     550.767
      147      226     550.767
      147      228     550.767
      147      230     550.767
      147      232     550.767
      147      234     550.767
      147      236     550.767
      147      238     550.767
      147      240     550.767
      147      242     550.767
      147      244     550.767
      147      246     550.767
      147      248     550.767
      147      250     550.767
      147      252     550.767
      147      262     550.767
      147      264     550.767
      147      266     550.767
      147      282     550.767
      147      292     550.767
      147      294     550.767
      147      296     550.767
      147      300     550.767
      147      308     550.767
      147      310     550.767
      147      312     550.767
      147      314     550.767
      147      316     550.767
      147      320     550.767
      147      322     550.767
      147      324     550.767
      147      326     550.767
      147      328     550.767
      147      330     550.767
      147      332     550.767
      147      334     550.767
      147      336     550.767
      147      338     550.767
      147      340     550.767
      147      342     550.767
      147      344     550.767
      147      346     550.767
      147      348     550.767
      147      350     550.767
      147      352     550.767
      147      354     550.767
      147      356     550.767
      147      358     550.767
      147      360     550.767
      147      362     550.767
      147      364     550.767
      147      366     550.767
      147      368     550.767
      147      370     550.767
      147      372     550.767
      147      374     550.767
      147      376     550.767
      147      378     550.767
      147      380     550.767
      147      382     550.767
      147      384     550.767
      147      386     550.767
      147      388     550.767
      147      390     550.767
      147      392     550.767
      147      394     550.767
      147      396     550.767
      147      398     550.767
      147      400     550.767
      147      402     550.767
      147      404     550.767
      147      406     550.767
      147      408     550.767
      147      410     550.767
      147      412     550.767
      147      414     550.767
      147      416     550.767
      147      418     550.767
      147      420     550.767
      147      422     550.767
      147      426     550.767
      149      204     553.903
      149      206     553.903
      149      208     553.903
      149      210     553.903
      149      212     553.903
      149      214     553.903
      149      216     553.903
      149      218     553.903
      149      220     553.903
      149      222     553.903
      149      224     553.903
      149      226     553.903
      149      228     553.903
      149      230     553.903
      149      232     553.903
      149      234     553.903
      149      236     553.903
      149      238     553.903
      149      240     553.903
      149      242     553.903
      149      244     553.903
      149      246     553.903
      149      248     553.903
      149      250     553.903
      149      252     553.903
      149      254     553.903
      149      256     553.903
      149      258     553.903
      149      262     553.903
      149      270     553.903
      149      272     553.903
      149      274     553.903
      149      280     553.903
      149      288     553.903
      149      292     553.903
      149      300     553.903
      149      302     553.903
      149      304     553.903
      149      306     553.903
      149      314     553.903
      149      318     553.903
      149      320     553.903
      149      322     553.903
      149      324     553.903
      149      326     553.903
      149      328     553.903
      149      330     553.903
      149      332     553.903
      149      334     553.903
      149      336     553.903
      149      338     553.903
      149      340     553.903
      149      342     553.903
      149      344     553.903
      149      346     553.903
      149      348     553.903
      149      350     553.903
      149      352     553.903
      149      354     553.903
      149      356     553.903
      149      358     553.903
      149      360     553.903
      149      362     553.903
      149      364     553.903
      149      366     553.903
      149      368     553.903
      149      370     553.903
      149      372     553.903
      149      374     553.903
      149      376     553.903
      149      378     553.903
      149      380     553.903
      149      382     553.903
      149      384     553.903
      149      386     553.903
      149      388     553.903
      149      390     553.903
      149      392     553.903
      149      394     553.903
      149      396     553.903
      149      398     553.903
      149      400     553.903
      149      402     553.903
      149      410     553.903
      149      412     553.903
      151      200     557.017
      151      202     557.017
      151      204     557.017
      151      206     557.017
      151      208     557.017
      151      210     557.017
      151      212     557.017
      151      214     557.017
      151      216     557.017
      151      218     557.017
      151      220     557.017
      151      222     557.017
      151      224     557.017
      151      226     557.017
      151      228     557.017
      151      230     557.017
      151      232     557.017
      151      234     557.017
      151      236     557.017
      151      238     557.017
      151      240     557.017
      151      242     557.017
      151      244     557.017
      151      246     557.017
      151      248     557.017
      151      250     557.017
      151      252     557.017
      151      264     557.017
      151      268     557.017
      151      274     557.017
      151      280     557.017
      151      288     557.017
      151      290     557.017
      151      294     557.017
      151      296     557.017
      151      298     557.017
      151      310     557.017
      151      312     557.017
      151      314     557.017
      151      316     557.017
      151      318     557.017
      151      320     557.017
      151      322     557.017
      151      324     557.017
      151      326     557.017
      151      328     557.017
      151      330     557.017
      151      332     557.017
      151      334     557.017
      151      336     557.017
      151      338     557.017
      151      340     557.017
      151      342     557.017
      151      344     557.017
      151      346     557.017
      151      348     557.017
      151      350     557.017
      151      352     557.017
      151      354     557.017
      151      356     557.017
      151      358     557.017
      151      360     557.017
      151      362     557.017
      151      364     557.017
      151      366     557.017
      151      368     557.017
      151      370     557.017
      151      372     557.017
      151      374     557.017
      151      376     557.017
      151      378     557.017
      151      380     557.017
      151      382     557.017
      151      384     557.017
      151      400     557.017
      153      196     560.108
      153      198     560.108
      153      200     560.108
      153      202     560.108
      153      204     560.108
      153      206     560.108
      153      208     560.108
      153      210     560.108
      153      212     560.108
      153      214     560.108
      153      216     560.108
      153      218     560.108
      153      220     560.108
      153      222     560.108
      153      224     560.108
      153      226     560.108
      153      228     560.108
      153      230     560.108
      153      232     560.108
      153      234     560.108
      153      236     560.108
      153      238     560.108
      153      240     560.108
      153      242     560.108
      153      244     560.108
      153      246     560.108
      153      248     560.108
      153      250     560.108
      153      252     560.108
      153      258     560.108
      153      262     560.108
      153      270     560.108
      153      292     560.108
      153      302     560.108
      153      304     560.108
      153      306     560.108
      153      308     560.108
      153      314     560.108
      153      316     560.108
      153      318     560.108
      153      320     560.108
      153      322     560.108
      153      324     560.108
      153      326     560.108
      153      328     560.108
      153      330     560.108
      153      332     560.108
      153      334     560.108
      153      336     560.108
      153      338     560.108
      153      340     560.108
      153      342     560.108
      153      344     560.108
      153      346     560.108
      153      348     560.108
      153      350     560.108
      153      352     560.108
      153      354     560.108
      153      356     560.108
      153      358     560.108
      153      360     560.108
      153      362     560.108
      153      364     560.108
      153      366     560.108
      153      368     560.108
      153      370     560.108
      153      372     560.108
      153      374     560.108
      153      376     560.108
      153      384     560.108
      155      196     563.199
      155      198     563.199
      155      200     563.199
      155      202     563.199
      155      204     563.199
      155      206     563.199
      155      208     563.199
      155      210     563.199
      155      212     563.199
      155      214     563.199
      155      216     563.199
      155      218     563.199
      155      220     563.199
      155      222     563.199
      155      224     563.199
      155      226     563.199
      155      228     563.199
      155      230     563.199
      155      232     563.199
      155      234     563.199
      155      236     563.199
      155      238     563.199
      155      240     563.199
      155      242     563.199
      155      244     563.199
      155      246     563.199
      155      248     563.199
      155      262     563.199
      155      264     563.199
      155      266     563.199
      155      268     563.199
      155      272     563.199
      155      276     563.199
      155      284     563.199
      155      286     563.199
      155      296     563.199
      155      298     563.199
      155      308     563.199
      155      310     563.199
      155      312     563.199
      155      314     563.199
      155      316     563.199
      155      318     563.199
      155      320     563.199
      155      322     563.199
      155      324     563.199
      155      326     563.199
      155      328     563.199
      155      330     563.199
      155      332     563.199
      155      334     563.199
      155      336     563.199
      155      338     563.199
      155      340     563.199
      155      342     563.199
      155      344     563.199
      155      346     563.199
      155      348     563.199
      155      350     563.199
      155      352     563.199
      155      354     563.199
      155      356     563.199
      155      358     563.199
      155      360     563.199
      155      362     563.199
      155      366     563.199
      155      370     563.199
      157      192     566.290
      157      194     566.290
      157      196     566.290
      157      198     566.290
      157      200     566.290
      157      202     566.290
      157      204     566.290
      157      206     566.290
      157      208     566.290
      157      210     566.290
      157      212     566.290
      157      214     566.290
      157      216     566.290
      157      218     566.290
      157      220     566.290
      157      222     566.290
      157      224     566.290
      157      226     566.290
      157      228     566.290
      157      230     566.290
      157      232     566.290
      157      234     566.290
      157      236     566.290
      157      238     566.290
      157      240     566.290
      157      242     566.290
      157      244     566.290
      157      246     566.290
      157      248     566.290
      157      250     566.290
      157      258     566.290
      157      260     566.290
      157      266     566.290
      157      280     566.290
      157      282     566.290
      157      286     566.290
      157      290     566.290
      157      300     566.290
      157      302     566.290
      157      304     566.290
      157      306     566.290
      157      308     566.290
      157      310     566.290
      157      312     566.290
      157      314     566.290
      157      316     566.290
      157      318     566.290
      157      320     566.290
      157      322     566.290
      157      324     566.290
      157      326     566.290
      157      328     566.290
      157      330     566.290
      157      332     566.290
      157      334     566.290
      157      336     566.290
      157      338     566.290
      157      340     566.290
      157      342     566.290
      157      344     566.290
      157      346     566.290
      157      350     566.290
      157      352     566.290
      157      354     566.290
      157      356     566.290
      157      358     566.290
      159      188     569.379
      159      190     569.379
      159      192     569.379
      159      194     569.379
      159      196     569.379
      159      198     569.379
      159      200     569.379
      159      202     569.379
      159      204     569.379
      159      206     569.379
      159      208     569.379
      159      210     569.379
      159      212     569.379
      159      214     569.379
      159      216     569.379
      159      218     569.379
      159      220     569.379
      159      222     569.379
      159      224     569.379
      159      226     569.379
      159      228     569.379
      159      230     569.379
      159      232     569.379
      159      234     569.379
      159      236     569.379
      159      238     569.379
      159      240     569.379
      159      242     569.379
      159      244     569.379
      159      246     569.379
      159      252     569.379
      159      262     569.379
      159      266     569.379
      159      268     569.379
      159      270     569.379
      159      284     569.379
      159      292     569.379
      159      294     569.379
      159      298     569.379
      159      300     569.379
      159      306     569.379
      159      308     569.379
      159      310     569.379
      159      312     569.379
      159      314     569.379
      159      316     569.379
      159      318     569.379
      159      320     569.379
      159      322     569.379
      159      324     569.379
      159      326     569.379
      159      328     569.379
      159      330     569.379
      159      332     569.379
      159      334     569.379
      159      336     569.379
      159      338     569.379
      159      340     569.379
      159      342     569.379
      159      344     569.379
      159      346     569.379
      161      186     572.430
      161      188     572.430
      161      190     572.430
      161      192     572.430
      161      194     572.430
      161      196     572.430
      161      198     572.430
      161      200     572.430
      161      202     572.430
      161      204     572.430
      161      206     572.430
      161      208     572.430
      161      210     572.430
      161      212     572.430
      161      214     572.430
      161      216     572.430
      161      218     572.430
      161      220     572.430
      161      222     572.430
      161      224     572.430
      161      226     572.430
      161      228     572.430
      161      230     572.430
      161      232     572.430
      161      234     572.430
      161      236     572.430
      161      238     572.430
      161      240     572.430
      161      242     572.430
      161      244     572.430
      161      246     572.430
      161      260     572.430
      161      262     572.430
      161      272     572.430
      161      278     572.430
      161      288     572.430
      161      298     572.430
      161      300     572.430
      161      302     572.430
      161      304     572.430
      161      306     572.430
      161      308     572.430
      161      310     572.430
      161      312     572.430
      161      314     572.430
      161      316     572.430
      161      318     572.430
      161      320     572.430
      161      322     572.430
      161      324     572.430
      161      326     572.430
      161      328     572.430
      161      330     572.430
      161      332     572.430
      161      334     572.430
      163      186     575.480
      163      188     575.480
      163      190     575.480
      163      192     575.480
      163      194     575.480
      163      196     575.480
      163      198     575.480
      163      200     575.480
      163      202     575.480
      163      204     575.480
      163      206     575.480
      163      208     575.480
      163      210     575.480
      163      212     575.480
      163      214     575.480
      163      216     575.480
      163      218     575.480
      163      220     575.480
      163      222     575.480
      163      224     575.480
      163      226     575.480
      163      228     575.480
      163      230     575.480
      163      232     575.480
      163      234     575.480
      163      236     575.480
      163      238     575.480
      163      240     575.480
      163      242     575.480
      163      244     575.480
      163      246     575.480
      163      252     575.480
      163      254     575.480
      163      260     575.480
      163      272     575.480
      163      278     575.480
      163      290     575.480
      163      292     575.480
      163      294     575.480
      163      296     575.480
      163      298     575.480
      163      300     575.480
      163      302     575.480
      163      304     575.480
      163      306     575.480
      163      308     575.480
      163      310     575.480
      163      312     575.480
      163      314     575.480
      163      316     575.480
      163      318     575.480
      163      320     575.480
      163      322     575.480
      163      324     575.480
      163      328     575.480
      165      182     578.531
      165      184     578.531
      165      186     578.531
      165      188     578.531
      165      190     578.531
      165      192     578.531
      165      194     578.531
      165      196     578.531
      165      198     578.531
      165      200     578.531
      165      202     578.531
      165      204     578.531
      165      206     578.531
      165      208     578.531
      165      210     578.531
      165      212     578.531
      165      214     578.531
      165      216     578.531
      165      218     578.531
      165      220     578.531
      165      222     578.531
      165      224     578.531
      165      226     578.531
      165      228     578.531
      165      230     578.531
      165      232     578.531
      165      234     578.531
      165      236     578.531
      165      238     578.531
      165      240     578.531
      165      242     578.531
      165      254     578.531
      165      258     578.531
      165      262     578.531
      165      270     578.531
      165      274     578.531
      165      278     578.531
      165      284     578.531
      165      286     578.531
      165      290     578.531
      165      292     578.531
      165      294     578.531
      165      296     578.531
      165      298     578.531
      165      300     578.531
      165      302     578.531
      165      304     578.531
      165      306     578.531
      165      308     578.531
      165      310     578.531
      165      312     578.531
      165      314     578.531
      165      316     578.531
      165      318     578.531
      167      174     581.581
      167      176     581.581
      167      178     581.581
      167      180     581.581
      167      182     581.581
      167      184     581.581
      167      186     581.581
      167      188     581.581
      167      190     581.581
      167      192     581.581
      167      194     581.581
      167      196     581.581
      167      198     581.581
      167      200     581.581
      167      202     581.581
      167      204     581.581
      167      206     581.581
      167      208     581.581
      167      210     581.581
      167      212     581.581
      167      214     581.581
      167      216     581.581
      167      218     581.581
      167      220     581.581
      167      222     581.581
      167      224     581.581
      167      226     581.581
      167      228     581.581
      167      230     581.581
      167      232     581.581
      167      234     581.581
      167      236     581.581
      167      238     581.581
      167      240     581.581
      167      242     581.581
      167      244     581.581
      167      276     581.581
      167      284     581.581
      167      286     581.581
      167      288     581.581
      167      290     581.581
      167      292     581.581
      167      294     581.581
      167      296     581.581
      167      298     581.581
      167      300     581.581
      167      302     581.581
      167      304     581.581
      167      306     581.581
      169      172     584.612
      169      174     584.612
      169      176     584.612
      169      178     584.612
      169      180     584.612
      169      182     584.612
      169      184     584.612
      169      186     584.612
      169      188     584.612
      169      190     584.612
      169      192     584.612
      169      194     584.612
      169      196     584.612
      169      198     584.612
      169      200     584.612
      169      202     584.612
      169      204     584.612
      169      206     584.612
      169      208     584.612
      169      210     584.612
      169      212     584.612
      169      214     584.612
      169      216     584.612
      169      218     584.612
      169      220     584.612
      169      222     584.612
      169      224     584.612
      169      226     584.612
      169      228     584.612
      169      230     584.612
      169      232     584.612
      169      234     584.612
      169      236     584.612
      169      238     584.612
      169      240     584.612
      169      242     584.612
      169      250     584.612
      169      260     584.612
      169      280     584.612
      169      282     584.612
      169      284     584.612
      169      286     584.612
      169      288     584.612
      169      290     584.612
      169      292     584.612
      169      294     584.612
      169      296     584.612
      169      298     584.612
      169      300     584.612
      171      168     587.626
      171      170     587.626
      171      172     587.626
      171      174     587.626
      171      176     587.626
      171      178     587.626
      171      180     587.626
      171      182     587.626
      171      184     587.626
      171      186     587.626
      171      188     587.626
      171      190     587.626
      171      192     587.626
      171      194     587.626
      171      196     587.626
      171      198     587.626
      171      200     587.626
      171      202     587.626
      171      204     587.626
      171      206     587.626
      171      208     587.626
      171      210     587.626
      171      212     587.626
      171      214     587.626
      171      216     587.626
      171      218     587.626
      171      220     587.626
      171      222     587.626
      171      224     587.626
      171      226     587.626
      171      228     587.626
      171      230     587.626
      171      232     587.626
      171      234     587.626
      171      236     587.626
      171      238     587.626
      171      240     587.626
      171      274     587.626
      171      276     587.626
      171      280     587.626
      171      282     587.626
      171      284     587.626
      171      286     587.626
      171      288     587.626
      171      290     587.626
      171      296     587.626
      173      166     590.639
      173      168     590.639
      173      170     590.639
      173      172     590.639
      173      174     590.639
      173      176     590.639
      173      178     590.639
      173      180     590.639
      173      182     590.639
      173      184     590.639
      173      186     590.639
      173      188     590.639
      173      190     590.639
      173      192     590.639
      173      194     590.639
      173      196     590.639
      173      198     590.639
      173      200     590.639
      173      202     590.639
      173      204     590.639
      173      206     590.639
      173      208     590.639
      173      210     590.639
      173      212     590.639
      173      214     590.639
      173      216     590.639
      173      218     590.639
      173      220     590.639
      173      222     590.639
      173      224     590.639
      173      226     590.639
      173      228     590.639
      173      230     590.639
      173      232     590.639
      173      234     590.639
      173      236     590.639
      173      238     590.639
      173      240     590.639
      173      246     590.639
      173      274     590.639
      173      276     590.639
      173      278     590.639
      173      280     590.639
      173      282     590.639
      173      284     590.639
      175      164     593.652
      175      166     593.652
      175      168     593.652
      175      170     593.652
      175      172     593.652
      175      174     593.652
      175      176     593.652
      175      178     593.652
      175      180     593.652
      175      182     593.652
      175      184     593.652
      175      186     593.652
      175      188     593.652
      175      190     593.652
      175      192     593.652
      175      194     593.652
      175      196     593.652
      175      198     593.652
      175      200     593.652
      175      202     593.652
      175      204     593.652
      175      206     593.652
      175      208     593.652
      175      210     593.652
      175      212     593.652
      175      214     593.652
      175      216     593.652
      175      218     593.652
      175      220     593.652
      175      222     593.652
      175      224     593.652
      175      226     593.652
      175      228     593.652
      175      230     593.652
      175      232     593.652
      175      234     593.652
      175      236     593.652
      175      238     593.652
      175      268     593.652
      175      270     593.652
      175      272     593.652
      175      274     593.652
      175      276     593.652
      175      278     593.652
      175      280     593.652
      177      164     596.666
      177      166     596.666
      177      168     596.666
      177      170     596.666
      177      172     596.666
      177      174     596.666
      177      176     596.666
      177      178     596.666
      177      180     596.666
      177      182     596.666
      177      184     596.666
      177      186     596.666
      177      188     596.666
      177      190     596.666
      177      192     596.666
      177      194     596.666
      177      196     596.666
      177      198     596.666
      177      200     596.666
      177      202     596.666
      177      204     596.666
      177      206     596.666
      177      208     596.666
      177      210     596.666
      177      212     596.666
      177      214     596.666
      177      216     596.666
      177      218     596.666
      177      220     596.666
      177      222     596.666
      177      224     596.666
      177      226     596.666
      177      228     596.666
      177      230     596.666
      177      232     596.666
      177      234     596.666
      177      236     596.666
      177      238     596.666
      177      258     596.666
      177      268     596.666
      177      270     596.666
      177      272     596.666
      179      164     599.649
      179      166     599.649
      179      168     599.649
      179      170     599.649
      179      172     599.649
      179      174     599.649
      179      176     599.649
      179      178     599.649
      179      180     599.649
      179      182     599.649
      179      184     599.649
      179      186     599.649
      179      188     599.649
      179      190     599.649
      179      192     599.649
      179      194     599.649
      179      196     599.649
      179      198     599.649
      179      200     599.649
      179      202     599.649
      179      204     599.649
      179      206     599.649
      179      208     599.649
      179      210     599.649
      179      212     599.649
      179      214     599.649
      179      216     599.649
      179      218     599.649
      179      220     599.649
      179      222     599.649
      179      224     599.649
      179      226     599.649
      179      228     599.649
      179      230     599.649
      179      232     599.649
      179      234     599.649
      179      236     599.649
      179      244     599.649
      179      262     599.649
      179      264     599.649
      179      266     599.649
      179      268     599.649
      181      162     602.628
      181      164     602.628
      181      166     602.628
      181      168     602.628
      181      170     602.628
      181      172     602.628
      181      174     602.628
      181      176     602.628
      181      178     602.628
      181      180     602.628
      181      182     602.628
      181      184     602.628
      181      186     602.628
      181      188     602.628
      181      190     602.628
      181      192     602.628
      181      194     602.628
      181      196     602.628
      181      198     602.628
      181      200     602.628
      181      202     602.628
      181      204     602.628
      181      206     602.628
      181      208     602.628
      181      210     602.628
      181      212     602.628
      181      214     602.628
      181      216     602.628
      181      218     602.628
      181      220     602.628
      181      222     602.628
      181      224     602.628
      181      226     602.628
      181      228     602.628
      181      230     602.628
      181      232     602.628
      181      234     602.628
      181      236     602.628
      181      258     602.628
      181      262     602.628
      183      156     605.607
      183      160     605.607
      183      162     605.607
      183      164     605.607
      183      166     605.607
      183      168     605.607
      183      170     605.607
      183      172     605.607
      183      174     605.607
      183      176     605.607
      183      178     605.607
      183      180     605.607
      183      182     605.607
      183      184     605.607
      183      186     605.607
      183      188     605.607
      183      190     605.607
      183      192     605.607
      183      194     605.607
      183      196     605.607
      183      198     605.607
      183      200     605.607
      183      202     605.607
      183      204     605.607
      183      206     605.607
      183      208     605.607
      183      210     605.607
      183      212     605.607
      183      214     605.607
      183      216     605.607
      183      218     605.607
      183      220     605.607
      183      222     605.607
      183      224     605.607
      183      226     605.607
      183      228     605.607
      183      230     605.607
      183      232     605.607
      185      154     608.587
      185      156     608.587
      185      158     608.587
      185      160     608.587
      185      162     608.587
      185      164     608.587
      185      166     608.587
      185      168     608.587
      185      170     608.587
      185      172     608.587
      185      174     608.587
      185      176     608.587
      185      178     608.587
      185      180     608.587
      185      182     608.587
      185      184     608.587
      185      186     608.587
      185      188     608.587
      185      190     608.587
      185      192     608.587
      185      194     608.587
      185      196     608.587
      185      198     608.587
      185      200     608.587
      185      202     608.587
      185      204     608.587
      185      206     608.587
      185      208     608.587
      185      210     608.587
      185      212     608.587
      185      214     608.587
      185      216     608.587
      185      218     608.587
      185      220     608.587
      185      222     608.587
      185      224     608.587
      185      226     608.587
      185      228     608.587
      185      230     608.587
      187      152     611.562
      187      154     611.562
      187      156     611.562
      187      158     611.562
      187      160     611.562
      187      162     611.562
      187      164     611.562
      187      166     611.562
      187      168     611.562
      187      170     611.562
      187      172     611.562
      187      174     611.562
      187      176     611.562
      187      178     611.562
      187      180     611.562
      187      182     611.562
      187      184     611.562
      187      186     611.562
      187      188     611.562
      187      190     611.562
      187      192     611.562
      187      194     611.562
      187      196     611.562
      187      198     611.562
      187      200     611.562
      187      202     611.562
      187      204     611.562
      187      206     611.562
      187      208     611.562
      187      210     611.562
      187      212     611.562
      187      214     611.562
      187      216     611.562
      187      218     611.562
      187      220     611.562
      187      222     611.562
      187      224     611.562
      187      226     611.562
      187      228     611.562
      189      152     614.510
      189      154     614.510
      189      156     614.510
      189      158     614.510
      189      160     614.510
      189      162     614.510
      189      164     614.510
      189      166     614.510
      189      168     614.510
      189      170     614.510
      189      172     614.510
      189      174     614.510
      189      176     614.510
      189      178     614.510
      189      180     614.510
      189      182     614.510
      189      184     614.510
      189      186     614.510
      189      188     614.510
      189      190     614.510
      189      192     614.510
      189      194     614.510
      189      196     614.510
      189      198     614.510
      189      200     614.510
      189      202     614.510
      189      204     614.510
      189      206     614.510
      189      208     614.510
      189      210     614.510
      189      212     614.510
      189      214     614.510
      189      216     614.510
      189      218     614.510
      189      220     614.510
      189      222     614.510
      189      224     614.510
      189      226     614.510
      189      228     614.510
      191      152     617.458
      191      154     617.458
      191      156     617.458
      191      158     617.458
      191      160     617.458
      191      162     617.458
      191      164     617.458
      191      166     617.458
      191      168     617.458
      191      170     617.458
      191      172     617.458
      191      174     617.458
      191      176     617.458
      191      178     617.458
      191      180     617.458
      191      182     617.458
      191      184     617.458
      191      186     617.458
      191      188     617.458
      191      190     617.458
      191      192     617.458
      191      194     617.458
      191      196     617.458
      191      198     617.458
      191      200     617.458
      191      202     617.458
      191      204     617.458
      191      206     617.458
      191      208     617.458
      191      210     617.458
      191      212     617.458
      191      214     617.458
      191      216     617.458
      191      218     617.458
      191      220     617.458
      191      222     617.458
      191      224     617.458
      191      226     617.458
      193      152     620.406
      193      154     620.406
      193      156     620.406
      193      158     620.406
      193      160     620.406
      193      162     620.406
      193      164     620.406
      193      166     620.406
      193      168     620.406
      193      170     620.406
      193      172     620.406
      193      174     620.406
      193      176     620.406
      193      178     620.406
      193      180     620.406
      193      182     620.406
      193      184     620.406
      193      186     620.406
      193      188     620.406
      193      190     620.406
      193      192     620.406
      193      194     620.406
      193      196     620.406
      193      198     620.406
      193      200     620.406
      193      202     620.406
      193      204     620.406
      193      206     620.406
      193      208     620.406
      193      210     620.406
      193      212     620.406
      193      214     620.406
      193      216     620.406
      193      218     620.406
      193      220     620.406
      193      222     620.406
      193      224     620.406
      195      146     623.354
      195      148     623.354
      195      150     623.354
      195      152     623.354
      195      154     623.354
      195      156     623.354
      195      158     623.354
      195      160     623.354
      195      162     623.354
      195      164     623.354
      195      166     623.354
      195      168     623.354
      195      170     623.354
      195      172     623.354
      195      174     623.354
      195      176     623.354
      195      178     623.354
      195      180     623.354
      195      182     623.354
      195      184     623.354
      195      186     623.354
      195      188     623.354
      195      190     623.354
      195      192     623.354
      195      194     623.354
      195      196     623.354
      195      198     623.354
      195      200     623.354
      195      202     623.354
      195      204     623.354
      195      206     623.354
      195      208     623.354
      195      210     623.354
      195      212     623.354
      195      214     623.354
      195      216     623.354
      195      218     623.354
      195      220     623.354
      195      222     623.354
      197      146     626.294
      197      148     626.294
      197      150     626.294
      197      152     626.294
      197      154     626.294
      197      156     626.294
      197      158     626.294
      197      160     626.294
      197      162     626.294
      197      164     626.294
      197      166     626.294
      197      168     626.294
      197      170     626.294
      197      172     626.294
      197      174     626.294
      197      176     626.294
      197      178     626.294
      197      180     626.294
      197      182     626.294
      197      184     626.294
      197      186     626.294
      197      188     626.294
      197      190     626.294
      197      192     626.294
      197      194     626.294
      197      196     626.294
      197      198     626.294
      197      200     626.294
      197      202     626.294
      197      204     626.294
      197      206     626.294
      197      208     626.294
      197      210     626.294
      197      212     626.294
      197      214     626.294
      197      216     626.294
      197      218     626.294
      199      146     629.213
      199      148     629.213
      199      150     629.213
      199      152     629.213
      199      154     629.213
      199      156     629.213
      199      158     629.213
      199      160     629.213
      199      162     629.213
      199      164     629.213
      199      166     629.213
      199      168     629.213
      199      170     629.213
      199      172     629.213
      199      174     629.213
      199      176     629.213
      199      178     629.213
      199      180     629.213
      199      182     629.213
      199      184     629.213
      199      186     629.213
      199      188     629.213
      199      190     629.213
      199      192     629.213
      199      194     629.213
      199      196     629.213
      199      198     629.213
      199      200     629.213
      199      202     629.213
      199      204     629.213
      199      206     629.213
      199      208     629.213
      199      210     629.213
      199      212     629.213
      199      214     629.213
      201      144     632.132
      201      146     632.132
      201      148     632.132
      201      150     632.132
      201      152     632.132
      201      154     632.132
      201      156     632.132
      201      158     632.132
      201      160     632.132
      201      162     632.132
      201      164     632.132
      201      166     632.132
      201      168     632.132
      201      170     632.132
      201      172     632.132
      201      174     632.132
      201      176     632.132
      201      178     632.132
      201      180     632.132
      201      182     632.132
      201      184     632.132
      201      186     632.132
      201      188     632.132
      201      190     632.132
      201      192     632.132
      201      194     632.132
      201      196     632.132
      201      198     632.132
      201      200     632.132
      201      202     632.132
      201      204     632.132
      201      206     632.132
      201      208     632.132
      201      210     632.132
      201      212     632.132
      203      144     635.051
      203      146     635.051
      203      148     635.051
      203      150     635.051
      203      152     635.051
      203      154     635.051
      203      156     635.051
      203      158     635.051
      203      160     635.051
      203      162     635.051
      203      164     635.051
      203      166     635.051
      203      168     635.051
      203      170     635.051
      203      172     635.051
      203      174     635.051
      203      176     635.051
      203      178     635.051
      203      180     635.051
      203      182     635.051
      203      184     635.051
      203      186     635.051
      203      188     635.051
      203      190     635.051
      203      192     635.051
      203      194     635.051
      203      196     635.051
      203      198     635.051
      203      200     635.051
      203      202     635.051
      203      204     635.051
      203      206     635.051
      205      138     637.970
      205      142     637.970
      205      144     637.970
      205      146     637.970
      205      148     637.970
      205      150     637.970
      205      152     637.970
      205      154     637.970
      205      156     637.970
      205      158     637.970
      205      160     637.970
      205      162     637.970
      205      164     637.970
      205      166     637.970
      205      168     637.970
      205      170     637.970
      205      172     637.970
      205      174     637.970
      205      176     637.970
      205      178     637.970
      205      180     637.970
      205      182     637.970
      205      184     637.970
      205      186     637.970
      205      188     637.970
      205      190     637.970
      205      192     637.970
      205      194     637.970
      205      196     637.970
      205      198     637.970
      205      200     637.970
      207      140     640.882
      207      142     640.882
      207      144     640.882
      207      146     640.882
      207      148     640.882
      207      150     640.882
      207      152     640.882
      207      154     640.882
      207      156     640.882
      207      158     640.882
      207      160     640.882
      207      162     640.882
      207      164     640.882
      207      166     640.882
      207      168     640.882
      207      170     640.882
      207      172     640.882
      207      174     640.882
      207      176     640.882
      207      178     640.882
      207      180     640.882
      207      182     640.882
      207      184     640.882
      207      186     640.882
      207      188     640.882
      207      190     640.882
      207      192     640.882
      207      194     640.882
      207      196     640.882
      207      198     640.882
      209      138     643.774
      209      140     643.774
      209      142     643.774
      209      144     643.774
      209      146     643.774
      209      148     643.774
      209      150     643.774
      209      152     643.774
      209      154     643.774
      209      156     643.774
      209      158     643.774
      209      160     643.774
      209      162     643.774
      209      164     643.774
      209      166     643.774
      209      168     643.774
      209      170     643.774
      209      172     643.774
      209      174     643.774
      209      176     643.774
      209      178     643.774
      209      180     643.774
      209      182     643.774
      209      184     643.774
      209      186     643.774
      209      188     643.774
      209      190     643.774
      209      192     643.774
      211      140     646.666
      211      142     646.666
      211      144     646.666
      211      146     646.666
      211      148     646.666
      211      150     646.666
      211      152     646.666
      211      154     646.666
      211      156     646.666
      211      158     646.666
      211      160     646.666
      211      162     646.666
      211      164     646.666
      211      166     646.666
      211      168     646.666
      211      170     646.666
      211      172     646.666
      211      174     646.666
      211      176     646.666
      211      178     646.666
      211      180     646.666
      211      182     646.666
      211      184     646.666
      211      186     646.666
      213      142     649.559
      213      144     649.559
      213      146     649.559
      213      148     649.559
      213      150     649.559
      213      152     649.559
      213      154     649.559
      213      156     649.559
      213      158     649.559
      213      160     649.559
      213      162     649.559
      213      164     649.559
      213      166     649.559
      213      168     649.559
      213      170     649.559
      213      172     649.559
      213      174     649.559
      213      176     649.559
      213      178     649.559
      213      180     649.559
      213      182     649.559
      213      184     649.559
      215      140     652.451
      215      142     652.451
      215      144     652.451
      215      146     652.451
      215      148     652.451
      215      150     652.451
      215      152     652.451
      215      154     652.451
      215      156     652.451
      215      158     652.451
      215      160     652.451
      215      162     652.451
      215      164     652.451
      215      166     652.451
      215      168     652.451
      215      170     652.451
      215      172     652.451
      215      174     652.451
      215      176     652.451
      217      138     655.338
      217      142     655.338
      217      144     655.338
      217      146     655.338
      217      148     655.338
      217      150     655.338
      217      152     655.338
      217      154     655.338
      217      156     655.338
      217      158     655.338
      217      160     655.338
      217      162     655.338
      217      164     655.338
      217      166     655.338
      217      168     655.338
      217      172     655.338
      219      140     658.205
      219      142     658.205
      219      144     658.205
      219      146     658.205
      219      148     658.205
      219      150     658.205
      219      152     658.205
      219      154     658.205
      219      156     658.205
      219      158     658.205
      219      160     658.205
      219      162     658.205
      219      168     658.205
      221      142     661.073
      221      148     661.073
      221      152     661.073
      221      156     661.073
      221      158     661.073
      223      144     663.941
      223      148     663.941
      225      148     666.808


==> anc/Parameter_Space_Contours/m70/Cat1.dat <==
      185      302     672.362
      187      300     675.604
      187      302     675.604
      189      298     678.815
      189      300     678.815
      189      304     678.815
      189      306     678.815
      191      298     682.026
      191      300     682.026
      191      302     682.026
      191      304     682.026
      191      306     682.026
      193      296     685.237
      193      298     685.237
      193      300     685.237
      193      302     685.237
      193      304     685.237
      193      306     685.237
      193      308     685.237
      193      310     685.237
      195      294     688.447
      195      296     688.447
      195      298     688.447
      195      300     688.447
      195      302     688.447
      195      304     688.447
      195      306     688.447
      195      308     688.447
      195      310     688.447
      195      312     688.447
      195      314     688.447
      197      292     691.626
      197      294     691.626
      197      296     691.626
      197      298     691.626
      197      300     691.626
      197      302     691.626
      197      304     691.626
      197      306     691.626
      197      308     691.626
      197      310     691.626
      197      312     691.626
      197      314     691.626
      197      316     691.626
      199      292     694.799
      199      294     694.799
      199      296     694.799
      199      298     694.799
      199      300     694.799
      199      302     694.799
      199      304     694.799
      199      306     694.799
      199      308     694.799
      199      310     694.799
      199      312     694.799
      199      314     694.799
      199      316     694.799
      201      290     697.973
      201      292     697.973
      201      294     697.973
      201      296     697.973
      201      298     697.973
      201      300     697.973
      201      302     697.973
      201      304     697.973
      201      306     697.973
      201      308     697.973
      203      288     701.147
      203      290     701.147
      203      292     701.147
      203      294     701.147
      203      296     701.147
      205      286     704.305
      205      288     704.305
      205      290     704.305
      205      292     704.305
      205      294     704.305
      207      284     707.445
      207      286     707.445
      207      288     707.445
      207      290     707.445
      207      292     707.445
      209      282     710.584
      209      284     710.584
      209      286     710.584
      209      288     710.584
      211      280     713.723
      213      278     716.862


==> anc/Parameter_Space_Contours/m70/Cat2.dat <==
      185      304     672.362
      185      306     672.362
      185      308     672.362
      185      310     672.362
      185      312     672.362
      185      314     672.362
      185      316     672.362
      185      318     672.362
      185      320     672.362
      185      322     672.362
      185      324     672.362
      185      326     672.362
      185      328     672.362
      185      330     672.362
      185      332     672.362
      185      334     672.362
      185      336     672.362
      185      338     672.362
      185      340     672.362
      185      342     672.362
      185      344     672.362
      185      346     672.362
      185      348     672.362
      185      350     672.362
      185      352     672.362
      185      354     672.362
      185      356     672.362
      185      358     672.362
      185      360     672.362
      185      362     672.362
      185      366     672.362
      185      368     672.362
      185      372     672.362
      187      304     675.604
      187      306     675.604
      187      308     675.604
      187      310     675.604
      187      312     675.604
      187      314     675.604
      187      316     675.604
      187      318     675.604
      187      320     675.604
      187      322     675.604
      187      324     675.604
      187      326     675.604
      187      328     675.604
      187      330     675.604
      187      332     675.604
      187      334     675.604
      187      336     675.604
      187      338     675.604
      187      340     675.604
      187      342     675.604
      187      344     675.604
      187      346     675.604
      187      348     675.604
      187      350     675.604
      187      352     675.604
      187      354     675.604
      187      356     675.604
      187      358     675.604
      189      302     678.815
      189      308     678.815
      189      310     678.815
      189      312     678.815
      189      314     678.815
      189      316     678.815
      189      318     678.815
      189      320     678.815
      189      322     678.815
      189      324     678.815
      189      326     678.815
      189      328     678.815
      189      330     678.815
      189      332     678.815
      189      334     678.815
      189      336     678.815
      189      338     678.815
      189      340     678.815
      189      342     678.815
      189      344     678.815
      189      346     678.815
      189      350     678.815
      191      308     682.026
      191      310     682.026
      191      312     682.026
      191      314     682.026
      191      316     682.026
      191      318     682.026
      191      320     682.026
      191      322     682.026
      191      324     682.026
      191      326     682.026
      191      328     682.026
      191      330     682.026
      191      332     682.026
      191      334     682.026
      191      336     682.026
      191      338     682.026
      191      344     682.026
      193      312     685.237
      193      314     685.237
      193      316     685.237
      193      318     685.237
      193      320     685.237
      193      322     685.237
      193      324     685.237
      193      326     685.237
      193      328     685.237
      193      330     685.237
      193      334     685.237
      195      316     688.447
      195      318     688.447
      195      320     688.447
      195      322     688.447
      195      324     688.447
      195      326     688.447
      197      320     691.626
      197      322     691.626


==> anc/Parameter_Space_Contours/m70/Cat3.dat <==
       43      280     386.893
       43      282     386.893
       43      284     386.893
       43      286     386.893
       43      288     386.893
       43      290     386.893
       43      294     386.893
       43      296     386.893
       43      298     386.893
       43      300     386.893
       43      302     386.893
       43      304     386.893
       45      284     392.862
       45      286     392.862
       45      290     392.862
       45      292     392.862
       45      294     392.862
       45      296     392.862
       45      298     392.862
       45      300     392.862
       45      302     392.862
       47      284     398.716
       47      286     398.716
       47      290     398.716
       47      292     398.716
       47      294     398.716
       47      296     398.716
       47      298     398.716
       47      300     398.716
       49      288     404.384
       49      290     404.384
       49      294     404.384
       49      296     404.384
       49      298     404.384
       51      292     409.974
       51      294     409.974
       51      296     409.974
       53      292     415.398
       53      294     415.398


==> anc/Parameter_Space_Contours/m70/Cat4.dat <==
        3      144     154.653
        3      146     154.653
        3      150     154.653
        3      156     154.653
        3      158     154.653
        3      160     154.653
        3      162     154.653
        3      164     154.653
        3      166     154.653
        3      170     154.653
        3      172     154.653
        3      174     154.653
        3      176     154.653
        3      180     154.653
        3      182     154.653
        3      184     154.653
        3      186     154.653
        3      190     154.653
        3      192     154.653
        3      194     154.653
        3      196     154.653
        3      202     154.653
        3      204     154.653
        3      208     154.653
        3      210     154.653
        3      216     154.653
        3      218     154.653
        3      220     154.653
        3      222     154.653
        3      224     154.653
        3      226     154.653
        3      228     154.653
        3      230     154.653
        3      232     154.653
        3      234     154.653
        3      238     154.653
        3      240     154.653
        3      244     154.653
        3      246     154.653
        3      248     154.653
        3      250     154.653
        3      254     154.653
        3      258     154.653
        3      260     154.653
        3      270     154.653
        3      282     154.653
        3      284     154.653
        3      286     154.653
        3      292     154.653
        3      294     154.653
        3      296     154.653
        3      298     154.653
        3      306     154.653
        3      308     154.653
        3      310     154.653
        3      320     154.653
        3      326     154.653
        3      336     154.653
        3      338     154.653
        3      342     154.653
        3      352     154.653
        3      354     154.653
        3      356     154.653
        3      360     154.653
        3      370     154.653
        3      374     154.653
        3      378     154.653
        3      380     154.653
        3      390     154.653
        3      394     154.653
        3      408     154.653
        3      414     154.653
        3      422     154.653
        3      426     154.653
        3      438     154.653
        3      442     154.653
        3      446     154.653
        3      460     154.653
        3      462     154.653
        3      464     154.653
        3      466     154.653
        3      468     154.653
        5      166     187.657
        5      170     187.657
        5      172     187.657
        5      174     187.657
        5      176     187.657
        5      178     187.657
        5      180     187.657
        5      182     187.657
        5      184     187.657
        5      188     187.657
        5      190     187.657
        5      192     187.657
        5      194     187.657
        5      196     187.657
        5      198     187.657
        5      200     187.657
        5      202     187.657
        5      204     187.657
        5      206     187.657
        5      208     187.657
        5      210     187.657
        5      214     187.657
        5      216     187.657
        5      218     187.657
        5      220     187.657
        5      224     187.657
        5      226     187.657
        5      230     187.657
        5      232     187.657
        5      236     187.657
        5      238     187.657
        5      240     187.657
        5      244     187.657
        5      246     187.657
        5      250     187.657
        5      252     187.657
        5      258     187.657
        5      260     187.657
        5      262     187.657
        5      266     187.657
        5      268     187.657
        5      276     187.657
        5      278     187.657
        5      284     187.657
        5      286     187.657
        5      288     187.657
        5      294     187.657
        5      296     187.657
        5      298     187.657
        5      306     187.657
        5      308     187.657
        5      310     187.657
        5      316     187.657
        5      318     187.657
        5      320     187.657
        5      328     187.657
        5      330     187.657
        5      332     187.657
        5      336     187.657
        5      342     187.657
        5      344     187.657
        5      346     187.657
        5      348     187.657
        5      354     187.657
        5      356     187.657
        5      358     187.657
        5      360     187.657
        5      366     187.657
        5      372     187.657
        5      374     187.657
        5      376     187.657
        5      386     187.657
        5      390     187.657
        5      394     187.657
        5      396     187.657
        5      406     187.657
        5      408     187.657
        5      410     187.657
        5      412     187.657
        5      420     187.657
        5      424     187.657
        5      426     187.657
        5      428     187.657
        5      430     187.657
        5      446     187.657
        7      180     211.629
        7      182     211.629
        7      184     211.629
        7      186     211.629
        7      190     211.629
        7      192     211.629
        7      194     211.629
        7      196     211.629
        7      198     211.629
        7      200     211.629
        7      202     211.629
        7      204     211.629
        7      206     211.629
        7      208     211.629
        7      210     211.629
        7      212     211.629
        7      214     211.629
        7      216     211.629
        7      220     211.629
        7      222     211.629
        7      224     211.629
        7      226     211.629
        7      228     211.629
        7      230     211.629
        7      234     211.629
        7      236     211.629
        7      240     211.629
        7      246     211.629
        7      248     211.629
        7      250     211.629
        7      252     211.629
        7      256     211.629
        7      258     211.629
        7      260     211.629
        7      264     211.629
        7      268     211.629
        7      270     211.629
        7      272     211.629
        7      276     211.629
        7      278     211.629
        7      284     211.629
        7      286     211.629
        7      288     211.629
        7      294     211.629
        7      296     211.629
        7      298     211.629
        7      302     211.629
        7      304     211.629
        7      310     211.629
        7      312     211.629
        7      314     211.629
        7      316     211.629
        7      320     211.629
        7      322     211.629
        7      324     211.629
        7      332     211.629
        7      334     211.629
        7      338     211.629
        7      344     211.629
        7      346     211.629
        7      356     211.629
        7      358     211.629
        7      360     211.629
        7      362     211.629
        7      366     211.629
        7      368     211.629
        7      370     211.629
        7      372     211.629
        7      382     211.629
        7      384     211.629
        7      386     211.629
        7      390     211.629
        7      396     211.629
        7      400     211.629
        7      402     211.629
        7      406     211.629
        7      416     211.629
        9      192     230.651
        9      194     230.651
        9      196     230.651
        9      200     230.651
        9      202     230.651
        9      204     230.651
        9      206     230.651
        9      208     230.651
        9      210     230.651
        9      212     230.651
        9      214     230.651
        9      216     230.651
        9      218     230.651
        9      220     230.651
        9      222     230.651
        9      224     230.651
        9      226     230.651
        9      228     230.651
        9      230     230.651
        9      232     230.651
        9      236     230.651
        9      238     230.651
        9      240     230.651
        9      242     230.651
        9      246     230.651
        9      248     230.651
        9      250     230.651
        9      252     230.651
        9      254     230.651
        9      256     230.651
        9      258     230.651
        9      262     230.651
        9      264     230.651
        9      266     230.651
        9      268     230.651
        9      272     230.651
        9      274     230.651
        9      278     230.651
        9      280     230.651
        9      282     230.651
        9      286     230.651
        9      288     230.651
        9      294     230.651
        9      296     230.651
        9      300     230.651
        9      302     230.651
        9      304     230.651
        9      308     230.651
        9      310     230.651
        9      312     230.651
        9      314     230.651
        9      318     230.651
        9      320     230.651
        9      324     230.651
        9      326     230.651
        9      328     230.651
        9      330     230.651
        9      332     230.651
        9      336     230.651
        9      338     230.651
        9      340     230.651
        9      342     230.651
        9      346     230.651
        9      348     230.651
        9      350     230.651
        9      356     230.651
        9      358     230.651
        9      360     230.651
        9      362     230.651
        9      364     230.651
        9      368     230.651
        9      370     230.651
        9      372     230.651
        9      376     230.651
        9      380     230.651
        9      384     230.651
        9      386     230.651
        9      388     230.651
        9      396     230.651
        9      398     230.651
        9      400     230.651
       11      202     246.690
       11      204     246.690
       11      206     246.690
       11      208     246.690
       11      212     246.690
       11      214     246.690
       11      220     246.690
       11      222     246.690
       11      224     246.690
       11      226     246.690
       11      228     246.690
       11      230     246.690
       11      232     246.690
       11      234     246.690
       11      238     246.690
       11      240     246.690
       11      242     246.690
       11      244     246.690
       11      246     246.690
       11      248     246.690
       11      250     246.690
       11      252     246.690
       11      254     246.690
       11      256     246.690
       11      258     246.690
       11      260     246.690
       11      264     246.690
       11      266     246.690
       11      268     246.690
       11      270     246.690
       11      272     246.690
       11      274     246.690
       11      276     246.690
       11      278     246.690
       11      280     246.690
       11      282     246.690
       11      284     246.690
       11      286     246.690
       11      288     246.690
       11      292     246.690
       11      296     246.690
       11      298     246.690
       11      300     246.690
       11      302     246.690
       11      304     246.690
       11      306     246.690
       11      310     246.690
       11      312     246.690
       11      314     246.690
       11      316     246.690
       11      318     246.690
       11      320     246.690
       11      322     246.690
       11      326     246.690
       11      328     246.690
       11      330     246.690
       11      332     246.690
       11      336     246.690
       11      338     246.690
       11      340     246.690
       11      344     246.690
       11      346     246.690
       11      348     246.690
       11      350     246.690
       11      354     246.690
       11      356     246.690
       11      358     246.690
       11      364     246.690
       11      366     246.690
       11      368     246.690
       11      370     246.690
       11      376     246.690
       11      378     246.690
       11      380     246.690
       11      382     246.690
       11      388     246.690
       11      390     246.690
       11      392     246.690
       13      210     260.849
       13      212     260.849
       13      214     260.849
       13      216     260.849
       13      218     260.849
       13      220     260.849
       13      222     260.849
       13      224     260.849
       13      226     260.849
       13      228     260.849
       13      230     260.849
       13      232     260.849
       13      234     260.849
       13      236     260.849
       13      238     260.849
       13      240     260.849
       13      242     260.849
       13      244     260.849
       13      246     260.849
       13      248     260.849
       13      250     260.849
       13      252     260.849
       13      254     260.849
       13      256     260.849
       13      258     260.849
       13      260     260.849
       13      262     260.849
       13      264     260.849
       13      266     260.849
       13      268     260.849
       13      270     260.849
       13      272     260.849
       13      276     260.849
       13      278     260.849
       13      280     260.849
       13      286     260.849
       13      288     260.849
       13      290     260.849
       13      292     260.849
       13      294     260.849
       13      298     260.849
       13      300     260.849
       13      304     260.849
       13      306     260.849
       13      308     260.849
       13      312     260.849
       13      314     260.849
       13      316     260.849
       13      320     260.849
       13      326     260.849
       13      328     260.849
       13      330     260.849
       13      332     260.849
       13      334     260.849
       13      336     260.849
       13      340     260.849
       13      342     260.849
       13      344     260.849
       13      348     260.849
       13      350     260.849
       13      352     260.849
       13      354     260.849
       13      358     260.849
       13      360     260.849
       13      362     260.849
       13      368     260.849
       13      370     260.849
       13      372     260.849
       13      378     260.849
       13      380     260.849
       13      382     260.849
       15      216     273.454
       15      218     273.454
       15      220     273.454
       15      222     273.454
       15      224     273.454
       15      226     273.454
       15      230     273.454
       15      232     273.454
       15      234     273.454
       15      236     273.454
       15      238     273.454
       15      242     273.454
       15      246     273.454
       15      248     273.454
       15      250     273.454
       15      252     273.454
       15      254     273.454
       15      256     273.454
       15      258     273.454
       15      260     273.454
       15      262     273.454
       15      266     273.454
       15      268     273.454
       15      270     273.454
       15      272     273.454
       15      274     273.454
       15      276     273.454
       15      278     273.454
       15      280     273.454
       15      282     273.454
       15      284     273.454
       15      286     273.454
       15      288     273.454
       15      290     273.454
       15      294     273.454
       15      300     273.454
       15      302     273.454
       15      304     273.454
       15      306     273.454
       15      308     273.454
       15      310     273.454
       15      312     273.454
       15      316     273.454
       15      318     273.454
       15      322     273.454
       15      324     273.454
       15      326     273.454
       15      328     273.454
       15      330     273.454
       15      332     273.454
       15      334     273.454
       15      336     273.454
       15      338     273.454
       15      342     273.454
       15      344     273.454
       15      346     273.454
       15      352     273.454
       15      354     273.454
       15      358     273.454
       15      360     273.454
       15      362     273.454
       15      366     273.454
       15      368     273.454
       15      370     273.454
       15      372     273.454
       17      224     284.900
       17      226     284.900
       17      228     284.900
       17      230     284.900
       17      232     284.900
       17      236     284.900
       17      238     284.900
       17      240     284.900
       17      244     284.900
       17      246     284.900
       17      248     284.900
       17      250     284.900
       17      252     284.900
       17      254     284.900
       17      256     284.900
       17      260     284.900
       17      262     284.900
       17      266     284.900
       17      268     284.900
       17      270     284.900
       17      272     284.900
       17      274     284.900
       17      278     284.900
       17      280     284.900
       17      282     284.900
       17      284     284.900
       17      286     284.900
       17      288     284.900
       17      290     284.900
       17      292     284.900
       17      294     284.900
       17      296     284.900
       17      298     284.900
       17      300     284.900
       17      302     284.900
       17      304     284.900
       17      308     284.900
       17      312     284.900
       17      314     284.900
       17      316     284.900
       17      318     284.900
       17      322     284.900
       17      324     284.900
       17      330     284.900
       17      332     284.900
       17      334     284.900
       17      338     284.900
       17      340     284.900
       17      342     284.900
       17      344     284.900
       17      346     284.900
       17      350     284.900
       17      352     284.900
       17      354     284.900
       17      360     284.900
       17      362     284.900
       19      230     295.471
       19      232     295.471
       19      234     295.471
       19      236     295.471
       19      238     295.471
       19      240     295.471
       19      244     295.471
       19      246     295.471
       19      248     295.471
       19      250     295.471
       19      252     295.471
       19      254     295.471
       19      256     295.471
       19      258     295.471
       19      260     295.471
       19      264     295.471
       19      266     295.471
       19      270     295.471
       19      272     295.471
       19      274     295.471
       19      276     295.471
       19      280     295.471
       19      282     295.471
       19      284     295.471
       19      286     295.471
       19      288     295.471
       19      292     295.471
       19      294     295.471
       19      296     295.471
       19      298     295.471
       19      300     295.471
       19      302     295.471
       19      304     295.471
       19      306     295.471
       19      308     295.471
       19      310     295.471
       19      312     295.471
       19      314     295.471
       19      316     295.471
       19      318     295.471
       19      320     295.471
       19      322     295.471
       19      324     295.471
       19      326     295.471
       19      328     295.471
       19      330     295.471
       19      332     295.471
       19      334     295.471
       19      336     295.471
       19      338     295.471
       19      340     295.471
       19      342     295.471
       19      346     295.471
       19      348     295.471
       19      350     295.471
       19      352     295.471
       19      354     295.471
       19      356     295.471
       19      358     295.471
       21      236     305.322
       21      240     305.322
       21      242     305.322
       21      244     305.322
       21      246     305.322
       21      248     305.322
       21      250     305.322
       21      254     305.322
       21      256     305.322
       21      258     305.322
       21      260     305.322
       21      262     305.322
       21      264     305.322
       21      266     305.322
       21      268     305.322
       21      270     305.322
       21      272     305.322
       21      274     305.322
       21      276     305.322
       21      278     305.322
       21      280     305.322
       21      282     305.322
       21      284     305.322
       21      286     305.322
       21      290     305.322
       21      292     305.322
       21      294     305.322
       21      296     305.322
       21      298     305.322
       21      300     305.322
       21      302     305.322
       21      306     305.322
       21      308     305.322
       21      310     305.322
       21      312     305.322
       21      314     305.322
       21      316     305.322
       21      318     305.322
       21      320     305.322
       21      322     305.322
       21      324     305.322
       21      326     305.322
       21      330     305.322
       21      332     305.322
       21      334     305.322
       21      336     305.322
       21      338     305.322
       21      340     305.322
       21      342     305.322
       21      344     305.322
       21      348     305.322
       21      350     305.322
       23      240     314.581
       23      242     314.581
       23      244     314.581
       23      246     314.581
       23      250     314.581
       23      254     314.581
       23      256     314.581
       23      258     314.581
       23      260     314.581
       23      262     314.581
       23      264     314.581
       23      266     314.581
       23      268     314.581
       23      270     314.581
       23      272     314.581
       23      274     314.581
       23      278     314.581
       23      280     314.581
       23      282     314.581
       23      284     314.581
       23      286     314.581
       23      288     314.581
       23      290     314.581
       23      292     314.581
       23      294     314.581
       23      298     314.581
       23      300     314.581
       23      302     314.581
       23      304     314.581
       23      306     314.581
       23      308     314.581
       23      310     314.581
       23      312     314.581
       23      314     314.581
       23      316     314.581
       23      318     314.581
       23      322     314.581
       23      324     314.581
       23      326     314.581
       23      328     314.581
       23      330     314.581
       23      332     314.581
       23      334     314.581
       23      336     314.581
       23      340     314.581
       23      342     314.581
       23      344     314.581
       25      246     323.288
       25      248     323.288
       25      250     323.288
       25      252     323.288
       25      254     323.288
       25      256     323.288
       25      258     323.288
       25      260     323.288
       25      262     323.288
       25      264     323.288
       25      266     323.288
       25      268     323.288
       25      270     323.288
       25      272     323.288
       25      274     323.288
       25      276     323.288
       25      278     323.288
       25      280     323.288
       25      284     323.288
       25      288     323.288
       25      290     323.288
       25      292     323.288
       25      294     323.288
       25      296     323.288
       25      298     323.288
       25      300     323.288
       25      302     323.288
       25      306     323.288
       25      310     323.288
       25      312     323.288
       25      314     323.288
       25      318     323.288
       25      322     323.288
       25      324     323.288
       25      326     323.288
       25      328     323.288
       25      330     323.288
       25      332     323.288
       25      334     323.288
       25      336     323.288
       25      338     323.288
       27      250     331.510
       27      252     331.510
       27      254     331.510
       27      256     331.510
       27      258     331.510
       27      260     331.510
       27      262     331.510
       27      264     331.510
       27      266     331.510
       27      268     331.510
       27      270     331.510
       27      272     331.510
       27      274     331.510
       27      276     331.510
       27      278     331.510
       27      280     331.510
       27      282     331.510
       27      284     331.510
       27      286     331.510
       27      288     331.510
       27      292     331.510
       27      294     331.510
       27      296     331.510
       27      298     331.510
       27      300     331.510
       27      304     331.510
       27      306     331.510
       27      308     331.510
       27      310     331.510
       27      312     331.510
       27      316     331.510
       27      318     331.510
       27      320     331.510
       27      322     331.510
       27      326     331.510
       27      328     331.510
       27      330     331.510
       27      332     331.510
       27      334     331.510
       29      256     339.382
       29      258     339.382
       29      260     339.382
       29      262     339.382
       29      264     339.382
       29      266     339.382
       29      268     339.382
       29      270     339.382
       29      272     339.382
       29      274     339.382
       29      276     339.382
       29      278     339.382
       29      280     339.382
       29      282     339.382
       29      284     339.382
       29      286     339.382
       29      290     339.382
       29      292     339.382
       29      294     339.382
       29      296     339.382
       29      298     339.382
       29      300     339.382
       29      302     339.382
       29      304     339.382
       29      306     339.382
       29      310     339.382
       29      312     339.382
       29      314     339.382
       29      318     339.382
       29      320     339.382
       29      322     339.382
       29      326     339.382
       29      328     339.382
       29      330     339.382
       31      258     346.967
       31      260     346.967
       31      262     346.967
       31      264     346.967
       31      266     346.967
       31      268     346.967
       31      270     346.967
       31      272     346.967
       31      274     346.967
       31      276     346.967
       31      278     346.967
       31      280     346.967
       31      282     346.967
       31      284     346.967
       31      286     346.967
       31      288     346.967
       31      290     346.967
       31      292     346.967
       31      294     346.967
       31      296     346.967
       31      298     346.967
       31      300     346.967
       31      302     346.967
       31      304     346.967
       31      306     346.967
       31      308     346.967
       31      310     346.967
       31      312     346.967
       31      314     346.967
       31      316     346.967
       31      320     346.967
       31      322     346.967
       31      324     346.967
       33      262     354.194
       33      264     354.194
       33      266     354.194
       33      268     354.194
       33      270     354.194
       33      272     354.194
       33      276     354.194
       33      278     354.194
       33      280     354.194
       33      282     354.194
       33      284     354.194
       33      286     354.194
       33      290     354.194
       33      292     354.194
       33      296     354.194
       33      298     354.194
       33      302     354.194
       33      304     354.194
       33      306     354.194
       33      308     354.194
       33      310     354.194
       33      312     354.194
       33      314     354.194
       33      316     354.194
       33      318     354.194
       33      320     354.194
       35      266     361.144
       35      268     361.144
       35      270     361.144
       35      272     361.144
       35      276     361.144
       35      278     361.144
       35      280     361.144
       35      282     361.144
       35      284     361.144
       35      286     361.144
       35      288     361.144
       35      290     361.144
       35      294     361.144
       35      296     361.144
       35      298     361.144
       35      300     361.144
       35      302     361.144
       35      306     361.144
       35      308     361.144
       35      310     361.144
       35      312     361.144
       35      316     361.144
       35      318     361.144
       37      270     367.936
       37      276     367.936
       37      278     367.936
       37      280     367.936
       37      282     367.936
       37      284     367.936
       37      286     367.936
       37      288     367.936
       37      290     367.936
       37      292     367.936
       37      294     367.936
       37      298     367.936
       37      300     367.936
       37      304     367.936
       37      306     367.936
       37      308     367.936
       37      310     367.936
       37      312     367.936
       37      314     367.936
       39      274     374.407
       39      276     374.407
       39      282     374.407
       39      284     374.407
       39      286     374.407
       39      288     374.407
       39      290     374.407
       39      292     374.407
       39      294     374.407
       39      296     374.407
       39      298     374.407
       39      300     374.407
       39      304     374.407
       39      306     374.407
       39      308     374.407
       39      310     374.407
       41      278     380.746
       41      280     380.746
       41      282     380.746
       41      284     380.746
       41      286     380.746
       41      288     380.746
       41      290     380.746
       41      292     380.746
       41      294     380.746
       41      296     380.746
       41      298     380.746
       41      300     380.746
       41      302     380.746
       41      306     380.746


==> anc/Parameter_Space_Contours/m70/NICER_LE.dat <==
        3        4     154.653
        3        6     154.653
        3        8     154.653
        3       10     154.653
        3       12     154.653
        3       14     154.653
        3       16     154.653
        3       18     154.653
        3       20     154.653
        3       22     154.653
        3       24     154.653
        3       26     154.653
        3       28     154.653
        3       30     154.653
        3       32     154.653
        3       34     154.653
        3       36     154.653
        3       38     154.653
        3       40     154.653
        3       42     154.653
        3       44     154.653
        3       46     154.653
        3       48     154.653
        3       50     154.653
        3       52     154.653
        3       54     154.653
        3       56     154.653
        3       58     154.653
        3       60     154.653
        3       62     154.653
        3       64     154.653
        3       66     154.653
        3       68     154.653
        3       70     154.653
        3       72     154.653
        3       74     154.653
        3       76     154.653
        3       78     154.653
        3       80     154.653
        3       82     154.653
        3       84     154.653
        3       86     154.653
        3       88     154.653
        3       90     154.653
        3       92     154.653
        3       94     154.653
        3       96     154.653
        3       98     154.653
        5        0     187.657
        5        2     187.657
        5        4     187.657
        5        6     187.657
        5        8     187.657
        5       10     187.657
        5       12     187.657
        5       14     187.657
        5       16     187.657
        5       18     187.657
        5       20     187.657
        5       22     187.657
        5       24     187.657
        5       26     187.657
        5       28     187.657
        5       30     187.657
        5       32     187.657
        5       34     187.657
        5       36     187.657
        5       38     187.657
        5       40     187.657
        5       42     187.657
        5       44     187.657
        5       46     187.657
        5       48     187.657
        5       50     187.657
        5       52     187.657
        5       54     187.657
        5       56     187.657
        5       58     187.657
        5       60     187.657
        5       62     187.657
        5       64     187.657
        5       66     187.657
        5       68     187.657
        5       70     187.657
        5       72     187.657
        5       74     187.657
        7        0     211.629
        7        2     211.629
        7        4     211.629
        7        6     211.629
        7        8     211.629
        7       10     211.629
        7       12     211.629
        7       14     211.629
        7       16     211.629
        7       18     211.629
        7       20     211.629
        7       22     211.629
        7       24     211.629
        7       26     211.629
        7       28     211.629
        7       30     211.629
        7       32     211.629
        7       34     211.629
        7       36     211.629
        7       38     211.629
        7       40     211.629
        7       42     211.629
        7       44     211.629
        7       46     211.629
        7       48     211.629
        7       50     211.629
        7       52     211.629
        7       54     211.629
        7       56     211.629
        7       58     211.629
        9        0     230.651
        9        2     230.651
        9        4     230.651
        9        6     230.651
        9        8     230.651
        9       10     230.651
        9       12     230.651
        9       14     230.651
        9       16     230.651
        9       18     230.651
        9       20     230.651
        9       22     230.651
        9       24     230.651
        9       26     230.651
        9       28     230.651
        9       30     230.651
        9       32     230.651
        9       34     230.651
        9       36     230.651
        9       38     230.651
        9       40     230.651
        9       42     230.651
        9       44     230.651
       11        0     246.690
       11        2     246.690
       11        4     246.690
       11        6     246.690
       11        8     246.690
       11       10     246.690
       11       12     246.690
       11       14     246.690
       11       16     246.690
       11       18     246.690
       11       20     246.690
       11       22     246.690
       11       24     246.690
       11       26     246.690
       11       28     246.690
       11       30     246.690
       11       32     246.690
       13        0     260.849
       13        2     260.849
       13        4     260.849
       13        6     260.849
       13        8     260.849
       13       10     260.849
       13       12     260.849
       13       14     260.849
       13       16     260.849
       13       18     260.849
       13       20     260.849
       13       22     260.849
       15        0     273.454
       15        2     273.454
       15        4     273.454
       15        6     273.454
       15        8     273.454
       15       10     273.454
       15       12     273.454
       17        0     284.900
       17        2     284.900
       17        4     284.900


==> anc/Parameter_Space_Contours/m70/Overlap_LE.dat <==
        3       82     154.653
        3       84     154.653
        3       86     154.653
        3       88     154.653
        3       90     154.653
        3       92     154.653
        3       94     154.653
        3       96     154.653
        3       98     154.653
        5       62     187.657
        5       64     187.657
        5       66     187.657
        5       68     187.657
        5       70     187.657
        5       72     187.657
        5       74     187.657
        7       50     211.629
        7       52     211.629
        7       54     211.629
        7       56     211.629
        7       58     211.629
        9       38     230.651
        9       40     230.651
        9       42     230.651
        9       44     230.651
       11       28     246.690
       11       30     246.690
       11       32     246.690
       13       18     260.849
       13       20     260.849
       13       22     260.849
       15        8     273.454
       15       10     273.454
       15       12     273.454
       17        0     284.900
       17        2     284.900
       17        4     284.900


==> anc/Parameter_Space_Contours/m70/Overlap_SE_Twin.dat <==
      167      226     642.807
      169      218     646.147
      169      224     646.147
      169      226     646.147
      169      228     646.147
      171      216     649.457
      171      218     649.457
      171      222     649.457
      171      224     649.457
      171      226     649.457
      171      228     649.457
      171      230     649.457
      173      212     652.750
      173      214     652.750
      173      216     652.750
      173      218     652.750
      173      220     652.750
      173      222     652.750
      173      224     652.750
      173      226     652.750
      173      228     652.750
      173      230     652.750
      173      232     652.750
      175      208     656.044
      175      210     656.044
      175      212     656.044
      175      214     656.044
      175      216     656.044
      175      218     656.044
      175      220     656.044
      175      222     656.044
      175      224     656.044
      175      226     656.044
      175      228     656.044
      175      230     656.044
      175      232     656.044
      175      234     656.044
      177      202     659.337
      177      206     659.337
      177      208     659.337
      177      210     659.337
      177      212     659.337
      177      214     659.337
      177      216     659.337
      177      218     659.337
      177      220     659.337
      177      222     659.337
      177      224     659.337
      177      226     659.337
      177      228     659.337
      177      230     659.337
      177      232     659.337
      177      234     659.337
      177      236     659.337
      179      200     662.610
      179      206     662.610
      179      208     662.610
      179      210     662.610
      179      212     662.610
      179      214     662.610
      179      216     662.610
      179      218     662.610
      179      220     662.610
      179      222     662.610
      179      224     662.610
      179      226     662.610
      179      228     662.610
      179      230     662.610
      179      232     662.610
      179      234     662.610
      179      236     662.610
      179      238     662.610
      181      198     665.861
      181      200     665.861
      181      202     665.861
      181      204     665.861
      181      206     665.861
      181      208     665.861
      181      210     665.861
      181      212     665.861
      181      214     665.861
      181      216     665.861
      181      218     665.861
      181      220     665.861
      181      222     665.861
      181      224     665.861
      181      226     665.861
      181      228     665.861
      181      230     665.861
      181      232     665.861
      181      234     665.861
      181      236     665.861
      181      238     665.861
      181      240     665.861
      183      190     669.112
      183      194     669.112
      183      196     669.112
      183      198     669.112
      183      200     669.112
      183      202     669.112
      183      204     669.112
      183      206     669.112
      183      208     669.112
      183      210     669.112
      183      212     669.112
      183      214     669.112
      183      216     669.112
      183      218     669.112
      183      220     669.112
      183      222     669.112
      183      224     669.112
      183      226     669.112
      183      228     669.112
      183      230     669.112
      183      232     669.112
      183      234     669.112
      183      236     669.112
      183      238     669.112
      183      240     669.112
      185      192     672.362
      185      194     672.362
      185      196     672.362
      185      198     672.362
      185      200     672.362
      185      202     672.362
      185      204     672.362
      185      206     672.362
      185      208     672.362
      185      210     672.362
      185      212     672.362
      185      214     672.362
      185      216     672.362
      185      218     672.362
      185      220     672.362
      185      222     672.362
      185      224     672.362
      185      226     672.362
      185      228     672.362
      185      230     672.362
      185      232     672.362
      185      234     672.362
      185      236     672.362
      185      238     672.362
      185      240     672.362
      185      242     672.362
      185      244     672.362
      187      184     675.604
      187      186     675.604
      187      188     675.604
      187      190     675.604
      187      192     675.604
      187      194     675.604
      187      196     675.604
      187      198     675.604
      187      200     675.604
      187      202     675.604
      187      204     675.604
      187      206     675.604
      187      208     675.604
      187      210     675.604
      187      212     675.604
      187      214     675.604
      187      216     675.604
      187      218     675.604
      187      220     675.604
      187      222     675.604
      187      224     675.604
      187      226     675.604
      187      228     675.604
      187      230     675.604
      187      232     675.604
      187      234     675.604
      187      236     675.604
      187      238     675.604
      187      240     675.604
      187      242     675.604
      187      244     675.604
      187      246     675.604
      189      186     678.815
      189      188     678.815
      189      190     678.815
      189      192     678.815
      189      194     678.815
      189      196     678.815
      189      198     678.815
      189      200     678.815
      189      202     678.815
      189      204     678.815
      189      206     678.815
      189      208     678.815
      189      210     678.815
      189      212     678.815
      189      214     678.815
      189      216     678.815
      189      218     678.815
      189      220     678.815
      189      222     678.815
      189      224     678.815
      189      226     678.815
      189      228     678.815
      189      230     678.815
      189      232     678.815
      189      234     678.815
      189      236     678.815
      189      238     678.815
      189      240     678.815
      189      242     678.815
      189      244     678.815
      189      246     678.815
      189      248     678.815
      191      184     682.026
      191      186     682.026
      191      188     682.026
      191      190     682.026
      191      192     682.026
      191      194     682.026
      191      196     682.026
      191      198     682.026
      191      200     682.026
      191      202     682.026
      191      204     682.026
      191      206     682.026
      191      208     682.026
      191      210     682.026
      191      212     682.026
      191      214     682.026
      191      216     682.026
      191      218     682.026
      191      220     682.026
      191      222     682.026
      191      224     682.026
      191      226     682.026
      191      228     682.026
      191      230     682.026
      191      232     682.026
      191      234     682.026
      191      236     682.026
      191      238     682.026
      191      240     682.026
      191      242     682.026
      191      244     682.026
      191      246     682.026
      191      248     682.026
      193      180     685.237
      193      182     685.237
      193      184     685.237
      193      186     685.237
      193      188     685.237
      193      190     685.237
      193      192     685.237
      193      194     685.237
      193      196     685.237
      193      198     685.237
      193      200     685.237
      193      202     685.237
      193      204     685.237
      193      206     685.237
      193      208     685.237
      193      210     685.237
      193      212     685.237
      193      214     685.237
      193      216     685.237
      193      218     685.237
      193      220     685.237
      193      222     685.237
      193      224     685.237
      193      226     685.237
      193      228     685.237
      193      230     685.237
      193      232     685.237
      193      234     685.237
      193      236     685.237
      193      238     685.237
      193      240     685.237
      193      242     685.237
      193      244     685.237
      193      246     685.237
      193      248     685.237
      193      250     685.237
      195      178     688.447
      195      180     688.447
      195      182     688.447
      195      184     688.447
      195      186     688.447
      195      188     688.447
      195      190     688.447
      195      192     688.447
      195      194     688.447
      195      196     688.447
      195      198     688.447
      195      200     688.447
      195      202     688.447
      195      204     688.447
      195      206     688.447
      195      208     688.447
      195      210     688.447
      195      212     688.447
      195      214     688.447
      195      216     688.447
      195      218     688.447
      195      220     688.447
      195      222     688.447
      195      224     688.447
      195      226     688.447
      195      228     688.447
      195      230     688.447
      195      232     688.447
      195      234     688.447
      195      236     688.447
      195      238     688.447
      195      240     688.447
      195      242     688.447
      195      244     688.447
      195      246     688.447
      195      248     688.447
      195      250     688.447
      195      252     688.447
      195      254     688.447
      197      174     691.626
      197      176     691.626
      197      178     691.626
      197      180     691.626
      197      182     691.626
      197      184     691.626
      197      186     691.626
      197      188     691.626
      197      190     691.626
      197      192     691.626
      197      194     691.626
      197      196     691.626
      197      198     691.626
      197      200     691.626
      197      202     691.626
      197      204     691.626
      197      206     691.626
      197      208     691.626
      197      210     691.626
      197      212     691.626
      197      214     691.626
      197      216     691.626
      197      218     691.626
      197      220     691.626
      197      222     691.626
      197      224     691.626
      197      226     691.626
      197      228     691.626
      197      230     691.626
      197      232     691.626
      197      234     691.626
      197      236     691.626
      197      238     691.626
      197      240     691.626
      197      242     691.626
      197      244     691.626
      197      246     691.626
      197      248     691.626
      197      250     691.626
      197      252     691.626
      197      254     691.626
      197      256     691.626
      199      172     694.799
      199      174     694.799
      199      176     694.799
      199      178     694.799
      199      180     694.799
      199      182     694.799
      199      184     694.799
      199      186     694.799
      199      188     694.799
      199      190     694.799
      199      192     694.799
      199      194     694.799
      199      196     694.799
      199      198     694.799
      199      200     694.799
      199      202     694.799
      199      204     694.799
      199      206     694.799
      199      208     694.799
      199      210     694.799
      199      212     694.799
      199      214     694.799
      199      216     694.799
      199      218     694.799
      199      220     694.799
      199      222     694.799
      199      224     694.799
      199      226     694.799
      199      228     694.799
      199      230     694.799
      199      232     694.799
      199      234     694.799
      199      236     694.799
      199      238     694.799
      199      240     694.799
      199      242     694.799
      199      244     694.799
      199      246     694.799
      199      248     694.799
      199      250     694.799
      199      252     694.799
      199      254     694.799
      199      256     694.799
      199      258     694.799
      201      174     697.973
      201      176     697.973
      201      178     697.973
      201      180     697.973
      201      182     697.973
      201      184     697.973
      201      186     697.973
      201      188     697.973
      201      190     697.973
      201      192     697.973
      201      194     697.973
      201      196     697.973
      201      198     697.973
      201      200     697.973
      201      202     697.973
      201      204     697.973
      201      206     697.973
      201      208     697.973
      201      210     697.973
      201      212     697.973
      201      214     697.973
      201      216     697.973
      201      218     697.973
      201      220     697.973
      201      222     697.973
      201      224     697.973
      201      226     697.973
      201      228     697.973
      201      230     697.973
      201      232     697.973
      201      234     697.973
      201      236     697.973
      201      238     697.973
      201      240     697.973
      201      242     697.973
      201      244     697.973
      201      246     697.973
      201      248     697.973
      201      250     697.973
      201      252     697.973
      201      254     697.973
      201      256     697.973
      201      258     697.973
      203      166     701.147
      203      168     701.147
      203      170     701.147
      203      172     701.147
      203      174     701.147
      203      176     701.147
      203      178     701.147
      203      180     701.147
      203      182     701.147
      203      184     701.147
      203      186     701.147
      203      188     701.147
      203      190     701.147
      203      192     701.147
      203      194     701.147
      203      196     701.147
      203      198     701.147
      203      200     701.147
      203      202     701.147
      203      204     701.147
      203      206     701.147
      203      208     701.147
      203      210     701.147
      203      212     701.147
      203      214     701.147
      203      216     701.147
      203      218     701.147
      203      220     701.147
      203      222     701.147
      203      224     701.147
      203      226     701.147
      203      228     701.147
      203      230     701.147
      203      232     701.147
      203      234     701.147
      203      236     701.147
      203      238     701.147
      203      240     701.147
      203      242     701.147
      203      244     701.147
      203      246     701.147
      203      248     701.147
      203      250     701.147
      203      252     701.147
      203      254     701.147
      203      256     701.147
      205      166     704.305
      205      168     704.305
      205      170     704.305
      205      172     704.305
      205      174     704.305
      205      176     704.305
      205      178     704.305
      205      180     704.305
      205      182     704.305
      205      184     704.305
      205      186     704.305
      205      188     704.305
      205      190     704.305
      205      192     704.305
      205      194     704.305
      205      196     704.305
      205      198     704.305
      205      200     704.305
      205      202     704.305
      205      204     704.305
      205      206     704.305
      205      208     704.305
      205      210     704.305
      205      212     704.305
      205      214     704.305
      205      216     704.305
      205      218     704.305
      205      220     704.305
      205      222     704.305
      205      224     704.305
      205      226     704.305
      205      228     704.305
      205      230     704.305
      205      232     704.305
      205      234     704.305
      205      236     704.305
      205      238     704.305
      205      240     704.305
      205      242     704.305
      205      244     704.305
      205      246     704.305
      205      248     704.305
      205      250     704.305
      205      252     704.305
      205      254     704.305
      205      256     704.305
      207      166     707.445
      207      168     707.445
      207      170     707.445
      207      172     707.445
      207      174     707.445
      207      176     707.445
      207      178     707.445
      207      180     707.445
      207      182     707.445
      207      184     707.445
      207      186     707.445
      207      188     707.445
      207      190     707.445
      207      192     707.445
      207      194     707.445
      207      196     707.445
      207      198     707.445
      207      200     707.445
      207      202     707.445
      207      204     707.445
      207      206     707.445
      207      208     707.445
      207      210     707.445
      207      212     707.445
      207      214     707.445
      207      216     707.445
      207      218     707.445
      207      220     707.445
      207      222     707.445
      207      224     707.445
      207      226     707.445
      207      228     707.445
      207      230     707.445
      207      232     707.445
      207      234     707.445
      207      236     707.445
      207      238     707.445
      207      240     707.445
      207      242     707.445
      207      244     707.445
      207      246     707.445
      207      248     707.445
      207      250     707.445
      207      252     707.445
      207      254     707.445
      209      160     710.584
      209      162     710.584
      209      164     710.584
      209      166     710.584
      209      168     710.584
      209      170     710.584
      209      172     710.584
      209      174     710.584
      209      176     710.584
      209      178     710.584
      209      180     710.584
      209      182     710.584
      209      184     710.584
      209      186     710.584
      209      188     710.584
      209      190     710.584
      209      192     710.584
      209      194     710.584
      209      196     710.584
      209      198     710.584
      209      200     710.584
      209      202     710.584
      209      204     710.584
      209      206     710.584
      209      208     710.584
      209      210     710.584
      209      212     710.584
      209      214     710.584
      209      216     710.584
      209      218     710.584
      209      220     710.584
      209      222     710.584
      209      224     710.584
      209      226     710.584
      209      228     710.584
      209      230     710.584
      209      232     710.584
      209      234     710.584
      209      236     710.584
      209      238     710.584
      209      240     710.584
      209      242     710.584
      209      244     710.584
      209      246     710.584
      209      248     710.584
      209      250     710.584
      209      252     710.584
      209      254     710.584
      209      280     710.584
      209      282     710.584
      209      284     710.584
      209      286     710.584
      209      288     710.584
      211      160     713.723
      211      162     713.723
      211      164     713.723
      211      166     713.723
      211      168     713.723
      211      170     713.723
      211      172     713.723
      211      174     713.723
      211      176     713.723
      211      178     713.723
      211      180     713.723
      211      182     713.723
      211      184     713.723
      211      186     713.723
      211      188     713.723
      211      190     713.723
      211      192     713.723
      211      194     713.723
      211      196     713.723
      211      198     713.723
      211      200     713.723
      211      202     713.723
      211      204     713.723
      211      206     713.723
      211      208     713.723
      211      210     713.723
      211      212     713.723
      211      214     713.723
      211      216     713.723
      211      218     713.723
      211      220     713.723
      211      222     713.723
      211      224     713.723
      211      226     713.723
      211      228     713.723
      211      230     713.723
      211      232     713.723
      211      234     713.723
      211      236     713.723
      211      238     713.723
      211      240     713.723
      211      242     713.723
      211      244     713.723
      211      246     713.723
      211      248     713.723
      211      250     713.723
      211      252     713.723
      211      278     713.723
      211      280     713.723
      213      158     716.862
      213      160     716.862
      213      162     716.862
      213      164     716.862
      213      166     716.862
      213      168     716.862
      213      170     716.862
      213      172     716.862
      213      174     716.862
      213      176     716.862
      213      178     716.862
      213      180     716.862
      213      182     716.862
      213      184     716.862
      213      186     716.862
      213      188     716.862
      213      190     716.862
      213      192     716.862
      213      194     716.862
      213      196     716.862
      213      198     716.862
      213      200     716.862
      213      202     716.862
      213      204     716.862
      213      206     716.862
      213      208     716.862
      213      210     716.862
      213      212     716.862
      213      214     716.862
      213      216     716.862
      213      218     716.862
      213      220     716.862
      213      222     716.862
      213      224     716.862
      213      226     716.862
      213      228     716.862
      213      230     716.862
      213      232     716.862
      213      234     716.862
      213      236     716.862
      213      238     716.862
      213      240     716.862
      213      242     716.862
      213      244     716.862
      213      246     716.862
      213      248     716.862
      213      250     716.862
      213      272     716.862
      213      276     716.862
      213      278     716.862
      215      156     719.972
      215      158     719.972
      215      160     719.972
      215      162     719.972
      215      164     719.972
      215      166     719.972
      215      168     719.972
      215      170     719.972
      215      172     719.972
      215      174     719.972
      215      176     719.972
      215      178     719.972
      215      180     719.972
      215      182     719.972
      215      184     719.972
      215      186     719.972
      215      188     719.972
      215      190     719.972
      215      192     719.972
      215      194     719.972
      215      196     719.972
      215      198     719.972
      215      200     719.972
      215      202     719.972
      215      204     719.972
      215      206     719.972
      215      208     719.972
      215      210     719.972
      215      212     719.972
      215      214     719.972
      215      216     719.972
      215      218     719.972
      215      220     719.972
      215      222     719.972
      215      224     719.972
      215      226     719.972
      215      228     719.972
      215      230     719.972
      215      232     719.972
      215      234     719.972
      215      236     719.972
      215      238     719.972
      215      240     719.972
      215      242     719.972
      215      244     719.972
      215      246     719.972
      215      248     719.972
      215      272     719.972
      217      156     723.078
      217      158     723.078
      217      160     723.078
      217      162     723.078
      217      164     723.078
      217      166     723.078
      217      168     723.078
      217      170     723.078
      217      172     723.078
      217      174     723.078
      217      176     723.078
      217      178     723.078
      217      180     723.078
      217      182     723.078
      217      184     723.078
      217      186     723.078
      217      188     723.078
      217      190     723.078
      217      192     723.078
      217      194     723.078
      217      196     723.078
      217      198     723.078
      217      200     723.078
      217      202     723.078
      217      204     723.078
      217      206     723.078
      217      208     723.078
      217      210     723.078
      217      212     723.078
      217      214     723.078
      217      216     723.078
      217      218     723.078
      217      220     723.078
      217      222     723.078
      217      224     723.078
      217      226     723.078
      217      228     723.078
      217      230     723.078
      217      232     723.078
      217      234     723.078
      217      236     723.078
      217      238     723.078
      217      240     723.078
      217      242     723.078
      217      244     723.078
      217      246     723.078
      217      248     723.078
      217      270     723.078
      219      156     726.185
      219      158     726.185
      219      160     726.185
      219      162     726.185
      219      164     726.185
      219      166     726.185
      219      168     726.185
      219      170     726.185
      219      172     726.185
      219      174     726.185
      219      176     726.185
      219      178     726.185
      219      180     726.185
      219      182     726.185
      219      184     726.185
      219      186     726.185
      219      188     726.185
      219      190     726.185
      219      192     726.185
      219      194     726.185
      219      196     726.185
      219      198     726.185
      219      200     726.185
      219      202     726.185
      219      204     726.185
      219      206     726.185
      219      208     726.185
      219      210     726.185
      219      212     726.185
      219      214     726.185
      219      216     726.185
      219      218     726.185
      219      220     726.185
      219      222     726.185
      219      224     726.185
      219      226     726.185
      219      228     726.185
      219      230     726.185
      219      232     726.185
      219      234     726.185
      219      236     726.185
      219      238     726.185
      219      240     726.185
      219      242     726.185
      219      244     726.185
      219      246     726.185
      221      154     729.292
      221      156     729.292
      221      158     729.292
      221      160     729.292
      221      162     729.292
      221      164     729.292
      221      166     729.292
      221      168     729.292
      221      170     729.292
      221      172     729.292
      221      174     729.292
      221      176     729.292
      221      178     729.292
      221      180     729.292
      221      182     729.292
      221      184     729.292
      221      186     729.292
      221      188     729.292
      221      190     729.292
      221      192     729.292
      221      194     729.292
      221      196     729.292
      221      198     729.292
      221      200     729.292
      221      202     729.292
      221      204     729.292
      221      206     729.292
      221      208     729.292
      221      210     729.292
      221      212     729.292
      221      214     729.292
      221      216     729.292
      221      218     729.292
      221      220     729.292
      221      222     729.292
      221      224     729.292
      221      226     729.292
      221      228     729.292
      221      230     729.292
      221      232     729.292
      221      234     729.292
      221      236     729.292
      221      238     729.292
      221      240     729.292
      221      242     729.292
      221      260     729.292
      223      152     732.390
      223      154     732.390
      223      156     732.390
      223      158     732.390
      223      160     732.390
      223      162     732.390
      223      164     732.390
      223      166     732.390
      223      168     732.390
      223      170     732.390
      223      172     732.390
      223      174     732.390
      223      176     732.390
      223      178     732.390
      223      180     732.390
      223      182     732.390
      223      184     732.390
      223      186     732.390
      223      188     732.390
      223      190     732.390
      223      192     732.390
      223      194     732.390
      223      196     732.390
      223      198     732.390
      223      200     732.390
      223      202     732.390
      223      204     732.390
      223      206     732.390
      223      208     732.390
      223      210     732.390
      223      212     732.390
      223      214     732.390
      223      216     732.390
      223      218     732.390
      223      220     732.390
      223      222     732.390
      223      224     732.390
      223      226     732.390
      223      228     732.390
      223      230     732.390
      223      232     732.390
      223      234     732.390
      223      236     732.390
      223      238     732.390
      223      240     732.390
      223      242     732.390
      225      150     735.466
      225      152     735.466
      225      154     735.466
      225      156     735.466
      225      158     735.466
      225      160     735.466
      225      162     735.466
      225      164     735.466
      225      166     735.466
      225      168     735.466
      225      170     735.466
      225      172     735.466
      225      174     735.466
      225      176     735.466
      225      178     735.466
      225      180     735.466
      225      182     735.466
      225      184     735.466
      225      186     735.466
      225      188     735.466
      225      190     735.466
      225      192     735.466
      225      194     735.466
      225      196     735.466
      225      198     735.466
      225      200     735.466
      225      202     735.466
      225      204     735.466
      225      206     735.466
      225      208     735.466
      225      210     735.466
      225      212     735.466
      225      214     735.466
      225      216     735.466
      225      218     735.466
      225      220     735.466
      225      222     735.466
      225      224     735.466
      225      226     735.466
      225      228     735.466
      225      230     735.466
      225      232     735.466
      225      234     735.466
      225      236     735.466
      225      238     735.466
      225      240     735.466
      225      252     735.466
      227      144     738.543
      227      146     738.543
      227      148     738.543
      227      150     738.543
      227      152     738.543
      227      154     738.543
      227      156     738.543
      227      158     738.543
      227      160     738.543
      227      162     738.543
      227      164     738.543
      227      166     738.543
      227      168     738.543
      227      170     738.543
      227      172     738.543
      227      174     738.543
      227      176     738.543
      227      178     738.543
      227      180     738.543
      227      182     738.543
      227      184     738.543
      227      186     738.543
      227      188     738.543
      227      190     738.543
      227      192     738.543
      227      194     738.543
      227      196     738.543
      227      198     738.543
      227      200     738.543
      227      202     738.543
      227      204     738.543
      227      206     738.543
      227      208     738.543
      227      210     738.543
      227      212     738.543
      227      214     738.543
      227      216     738.543
      227      218     738.543
      227      220     738.543
      227      222     738.543
      227      224     738.543
      227      226     738.543
      227      228     738.543
      227      230     738.543
      227      232     738.543
      227      234     738.543
      227      236     738.543
      229      146     741.619
      229      148     741.619
      229      150     741.619
      229      152     741.619
      229      154     741.619
      229      156     741.619
      229      158     741.619
      229      160     741.619
      229      162     741.619
      229      164     741.619
      229      166     741.619
      229      168     741.619
      229      170     741.619
      229      172     741.619
      229      174     741.619
      229      176     741.619
      229      178     741.619
      229      180     741.619
      229      182     741.619
      229      184     741.619
      229      186     741.619
      229      188     741.619
      229      190     741.619
      229      192     741.619
      229      194     741.619
      229      196     741.619
      229      198     741.619
      229      200     741.619
      229      202     741.619
      229      204     741.619
      229      206     741.619
      229      208     741.619
      229      210     741.619
      229      212     741.619
      229      214     741.619
      229      216     741.619
      229      218     741.619
      229      220     741.619
      229      222     741.619
      229      224     741.619
      229      226     741.619
      229      228     741.619
      229      230     741.619
      229      232     741.619
      229      234     741.619
      229      236     741.619
      231      146     744.695
      231      148     744.695
      231      150     744.695
      231      152     744.695
      231      154     744.695
      231      156     744.695
      231      158     744.695
      231      160     744.695
      231      162     744.695
      231      164     744.695
      231      166     744.695
      231      168     744.695
      231      170     744.695
      231      172     744.695
      231      174     744.695
      231      176     744.695
      231      178     744.695
      231      180     744.695
      231      182     744.695
      231      184     744.695
      231      186     744.695
      231      188     744.695
      231      190     744.695
      231      192     744.695
      231      194     744.695
      231      196     744.695
      231      198     744.695
      231      200     744.695
      231      202     744.695
      231      204     744.695
      231      206     744.695
      231      208     744.695
      231      210     744.695
      231      212     744.695
      231      214     744.695
      231      216     744.695
      231      218     744.695
      231      220     744.695
      231      222     744.695
      231      224     744.695
      231      226     744.695
      231      228     744.695
      231      230     744.695
      231      232     744.695
      233      146     747.756
      233      148     747.756
      233      150     747.756
      233      152     747.756
      233      154     747.756
      233      156     747.756
      233      158     747.756
      233      160     747.756
      233      162     747.756
      233      164     747.756
      233      166     747.756
      233      168     747.756
      233      170     747.756
      233      172     747.756
      233      174     747.756
      233      176     747.756
      233      178     747.756
      233      180     747.756
      233      182     747.756
      233      184     747.756
      233      186     747.756
      233      188     747.756
      233      190     747.756
      233      192     747.756
      233      194     747.756
      233      196     747.756
      233      198     747.756
      233      200     747.756
      233      202     747.756
      233      204     747.756
      233      206     747.756
      233      208     747.756
      233      210     747.756
      233      212     747.756
      233      214     747.756
      233      216     747.756
      233      218     747.756
      233      220     747.756
      233      222     747.756
      233      224     747.756
      233      226     747.756
      233      230     747.756
      235      142     750.804
      235      144     750.804
      235      146     750.804
      235      148     750.804
      235      150     750.804
      235      152     750.804
      235      154     750.804
      235      156     750.804
      235      158     750.804
      235      160     750.804
      235      162     750.804
      235      164     750.804
      235      166     750.804
      235      168     750.804
      235      170     750.804
      235      172     750.804
      235      174     750.804
      235      176     750.804
      235      178     750.804
      235      180     750.804
      235      182     750.804
      235      184     750.804
      235      186     750.804
      235      188     750.804
      235      190     750.804
      235      192     750.804
      235      194     750.804
      235      196     750.804
      235      198     750.804
      235      200     750.804
      235      202     750.804
      235      204     750.804
      235      206     750.804
      235      208     750.804
      235      210     750.804
      235      212     750.804
      235      214     750.804
      235      216     750.804
      235      218     750.804
      235      220     750.804
      235      222     750.804
      235      224     750.804
      237      140     753.851
      237      142     753.851
      237      144     753.851
      237      146     753.851
      237      148     753.851
      237      150     753.851
      237      152     753.851
      237      154     753.851
      237      156     753.851
      237      158     753.851
      237      160     753.851
      237      162     753.851
      237      164     753.851
      237      166     753.851
      237      168     753.851
      237      170     753.851
      237      172     753.851
      237      174     753.851
      237      176     753.851
      237      178     753.851
      237      180     753.851
      237      182     753.851
      237      184     753.851
      237      186     753.851
      237      188     753.851
      237      190     753.851
      237      192     753.851
      237      194     753.851
      237      196     753.851
      237      198     753.851
      237      200     753.851
      237      202     753.851
      237      204     753.851
      237      206     753.851
      237      208     753.851
      237      210     753.851
      237      212     753.851
      237      214     753.851
      237      216     753.851
      237      218     753.851
      237      224     753.851
      239      142     756.899
      239      144     756.899
      239      146     756.899
      239      148     756.899
      239      150     756.899
      239      152     756.899
      239      154     756.899
      239      156     756.899
      239      158     756.899
      239      160     756.899
      239      162     756.899
      239      164     756.899
      239      166     756.899
      239      168     756.899
      239      170     756.899
      239      172     756.899
      239      174     756.899
      239      176     756.899
      239      178     756.899
      239      180     756.899
      239      182     756.899
      239      184     756.899
      239      186     756.899
      239      188     756.899
      239      190     756.899
      239      192     756.899
      239      194     756.899
      239      196     756.899
      239      198     756.899
      239      200     756.899
      239      202     756.899
      239      204     756.899
      239      206     756.899
      239      208     756.899
      239      210     756.899
      239      212     756.899
      239      214     756.899
      239      216     756.899
      241      140     759.947
      241      142     759.947
      241      144     759.947
      241      146     759.947
      241      148     759.947
      241      150     759.947
      241      152     759.947
      241      154     759.947
      241      156     759.947
      241      158     759.947
      241      160     759.947
      241      162     759.947
      241      164     759.947
      241      166     759.947
      241      168     759.947
      241      170     759.947
      241      172     759.947
      241      174     759.947
      241      176     759.947
      241      178     759.947
      241      180     759.947
      241      182     759.947
      241      184     759.947
      241      186     759.947
      241      188     759.947
      241      190     759.947
      241      192     759.947
      241      194     759.947
      241      196     759.947
      241      198     759.947
      241      200     759.947
      241      202     759.947
      241      204     759.947
      241      206     759.947
      241      208     759.947
      241      210     759.947
      241      212     759.947
      243      140     762.975
      243      142     762.975
      243      144     762.975
      243      146     762.975
      243      148     762.975
      243      150     762.975
      243      152     762.975
      243      154     762.975
      243      156     762.975
      243      158     762.975
      243      160     762.975
      243      162     762.975
      243      164     762.975
      243      166     762.975
      243      168     762.975
      243      170     762.975
      243      172     762.975
      243      174     762.975
      243      176     762.975
      243      178     762.975
      243      180     762.975
      243      182     762.975
      243      184     762.975
      243      186     762.975
      243      188     762.975
      243      190     762.975
      243      192     762.975
      243      194     762.975
      243      196     762.975
      243      198     762.975
      243      200     762.975
      243      202     762.975
      243      204     762.975
      243      208     762.975
      243      212     762.975
      245      138     765.996
      245      140     765.996
      245      142     765.996
      245      144     765.996
      245      146     765.996
      245      148     765.996
      245      150     765.996
      245      152     765.996
      245      154     765.996
      245      156     765.996
      245      158     765.996
      245      160     765.996
      245      162     765.996
      245      164     765.996
      245      166     765.996
      245      168     765.996
      245      170     765.996
      245      172     765.996
      245      174     765.996
      245      176     765.996
      245      178     765.996
      245      180     765.996
      245      182     765.996
      245      184     765.996
      245      186     765.996
      245      188     765.996
      245      190     765.996
      245      192     765.996
      245      194     765.996
      245      196     765.996
      245      198     765.996
      245      200     765.996
      245      202     765.996
      247      140     769.017
      247      142     769.017
      247      144     769.017
      247      146     769.017
      247      148     769.017
      247      150     769.017
      247      152     769.017
      247      154     769.017
      247      156     769.017
      247      158     769.017
      247      160     769.017
      247      162     769.017
      247      164     769.017
      247      166     769.017
      247      168     769.017
      247      170     769.017
      247      172     769.017
      247      174     769.017
      247      176     769.017
      247      178     769.017
      247      180     769.017
      247      182     769.017
      247      184     769.017
      247      186     769.017
      247      188     769.017
      247      190     769.017
      247      192     769.017
      247      194     769.017
      247      196     769.017
      247      200     769.017
      249      138     772.038
      249      140     772.038
      249      142     772.038
      249      144     772.038
      249      146     772.038
      249      148     772.038
      249      150     772.038
      249      152     772.038
      249      154     772.038
      249      156     772.038
      249      158     772.038
      249      160     772.038
      249      162     772.038
      249      164     772.038
      249      166     772.038
      249      168     772.038
      249      170     772.038
      249      172     772.038
      249      174     772.038
      249      176     772.038
      249      178     772.038
      249      180     772.038
      249      182     772.038
      249      184     772.038
      249      186     772.038
      249      188     772.038
      249      190     772.038
      251      140     775.059
      251      142     775.059
      251      144     775.059
      251      146     775.059
      251      148     775.059
      251      150     775.059
      251      152     775.059
      251      154     775.059
      251      156     775.059
      251      158     775.059
      251      160     775.059
      251      162     775.059
      251      164     775.059
      251      166     775.059
      251      168     775.059
      251      170     775.059
      251      172     775.059
      251      174     775.059
      251      176     775.059
      251      178     775.059
      251      180     775.059
      251      182     775.059
      251      184     775.059
      251      188     775.059
      251      190     775.059
      253      138     778.059
      253      140     778.059
      253      142     778.059
      253      144     778.059
      253      146     778.059
      253      148     778.059
      253      150     778.059
      253      152     778.059
      253      154     778.059
      253      156     778.059
      253      158     778.059
      253      160     778.059
      253      162     778.059
      253      164     778.059
      253      166     778.059
      253      168     778.059
      253      170     778.059
      253      172     778.059
      253      174     778.059
      253      176     778.059
      253      178     778.059
      255      136     781.055
      255      138     781.055
      255      140     781.055
      255      142     781.055
      255      144     781.055
      255      146     781.055
      255      148     781.055
      255      150     781.055
      255      152     781.055
      255      154     781.055
      255      156     781.055
      255      158     781.055
      255      160     781.055
      255      162     781.055
      255      164     781.055
      255      166     781.055
      255      168     781.055
      255      170     781.055
      255      172     781.055
      255      174     781.055
      255      176     781.055
      255      178     781.055
      257      138     784.051
      257      142     784.051
      257      144     784.051
      257      146     784.051
      257      148     784.051
      257      150     784.051
      257      152     784.051
      257      154     784.051
      257      156     784.051
      257      158     784.051
      257      160     784.051
      257      162     784.051
      257      164     784.051
      257      170     784.051
      257      174     784.051
      257      178     784.051
      259      138     787.047
      259      140     787.047
      259      146     787.047
      259      148     787.047
      259      150     787.047
      259      152     787.047
      259      154     787.047
      259      156     787.047
      259      158     787.047
      259      164     787.047
      261      144     790.043
      261      148     790.043
      261      150     790.043
      261      156     790.043
      261      160     790.043
      263      136     793.019
      263      144     793.019
      265      144     795.991


==> anc/Parameter_Space_Contours/m70/UTwin.dat <==
       43      294     386.893
       43      296     386.893
       43      298     386.893
       43      300     386.893
       43      302     386.893
       43      304     386.893
       43      306     386.893
       43      308     386.893
       43      310     386.893
       43      316     386.893
       43      318     386.893
       43      322     386.893
       43      324     386.893
       43      326     386.893
       43      328     386.893
       43      330     386.893
       43      332     386.893
       43      334     386.893
       43      336     386.893
       43      338     386.893
       43      344     386.893
       43      346     386.893
       43      348     386.893
       43      350     386.893
       43      354     386.893
       43      358     386.893
       43      362     386.893
       43      364     386.893
       43      366     386.893
       43      368     386.893
       43      372     386.893
       43      374     386.893
       43      376     386.893
       43      378     386.893
       43      382     386.893
       43      384     386.893
       43      388     386.893
       43      390     386.893
       43      394     386.893
       43      396     386.893
       43      398     386.893
       43      402     386.893
       43      406     386.893
       43      408     386.893
       43      410     386.893
       43      412     386.893
       43      414     386.893
       43      416     386.893
       43      420     386.893
       43      422     386.893
       43      424     386.893
       43      428     386.893
       43      430     386.893
       43      432     386.893
       43      436     386.893
       43      438     386.893
       43      440     386.893
       43      446     386.893
       43      448     386.893
       43      452     386.893
       43      454     386.893
       43      456     386.893
       43      458     386.893
       43      460     386.893
       43      462     386.893
       43      464     386.893
       43      466     386.893
       43      468     386.893
       43      470     386.893
       43      472     386.893
       43      474     386.893
       43      476     386.893
       43      480     386.893
       43      484     386.893
       43      486     386.893
       43      490     386.893
       43      492     386.893
       43      494     386.893
       43      496     386.893
       43      502     386.893
       43      504     386.893
       43      506     386.893
       43      508     386.893
       43      510     386.893
       43      512     386.893
       43      514     386.893
       43      516     386.893
       43      518     386.893
       43      520     386.893
       43      522     386.893
       43      524     386.893
       43      526     386.893
       43      528     386.893
       43      530     386.893
       43      532     386.893
       43      534     386.893
       43      538     386.893
       43      540     386.893
       43      542     386.893
       43      546     386.893
       43      550     386.893
       43      554     386.893
       43      556     386.893
       43      562     386.893
       43      566     386.893
       43      568     386.893
       43      570     386.893
       43      572     386.893
       43      576     386.893
       43      578     386.893
       43      580     386.893
       43      582     386.893
       43      586     386.893
       43      588     386.893
       43      592     386.893
       43      594     386.893
       43      596     386.893
       43      598     386.893
       43      600     386.893
       43      602     386.893
       43      604     386.893
       43      608     386.893
       43      610     386.893
       43      612     386.893
       43      614     386.893
       43      616     386.893
       43      630     386.893
       43      632     386.893
       43      634     386.893
       43      638     386.893
       43      642     386.893
       43      644     386.893
       43      646     386.893
       43      650     386.893
       43      656     386.893
       43      658     386.893
       43      662     386.893
       43      664     386.893
       43      666     386.893
       43      668     386.893
       43      672     386.893
       43      674     386.893
       43      678     386.893
       43      680     386.893
       43      682     386.893
       43      688     386.893
       43      690     386.893
       43      692     386.893
       43      694     386.893
       43      698     386.893
       43      700     386.893
       43      706     386.893
       43      716     386.893
       43      718     386.893
       43      724     386.893
       43      726     386.893
       43      728     386.893
       43      734     386.893
       43      736     386.893
       43      738     386.893
       43      740     386.893
       43      742     386.893
       43      746     386.893
       43      748     386.893
       43      750     386.893
       43      758     386.893
       43      760     386.893
       43      766     386.893
       43      768     386.893
       43      772     386.893
       43      776     386.893
       43      778     386.893
       43      780     386.893
       43      792     386.893
       43      794     386.893
       43      796     386.893
       43      798     386.893
       43      800     386.893
       43      804     386.893
       43      810     386.893
       43      812     386.893
       43      818     386.893
       43      820     386.893
       43      826     386.893
       43      828     386.893
       43      830     386.893
       43      838     386.893
       43      840     386.893
       43      842     386.893
       43      844     386.893
       43      846     386.893
       43      860     386.893
       43      862     386.893
       43      882     386.893
       43      886     386.893
       43      890     386.893
       43      894     386.893
       43      896     386.893
       43      898     386.893
       43      906     386.893
       43      912     386.893
       43      916     386.893
       43      934     386.893
       43      936     386.893
       43      938     386.893
       43      942     386.893
       43      946     386.893
       43      952     386.893
       43      954     386.893
       43      960     386.893
       43      974     386.893
       43      976     386.893
       43      978     386.893
       43      984     386.893
       43      990     386.893
       45      294     392.862
       45      296     392.862
       45      298     392.862
       45      300     392.862
       45      302     392.862
       45      304     392.862
       45      306     392.862
       45      308     392.862
       45      310     392.862
       45      312     392.862
       45      314     392.862
       45      316     392.862
       45      318     392.862
       45      320     392.862
       45      322     392.862
       45      324     392.862
       45      326     392.862
       45      328     392.862
       45      330     392.862
       45      332     392.862
       45      334     392.862
       45      336     392.862
       45      338     392.862
       45      340     392.862
       45      344     392.862
       45      346     392.862
       45      348     392.862
       45      350     392.862
       45      352     392.862
       45      356     392.862
       45      358     392.862
       45      360     392.862
       45      364     392.862
       45      366     392.862
       45      368     392.862
       45      370     392.862
       45      372     392.862
       45      374     392.862
       45      376     392.862
       45      378     392.862
       45      380     392.862
       45      382     392.862
       45      384     392.862
       45      386     392.862
       45      390     392.862
       45      392     392.862
       45      394     392.862
       45      396     392.862
       45      398     392.862
       45      402     392.862
       45      404     392.862
       45      408     392.862
       45      410     392.862
       45      412     392.862
       45      414     392.862
       45      416     392.862
       45      418     392.862
       45      422     392.862
       45      424     392.862
       45      426     392.862
       45      430     392.862
       45      432     392.862
       45      434     392.862
       45      436     392.862
       45      438     392.862
       45      440     392.862
       45      442     392.862
       45      446     392.862
       45      448     392.862
       45      452     392.862
       45      454     392.862
       45      456     392.862
       45      462     392.862
       45      464     392.862
       45      466     392.862
       45      474     392.862
       45      476     392.862
       45      478     392.862
       45      482     392.862
       45      484     392.862
       45      486     392.862
       45      488     392.862
       45      490     392.862
       45      492     392.862
       45      494     392.862
       45      496     392.862
       45      498     392.862
       45      500     392.862
       45      502     392.862
       45      506     392.862
       45      508     392.862
       45      510     392.862
       45      514     392.862
       45      516     392.862
       45      518     392.862
       45      530     392.862
       45      534     392.862
       45      536     392.862
       45      538     392.862
       45      540     392.862
       45      542     392.862
       45      544     392.862
       45      548     392.862
       45      550     392.862
       45      554     392.862
       45      556     392.862
       45      560     392.862
       45      562     392.862
       45      564     392.862
       45      566     392.862
       45      568     392.862
       45      572     392.862
       45      574     392.862
       45      576     392.862
       45      582     392.862
       45      584     392.862
       45      588     392.862
       45      590     392.862
       45      596     392.862
       45      598     392.862
       45      600     392.862
       45      604     392.862
       45      606     392.862
       45      608     392.862
       45      610     392.862
       45      612     392.862
       45      616     392.862
       45      618     392.862
       45      620     392.862
       45      624     392.862
       45      628     392.862
       45      632     392.862
       45      634     392.862
       45      636     392.862
       45      640     392.862
       45      642     392.862
       45      644     392.862
       45      650     392.862
       45      654     392.862
       45      656     392.862
       45      660     392.862
       45      662     392.862
       45      666     392.862
       45      670     392.862
       45      674     392.862
       45      676     392.862
       45      678     392.862
       45      680     392.862
       45      682     392.862
       45      684     392.862
       45      688     392.862
       45      690     392.862
       45      696     392.862
       45      698     392.862
       45      702     392.862
       45      704     392.862
       45      712     392.862
       45      714     392.862
       45      716     392.862
       45      718     392.862
       45      720     392.862
       45      722     392.862
       45      724     392.862
       45      726     392.862
       45      734     392.862
       45      736     392.862
       45      738     392.862
       45      748     392.862
       45      750     392.862
       45      752     392.862
       45      754     392.862
       45      756     392.862
       45      760     392.862
       45      764     392.862
       45      770     392.862
       45      776     392.862
       45      780     392.862
       45      782     392.862
       45      786     392.862
       45      790     392.862
       45      792     392.862
       45      802     392.862
       45      806     392.862
       45      808     392.862
       45      816     392.862
       45      820     392.862
       45      822     392.862
       45      824     392.862
       45      830     392.862
       45      832     392.862
       45      836     392.862
       45      838     392.862
       45      840     392.862
       45      842     392.862
       45      854     392.862
       45      856     392.862
       45      858     392.862
       45      860     392.862
       45      862     392.862
       45      864     392.862
       45      866     392.862
       45      868     392.862
       45      872     392.862
       45      878     392.862
       45      882     392.862
       45      884     392.862
       45      890     392.862
       45      892     392.862
       45      898     392.862
       45      902     392.862
       45      904     392.862
       45      908     392.862
       45      912     392.862
       45      926     392.862
       45      928     392.862
       45      930     392.862
       45      940     392.862
       45      944     392.862
       45      950     392.862
       45      960     392.862
       45      968     392.862
       45      970     392.862
       45      976     392.862
       45      978     392.862
       45      998     392.862
       47      296     398.716
       47      298     398.716
       47      300     398.716
       47      304     398.716
       47      306     398.716
       47      308     398.716
       47      310     398.716
       47      312     398.716
       47      314     398.716
       47      316     398.716
       47      320     398.716
       47      322     398.716
       47      324     398.716
       47      328     398.716
       47      330     398.716
       47      332     398.716
       47      334     398.716
       47      338     398.716
       47      340     398.716
       47      342     398.716
       47      346     398.716
       47      348     398.716
       47      350     398.716
       47      352     398.716
       47      354     398.716
       47      356     398.716
       47      358     398.716
       47      360     398.716
       47      362     398.716
       47      364     398.716
       47      366     398.716
       47      370     398.716
       47      372     398.716
       47      376     398.716
       47      378     398.716
       47      382     398.716
       47      386     398.716
       47      388     398.716
       47      392     398.716
       47      396     398.716
       47      398     398.716
       47      400     398.716
       47      402     398.716
       47      404     398.716
       47      406     398.716
       47      408     398.716
       47      410     398.716
       47      412     398.716
       47      416     398.716
       47      418     398.716
       47      420     398.716
       47      424     398.716
       47      426     398.716
       47      430     398.716
       47      432     398.716
       47      434     398.716
       47      438     398.716
       47      440     398.716
       47      442     398.716
       47      444     398.716
       47      446     398.716
       47      448     398.716
       47      450     398.716
       47      452     398.716
       47      454     398.716
       47      456     398.716
       47      458     398.716
       47      464     398.716
       47      466     398.716
       47      470     398.716
       47      472     398.716
       47      474     398.716
       47      478     398.716
       47      482     398.716
       47      484     398.716
       47      486     398.716
       47      488     398.716
       47      490     398.716
       47      492     398.716
       47      494     398.716
       47      496     398.716
       47      498     398.716
       47      500     398.716
       47      502     398.716
       47      504     398.716
       47      506     398.716
       47      508     398.716
       47      510     398.716
       47      512     398.716
       47      514     398.716
       47      516     398.716
       47      518     398.716
       47      520     398.716
       47      522     398.716
       47      524     398.716
       47      526     398.716
       47      528     398.716
       47      530     398.716
       47      534     398.716
       47      536     398.716
       47      540     398.716
       47      542     398.716
       47      544     398.716
       47      546     398.716
       47      548     398.716
       47      552     398.716
       47      556     398.716
       47      560     398.716
       47      562     398.716
       47      566     398.716
       47      568     398.716
       47      570     398.716
       47      574     398.716
       47      576     398.716
       47      578     398.716
       47      580     398.716
       47      584     398.716
       47      590     398.716
       47      592     398.716
       47      596     398.716
       47      598     398.716
       47      600     398.716
       47      602     398.716
       47      604     398.716
       47      606     398.716
       47      608     398.716
       47      610     398.716
       47      616     398.716
       47      618     398.716
       47      620     398.716
       47      622     398.716
       47      624     398.716
       47      626     398.716
       47      628     398.716
       47      630     398.716
       47      634     398.716
       47      636     398.716
       47      638     398.716
       47      640     398.716
       47      644     398.716
       47      646     398.716
       47      648     398.716
       47      650     398.716
       47      654     398.716
       47      658     398.716
       47      662     398.716
       47      666     398.716
       47      668     398.716
       47      670     398.716
       47      672     398.716
       47      674     398.716
       47      676     398.716
       47      678     398.716
       47      682     398.716
       47      684     398.716
       47      692     398.716
       47      696     398.716
       47      698     398.716
       47      700     398.716
       47      702     398.716
       47      704     398.716
       47      712     398.716
       47      714     398.716
       47      716     398.716
       47      718     398.716
       47      720     398.716
       47      732     398.716
       47      738     398.716
       47      740     398.716
       47      744     398.716
       47      746     398.716
       47      752     398.716
       47      756     398.716
       47      758     398.716
       47      762     398.716
       47      766     398.716
       47      774     398.716
       47      778     398.716
       47      782     398.716
       47      788     398.716
       47      790     398.716
       47      796     398.716
       47      798     398.716
       47      804     398.716
       47      810     398.716
       47      812     398.716
       47      818     398.716
       47      820     398.716
       47      822     398.716
       47      830     398.716
       47      832     398.716
       47      834     398.716
       47      836     398.716
       47      838     398.716
       47      860     398.716
       47      862     398.716
       47      864     398.716
       47      866     398.716
       47      874     398.716
       47      878     398.716
       47      880     398.716
       47      882     398.716
       47      886     398.716
       47      892     398.716
       47      894     398.716
       47      898     398.716
       47      904     398.716
       47      906     398.716
       47      912     398.716
       47      916     398.716
       47      924     398.716
       47      926     398.716
       47      928     398.716
       47      930     398.716
       47      932     398.716
       47      934     398.716
       47      938     398.716
       47      944     398.716
       47      950     398.716
       47      954     398.716
       47      962     398.716
       47      972     398.716
       47      974     398.716
       47      988     398.716
       47      998     398.716
       49      298     404.384
       49      300     404.384
       49      302     404.384
       49      304     404.384
       49      306     404.384
       49      308     404.384
       49      310     404.384
       49      312     404.384
       49      314     404.384
       49      316     404.384
       49      318     404.384
       49      320     404.384
       49      322     404.384
       49      324     404.384
       49      326     404.384
       49      328     404.384
       49      330     404.384
       49      338     404.384
       49      340     404.384
       49      342     404.384
       49      346     404.384
       49      350     404.384
       49      352     404.384
       49      354     404.384
       49      356     404.384
       49      358     404.384
       49      360     404.384
       49      364     404.384
       49      366     404.384
       49      368     404.384
       49      370     404.384
       49      372     404.384
       49      374     404.384
       49      378     404.384
       49      382     404.384
       49      384     404.384
       49      388     404.384
       49      390     404.384
       49      394     404.384
       49      398     404.384
       49      400     404.384
       49      402     404.384
       49      404     404.384
       49      406     404.384
       49      408     404.384
       49      410     404.384
       49      412     404.384
       49      414     404.384
       49      418     404.384
       49      420     404.384
       49      424     404.384
       49      426     404.384
       49      428     404.384
       49      432     404.384
       49      434     404.384
       49      436     404.384
       49      440     404.384
       49      442     404.384
       49      444     404.384
       49      446     404.384
       49      448     404.384
       49      450     404.384
       49      452     404.384
       49      456     404.384
       49      458     404.384
       49      460     404.384
       49      466     404.384
       49      468     404.384
       49      470     404.384
       49      472     404.384
       49      474     404.384
       49      476     404.384
       49      478     404.384
       49      482     404.384
       49      484     404.384
       49      486     404.384
       49      494     404.384
       49      496     404.384
       49      498     404.384
       49      500     404.384
       49      504     404.384
       49      510     404.384
       49      516     404.384
       49      518     404.384
       49      522     404.384
       49      528     404.384
       49      530     404.384
       49      532     404.384
       49      534     404.384
       49      538     404.384
       49      540     404.384
       49      542     404.384
       49      544     404.384
       49      546     404.384
       49      548     404.384
       49      550     404.384
       49      554     404.384
       49      556     404.384
       49      558     404.384
       49      560     404.384
       49      562     404.384
       49      566     404.384
       49      568     404.384
       49      570     404.384
       49      572     404.384
       49      576     404.384
       49      578     404.384
       49      580     404.384
       49      582     404.384
       49      586     404.384
       49      588     404.384
       49      590     404.384
       49      598     404.384
       49      600     404.384
       49      602     404.384
       49      604     404.384
       49      606     404.384
       49      608     404.384
       49      610     404.384
       49      612     404.384
       49      616     404.384
       49      618     404.384
       49      620     404.384
       49      622     404.384
       49      626     404.384
       49      628     404.384
       49      630     404.384
       49      634     404.384
       49      636     404.384
       49      638     404.384
       49      644     404.384
       49      646     404.384
       49      648     404.384
       49      652     404.384
       49      654     404.384
       49      656     404.384
       49      658     404.384
       49      660     404.384
       49      662     404.384
       49      666     404.384
       49      668     404.384
       49      672     404.384
       49      674     404.384
       49      676     404.384
       49      680     404.384
       49      682     404.384
       49      684     404.384
       49      688     404.384
       49      690     404.384
       49      692     404.384
       49      694     404.384
       49      698     404.384
       49      700     404.384
       49      702     404.384
       49      704     404.384
       49      714     404.384
       49      716     404.384
       49      718     404.384
       49      720     404.384
       49      722     404.384
       49      724     404.384
       49      726     404.384
       49      734     404.384
       49      736     404.384
       49      738     404.384
       49      740     404.384
       49      744     404.384
       49      748     404.384
       49      750     404.384
       49      754     404.384
       49      760     404.384
       49      766     404.384
       49      770     404.384
       49      772     404.384
       49      774     404.384
       49      776     404.384
       49      780     404.384
       49      786     404.384
       49      790     404.384
       49      796     404.384
       49      802     404.384
       49      806     404.384
       49      814     404.384
       49      818     404.384
       49      820     404.384
       49      828     404.384
       49      830     404.384
       49      832     404.384
       49      834     404.384
       49      836     404.384
       49      838     404.384
       49      840     404.384
       49      854     404.384
       49      856     404.384
       49      858     404.384
       49      864     404.384
       49      866     404.384
       49      868     404.384
       49      874     404.384
       49      878     404.384
       49      882     404.384
       49      884     404.384
       49      890     404.384
       49      896     404.384
       49      898     404.384
       49      904     404.384
       49      908     404.384
       49      912     404.384
       49      916     404.384
       49      920     404.384
       49      922     404.384
       49      924     404.384
       49      926     404.384
       49      928     404.384
       49      930     404.384
       49      936     404.384
       49      940     404.384
       49      948     404.384
       49      952     404.384
       49      956     404.384
       49      962     404.384
       49      970     404.384
       49      972     404.384
       49      974     404.384
       49      980     404.384
       51      300     409.974
       51      302     409.974
       51      304     409.974
       51      306     409.974
       51      308     409.974
       51      310     409.974
       51      312     409.974
       51      314     409.974
       51      316     409.974
       51      318     409.974
       51      320     409.974
       51      322     409.974
       51      324     409.974
       51      326     409.974
       51      328     409.974
       51      330     409.974
       51      332     409.974
       51      334     409.974
       51      336     409.974
       51      338     409.974
       51      340     409.974
       51      346     409.974
       51      348     409.974
       51      350     409.974
       51      356     409.974
       51      360     409.974
       51      362     409.974
       51      364     409.974
       51      366     409.974
       51      370     409.974
       51      372     409.974
       51      374     409.974
       51      376     409.974
       51      378     409.974
       51      380     409.974
       51      382     409.974
       51      384     409.974
       51      388     409.974
       51      390     409.974
       51      394     409.974
       51      396     409.974
       51      398     409.974
       51      402     409.974
       51      404     409.974
       51      406     409.974
       51      408     409.974
       51      410     409.974
       51      412     409.974
       51      414     409.974
       51      416     409.974
       51      420     409.974
       51      424     409.974
       51      426     409.974
       51      430     409.974
       51      434     409.974
       51      438     409.974
       51      440     409.974
       51      442     409.974
       51      444     409.974
       51      448     409.974
       51      450     409.974
       51      456     409.974
       51      458     409.974
       51      464     409.974
       51      466     409.974
       51      468     409.974
       51      470     409.974
       51      476     409.974
       51      478     409.974
       51      480     409.974
       51      482     409.974
       51      484     409.974
       51      486     409.974
       51      488     409.974
       51      490     409.974
       51      492     409.974
       51      494     409.974
       51      496     409.974
       51      498     409.974
       51      500     409.974
       51      502     409.974
       51      504     409.974
       51      506     409.974
       51      508     409.974
       51      510     409.974
       51      512     409.974
       51      514     409.974
       51      516     409.974
       51      518     409.974
       51      520     409.974
       51      526     409.974
       51      528     409.974
       51      530     409.974
       51      534     409.974
       51      538     409.974
       51      540     409.974
       51      542     409.974
       51      544     409.974
       51      546     409.974
       51      552     409.974
       51      554     409.974
       51      558     409.974
       51      560     409.974
       51      564     409.974
       51      566     409.974
       51      570     409.974
       51      572     409.974
       51      574     409.974
       51      578     409.974
       51      580     409.974
       51      584     409.974
       51      586     409.974
       51      588     409.974
       51      590     409.974
       51      592     409.974
       51      594     409.974
       51      596     409.974
       51      598     409.974
       51      600     409.974
       51      602     409.974
       51      604     409.974
       51      606     409.974
       51      610     409.974
       51      612     409.974
       51      614     409.974
       51      616     409.974
       51      620     409.974
       51      626     409.974
       51      628     409.974
       51      632     409.974
       51      634     409.974
       51      636     409.974
       51      640     409.974
       51      644     409.974
       51      646     409.974
       51      648     409.974
       51      650     409.974
       51      652     409.974
       51      654     409.974
       51      656     409.974
       51      658     409.974
       51      666     409.974
       51      670     409.974
       51      672     409.974
       51      678     409.974
       51      680     409.974
       51      684     409.974
       51      686     409.974
       51      692     409.974
       51      696     409.974
       51      698     409.974
       51      700     409.974
       51      720     409.974
       51      722     409.974
       51      726     409.974
       51      736     409.974
       51      738     409.974
       51      740     409.974
       51      744     409.974
       51      748     409.974
       51      754     409.974
       51      756     409.974
       51      758     409.974
       51      762     409.974
       51      764     409.974
       51      766     409.974
       51      768     409.974
       51      770     409.974
       51      772     409.974
       51      774     409.974
       51      776     409.974
       51      780     409.974
       51      782     409.974
       51      788     409.974
       51      792     409.974
       51      794     409.974
       51      800     409.974
       51      804     409.974
       51      810     409.974
       51      814     409.974
       51      818     409.974
       51      820     409.974
       51      822     409.974
       51      834     409.974
       51      848     409.974
       51      850     409.974
       51      852     409.974
       51      858     409.974
       51      864     409.974
       51      866     409.974
       51      872     409.974
       51      876     409.974
       51      880     409.974
       51      886     409.974
       51      888     409.974
       51      892     409.974
       51      900     409.974
       51      904     409.974
       51      908     409.974
       51      912     409.974
       51      914     409.974
       51      916     409.974
       51      918     409.974
       51      920     409.974
       51      922     409.974
       51      926     409.974
       51      932     409.974
       51      936     409.974
       51      938     409.974
       51      946     409.974
       51      948     409.974
       51      952     409.974
       51      956     409.974
       51      958     409.974
       51      960     409.974
       51      968     409.974
       51      970     409.974
       51      972     409.974
       51      980     409.974
       51      982     409.974
       51      988     409.974
       51      990     409.974
       51      992     409.974
       51      994     409.974
       51      996     409.974
       51      998     409.974
       53      300     415.398
       53      302     415.398
       53      304     415.398
       53      306     415.398
       53      310     415.398
       53      312     415.398
       53      314     415.398
       53      316     415.398
       53      318     415.398
       53      320     415.398
       53      322     415.398
       53      324     415.398
       53      326     415.398
       53      328     415.398
       53      330     415.398
       53      334     415.398
       53      336     415.398
       53      338     415.398
       53      340     415.398
       53      342     415.398
       53      344     415.398
       53      346     415.398
       53      348     415.398
       53      350     415.398
       53      352     415.398
       53      356     415.398
       53      358     415.398
       53      360     415.398
       53      362     415.398
       53      364     415.398
       53      366     415.398
       53      368     415.398
       53      370     415.398
       53      372     415.398
       53      374     415.398
       53      376     415.398
       53      378     415.398
       53      380     415.398
       53      382     415.398
       53      384     415.398
       53      386     415.398
       53      390     415.398
       53      392     415.398
       53      396     415.398
       53      398     415.398
       53      400     415.398
       53      402     415.398
       53      406     415.398
       53      408     415.398
       53      410     415.398
       53      412     415.398
       53      414     415.398
       53      416     415.398
       53      422     415.398
       53      428     415.398
       53      430     415.398
       53      434     415.398
       53      436     415.398
       53      442     415.398
       53      448     415.398
       53      450     415.398
       53      452     415.398
       53      454     415.398
       53      456     415.398
       53      458     415.398
       53      460     415.398
       53      462     415.398
       53      464     415.398
       53      466     415.398
       53      468     415.398
       53      472     415.398
       53      474     415.398
       53      476     415.398
       53      478     415.398
       53      480     415.398
       53      482     415.398
       53      484     415.398
       53      486     415.398
       53      488     415.398
       53      490     415.398
       53      492     415.398
       53      494     415.398
       53      496     415.398
       53      498     415.398
       53      500     415.398
       53      502     415.398
       53      504     415.398
       53      506     415.398
       53      508     415.398
       53      510     415.398
       53      512     415.398
       53      514     415.398
       53      516     415.398
       53      518     415.398
       53      520     415.398
       53      522     415.398
       53      524     415.398
       53      526     415.398
       53      528     415.398
       53      530     415.398
       53      532     415.398
       53      534     415.398
       53      536     415.398
       53      538     415.398
       53      540     415.398
       53      542     415.398
       53      544     415.398
       53      546     415.398
       53      548     415.398
       53      550     415.398
       53      552     415.398
       53      554     415.398
       53      556     415.398
       53      558     415.398
       53      560     415.398
       53      566     415.398
       53      568     415.398
       53      570     415.398
       53      572     415.398
       53      576     415.398
       53      578     415.398
       53      580     415.398
       53      582     415.398
       53      584     415.398
       53      586     415.398
       53      588     415.398
       53      590     415.398
       53      596     415.398
       53      598     415.398
       53      600     415.398
       53      602     415.398
       53      608     415.398
       53      612     415.398
       53      614     415.398
       53      616     415.398
       53      618     415.398
       53      624     415.398
       53      626     415.398
       53      630     415.398
       53      632     415.398
       53      638     415.398
       53      642     415.398
       53      644     415.398
       53      646     415.398
       53      648     415.398
       53      650     415.398
       53      652     415.398
       53      656     415.398
       53      664     415.398
       53      668     415.398
       53      670     415.398
       53      674     415.398
       53      676     415.398
       53      680     415.398
       53      684     415.398
       53      686     415.398
       53      688     415.398
       53      690     415.398
       53      692     415.398
       53      694     415.398
       53      696     415.398
       53      714     415.398
       53      716     415.398
       53      718     415.398
       53      724     415.398
       53      730     415.398
       53      732     415.398
       53      734     415.398
       53      738     415.398
       53      742     415.398
       53      744     415.398
       53      748     415.398
       53      750     415.398
       53      756     415.398
       53      760     415.398
       53      762     415.398
       53      764     415.398
       53      766     415.398
       53      768     415.398
       53      770     415.398
       53      774     415.398
       53      782     415.398
       53      786     415.398
       53      788     415.398
       53      792     415.398
       53      794     415.398
       53      798     415.398
       53      804     415.398
       53      808     415.398
       53      810     415.398
       53      814     415.398
       53      816     415.398
       53      836     415.398
       53      842     415.398
       53      844     415.398
       53      846     415.398
       53      852     415.398
       53      858     415.398
       53      860     415.398
       53      866     415.398
       53      868     415.398
       53      874     415.398
       53      876     415.398
       53      882     415.398
       53      884     415.398
       53      888     415.398
       53      890     415.398
       53      892     415.398
       53      894     415.398
       53      904     415.398
       53      908     415.398
       53      924     415.398
       53      928     415.398
       53      930     415.398
       53      940     415.398
       53      942     415.398
       53      948     415.398
       53      950     415.398
       53      956     415.398
       53      958     415.398
       53      960     415.398
       53      966     415.398
       53      984     415.398
       53      986     415.398
       53      988     415.398
       53      990     415.398
       53      992     415.398
       53      994     415.398
       53      996     415.398
       55      302     420.747
       55      304     420.747
       55      306     420.747
       55      308     420.747
       55      310     420.747
       55      312     420.747
       55      314     420.747
       55      316     420.747
       55      318     420.747
       55      320     420.747
       55      322     420.747
       55      324     420.747
       55      326     420.747
       55      328     420.747
       55      330     420.747
       55      334     420.747
       55      338     420.747
       55      340     420.747
       55      342     420.747
       55      344     420.747
       55      348     420.747
       55      350     420.747
       55      352     420.747
       55      354     420.747
       55      356     420.747
       55      358     420.747
       55      364     420.747
       55      366     420.747
       55      368     420.747
       55      370     420.747
       55      372     420.747
       55      374     420.747
       55      380     420.747
       55      382     420.747
       55      386     420.747
       55      390     420.747
       55      392     420.747
       55      394     420.747
       55      396     420.747
       55      398     420.747
       55      400     420.747
       55      402     420.747
       55      404     420.747
       55      408     420.747
       55      412     420.747
       55      414     420.747
       55      416     420.747
       55      420     420.747
       55      422     420.747
       55      424     420.747
       55      426     420.747
       55      428     420.747
       55      430     420.747
       55      434     420.747
       55      436     420.747
       55      442     420.747
       55      448     420.747
       55      450     420.747
       55      452     420.747
       55      456     420.747
       55      458     420.747
       55      460     420.747
       55      464     420.747
       55      466     420.747
       55      468     420.747
       55      470     420.747
       55      472     420.747
       55      474     420.747
       55      476     420.747
       55      478     420.747
       55      480     420.747
       55      484     420.747
       55      486     420.747
       55      488     420.747
       55      490     420.747
       55      492     420.747
       55      494     420.747
       55      496     420.747
       55      498     420.747
       55      500     420.747
       55      502     420.747
       55      504     420.747
       55      506     420.747
       55      508     420.747
       55      510     420.747
       55      512     420.747
       55      514     420.747
       55      516     420.747
       55      518     420.747
       55      520     420.747
       55      522     420.747
       55      524     420.747
       55      526     420.747
       55      528     420.747
       55      530     420.747
       55      532     420.747
       55      534     420.747
       55      536     420.747
       55      538     420.747
       55      540     420.747
       55      542     420.747
       55      544     420.747
       55      546     420.747
       55      548     420.747
       55      550     420.747
       55      552     420.747
       55      554     420.747
       55      556     420.747
       55      558     420.747
       55      560     420.747
       55      562     420.747
       55      564     420.747
       55      566     420.747
       55      568     420.747
       55      570     420.747
       55      572     420.747
       55      574     420.747
       55      576     420.747
       55      578     420.747
       55      580     420.747
       55      582     420.747
       55      584     420.747
       55      586     420.747
       55      588     420.747
       55      590     420.747
       55      592     420.747
       55      594     420.747
       55      596     420.747
       55      598     420.747
       55      600     420.747
       55      602     420.747
       55      606     420.747
       55      608     420.747
       55      610     420.747
       55      612     420.747
       55      616     420.747
       55      622     420.747
       55      624     420.747
       55      626     420.747
       55      628     420.747
       55      630     420.747
       55      640     420.747
       55      644     420.747
       55      650     420.747
       55      652     420.747
       55      656     420.747
       55      660     420.747
       55      662     420.747
       55      664     420.747
       55      666     420.747
       55      672     420.747
       55      676     420.747
       55      678     420.747
       55      682     420.747
       55      686     420.747
       55      688     420.747
       55      690     420.747
       55      692     420.747
       55      696     420.747
       55      698     420.747
       55      700     420.747
       55      702     420.747
       55      704     420.747
       55      706     420.747
       55      708     420.747
       55      710     420.747
       55      712     420.747
       55      714     420.747
       55      718     420.747
       55      720     420.747
       55      722     420.747
       55      728     420.747
       55      730     420.747
       55      732     420.747
       55      736     420.747
       55      742     420.747
       55      748     420.747
       55      750     420.747
       55      752     420.747
       55      754     420.747
       55      758     420.747
       55      762     420.747
       55      768     420.747
       55      770     420.747
       55      772     420.747
       55      776     420.747
       55      778     420.747
       55      780     420.747
       55      782     420.747
       55      786     420.747
       55      788     420.747
       55      790     420.747
       55      800     420.747
       55      804     420.747
       55      808     420.747
       55      810     420.747
       55      812     420.747
       55      828     420.747
       55      836     420.747
       55      838     420.747
       55      840     420.747
       55      842     420.747
       55      848     420.747
       55      856     420.747
       55      862     420.747
       55      864     420.747
       55      870     420.747
       55      872     420.747
       55      876     420.747
       55      878     420.747
       55      880     420.747
       55      882     420.747
       55      894     420.747
       55      906     420.747
       55      910     420.747
       55      916     420.747
       55      920     420.747
       55      930     420.747
       55      932     420.747
       55      938     420.747
       55      944     420.747
       55      946     420.747
       55      956     420.747
       57      302     425.973
       57      304     425.973
       57      306     425.973
       57      308     425.973
       57      310     425.973
       57      312     425.973
       57      314     425.973
       57      316     425.973
       57      318     425.973
       57      320     425.973
       57      322     425.973
       57      324     425.973
       57      326     425.973
       57      328     425.973
       57      330     425.973
       57      332     425.973
       57      336     425.973
       57      338     425.973
       57      340     425.973
       57      342     425.973
       57      344     425.973
       57      346     425.973
       57      348     425.973
       57      350     425.973
       57      352     425.973
       57      356     425.973
       57      360     425.973
       57      364     425.973
       57      368     425.973
       57      370     425.973
       57      372     425.973
       57      374     425.973
       57      376     425.973
       57      378     425.973
       57      380     425.973
       57      382     425.973
       57      384     425.973
       57      386     425.973
       57      388     425.973
       57      392     425.973
       57      394     425.973
       57      396     425.973
       57      398     425.973
       57      400     425.973
       57      402     425.973
       57      404     425.973
       57      406     425.973
       57      408     425.973
       57      410     425.973
       57      412     425.973
       57      416     425.973
       57      418     425.973
       57      422     425.973
       57      424     425.973
       57      426     425.973
       57      428     425.973
       57      432     425.973
       57      434     425.973
       57      436     425.973
       57      438     425.973
       57      440     425.973
       57      442     425.973
       57      444     425.973
       57      448     425.973
       57      450     425.973
       57      452     425.973
       57      454     425.973
       57      456     425.973
       57      458     425.973
       57      460     425.973
       57      464     425.973
       57      466     425.973
       57      468     425.973
       57      474     425.973
       57      476     425.973
       57      478     425.973
       57      480     425.973
       57      482     425.973
       57      484     425.973
       57      486     425.973
       57      488     425.973
       57      490     425.973
       57      492     425.973
       57      494     425.973
       57      496     425.973
       57      498     425.973
       57      500     425.973
       57      502     425.973
       57      504     425.973
       57      506     425.973
       57      508     425.973
       57      510     425.973
       57      512     425.973
       57      514     425.973
       57      516     425.973
       57      518     425.973
       57      520     425.973
       57      522     425.973
       57      524     425.973
       57      526     425.973
       57      528     425.973
       57      530     425.973
       57      532     425.973
       57      534     425.973
       57      536     425.973
       57      538     425.973
       57      540     425.973
       57      542     425.973
       57      544     425.973
       57      546     425.973
       57      548     425.973
       57      550     425.973
       57      552     425.973
       57      554     425.973
       57      556     425.973
       57      558     425.973
       57      560     425.973
       57      562     425.973
       57      564     425.973
       57      566     425.973
       57      568     425.973
       57      570     425.973
       57      572     425.973
       57      574     425.973
       57      576     425.973
       57      578     425.973
       57      580     425.973
       57      582     425.973
       57      584     425.973
       57      586     425.973
       57      588     425.973
       57      590     425.973
       57      592     425.973
       57      594     425.973
       57      596     425.973
       57      598     425.973
       57      600     425.973
       57      602     425.973
       57      604     425.973
       57      606     425.973
       57      608     425.973
       57      610     425.973
       57      612     425.973
       57      614     425.973
       57      616     425.973
       57      618     425.973
       57      620     425.973
       57      622     425.973
       57      624     425.973
       57      626     425.973
       57      628     425.973
       57      630     425.973
       57      632     425.973
       57      634     425.973
       57      636     425.973
       57      638     425.973
       57      640     425.973
       57      642     425.973
       57      644     425.973
       57      646     425.973
       57      652     425.973
       57      654     425.973
       57      656     425.973
       57      660     425.973
       57      664     425.973
       57      666     425.973
       57      674     425.973
       57      676     425.973
       57      680     425.973
       57      682     425.973
       57      684     425.973
       57      686     425.973
       57      692     425.973
       57      694     425.973
       57      696     425.973
       57      698     425.973
       57      700     425.973
       57      702     425.973
       57      704     425.973
       57      706     425.973
       57      714     425.973
       57      716     425.973
       57      718     425.973
       57      724     425.973
       57      726     425.973
       57      738     425.973
       57      744     425.973
       57      748     425.973
       57      750     425.973
       57      752     425.973
       57      764     425.973
       57      766     425.973
       57      768     425.973
       57      772     425.973
       57      774     425.973
       57      778     425.973
       57      780     425.973
       57      788     425.973
       57      792     425.973
       57      796     425.973
       57      802     425.973
       57      804     425.973
       57      806     425.973
       57      808     425.973
       57      810     425.973
       57      812     425.973
       57      822     425.973
       57      824     425.973
       57      826     425.973
       57      828     425.973
       57      830     425.973
       57      832     425.973
       57      834     425.973
       57      836     425.973
       57      848     425.973
       57      852     425.973
       57      856     425.973
       57      858     425.973
       57      860     425.973
       57      862     425.973
       57      866     425.973
       57      872     425.973
       57      874     425.973
       57      886     425.973
       57      888     425.973
       57      890     425.973
       57      892     425.973
       57      898     425.973
       57      902     425.973
       57      908     425.973
       57      922     425.973
       57      926     425.973
       57      928     425.973
       57      934     425.973
       57      938     425.973
       57      942     425.973
       57      946     425.973
       57      948     425.973
       57      958     425.973
       57      964     425.973
       57      966     425.973
       57      998     425.973
       59      304     431.105
       59      308     431.105
       59      310     431.105
       59      312     431.105
       59      314     431.105
       59      316     431.105
       59      318     431.105
       59      320     431.105
       59      322     431.105
       59      324     431.105
       59      326     431.105
       59      328     431.105
       59      330     431.105
       59      332     431.105
       59      334     431.105
       59      336     431.105
       59      338     431.105
       59      340     431.105
       59      342     431.105
       59      344     431.105
       59      346     431.105
       59      348     431.105
       59      350     431.105
       59      352     431.105
       59      354     431.105
       59      358     431.105
       59      360     431.105
       59      362     431.105
       59      364     431.105
       59      366     431.105
       59      368     431.105
       59      370     431.105
       59      372     431.105
       59      374     431.105
       59      378     431.105
       59      380     431.105
       59      382     431.105
       59      384     431.105
       59      388     431.105
       59      394     431.105
       59      398     431.105
       59      402     431.105
       59      404     431.105
       59      406     431.105
       59      408     431.105
       59      410     431.105
       59      414     431.105
       59      416     431.105
       59      418     431.105
       59      420     431.105
       59      422     431.105
       59      426     431.105
       59      428     431.105
       59      432     431.105
       59      434     431.105
       59      436     431.105
       59      438     431.105
       59      442     431.105
       59      444     431.105
       59      450     431.105
       59      452     431.105
       59      456     431.105
       59      458     431.105
       59      460     431.105
       59      462     431.105
       59      466     431.105
       59      468     431.105
       59      470     431.105
       59      472     431.105
       59      474     431.105
       59      476     431.105
       59      478     431.105
       59      482     431.105
       59      484     431.105
       59      486     431.105
       59      488     431.105
       59      490     431.105
       59      492     431.105
       59      494     431.105
       59      496     431.105
       59      498     431.105
       59      500     431.105
       59      502     431.105
       59      504     431.105
       59      506     431.105
       59      508     431.105
       59      510     431.105
       59      512     431.105
       59      514     431.105
       59      516     431.105
       59      518     431.105
       59      520     431.105
       59      522     431.105
       59      524     431.105
       59      526     431.105
       59      528     431.105
       59      530     431.105
       59      532     431.105
       59      534     431.105
       59      536     431.105
       59      538     431.105
       59      540     431.105
       59      542     431.105
       59      544     431.105
       59      546     431.105
       59      548     431.105
       59      550     431.105
       59      552     431.105
       59      554     431.105
       59      556     431.105
       59      558     431.105
       59      560     431.105
       59      562     431.105
       59      564     431.105
       59      566     431.105
       59      568     431.105
       59      570     431.105
       59      572     431.105
       59      574     431.105
       59      576     431.105
       59      578     431.105
       59      580     431.105
       59      582     431.105
       59      584     431.105
       59      586     431.105
       59      588     431.105
       59      590     431.105
       59      592     431.105
       59      594     431.105
       59      596     431.105
       59      598     431.105
       59      600     431.105
       59      602     431.105
       59      604     431.105
       59      606     431.105
       59      608     431.105
       59      610     431.105
       59      612     431.105
       59      614     431.105
       59      616     431.105
       59      618     431.105
       59      620     431.105
       59      622     431.105
       59      624     431.105
       59      626     431.105
       59      628     431.105
       59      630     431.105
       59      632     431.105
       59      634     431.105
       59      636     431.105
       59      638     431.105
       59      640     431.105
       59      642     431.105
       59      644     431.105
       59      646     431.105
       59      648     431.105
       59      650     431.105
       59      652     431.105
       59      654     431.105
       59      656     431.105
       59      658     431.105
       59      660     431.105
       59      662     431.105
       59      664     431.105
       59      666     431.105
       59      668     431.105
       59      670     431.105
       59      672     431.105
       59      674     431.105
       59      676     431.105
       59      678     431.105
       59      680     431.105
       59      682     431.105
       59      684     431.105
       59      688     431.105
       59      690     431.105
       59      692     431.105
       59      694     431.105
       59      696     431.105
       59      698     431.105
       59      700     431.105
       59      702     431.105
       59      708     431.105
       59      712     431.105
       59      718     431.105
       59      720     431.105
       59      726     431.105
       59      732     431.105
       59      734     431.105
       59      738     431.105
       59      740     431.105
       59      744     431.105
       59      760     431.105
       59      764     431.105
       59      766     431.105
       59      770     431.105
       59      772     431.105
       59      774     431.105
       59      782     431.105
       59      784     431.105
       59      786     431.105
       59      792     431.105
       59      794     431.105
       59      796     431.105
       59      802     431.105
       59      814     431.105
       59      816     431.105
       59      818     431.105
       59      820     431.105
       59      822     431.105
       59      824     431.105
       59      826     431.105
       59      828     431.105
       59      830     431.105
       59      832     431.105
       59      842     431.105
       59      844     431.105
       59      846     431.105
       59      854     431.105
       59      858     431.105
       59      864     431.105
       59      872     431.105
       59      876     431.105
       59      880     431.105
       59      886     431.105
       59      890     431.105
       59      894     431.105
       59      910     431.105
       59      914     431.105
       59      916     431.105
       59      922     431.105
       59      924     431.105
       59      930     431.105
       59      932     431.105
       59      948     431.105
       59      950     431.105
       59      952     431.105
       59      954     431.105
       59      966     431.105
       59      968     431.105
       59      970     431.105
       59      972     431.105
       59      974     431.105
       59      976     431.105
       59      978     431.105
       59      988     431.105
       59      990     431.105
       59      992     431.105
       59      994     431.105
       59      996     431.105
       61      304     436.171
       61      306     436.171
       61      308     436.171
       61      310     436.171
       61      314     436.171
       61      318     436.171
       61      320     436.171
       61      324     436.171
       61      326     436.171
       61      328     436.171
       61      330     436.171
       61      334     436.171
       61      336     436.171
       61      338     436.171
       61      340     436.171
       61      342     436.171
       61      344     436.171
       61      346     436.171
       61      348     436.171
       61      352     436.171
       61      354     436.171
       61      356     436.171
       61      358     436.171
       61      362     436.171
       61      366     436.171
       61      368     436.171
       61      370     436.171
       61      372     436.171
       61      374     436.171
       61      376     436.171
       61      378     436.171
       61      380     436.171
       61      382     436.171
       61      384     436.171
       61      386     436.171
       61      388     436.171
       61      390     436.171
       61      392     436.171
       61      394     436.171
       61      396     436.171
       61      398     436.171
       61      400     436.171
       61      402     436.171
       61      404     436.171
       61      406     436.171
       61      408     436.171
       61      410     436.171
       61      412     436.171
       61      414     436.171
       61      416     436.171
       61      418     436.171
       61      420     436.171
       61      422     436.171
       61      424     436.171
       61      426     436.171
       61      428     436.171
       61      430     436.171
       61      432     436.171
       61      434     436.171
       61      436     436.171
       61      440     436.171
       61      444     436.171
       61      448     436.171
       61      450     436.171
       61      456     436.171
       61      458     436.171
       61      460     436.171
       61      464     436.171
       61      466     436.171
       61      472     436.171
       61      474     436.171
       61      478     436.171
       61      480     436.171
       61      482     436.171
       61      484     436.171
       61      486     436.171
       61      488     436.171
       61      490     436.171
       61      492     436.171
       61      494     436.171
       61      496     436.171
       61      498     436.171
       61      500     436.171
       61      502     436.171
       61      504     436.171
       61      506     436.171
       61      508     436.171
       61      510     436.171
       61      512     436.171
       61      514     436.171
       61      516     436.171
       61      518     436.171
       61      520     436.171
       61      522     436.171
       61      524     436.171
       61      526     436.171
       61      528     436.171
       61      530     436.171
       61      532     436.171
       61      534     436.171
       61      536     436.171
       61      538     436.171
       61      540     436.171
       61      542     436.171
       61      544     436.171
       61      546     436.171
       61      548     436.171
       61      550     436.171
       61      552     436.171
       61      554     436.171
       61      556     436.171
       61      558     436.171
       61      560     436.171
       61      562     436.171
       61      564     436.171
       61      566     436.171
       61      568     436.171
       61      570     436.171
       61      572     436.171
       61      574     436.171
       61      576     436.171
       61      578     436.171
       61      580     436.171
       61      582     436.171
       61      584     436.171
       61      586     436.171
       61      588     436.171
       61      590     436.171
       61      592     436.171
       61      594     436.171
       61      596     436.171
       61      598     436.171
       61      600     436.171
       61      602     436.171
       61      604     436.171
       61      606     436.171
       61      608     436.171
       61      610     436.171
       61      612     436.171
       61      614     436.171
       61      616     436.171
       61      618     436.171
       61      620     436.171
       61      622     436.171
       61      624     436.171
       61      626     436.171
       61      628     436.171
       61      630     436.171
       61      632     436.171
       61      634     436.171
       61      636     436.171
       61      638     436.171
       61      640     436.171
       61      642     436.171
       61      644     436.171
       61      646     436.171
       61      648     436.171
       61      650     436.171
       61      652     436.171
       61      654     436.171
       61      656     436.171
       61      658     436.171
       61      660     436.171
       61      662     436.171
       61      664     436.171
       61      666     436.171
       61      668     436.171
       61      670     436.171
       61      672     436.171
       61      674     436.171
       61      676     436.171
       61      678     436.171
       61      680     436.171
       61      682     436.171
       61      684     436.171
       61      686     436.171
       61      688     436.171
       61      690     436.171
       61      692     436.171
       61      694     436.171
       61      696     436.171
       61      698     436.171
       61      700     436.171
       61      702     436.171
       61      704     436.171
       61      706     436.171
       61      708     436.171
       61      710     436.171
       61      712     436.171
       61      714     436.171
       61      716     436.171
       61      718     436.171
       61      720     436.171
       61      722     436.171
       61      724     436.171
       61      728     436.171
       61      730     436.171
       61      732     436.171
       61      734     436.171
       61      738     436.171
       61      740     436.171
       61      742     436.171
       61      752     436.171
       61      754     436.171
       61      756     436.171
       61      758     436.171
       61      760     436.171
       61      762     436.171
       61      766     436.171
       61      768     436.171
       61      780     436.171
       61      782     436.171
       61      786     436.171
       61      788     436.171
       61      790     436.171
       61      792     436.171
       61      804     436.171
       61      806     436.171
       61      808     436.171
       61      810     436.171
       61      812     436.171
       61      814     436.171
       61      816     436.171
       61      818     436.171
       61      820     436.171
       61      822     436.171
       61      824     436.171
       61      836     436.171
       61      838     436.171
       61      842     436.171
       61      846     436.171
       61      848     436.171
       61      850     436.171
       61      854     436.171
       61      856     436.171
       61      862     436.171
       61      868     436.171
       61      874     436.171
       61      876     436.171
       61      878     436.171
       61      880     436.171
       61      902     436.171
       61      904     436.171
       61      906     436.171
       61      910     436.171
       61      912     436.171
       61      916     436.171
       61      918     436.171
       61      922     436.171
       61      924     436.171
       61      936     436.171
       61      938     436.171
       61      944     436.171
       61      948     436.171
       61      950     436.171
       61      956     436.171
       61      958     436.171
       61      960     436.171
       61      962     436.171
       61      964     436.171
       61      978     436.171
       61      980     436.171
       61      982     436.171
       61      990     436.171
       61      998     436.171
       63      304     441.105
       63      306     441.105
       63      308     441.105
       63      312     441.105
       63      314     441.105
       63      316     441.105
       63      318     441.105
       63      320     441.105
       63      322     441.105
       63      324     441.105
       63      326     441.105
       63      328     441.105
       63      330     441.105
       63      332     441.105
       63      334     441.105
       63      336     441.105
       63      338     441.105
       63      340     441.105
       63      342     441.105
       63      344     441.105
       63      346     441.105
       63      348     441.105
       63      350     441.105
       63      354     441.105
       63      356     441.105
       63      358     441.105
       63      360     441.105
       63      362     441.105
       63      368     441.105
       63      370     441.105
       63      372     441.105
       63      374     441.105
       63      376     441.105
       63      378     441.105
       63      382     441.105
       63      386     441.105
       63      388     441.105
       63      390     441.105
       63      392     441.105
       63      394     441.105
       63      396     441.105
       63      398     441.105
       63      404     441.105
       63      406     441.105
       63      408     441.105
       63      410     441.105
       63      412     441.105
       63      414     441.105
       63      416     441.105
       63      420     441.105
       63      424     441.105
       63      426     441.105
       63      428     441.105
       63      430     441.105
       63      432     441.105
       63      436     441.105
       63      440     441.105
       63      442     441.105
       63      444     441.105
       63      446     441.105
       63      448     441.105
       63      450     441.105
       63      452     441.105
       63      454     441.105
       63      456     441.105
       63      458     441.105
       63      462     441.105
       63      464     441.105
       63      466     441.105
       63      468     441.105
       63      470     441.105
       63      472     441.105
       63      476     441.105
       63      478     441.105
       63      480     441.105
       63      482     441.105
       63      484     441.105
       63      488     441.105
       63      490     441.105
       63      492     441.105
       63      494     441.105
       63      496     441.105
       63      498     441.105
       63      500     441.105
       63      502     441.105
       63      504     441.105
       63      506     441.105
       63      508     441.105
       63      510     441.105
       63      512     441.105
       63      514     441.105
       63      516     441.105
       63      518     441.105
       63      520     441.105
       63      522     441.105
       63      524     441.105
       63      526     441.105
       63      528     441.105
       63      530     441.105
       63      532     441.105
       63      534     441.105
       63      536     441.105
       63      538     441.105
       63      540     441.105
       63      542     441.105
       63      544     441.105
       63      546     441.105
       63      548     441.105
       63      550     441.105
       63      552     441.105
       63      554     441.105
       63      556     441.105
       63      558     441.105
       63      560     441.105
       63      562     441.105
       63      564     441.105
       63      566     441.105
       63      568     441.105
       63      570     441.105
       63      572     441.105
       63      574     441.105
       63      576     441.105
       63      578     441.105
       63      580     441.105
       63      582     441.105
       63      584     441.105
       63      586     441.105
       63      588     441.105
       63      590     441.105
       63      592     441.105
       63      594     441.105
       63      596     441.105
       63      598     441.105
       63      600     441.105
       63      602     441.105
       63      604     441.105
       63      606     441.105
       63      608     441.105
       63      610     441.105
       63      612     441.105
       63      614     441.105
       63      616     441.105
       63      618     441.105
       63      620     441.105
       63      622     441.105
       63      624     441.105
       63      626     441.105
       63      628     441.105
       63      630     441.105
       63      632     441.105
       63      634     441.105
       63      636     441.105
       63      638     441.105
       63      640     441.105
       63      642     441.105
       63      644     441.105
       63      646     441.105
       63      648     441.105
       63      650     441.105
       63      652     441.105
       63      654     441.105
       63      656     441.105
       63      658     441.105
       63      660     441.105
       63      662     441.105
       63      664     441.105
       63      666     441.105
       63      668     441.105
       63      670     441.105
       63      672     441.105
       63      674     441.105
       63      676     441.105
       63      678     441.105
       63      680     441.105
       63      682     441.105
       63      684     441.105
       63      686     441.105
       63      688     441.105
       63      690     441.105
       63      692     441.105
       63      694     441.105
       63      696     441.105
       63      698     441.105
       63      700     441.105
       63      702     441.105
       63      704     441.105
       63      706     441.105
       63      708     441.105
       63      710     441.105
       63      712     441.105
       63      714     441.105
       63      716     441.105
       63      718     441.105
       63      720     441.105
       63      722     441.105
       63      724     441.105
       63      726     441.105
       63      728     441.105
       63      730     441.105
       63      732     441.105
       63      734     441.105
       63      736     441.105
       63      738     441.105
       63      740     441.105
       63      742     441.105
       63      744     441.105
       63      746     441.105
       63      748     441.105
       63      750     441.105
       63      752     441.105
       63      754     441.105
       63      756     441.105
       63      758     441.105
       63      760     441.105
       63      762     441.105
       63      770     441.105
       63      774     441.105
       63      778     441.105
       63      782     441.105
       63      794     441.105
       63      796     441.105
       63      798     441.105
       63      800     441.105
       63      802     441.105
       63      804     441.105
       63      806     441.105
       63      808     441.105
       63      810     441.105
       63      812     441.105
       63      814     441.105
       63      816     441.105
       63      824     441.105
       63      826     441.105
       63      828     441.105
       63      830     441.105
       63      836     441.105
       63      838     441.105
       63      852     441.105
       63      856     441.105
       63      858     441.105
       63      862     441.105
       63      864     441.105
       63      866     441.105
       63      870     441.105
       63      872     441.105
       63      874     441.105
       63      878     441.105
       63      892     441.105
       63      894     441.105
       63      898     441.105
       63      900     441.105
       63      902     441.105
       63      906     441.105
       63      908     441.105
       63      912     441.105
       63      914     441.105
       63      924     441.105
       63      928     441.105
       63      932     441.105
       63      936     441.105
       63      938     441.105
       63      946     441.105
       63      950     441.105
       63      952     441.105
       63      984     441.105
       63      986     441.105
       63      988     441.105
       65      304     446.040
       65      306     446.040
       65      308     446.040
       65      310     446.040
       65      312     446.040
       65      314     446.040
       65      316     446.040
       65      318     446.040
       65      320     446.040
       65      322     446.040
       65      324     446.040
       65      326     446.040
       65      328     446.040
       65      330     446.040
       65      332     446.040
       65      334     446.040
       65      338     446.040
       65      340     446.040
       65      342     446.040
       65      346     446.040
       65      348     446.040
       65      350     446.040
       65      352     446.040
       65      356     446.040
       65      358     446.040
       65      360     446.040
       65      362     446.040
       65      364     446.040
       65      368     446.040
       65      370     446.040
       65      374     446.040
       65      376     446.040
       65      378     446.040
       65      384     446.040
       65      388     446.040
       65      392     446.040
       65      394     446.040
       65      396     446.040
       65      398     446.040
       65      400     446.040
       65      402     446.040
       65      404     446.040
       65      406     446.040
       65      408     446.040
       65      410     446.040
       65      412     446.040
       65      414     446.040
       65      416     446.040
       65      420     446.040
       65      424     446.040
       65      426     446.040
       65      428     446.040
       65      432     446.040
       65      434     446.040
       65      436     446.040
       65      438     446.040
       65      440     446.040
       65      442     446.040
       65      444     446.040
       65      446     446.040
       65      448     446.040
       65      450     446.040
       65      452     446.040
       65      454     446.040
       65      456     446.040
       65      464     446.040
       65      466     446.040
       65      472     446.040
       65      478     446.040
       65      480     446.040
       65      484     446.040
       65      488     446.040
       65      490     446.040
       65      492     446.040
       65      494     446.040
       65      496     446.040
       65      498     446.040
       65      500     446.040
       65      502     446.040
       65      504     446.040
       65      506     446.040
       65      508     446.040
       65      510     446.040
       65      512     446.040
       65      514     446.040
       65      516     446.040
       65      518     446.040
       65      520     446.040
       65      522     446.040
       65      524     446.040
       65      526     446.040
       65      528     446.040
       65      530     446.040
       65      532     446.040
       65      534     446.040
       65      536     446.040
       65      538     446.040
       65      540     446.040
       65      542     446.040
       65      544     446.040
       65      546     446.040
       65      548     446.040
       65      550     446.040
       65      552     446.040
       65      554     446.040
       65      556     446.040
       65      558     446.040
       65      560     446.040
       65      562     446.040
       65      564     446.040
       65      566     446.040
       65      568     446.040
       65      570     446.040
       65      572     446.040
       65      574     446.040
       65      576     446.040
       65      578     446.040
       65      580     446.040
       65      582     446.040
       65      584     446.040
       65      586     446.040
       65      588     446.040
       65      590     446.040
       65      592     446.040
       65      594     446.040
       65      596     446.040
       65      598     446.040
       65      600     446.040
       65      602     446.040
       65      604     446.040
       65      606     446.040
       65      608     446.040
       65      610     446.040
       65      612     446.040
       65      614     446.040
       65      616     446.040
       65      618     446.040
       65      620     446.040
       65      622     446.040
       65      624     446.040
       65      626     446.040
       65      628     446.040
       65      630     446.040
       65      632     446.040
       65      634     446.040
       65      636     446.040
       65      638     446.040
       65      640     446.040
       65      642     446.040
       65      644     446.040
       65      646     446.040
       65      648     446.040
       65      650     446.040
       65      652     446.040
       65      654     446.040
       65      656     446.040
       65      658     446.040
       65      660     446.040
       65      662     446.040
       65      664     446.040
       65      666     446.040
       65      668     446.040
       65      670     446.040
       65      672     446.040
       65      674     446.040
       65      676     446.040
       65      678     446.040
       65      680     446.040
       65      682     446.040
       65      684     446.040
       65      686     446.040
       65      688     446.040
       65      690     446.040
       65      692     446.040
       65      694     446.040
       65      696     446.040
       65      698     446.040
       65      700     446.040
       65      702     446.040
       65      704     446.040
       65      706     446.040
       65      708     446.040
       65      710     446.040
       65      712     446.040
       65      714     446.040
       65      716     446.040
       65      718     446.040
       65      720     446.040
       65      722     446.040
       65      724     446.040
       65      726     446.040
       65      728     446.040
       65      730     446.040
       65      732     446.040
       65      734     446.040
       65      736     446.040
       65      738     446.040
       65      740     446.040
       65      742     446.040
       65      744     446.040
       65      746     446.040
       65      748     446.040
       65      750     446.040
       65      752     446.040
       65      754     446.040
       65      756     446.040
       65      758     446.040
       65      760     446.040
       65      762     446.040
       65      764     446.040
       65      766     446.040
       65      768     446.040
       65      770     446.040
       65      772     446.040
       65      774     446.040
       65      776     446.040
       65      778     446.040
       65      780     446.040
       65      782     446.040
       65      784     446.040
       65      786     446.040
       65      788     446.040
       65      790     446.040
       65      792     446.040
       65      794     446.040
       65      796     446.040
       65      798     446.040
       65      800     446.040
       65      802     446.040
       65      804     446.040
       65      806     446.040
       65      814     446.040
       65      816     446.040
       65      818     446.040
       65      820     446.040
       65      824     446.040
       65      826     446.040
       65      830     446.040
       65      834     446.040
       65      844     446.040
       65      850     446.040
       65      852     446.040
       65      856     446.040
       65      862     446.040
       65      864     446.040
       65      880     446.040
       65      884     446.040
       65      888     446.040
       65      890     446.040
       65      894     446.040
       65      900     446.040
       65      914     446.040
       65      916     446.040
       65      918     446.040
       65      924     446.040
       65      926     446.040
       65      930     446.040
       65      956     446.040
       65      958     446.040
       65      968     446.040
       65      970     446.040
       65      990     446.040
       65      992     446.040
       65      996     446.040
       67      306     450.796
       67      308     450.796
       67      310     450.796
       67      312     450.796
       67      314     450.796
       67      318     450.796
       67      322     450.796
       67      324     450.796
       67      326     450.796
       67      328     450.796
       67      330     450.796
       67      332     450.796
       67      334     450.796
       67      336     450.796
       67      342     450.796
       67      348     450.796
       67      350     450.796
       67      352     450.796
       67      356     450.796
       67      358     450.796
       67      360     450.796
       67      362     450.796
       67      364     450.796
       67      372     450.796
       67      374     450.796
       67      376     450.796
       67      378     450.796
       67      384     450.796
       67      386     450.796
       67      388     450.796
       67      390     450.796
       67      392     450.796
       67      394     450.796
       67      396     450.796
       67      400     450.796
       67      404     450.796
       67      406     450.796
       67      408     450.796
       67      410     450.796
       67      412     450.796
       67      414     450.796
       67      420     450.796
       67      422     450.796
       67      426     450.796
       67      428     450.796
       67      430     450.796
       67      432     450.796
       67      434     450.796
       67      438     450.796
       67      440     450.796
       67      444     450.796
       67      452     450.796
       67      454     450.796
       67      456     450.796
       67      460     450.796
       67      462     450.796
       67      464     450.796
       67      468     450.796
       67      470     450.796
       67      472     450.796
       67      476     450.796
       67      478     450.796
       67      480     450.796
       67      482     450.796
       67      486     450.796
       67      488     450.796
       67      490     450.796
       67      492     450.796
       67      494     450.796
       67      496     450.796
       67      498     450.796
       67      500     450.796
       67      502     450.796
       67      504     450.796
       67      506     450.796
       67      508     450.796
       67      510     450.796
       67      512     450.796
       67      514     450.796
       67      516     450.796
       67      518     450.796
       67      520     450.796
       67      522     450.796
       67      524     450.796
       67      526     450.796
       67      528     450.796
       67      530     450.796
       67      532     450.796
       67      534     450.796
       67      536     450.796
       67      538     450.796
       67      540     450.796
       67      542     450.796
       67      544     450.796
       67      546     450.796
       67      548     450.796
       67      550     450.796
       67      552     450.796
       67      554     450.796
       67      556     450.796
       67      558     450.796
       67      560     450.796
       67      562     450.796
       67      564     450.796
       67      566     450.796
       67      568     450.796
       67      570     450.796
       67      572     450.796
       67      574     450.796
       67      576     450.796
       67      578     450.796
       67      580     450.796
       67      582     450.796
       67      584     450.796
       67      586     450.796
       67      588     450.796
       67      590     450.796
       67      592     450.796
       67      594     450.796
       67      596     450.796
       67      598     450.796
       67      600     450.796
       67      602     450.796
       67      604     450.796
       67      606     450.796
       67      608     450.796
       67      610     450.796
       67      612     450.796
       67      614     450.796
       67      616     450.796
       67      618     450.796
       67      620     450.796
       67      622     450.796
       67      624     450.796
       67      626     450.796
       67      628     450.796
       67      630     450.796
       67      632     450.796
       67      634     450.796
       67      636     450.796
       67      638     450.796
       67      640     450.796
       67      642     450.796
       67      644     450.796
       67      646     450.796
       67      648     450.796
       67      650     450.796
       67      652     450.796
       67      654     450.796
       67      656     450.796
       67      658     450.796
       67      660     450.796
       67      662     450.796
       67      664     450.796
       67      666     450.796
       67      668     450.796
       67      670     450.796
       67      672     450.796
       67      674     450.796
       67      676     450.796
       67      678     450.796
       67      680     450.796
       67      682     450.796
       67      684     450.796
       67      686     450.796
       67      688     450.796
       67      690     450.796
       67      692     450.796
       67      694     450.796
       67      696     450.796
       67      698     450.796
       67      700     450.796
       67      702     450.796
       67      704     450.796
       67      706     450.796
       67      708     450.796
       67      710     450.796
       67      712     450.796
       67      714     450.796
       67      716     450.796
       67      718     450.796
       67      720     450.796
       67      722     450.796
       67      724     450.796
       67      726     450.796
       67      728     450.796
       67      730     450.796
       67      732     450.796
       67      734     450.796
       67      736     450.796
       67      738     450.796
       67      740     450.796
       67      742     450.796
       67      744     450.796
       67      746     450.796
       67      748     450.796
       67      750     450.796
       67      752     450.796
       67      754     450.796
       67      756     450.796
       67      758     450.796
       67      760     450.796
       67      762     450.796
       67      764     450.796
       67      766     450.796
       67      768     450.796
       67      770     450.796
       67      772     450.796
       67      774     450.796
       67      776     450.796
       67      778     450.796
       67      780     450.796
       67      782     450.796
       67      784     450.796
       67      786     450.796
       67      788     450.796
       67      790     450.796
       67      792     450.796
       67      794     450.796
       67      796     450.796
       67      798     450.796
       67      800     450.796
       67      802     450.796
       67      804     450.796
       67      806     450.796
       67      808     450.796
       67      810     450.796
       67      812     450.796
       67      814     450.796
       67      816     450.796
       67      818     450.796
       67      820     450.796
       67      822     450.796
       67      824     450.796
       67      826     450.796
       67      828     450.796
       67      830     450.796
       67      832     450.796
       67      834     450.796
       67      836     450.796
       67      838     450.796
       67      840     450.796
       67      844     450.796
       67      850     450.796
       67      856     450.796
       67      866     450.796
       67      874     450.796
       67      878     450.796
       67      882     450.796
       67      888     450.796
       67      902     450.796
       67      906     450.796
       67      908     450.796
       67      910     450.796
       67      914     450.796
       67      916     450.796
       67      918     450.796
       67      924     450.796
       67      926     450.796
       67      948     450.796
       67      950     450.796
       67      952     450.796
       67      954     450.796
       67      956     450.796
       67      958     450.796
       67      960     450.796
       67      962     450.796
       67      982     450.796
       67      986     450.796
       67      988     450.796
       67      992     450.796
       67      994     450.796
       69      304     455.551
       69      306     455.551
       69      308     455.551
       69      310     455.551
       69      312     455.551
       69      316     455.551
       69      318     455.551
       69      320     455.551
       69      322     455.551
       69      324     455.551
       69      326     455.551
       69      328     455.551
       69      330     455.551
       69      332     455.551
       69      334     455.551
       69      336     455.551
       69      338     455.551
       69      340     455.551
       69      342     455.551
       69      344     455.551
       69      348     455.551
       69      350     455.551
       69      352     455.551
       69      354     455.551
       69      356     455.551
       69      358     455.551
       69      360     455.551
       69      362     455.551
       69      364     455.551
       69      368     455.551
       69      370     455.551
       69      372     455.551
       69      374     455.551
       69      376     455.551
       69      378     455.551
       69      384     455.551
       69      388     455.551
       69      390     455.551
       69      392     455.551
       69      394     455.551
       69      398     455.551
       69      408     455.551
       69      410     455.551
       69      412     455.551
       69      414     455.551
       69      416     455.551
       69      418     455.551
       69      420     455.551
       69      424     455.551
       69      426     455.551
       69      430     455.551
       69      432     455.551
       69      436     455.551
       69      438     455.551
       69      440     455.551
       69      444     455.551
       69      446     455.551
       69      450     455.551
       69      452     455.551
       69      454     455.551
       69      456     455.551
       69      458     455.551
       69      460     455.551
       69      462     455.551
       69      464     455.551
       69      466     455.551
       69      468     455.551
       69      470     455.551
       69      472     455.551
       69      474     455.551
       69      476     455.551
       69      478     455.551
       69      480     455.551
       69      482     455.551
       69      484     455.551
       69      486     455.551
       69      488     455.551
       69      490     455.551
       69      492     455.551
       69      494     455.551
       69      496     455.551
       69      498     455.551
       69      500     455.551
       69      502     455.551
       69      504     455.551
       69      506     455.551
       69      508     455.551
       69      510     455.551
       69      512     455.551
       69      514     455.551
       69      516     455.551
       69      518     455.551
       69      520     455.551
       69      522     455.551
       69      524     455.551
       69      526     455.551
       69      528     455.551
       69      530     455.551
       69      532     455.551
       69      534     455.551
       69      536     455.551
       69      538     455.551
       69      540     455.551
       69      542     455.551
       69      544     455.551
       69      546     455.551
       69      548     455.551
       69      550     455.551
       69      552     455.551
       69      554     455.551
       69      556     455.551
       69      558     455.551
       69      560     455.551
       69      562     455.551
       69      564     455.551
       69      566     455.551
       69      568     455.551
       69      570     455.551
       69      572     455.551
       69      574     455.551
       69      576     455.551
       69      578     455.551
       69      580     455.551
       69      582     455.551
       69      584     455.551
       69      586     455.551
       69      588     455.551
       69      590     455.551
       69      592     455.551
       69      594     455.551
       69      596     455.551
       69      598     455.551
       69      600     455.551
       69      602     455.551
       69      604     455.551
       69      606     455.551
       69      608     455.551
       69      610     455.551
       69      612     455.551
       69      614     455.551
       69      616     455.551
       69      618     455.551
       69      620     455.551
       69      622     455.551
       69      624     455.551
       69      626     455.551
       69      628     455.551
       69      630     455.551
       69      632     455.551
       69      634     455.551
       69      636     455.551
       69      638     455.551
       69      640     455.551
       69      642     455.551
       69      644     455.551
       69      646     455.551
       69      648     455.551
       69      650     455.551
       69      652     455.551
       69      654     455.551
       69      656     455.551
       69      658     455.551
       69      660     455.551
       69      662     455.551
       69      664     455.551
       69      666     455.551
       69      668     455.551
       69      670     455.551
       69      672     455.551
       69      674     455.551
       69      676     455.551
       69      678     455.551
       69      680     455.551
       69      682     455.551
       69      684     455.551
       69      686     455.551
       69      688     455.551
       69      690     455.551
       69      692     455.551
       69      694     455.551
       69      696     455.551
       69      698     455.551
       69      700     455.551
       69      702     455.551
       69      704     455.551
       69      706     455.551
       69      708     455.551
       69      710     455.551
       69      712     455.551
       69      714     455.551
       69      716     455.551
       69      718     455.551
       69      720     455.551
       69      722     455.551
       69      724     455.551
       69      726     455.551
       69      728     455.551
       69      730     455.551
       69      732     455.551
       69      734     455.551
       69      736     455.551
       69      738     455.551
       69      740     455.551
       69      742     455.551
       69      744     455.551
       69      746     455.551
       69      748     455.551
       69      750     455.551
       69      752     455.551
       69      754     455.551
       69      756     455.551
       69      758     455.551
       69      760     455.551
       69      762     455.551
       69      764     455.551
       69      766     455.551
       69      768     455.551
       69      770     455.551
       69      772     455.551
       69      774     455.551
       69      776     455.551
       69      778     455.551
       69      780     455.551
       69      782     455.551
       69      784     455.551
       69      786     455.551
       69      788     455.551
       69      790     455.551
       69      792     455.551
       69      794     455.551
       69      796     455.551
       69      798     455.551
       69      800     455.551
       69      802     455.551
       69      804     455.551
       69      806     455.551
       69      808     455.551
       69      810     455.551
       69      812     455.551
       69      814     455.551
       69      816     455.551
       69      818     455.551
       69      820     455.551
       69      822     455.551
       69      824     455.551
       69      826     455.551
       69      828     455.551
       69      830     455.551
       69      832     455.551
       69      834     455.551
       69      836     455.551
       69      838     455.551
       69      840     455.551
       69      842     455.551
       69      844     455.551
       69      846     455.551
       69      848     455.551
       69      850     455.551
       69      852     455.551
       69      854     455.551
       69      856     455.551
       69      858     455.551
       69      860     455.551
       69      862     455.551
       69      864     455.551
       69      866     455.551
       69      868     455.551
       69      870     455.551
       69      872     455.551
       69      874     455.551
       69      876     455.551
       69      890     455.551
       69      892     455.551
       69      894     455.551
       69      898     455.551
       69      900     455.551
       69      904     455.551
       69      908     455.551
       69      936     455.551
       69      938     455.551
       69      940     455.551
       69      942     455.551
       69      944     455.551
       69      946     455.551
       69      970     455.551
       69      972     455.551
       69      974     455.551
       69      978     455.551
       69      980     455.551
       69      984     455.551
       69      990     455.551
       69      994     455.551
       71      304     460.217
       71      308     460.217
       71      310     460.217
       71      314     460.217
       71      316     460.217
       71      318     460.217
       71      320     460.217
       71      322     460.217
       71      326     460.217
       71      328     460.217
       71      330     460.217
       71      332     460.217
       71      334     460.217
       71      336     460.217
       71      338     460.217
       71      340     460.217
       71      342     460.217
       71      344     460.217
       71      346     460.217
       71      348     460.217
       71      350     460.217
       71      356     460.217
       71      358     460.217
       71      362     460.217
       71      370     460.217
       71      372     460.217
       71      374     460.217
       71      380     460.217
       71      402     460.217
       71      406     460.217
       71      408     460.217
       71      410     460.217
       71      412     460.217
       71      416     460.217
       71      418     460.217
       71      422     460.217
       71      424     460.217
       71      426     460.217
       71      428     460.217
       71      430     460.217
       71      432     460.217
       71      434     460.217
       71      436     460.217
       71      438     460.217
       71      440     460.217
       71      442     460.217
       71      444     460.217
       71      446     460.217
       71      448     460.217
       71      450     460.217
       71      456     460.217
       71      464     460.217
       71      466     460.217
       71      468     460.217
       71      470     460.217
       71      472     460.217
       71      474     460.217
       71      476     460.217
       71      478     460.217
       71      480     460.217
       71      482     460.217
       71      484     460.217
       71      486     460.217
       71      488     460.217
       71      490     460.217
       71      492     460.217
       71      494     460.217
       71      496     460.217
       71      498     460.217
       71      500     460.217
       71      502     460.217
       71      504     460.217
       71      506     460.217
       71      508     460.217
       71      510     460.217
       71      512     460.217
       71      514     460.217
       71      516     460.217
       71      518     460.217
       71      520     460.217
       71      522     460.217
       71      524     460.217
       71      526     460.217
       71      528     460.217
       71      530     460.217
       71      532     460.217
       71      534     460.217
       71      536     460.217
       71      538     460.217
       71      540     460.217
       71      542     460.217
       71      544     460.217
       71      546     460.217
       71      548     460.217
       71      550     460.217
       71      552     460.217
       71      554     460.217
       71      556     460.217
       71      558     460.217
       71      560     460.217
       71      562     460.217
       71      564     460.217
       71      566     460.217
       71      568     460.217
       71      570     460.217
       71      572     460.217
       71      574     460.217
       71      576     460.217
       71      578     460.217
       71      580     460.217
       71      582     460.217
       71      584     460.217
       71      586     460.217
       71      588     460.217
       71      590     460.217
       71      592     460.217
       71      594     460.217
       71      596     460.217
       71      598     460.217
       71      600     460.217
       71      602     460.217
       71      604     460.217
       71      606     460.217
       71      608     460.217
       71      610     460.217
       71      612     460.217
       71      614     460.217
       71      616     460.217
       71      618     460.217
       71      620     460.217
       71      622     460.217
       71      624     460.217
       71      626     460.217
       71      628     460.217
       71      630     460.217
       71      632     460.217
       71      634     460.217
       71      636     460.217
       71      638     460.217
       71      640     460.217
       71      642     460.217
       71      644     460.217
       71      646     460.217
       71      648     460.217
       71      650     460.217
       71      652     460.217
       71      654     460.217
       71      656     460.217
       71      658     460.217
       71      660     460.217
       71      662     460.217
       71      664     460.217
       71      666     460.217
       71      668     460.217
       71      670     460.217
       71      672     460.217
       71      674     460.217
       71      676     460.217
       71      678     460.217
       71      680     460.217
       71      682     460.217
       71      684     460.217
       71      686     460.217
       71      688     460.217
       71      690     460.217
       71      692     460.217
       71      694     460.217
       71      696     460.217
       71      698     460.217
       71      700     460.217
       71      702     460.217
       71      704     460.217
       71      706     460.217
       71      708     460.217
       71      710     460.217
       71      712     460.217
       71      714     460.217
       71      716     460.217
       71      718     460.217
       71      720     460.217
       71      722     460.217
       71      724     460.217
       71      726     460.217
       71      728     460.217
       71      730     460.217
       71      732     460.217
       71      734     460.217
       71      736     460.217
       71      738     460.217
       71      740     460.217
       71      742     460.217
       71      744     460.217
       71      746     460.217
       71      748     460.217
       71      750     460.217
       71      752     460.217
       71      754     460.217
       71      756     460.217
       71      758     460.217
       71      760     460.217
       71      762     460.217
       71      764     460.217
       71      766     460.217
       71      768     460.217
       71      770     460.217
       71      772     460.217
       71      774     460.217
       71      776     460.217
       71      778     460.217
       71      780     460.217
       71      782     460.217
       71      784     460.217
       71      786     460.217
       71      788     460.217
       71      790     460.217
       71      792     460.217
       71      794     460.217
       71      796     460.217
       71      798     460.217
       71      800     460.217
       71      802     460.217
       71      804     460.217
       71      806     460.217
       71      808     460.217
       71      810     460.217
       71      812     460.217
       71      814     460.217
       71      816     460.217
       71      818     460.217
       71      820     460.217
       71      822     460.217
       71      824     460.217
       71      826     460.217
       71      828     460.217
       71      830     460.217
       71      832     460.217
       71      834     460.217
       71      836     460.217
       71      838     460.217
       71      840     460.217
       71      842     460.217
       71      844     460.217
       71      846     460.217
       71      848     460.217
       71      850     460.217
       71      852     460.217
       71      854     460.217
       71      856     460.217
       71      858     460.217
       71      860     460.217
       71      862     460.217
       71      864     460.217
       71      866     460.217
       71      868     460.217
       71      870     460.217
       71      872     460.217
       71      874     460.217
       71      876     460.217
       71      878     460.217
       71      880     460.217
       71      882     460.217
       71      884     460.217
       71      886     460.217
       71      888     460.217
       71      890     460.217
       71      892     460.217
       71      894     460.217
       71      896     460.217
       71      898     460.217
       71      900     460.217
       71      902     460.217
       71      904     460.217
       71      906     460.217
       71      914     460.217
       71      924     460.217
       71      928     460.217
       71      930     460.217
       71      934     460.217
       71      936     460.217
       71      950     460.217
       71      952     460.217
       71      954     460.217
       71      956     460.217
       71      958     460.217
       71      960     460.217
       71      962     460.217
       71      964     460.217
       71      966     460.217
       71      970     460.217
       71      994     460.217
       71      998     460.217
       73      304     464.809
       73      306     464.809
       73      308     464.809
       73      310     464.809
       73      316     464.809
       73      318     464.809
       73      320     464.809
       73      324     464.809
       73      326     464.809
       73      328     464.809
       73      330     464.809
       73      332     464.809
       73      334     464.809
       73      338     464.809
       73      340     464.809
       73      342     464.809
       73      344     464.809
       73      346     464.809
       73      348     464.809
       73      350     464.809
       73      354     464.809
       73      356     464.809
       73      358     464.809
       73      360     464.809
       73      364     464.809
       73      366     464.809
       73      368     464.809
       73      370     464.809
       73      372     464.809
       73      376     464.809
       73      382     464.809
       73      384     464.809
       73      386     464.809
       73      388     464.809
       73      390     464.809
       73      392     464.809
       73      394     464.809
       73      396     464.809
       73      398     464.809
       73      400     464.809
       73      406     464.809
       73      408     464.809
       73      410     464.809
       73      414     464.809
       73      416     464.809
       73      418     464.809
       73      420     464.809
       73      424     464.809
       73      426     464.809
       73      428     464.809
       73      432     464.809
       73      434     464.809
       73      440     464.809
       73      442     464.809
       73      446     464.809
       73      448     464.809
       73      452     464.809
       73      454     464.809
       73      456     464.809
       73      460     464.809
       73      462     464.809
       73      464     464.809
       73      468     464.809
       73      470     464.809
       73      472     464.809
       73      474     464.809
       73      476     464.809
       73      478     464.809
       73      480     464.809
       73      482     464.809
       73      484     464.809
       73      486     464.809
       73      488     464.809
       73      490     464.809
       73      492     464.809
       73      494     464.809
       73      496     464.809
       73      498     464.809
       73      500     464.809
       73      502     464.809
       73      504     464.809
       73      506     464.809
       73      508     464.809
       73      510     464.809
       73      512     464.809
       73      514     464.809
       73      516     464.809
       73      518     464.809
       73      520     464.809
       73      522     464.809
       73      524     464.809
       73      526     464.809
       73      528     464.809
       73      530     464.809
       73      532     464.809
       73      534     464.809
       73      536     464.809
       73      538     464.809
       73      540     464.809
       73      542     464.809
       73      544     464.809
       73      546     464.809
       73      548     464.809
       73      550     464.809
       73      552     464.809
       73      554     464.809
       73      556     464.809
       73      558     464.809
       73      560     464.809
       73      562     464.809
       73      564     464.809
       73      566     464.809
       73      568     464.809
       73      570     464.809
       73      572     464.809
       73      574     464.809
       73      576     464.809
       73      578     464.809
       73      580     464.809
       73      582     464.809
       73      584     464.809
       73      586     464.809
       73      588     464.809
       73      590     464.809
       73      592     464.809
       73      594     464.809
       73      596     464.809
       73      598     464.809
       73      600     464.809
       73      602     464.809
       73      604     464.809
       73      606     464.809
       73      608     464.809
       73      610     464.809
       73      612     464.809
       73      614     464.809
       73      616     464.809
       73      618     464.809
       73      620     464.809
       73      622     464.809
       73      624     464.809
       73      626     464.809
       73      628     464.809
       73      630     464.809
       73      632     464.809
       73      634     464.809
       73      636     464.809
       73      638     464.809
       73      640     464.809
       73      642     464.809
       73      644     464.809
       73      646     464.809
       73      648     464.809
       73      650     464.809
       73      652     464.809
       73      654     464.809
       73      656     464.809
       73      658     464.809
       73      660     464.809
       73      662     464.809
       73      664     464.809
       73      666     464.809
       73      668     464.809
       73      670     464.809
       73      672     464.809
       73      674     464.809
       73      676     464.809
       73      678     464.809
       73      680     464.809
       73      682     464.809
       73      684     464.809
       73      686     464.809
       73      688     464.809
       73      690     464.809
       73      692     464.809
       73      694     464.809
       73      696     464.809
       73      698     464.809
       73      700     464.809
       73      702     464.809
       73      704     464.809
       73      706     464.809
       73      708     464.809
       73      710     464.809
       73      712     464.809
       73      714     464.809
       73      716     464.809
       73      718     464.809
       73      720     464.809
       73      722     464.809
       73      724     464.809
       73      726     464.809
       73      728     464.809
       73      730     464.809
       73      732     464.809
       73      734     464.809
       73      736     464.809
       73      738     464.809
       73      740     464.809
       73      742     464.809
       73      744     464.809
       73      746     464.809
       73      748     464.809
       73      750     464.809
       73      752     464.809
       73      754     464.809
       73      756     464.809
       73      758     464.809
       73      760     464.809
       73      762     464.809
       73      764     464.809
       73      766     464.809
       73      768     464.809
       73      770     464.809
       73      772     464.809
       73      774     464.809
       73      776     464.809
       73      778     464.809
       73      780     464.809
       73      782     464.809
       73      784     464.809
       73      786     464.809
       73      788     464.809
       73      790     464.809
       73      792     464.809
       73      794     464.809
       73      796     464.809
       73      798     464.809
       73      800     464.809
       73      802     464.809
       73      804     464.809
       73      806     464.809
       73      808     464.809
       73      810     464.809
       73      812     464.809
       73      814     464.809
       73      816     464.809
       73      818     464.809
       73      820     464.809
       73      822     464.809
       73      824     464.809
       73      826     464.809
       73      828     464.809
       73      830     464.809
       73      832     464.809
       73      834     464.809
       73      836     464.809
       73      838     464.809
       73      840     464.809
       73      842     464.809
       73      844     464.809
       73      846     464.809
       73      848     464.809
       73      850     464.809
       73      852     464.809
       73      854     464.809
       73      856     464.809
       73      858     464.809
       73      860     464.809
       73      862     464.809
       73      864     464.809
       73      866     464.809
       73      868     464.809
       73      870     464.809
       73      872     464.809
       73      874     464.809
       73      876     464.809
       73      878     464.809
       73      880     464.809
       73      882     464.809
       73      884     464.809
       73      886     464.809
       73      888     464.809
       73      890     464.809
       73      892     464.809
       73      894     464.809
       73      896     464.809
       73      898     464.809
       73      900     464.809
       73      902     464.809
       73      904     464.809
       73      906     464.809
       73      908     464.809
       73      910     464.809
       73      912     464.809
       73      914     464.809
       73      916     464.809
       73      918     464.809
       73      920     464.809
       73      922     464.809
       73      924     464.809
       73      926     464.809
       73      928     464.809
       73      930     464.809
       73      932     464.809
       73      934     464.809
       73      936     464.809
       73      938     464.809
       73      940     464.809
       73      942     464.809
       73      944     464.809
       73      946     464.809
       73      958     464.809
       73      960     464.809
       73      976     464.809
       73      986     464.809
       73      988     464.809
       73      990     464.809
       73      994     464.809
       75      304     469.400
       75      306     469.400
       75      308     469.400
       75      310     469.400
       75      312     469.400
       75      314     469.400
       75      316     469.400
       75      318     469.400
       75      320     469.400
       75      322     469.400
       75      326     469.400
       75      328     469.400
       75      330     469.400
       75      332     469.400
       75      334     469.400
       75      336     469.400
       75      340     469.400
       75      346     469.400
       75      348     469.400
       75      350     469.400
       75      352     469.400
       75      354     469.400
       75      356     469.400
       75      360     469.400
       75      362     469.400
       75      364     469.400
       75      366     469.400
       75      368     469.400
       75      374     469.400
       75      376     469.400
       75      378     469.400
       75      380     469.400
       75      386     469.400
       75      390     469.400
       75      394     469.400
       75      396     469.400
       75      398     469.400
       75      404     469.400
       75      406     469.400
       75      408     469.400
       75      412     469.400
       75      414     469.400
       75      416     469.400
       75      418     469.400
       75      422     469.400
       75      424     469.400
       75      426     469.400
       75      428     469.400
       75      430     469.400
       75      436     469.400
       75      440     469.400
       75      444     469.400
       75      446     469.400
       75      450     469.400
       75      454     469.400
       75      456     469.400
       75      460     469.400
       75      464     469.400
       75      468     469.400
       75      470     469.400
       75      472     469.400
       75      474     469.400
       75      478     469.400
       75      480     469.400
       75      482     469.400
       75      484     469.400
       75      486     469.400
       75      488     469.400
       75      490     469.400
       75      492     469.400
       75      494     469.400
       75      496     469.400
       75      498     469.400
       75      500     469.400
       75      502     469.400
       75      504     469.400
       75      506     469.400
       75      508     469.400
       75      510     469.400
       75      512     469.400
       75      514     469.400
       75      516     469.400
       75      518     469.400
       75      520     469.400
       75      522     469.400
       75      524     469.400
       75      526     469.400
       75      528     469.400
       75      530     469.400
       75      532     469.400
       75      534     469.400
       75      536     469.400
       75      538     469.400
       75      540     469.400
       75      542     469.400
       75      544     469.400
       75      546     469.400
       75      548     469.400
       75      550     469.400
       75      552     469.400
       75      554     469.400
       75      556     469.400
       75      558     469.400
       75      560     469.400
       75      562     469.400
       75      564     469.400
       75      566     469.400
       75      568     469.400
       75      570     469.400
       75      572     469.400
       75      574     469.400
       75      576     469.400
       75      578     469.400
       75      580     469.400
       75      582     469.400
       75      584     469.400
       75      586     469.400
       75      588     469.400
       75      590     469.400
       75      592     469.400
       75      594     469.400
       75      596     469.400
       75      598     469.400
       75      600     469.400
       75      602     469.400
       75      604     469.400
       75      606     469.400
       75      608     469.400
       75      610     469.400
       75      612     469.400
       75      614     469.400
       75      616     469.400
       75      618     469.400
       75      620     469.400
       75      622     469.400
       75      624     469.400
       75      626     469.400
       75      628     469.400
       75      630     469.400
       75      632     469.400
       75      634     469.400
       75      636     469.400
       75      638     469.400
       75      640     469.400
       75      642     469.400
       75      644     469.400
       75      646     469.400
       75      648     469.400
       75      650     469.400
       75      652     469.400
       75      654     469.400
       75      656     469.400
       75      658     469.400
       75      660     469.400
       75      662     469.400
       75      664     469.400
       75      666     469.400
       75      668     469.400
       75      670     469.400
       75      672     469.400
       75      674     469.400
       75      676     469.400
       75      678     469.400
       75      680     469.400
       75      682     469.400
       75      684     469.400
       75      686     469.400
       75      688     469.400
       75      690     469.400
       75      692     469.400
       75      694     469.400
       75      696     469.400
       75      698     469.400
       75      700     469.400
       75      702     469.400
       75      704     469.400
       75      706     469.400
       75      708     469.400
       75      710     469.400
       75      712     469.400
       75      714     469.400
       75      716     469.400
       75      718     469.400
       75      720     469.400
       75      722     469.400
       75      724     469.400
       75      726     469.400
       75      728     469.400
       75      730     469.400
       75      732     469.400
       75      734     469.400
       75      736     469.400
       75      738     469.400
       75      740     469.400
       75      742     469.400
       75      744     469.400
       75      746     469.400
       75      748     469.400
       75      750     469.400
       75      752     469.400
       75      754     469.400
       75      756     469.400
       75      758     469.400
       75      760     469.400
       75      762     469.400
       75      764     469.400
       75      766     469.400
       75      768     469.400
       75      770     469.400
       75      772     469.400
       75      774     469.400
       75      776     469.400
       75      778     469.400
       75      780     469.400
       75      782     469.400
       75      784     469.400
       75      786     469.400
       75      788     469.400
       75      790     469.400
       75      792     469.400
       75      794     469.400
       75      796     469.400
       75      798     469.400
       75      800     469.400
       75      802     469.400
       75      804     469.400
       75      806     469.400
       75      808     469.400
       75      810     469.400
       75      812     469.400
       75      814     469.400
       75      816     469.400
       75      818     469.400
       75      820     469.400
       75      822     469.400
       75      824     469.400
       75      826     469.400
       75      828     469.400
       75      830     469.400
       75      832     469.400
       75      834     469.400
       75      836     469.400
       75      838     469.400
       75      840     469.400
       75      842     469.400
       75      844     469.400
       75      846     469.400
       75      848     469.400
       75      850     469.400
       75      852     469.400
       75      854     469.400
       75      856     469.400
       75      858     469.400
       75      860     469.400
       75      862     469.400
       75      864     469.400
       75      866     469.400
       75      868     469.400
       75      870     469.400
       75      872     469.400
       75      874     469.400
       75      876     469.400
       75      878     469.400
       75      880     469.400
       75      882     469.400
       75      884     469.400
       75      886     469.400
       75      888     469.400
       75      890     469.400
       75      892     469.400
       75      894     469.400
       75      896     469.400
       75      898     469.400
       75      900     469.400
       75      902     469.400
       75      904     469.400
       75      906     469.400
       75      908     469.400
       75      910     469.400
       75      912     469.400
       75      914     469.400
       75      916     469.400
       75      918     469.400
       75      920     469.400
       75      922     469.400
       75      924     469.400
       75      926     469.400
       75      928     469.400
       75      930     469.400
       75      932     469.400
       75      934     469.400
       75      936     469.400
       75      938     469.400
       75      940     469.400
       75      942     469.400
       75      944     469.400
       75      946     469.400
       75      948     469.400
       75      950     469.400
       75      952     469.400
       75      954     469.400
       75      956     469.400
       75      958     469.400
       75      960     469.400
       75      962     469.400
       75      964     469.400
       75      966     469.400
       75      968     469.400
       75      970     469.400
       75      972     469.400
       75      974     469.400
       75      976     469.400
       75      980     469.400
       75      982     469.400
       77      308     473.847
       77      310     473.847
       77      312     473.847
       77      314     473.847
       77      318     473.847
       77      320     473.847
       77      322     473.847
       77      324     473.847
       77      326     473.847
       77      330     473.847
       77      334     473.847
       77      338     473.847
       77      340     473.847
       77      344     473.847
       77      346     473.847
       77      350     473.847
       77      352     473.847
       77      354     473.847
       77      358     473.847
       77      360     473.847
       77      362     473.847
       77      368     473.847
       77      370     473.847
       77      372     473.847
       77      374     473.847
       77      376     473.847
       77      378     473.847
       77      380     473.847
       77      382     473.847
       77      386     473.847
       77      388     473.847
       77      390     473.847
       77      392     473.847
       77      394     473.847
       77      396     473.847
       77      398     473.847
       77      400     473.847
       77      404     473.847
       77      406     473.847
       77      408     473.847
       77      410     473.847
       77      414     473.847
       77      420     473.847
       77      424     473.847
       77      426     473.847
       77      428     473.847
       77      430     473.847
       77      432     473.847
       77      436     473.847
       77      438     473.847
       77      444     473.847
       77      446     473.847
       77      450     473.847
       77      452     473.847
       77      458     473.847
       77      460     473.847
       77      466     473.847
       77      468     473.847
       77      470     473.847
       77      474     473.847
       77      476     473.847
       77      478     473.847
       77      480     473.847
       77      482     473.847
       77      484     473.847
       77      486     473.847
       77      488     473.847
       77      490     473.847
       77      492     473.847
       77      494     473.847
       77      496     473.847
       77      498     473.847
       77      500     473.847
       77      502     473.847
       77      504     473.847
       77      506     473.847
       77      508     473.847
       77      510     473.847
       77      512     473.847
       77      514     473.847
       77      516     473.847
       77      518     473.847
       77      520     473.847
       77      522     473.847
       77      524     473.847
       77      526     473.847
       77      528     473.847
       77      530     473.847
       77      532     473.847
       77      534     473.847
       77      536     473.847
       77      538     473.847
       77      540     473.847
       77      542     473.847
       77      544     473.847
       77      546     473.847
       77      548     473.847
       77      550     473.847
       77      552     473.847
       77      554     473.847
       77      556     473.847
       77      558     473.847
       77      560     473.847
       77      562     473.847
       77      564     473.847
       77      566     473.847
       77      568     473.847
       77      570     473.847
       77      572     473.847
       77      574     473.847
       77      576     473.847
       77      578     473.847
       77      580     473.847
       77      582     473.847
       77      584     473.847
       77      586     473.847
       77      588     473.847
       77      590     473.847
       77      592     473.847
       77      594     473.847
       77      596     473.847
       77      598     473.847
       77      600     473.847
       77      602     473.847
       77      604     473.847
       77      606     473.847
       77      608     473.847
       77      610     473.847
       77      612     473.847
       77      614     473.847
       77      616     473.847
       77      618     473.847
       77      620     473.847
       77      622     473.847
       77      624     473.847
       77      626     473.847
       77      628     473.847
       77      630     473.847
       77      632     473.847
       77      634     473.847
       77      636     473.847
       77      638     473.847
       77      640     473.847
       77      642     473.847
       77      644     473.847
       77      646     473.847
       77      648     473.847
       77      650     473.847
       77      652     473.847
       77      654     473.847
       77      656     473.847
       77      658     473.847
       77      660     473.847
       77      662     473.847
       77      664     473.847
       77      666     473.847
       77      668     473.847
       77      670     473.847
       77      672     473.847
       77      674     473.847
       77      676     473.847
       77      678     473.847
       77      680     473.847
       77      682     473.847
       77      684     473.847
       77      686     473.847
       77      688     473.847
       77      690     473.847
       77      692     473.847
       77      694     473.847
       77      696     473.847
       77      698     473.847
       77      700     473.847
       77      702     473.847
       77      704     473.847
       77      706     473.847
       77      708     473.847
       77      710     473.847
       77      712     473.847
       77      714     473.847
       77      716     473.847
       77      718     473.847
       77      720     473.847
       77      722     473.847
       77      724     473.847
       77      726     473.847
       77      728     473.847
       77      730     473.847
       77      732     473.847
       77      734     473.847
       77      736     473.847
       77      738     473.847
       77      740     473.847
       77      742     473.847
       77      744     473.847
       77      746     473.847
       77      748     473.847
       77      750     473.847
       77      752     473.847
       77      754     473.847
       77      756     473.847
       77      758     473.847
       77      760     473.847
       77      762     473.847
       77      764     473.847
       77      766     473.847
       77      768     473.847
       77      770     473.847
       77      772     473.847
       77      774     473.847
       77      776     473.847
       77      778     473.847
       77      780     473.847
       77      782     473.847
       77      784     473.847
       77      786     473.847
       77      788     473.847
       77      790     473.847
       77      792     473.847
       77      794     473.847
       77      796     473.847
       77      798     473.847
       77      800     473.847
       77      802     473.847
       77      804     473.847
       77      806     473.847
       77      808     473.847
       77      810     473.847
       77      812     473.847
       77      814     473.847
       77      816     473.847
       77      818     473.847
       77      820     473.847
       77      822     473.847
       77      824     473.847
       77      826     473.847
       77      828     473.847
       77      830     473.847
       77      832     473.847
       77      834     473.847
       77      836     473.847
       77      838     473.847
       77      840     473.847
       77      842     473.847
       77      844     473.847
       77      846     473.847
       77      848     473.847
       77      850     473.847
       77      852     473.847
       77      854     473.847
       77      856     473.847
       77      858     473.847
       77      860     473.847
       77      862     473.847
       77      864     473.847
       77      866     473.847
       77      868     473.847
       77      870     473.847
       77      872     473.847
       77      874     473.847
       77      876     473.847
       77      878     473.847
       77      880     473.847
       77      882     473.847
       77      884     473.847
       77      886     473.847
       77      888     473.847
       77      890     473.847
       77      892     473.847
       77      894     473.847
       77      896     473.847
       77      898     473.847
       77      900     473.847
       77      902     473.847
       77      904     473.847
       77      906     473.847
       77      908     473.847
       77      910     473.847
       77      912     473.847
       77      914     473.847
       77      916     473.847
       77      918     473.847
       77      920     473.847
       77      922     473.847
       77      924     473.847
       77      926     473.847
       77      928     473.847
       77      930     473.847
       77      932     473.847
       77      934     473.847
       77      936     473.847
       77      938     473.847
       77      940     473.847
       77      942     473.847
       77      944     473.847
       77      946     473.847
       77      948     473.847
       77      950     473.847
       77      952     473.847
       77      954     473.847
       77      956     473.847
       77      958     473.847
       77      960     473.847
       77      962     473.847
       77      964     473.847
       77      966     473.847
       77      968     473.847
       77      970     473.847
       77      972     473.847
       77      974     473.847
       77      976     473.847
       77      978     473.847
       77      980     473.847
       77      982     473.847
       77      984     473.847
       77      986     473.847
       77      988     473.847
       77      990     473.847
       77      992     473.847
       77      994     473.847
       77      996     473.847
       77      998     473.847
       79      306     478.289
       79      308     478.289
       79      312     478.289
       79      314     478.289
       79      316     478.289
       79      318     478.289
       79      322     478.289
       79      324     478.289
       79      326     478.289
       79      328     478.289
       79      330     478.289
       79      332     478.289
       79      334     478.289
       79      336     478.289
       79      338     478.289
       79      340     478.289
       79      342     478.289
       79      346     478.289
       79      348     478.289
       79      350     478.289
       79      354     478.289
       79      356     478.289
       79      358     478.289
       79      360     478.289
       79      362     478.289
       79      366     478.289
       79      368     478.289
       79      370     478.289
       79      372     478.289
       79      374     478.289
       79      378     478.289
       79      380     478.289
       79      384     478.289
       79      386     478.289
       79      388     478.289
       79      392     478.289
       79      394     478.289
       79      396     478.289
       79      398     478.289
       79      400     478.289
       79      402     478.289
       79      404     478.289
       79      406     478.289
       79      408     478.289
       79      410     478.289
       79      412     478.289
       79      414     478.289
       79      416     478.289
       79      420     478.289
       79      422     478.289
       79      424     478.289
       79      426     478.289
       79      430     478.289
       79      432     478.289
       79      434     478.289
       79      440     478.289
       79      444     478.289
       79      448     478.289
       79      450     478.289
       79      454     478.289
       79      456     478.289
       79      458     478.289
       79      460     478.289
       79      462     478.289
       79      464     478.289
       79      466     478.289
       79      468     478.289
       79      470     478.289
       79      474     478.289
       79      476     478.289
       79      478     478.289
       79      480     478.289
       79      482     478.289
       79      484     478.289
       79      486     478.289
       79      488     478.289
       79      490     478.289
       79      492     478.289
       79      494     478.289
       79      496     478.289
       79      498     478.289
       79      500     478.289
       79      502     478.289
       79      504     478.289
       79      506     478.289
       79      508     478.289
       79      510     478.289
       79      512     478.289
       79      514     478.289
       79      516     478.289
       79      518     478.289
       79      520     478.289
       79      522     478.289
       79      524     478.289
       79      526     478.289
       79      528     478.289
       79      530     478.289
       79      532     478.289
       79      534     478.289
       79      536     478.289
       79      538     478.289
       79      540     478.289
       79      542     478.289
       79      544     478.289
       79      546     478.289
       79      548     478.289
       79      550     478.289
       79      552     478.289
       79      554     478.289
       79      556     478.289
       79      558     478.289
       79      560     478.289
       79      562     478.289
       79      564     478.289
       79      566     478.289
       79      568     478.289
       79      570     478.289
       79      572     478.289
       79      574     478.289
       79      576     478.289
       79      578     478.289
       79      580     478.289
       79      582     478.289
       79      584     478.289
       79      586     478.289
       79      588     478.289
       79      590     478.289
       79      592     478.289
       79      594     478.289
       79      596     478.289
       79      598     478.289
       79      600     478.289
       79      602     478.289
       79      604     478.289
       79      606     478.289
       79      608     478.289
       79      610     478.289
       79      612     478.289
       79      614     478.289
       79      616     478.289
       79      618     478.289
       79      620     478.289
       79      622     478.289
       79      624     478.289
       79      626     478.289
       79      628     478.289
       79      630     478.289
       79      632     478.289
       79      634     478.289
       79      636     478.289
       79      638     478.289
       79      640     478.289
       79      642     478.289
       79      644     478.289
       79      646     478.289
       79      648     478.289
       79      650     478.289
       79      652     478.289
       79      654     478.289
       79      656     478.289
       79      658     478.289
       79      660     478.289
       79      662     478.289
       79      664     478.289
       79      666     478.289
       79      668     478.289
       79      670     478.289
       79      672     478.289
       79      674     478.289
       79      676     478.289
       79      678     478.289
       79      680     478.289
       79      682     478.289
       79      684     478.289
       79      686     478.289
       79      688     478.289
       79      690     478.289
       79      692     478.289
       79      694     478.289
       79      696     478.289
       79      698     478.289
       79      700     478.289
       79      702     478.289
       79      704     478.289
       79      706     478.289
       79      708     478.289
       79      710     478.289
       79      712     478.289
       79      714     478.289
       79      716     478.289
       79      718     478.289
       79      720     478.289
       79      722     478.289
       79      724     478.289
       79      726     478.289
       79      728     478.289
       79      730     478.289
       79      732     478.289
       79      734     478.289
       79      736     478.289
       79      738     478.289
       79      740     478.289
       79      742     478.289
       79      744     478.289
       79      746     478.289
       79      748     478.289
       79      750     478.289
       79      752     478.289
       79      754     478.289
       79      756     478.289
       79      758     478.289
       79      760     478.289
       79      762     478.289
       79      764     478.289
       79      766     478.289
       79      768     478.289
       79      770     478.289
       79      772     478.289
       79      774     478.289
       79      776     478.289
       79      778     478.289
       79      780     478.289
       79      782     478.289
       79      784     478.289
       79      786     478.289
       79      788     478.289
       79      790     478.289
       79      792     478.289
       79      794     478.289
       79      796     478.289
       79      798     478.289
       79      800     478.289
       79      802     478.289
       79      804     478.289
       79      806     478.289
       79      808     478.289
       79      810     478.289
       79      812     478.289
       79      814     478.289
       79      816     478.289
       79      818     478.289
       79      820     478.289
       79      822     478.289
       79      824     478.289
       79      826     478.289
       79      828     478.289
       79      830     478.289
       79      832     478.289
       79      834     478.289
       79      836     478.289
       79      838     478.289
       79      840     478.289
       79      842     478.289
       79      844     478.289
       79      846     478.289
       79      848     478.289
       79      850     478.289
       79      852     478.289
       79      854     478.289
       79      856     478.289
       79      858     478.289
       79      860     478.289
       79      862     478.289
       79      864     478.289
       79      866     478.289
       79      868     478.289
       79      870     478.289
       79      872     478.289
       79      874     478.289
       79      876     478.289
       79      878     478.289
       79      880     478.289
       79      882     478.289
       79      884     478.289
       79      886     478.289
       79      888     478.289
       79      890     478.289
       79      892     478.289
       79      894     478.289
       79      896     478.289
       79      898     478.289
       79      900     478.289
       79      902     478.289
       79      904     478.289
       79      906     478.289
       79      908     478.289
       79      910     478.289
       79      912     478.289
       79      914     478.289
       79      916     478.289
       79      918     478.289
       79      920     478.289
       79      922     478.289
       79      924     478.289
       79      926     478.289
       79      928     478.289
       79      930     478.289
       79      932     478.289
       79      934     478.289
       79      936     478.289
       79      938     478.289
       79      940     478.289
       79      942     478.289
       79      944     478.289
       79      946     478.289
       79      948     478.289
       79      950     478.289
       79      952     478.289
       79      954     478.289
       79      956     478.289
       79      958     478.289
       79      960     478.289
       79      962     478.289
       79      964     478.289
       79      966     478.289
       79      968     478.289
       79      970     478.289
       79      972     478.289
       79      974     478.289
       79      976     478.289
       79      978     478.289
       79      980     478.289
       79      982     478.289
       79      984     478.289
       79      986     478.289
       79      988     478.289
       79      990     478.289
       79      992     478.289
       79      994     478.289
       79      996     478.289
       79      998     478.289
       81      304     482.692
       81      306     482.692
       81      308     482.692
       81      310     482.692
       81      312     482.692
       81      314     482.692
       81      316     482.692
       81      318     482.692
       81      320     482.692
       81      324     482.692
       81      326     482.692
       81      328     482.692
       81      330     482.692
       81      332     482.692
       81      334     482.692
       81      336     482.692
       81      338     482.692
       81      340     482.692
       81      342     482.692
       81      344     482.692
       81      346     482.692
       81      348     482.692
       81      352     482.692
       81      354     482.692
       81      356     482.692
       81      358     482.692
       81      362     482.692
       81      364     482.692
       81      366     482.692
       81      372     482.692
       81      374     482.692
       81      376     482.692
       81      378     482.692
       81      380     482.692
       81      382     482.692
       81      384     482.692
       81      392     482.692
       81      396     482.692
       81      398     482.692
       81      402     482.692
       81      404     482.692
       81      408     482.692
       81      410     482.692
       81      412     482.692
       81      414     482.692
       81      416     482.692
       81      418     482.692
       81      422     482.692
       81      424     482.692
       81      428     482.692
       81      430     482.692
       81      434     482.692
       81      436     482.692
       81      440     482.692
       81      442     482.692
       81      448     482.692
       81      456     482.692
       81      458     482.692
       81      462     482.692
       81      464     482.692
       81      468     482.692
       81      470     482.692
       81      472     482.692
       81      474     482.692
       81      476     482.692
       81      478     482.692
       81      480     482.692
       81      482     482.692
       81      484     482.692
       81      486     482.692
       81      488     482.692
       81      490     482.692
       81      492     482.692
       81      494     482.692
       81      496     482.692
       81      498     482.692
       81      500     482.692
       81      502     482.692
       81      504     482.692
       81      506     482.692
       81      508     482.692
       81      510     482.692
       81      512     482.692
       81      514     482.692
       81      516     482.692
       81      518     482.692
       81      520     482.692
       81      522     482.692
       81      524     482.692
       81      526     482.692
       81      528     482.692
       81      530     482.692
       81      532     482.692
       81      534     482.692
       81      536     482.692
       81      538     482.692
       81      540     482.692
       81      542     482.692
       81      544     482.692
       81      546     482.692
       81      548     482.692
       81      550     482.692
       81      552     482.692
       81      554     482.692
       81      556     482.692
       81      558     482.692
       81      560     482.692
       81      562     482.692
       81      564     482.692
       81      566     482.692
       81      568     482.692
       81      570     482.692
       81      572     482.692
       81      574     482.692
       81      576     482.692
       81      578     482.692
       81      580     482.692
       81      582     482.692
       81      584     482.692
       81      586     482.692
       81      588     482.692
       81      590     482.692
       81      592     482.692
       81      594     482.692
       81      596     482.692
       81      598     482.692
       81      600     482.692
       81      602     482.692
       81      604     482.692
       81      606     482.692
       81      608     482.692
       81      610     482.692
       81      612     482.692
       81      614     482.692
       81      616     482.692
       81      618     482.692
       81      620     482.692
       81      622     482.692
       81      624     482.692
       81      626     482.692
       81      628     482.692
       81      630     482.692
       81      632     482.692
       81      634     482.692
       81      636     482.692
       81      638     482.692
       81      640     482.692
       81      642     482.692
       81      644     482.692
       81      646     482.692
       81      648     482.692
       81      650     482.692
       81      652     482.692
       81      654     482.692
       81      656     482.692
       81      658     482.692
       81      660     482.692
       81      662     482.692
       81      664     482.692
       81      666     482.692
       81      668     482.692
       81      670     482.692
       81      672     482.692
       81      674     482.692
       81      676     482.692
       81      678     482.692
       81      680     482.692
       81      682     482.692
       81      684     482.692
       81      686     482.692
       81      688     482.692
       81      690     482.692
       81      692     482.692
       81      694     482.692
       81      696     482.692
       81      698     482.692
       81      700     482.692
       81      702     482.692
       81      704     482.692
       81      706     482.692
       81      708     482.692
       81      710     482.692
       81      712     482.692
       81      714     482.692
       81      716     482.692
       81      718     482.692
       81      720     482.692
       81      722     482.692
       81      724     482.692
       81      726     482.692
       81      728     482.692
       81      730     482.692
       81      732     482.692
       81      734     482.692
       81      736     482.692
       81      738     482.692
       81      740     482.692
       81      742     482.692
       81      744     482.692
       81      746     482.692
       81      748     482.692
       81      750     482.692
       81      752     482.692
       81      754     482.692
       81      756     482.692
       81      758     482.692
       81      760     482.692
       81      762     482.692
       81      764     482.692
       81      766     482.692
       81      768     482.692
       81      770     482.692
       81      772     482.692
       81      774     482.692
       81      776     482.692
       81      778     482.692
       81      780     482.692
       81      782     482.692
       81      784     482.692
       81      786     482.692
       81      788     482.692
       81      790     482.692
       81      792     482.692
       81      794     482.692
       81      796     482.692
       81      798     482.692
       81      800     482.692
       81      802     482.692
       81      804     482.692
       81      806     482.692
       81      808     482.692
       81      810     482.692
       81      812     482.692
       81      814     482.692
       81      816     482.692
       81      818     482.692
       81      820     482.692
       81      822     482.692
       81      824     482.692
       81      826     482.692
       81      828     482.692
       81      830     482.692
       81      832     482.692
       81      834     482.692
       81      836     482.692
       81      838     482.692
       81      840     482.692
       81      842     482.692
       81      844     482.692
       81      846     482.692
       81      848     482.692
       81      850     482.692
       81      852     482.692
       81      854     482.692
       81      856     482.692
       81      858     482.692
       81      860     482.692
       81      862     482.692
       81      864     482.692
       81      866     482.692
       81      868     482.692
       81      870     482.692
       81      872     482.692
       81      874     482.692
       81      876     482.692
       81      878     482.692
       81      880     482.692
       81      882     482.692
       81      884     482.692
       81      886     482.692
       81      888     482.692
       81      890     482.692
       81      892     482.692
       81      894     482.692
       81      896     482.692
       81      898     482.692
       81      900     482.692
       81      902     482.692
       81      904     482.692
       81      906     482.692
       81      908     482.692
       81      910     482.692
       81      912     482.692
       81      914     482.692
       81      916     482.692
       81      918     482.692
       81      920     482.692
       81      922     482.692
       81      924     482.692
       81      926     482.692
       81      928     482.692
       81      930     482.692
       81      932     482.692
       81      934     482.692
       81      936     482.692
       81      938     482.692
       81      940     482.692
       81      942     482.692
       81      944     482.692
       81      946     482.692
       81      948     482.692
       81      950     482.692
       81      952     482.692
       81      954     482.692
       81      956     482.692
       81      958     482.692
       81      960     482.692
       81      962     482.692
       81      964     482.692
       81      966     482.692
       81      968     482.692
       81      970     482.692
       81      972     482.692
       81      974     482.692
       81      976     482.692
       81      978     482.692
       81      980     482.692
       81      982     482.692
       81      984     482.692
       81      986     482.692
       81      988     482.692
       81      990     482.692
       81      992     482.692
       81      994     482.692
       81      996     482.692
       81      998     482.692
       83      306     486.999
       83      308     486.999
       83      310     486.999
       83      312     486.999
       83      314     486.999
       83      316     486.999
       83      322     486.999
       83      326     486.999
       83      328     486.999
       83      330     486.999
       83      332     486.999
       83      334     486.999
       83      336     486.999
       83      338     486.999
       83      340     486.999
       83      342     486.999
       83      344     486.999
       83      346     486.999
       83      350     486.999
       83      352     486.999
       83      354     486.999
       83      356     486.999
       83      358     486.999
       83      360     486.999
       83      362     486.999
       83      366     486.999
       83      368     486.999
       83      370     486.999
       83      372     486.999
       83      376     486.999
       83      380     486.999
       83      384     486.999
       83      386     486.999
       83      388     486.999
       83      390     486.999
       83      392     486.999
       83      398     486.999
       83      400     486.999
       83      404     486.999
       83      408     486.999
       83      412     486.999
       83      414     486.999
       83      416     486.999
       83      420     486.999
       83      424     486.999
       83      426     486.999
       83      428     486.999
       83      430     486.999
       83      436     486.999
       83      438     486.999
       83      442     486.999
       83      448     486.999
       83      450     486.999
       83      452     486.999
       83      454     486.999
       83      456     486.999
       83      458     486.999
       83      460     486.999
       83      462     486.999
       83      464     486.999
       83      466     486.999
       83      468     486.999
       83      470     486.999
       83      472     486.999
       83      474     486.999
       83      476     486.999
       83      478     486.999
       83      480     486.999
       83      482     486.999
       83      484     486.999
       83      486     486.999
       83      488     486.999
       83      490     486.999
       83      492     486.999
       83      494     486.999
       83      496     486.999
       83      498     486.999
       83      500     486.999
       83      502     486.999
       83      504     486.999
       83      506     486.999
       83      508     486.999
       83      510     486.999
       83      512     486.999
       83      514     486.999
       83      516     486.999
       83      518     486.999
       83      520     486.999
       83      522     486.999
       83      524     486.999
       83      526     486.999
       83      528     486.999
       83      530     486.999
       83      532     486.999
       83      534     486.999
       83      536     486.999
       83      538     486.999
       83      540     486.999
       83      542     486.999
       83      544     486.999
       83      546     486.999
       83      548     486.999
       83      550     486.999
       83      552     486.999
       83      554     486.999
       83      556     486.999
       83      558     486.999
       83      560     486.999
       83      562     486.999
       83      564     486.999
       83      566     486.999
       83      568     486.999
       83      570     486.999
       83      572     486.999
       83      574     486.999
       83      576     486.999
       83      578     486.999
       83      580     486.999
       83      582     486.999
       83      584     486.999
       83      586     486.999
       83      588     486.999
       83      590     486.999
       83      592     486.999
       83      594     486.999
       83      596     486.999
       83      598     486.999
       83      600     486.999
       83      602     486.999
       83      604     486.999
       83      606     486.999
       83      608     486.999
       83      610     486.999
       83      612     486.999
       83      614     486.999
       83      616     486.999
       83      618     486.999
       83      620     486.999
       83      622     486.999
       83      624     486.999
       83      626     486.999
       83      628     486.999
       83      630     486.999
       83      632     486.999
       83      634     486.999
       83      636     486.999
       83      638     486.999
       83      640     486.999
       83      642     486.999
       83      644     486.999
       83      646     486.999
       83      648     486.999
       83      650     486.999
       83      652     486.999
       83      654     486.999
       83      656     486.999
       83      658     486.999
       83      660     486.999
       83      662     486.999
       83      664     486.999
       83      666     486.999
       83      668     486.999
       83      670     486.999
       83      672     486.999
       83      674     486.999
       83      676     486.999
       83      678     486.999
       83      680     486.999
       83      682     486.999
       83      684     486.999
       83      686     486.999
       83      688     486.999
       83      690     486.999
       83      692     486.999
       83      694     486.999
       83      696     486.999
       83      698     486.999
       83      700     486.999
       83      702     486.999
       83      704     486.999
       83      706     486.999
       83      708     486.999
       83      710     486.999
       83      712     486.999
       83      714     486.999
       83      716     486.999
       83      718     486.999
       83      720     486.999
       83      722     486.999
       83      724     486.999
       83      726     486.999
       83      728     486.999
       83      730     486.999
       83      732     486.999
       83      734     486.999
       83      736     486.999
       83      738     486.999
       83      740     486.999
       83      742     486.999
       83      744     486.999
       83      746     486.999
       83      748     486.999
       83      750     486.999
       83      752     486.999
       83      754     486.999
       83      756     486.999
       83      758     486.999
       83      760     486.999
       83      762     486.999
       83      764     486.999
       83      766     486.999
       83      768     486.999
       83      770     486.999
       83      772     486.999
       83      774     486.999
       83      776     486.999
       83      778     486.999
       83      780     486.999
       83      782     486.999
       83      784     486.999
       83      786     486.999
       83      788     486.999
       83      790     486.999
       83      792     486.999
       83      794     486.999
       83      796     486.999
       83      798     486.999
       83      800     486.999
       83      802     486.999
       83      804     486.999
       83      806     486.999
       83      808     486.999
       83      810     486.999
       83      812     486.999
       83      814     486.999
       83      816     486.999
       83      818     486.999
       83      820     486.999
       83      822     486.999
       83      824     486.999
       83      826     486.999
       83      828     486.999
       83      830     486.999
       83      832     486.999
       83      834     486.999
       83      836     486.999
       83      838     486.999
       83      840     486.999
       83      842     486.999
       83      844     486.999
       83      846     486.999
       83      848     486.999
       83      850     486.999
       83      852     486.999
       83      854     486.999
       83      856     486.999
       83      858     486.999
       83      860     486.999
       83      862     486.999
       83      864     486.999
       83      866     486.999
       83      868     486.999
       83      870     486.999
       83      872     486.999
       83      874     486.999
       83      876     486.999
       83      878     486.999
       83      880     486.999
       83      882     486.999
       83      884     486.999
       83      886     486.999
       83      888     486.999
       83      890     486.999
       83      892     486.999
       83      894     486.999
       83      896     486.999
       83      898     486.999
       83      900     486.999
       83      902     486.999
       83      904     486.999
       83      906     486.999
       83      908     486.999
       83      910     486.999
       83      912     486.999
       83      914     486.999
       83      916     486.999
       83      918     486.999
       83      920     486.999
       83      922     486.999
       83      924     486.999
       83      926     486.999
       83      928     486.999
       83      930     486.999
       83      932     486.999
       83      934     486.999
       83      936     486.999
       83      938     486.999
       83      940     486.999
       83      942     486.999
       83      944     486.999
       83      946     486.999
       83      948     486.999
       83      950     486.999
       83      952     486.999
       83      954     486.999
       83      956     486.999
       83      958     486.999
       83      960     486.999
       83      962     486.999
       83      964     486.999
       83      966     486.999
       83      968     486.999
       83      970     486.999
       83      972     486.999
       83      974     486.999
       83      976     486.999
       83      978     486.999
       83      980     486.999
       83      982     486.999
       83      984     486.999
       83      986     486.999
       83      988     486.999
       83      990     486.999
       83      992     486.999
       83      994     486.999
       83      996     486.999
       83      998     486.999
       85      302     491.306
       85      304     491.306
       85      306     491.306
       85      308     491.306
       85      310     491.306
       85      312     491.306
       85      314     491.306
       85      316     491.306
       85      318     491.306
       85      320     491.306
       85      324     491.306
       85      328     491.306
       85      332     491.306
       85      334     491.306
       85      336     491.306
       85      338     491.306
       85      340     491.306
       85      342     491.306
       85      346     491.306
       85      348     491.306
       85      350     491.306
       85      352     491.306
       85      354     491.306
       85      356     491.306
       85      360     491.306
       85      362     491.306
       85      364     491.306
       85      366     491.306
       85      368     491.306
       85      370     491.306
       85      374     491.306
       85      376     491.306
       85      378     491.306
       85      380     491.306
       85      382     491.306
       85      384     491.306
       85      386     491.306
       85      392     491.306
       85      394     491.306
       85      396     491.306
       85      398     491.306
       85      402     491.306
       85      406     491.306
       85      410     491.306
       85      412     491.306
       85      414     491.306
       85      416     491.306
       85      422     491.306
       85      424     491.306
       85      430     491.306
       85      432     491.306
       85      436     491.306
       85      440     491.306
       85      442     491.306
       85      444     491.306
       85      450     491.306
       85      452     491.306
       85      456     491.306
       85      458     491.306
       85      464     491.306
       85      466     491.306
       85      468     491.306
       85      470     491.306
       85      472     491.306
       85      474     491.306
       85      476     491.306
       85      478     491.306
       85      480     491.306
       85      482     491.306
       85      484     491.306
       85      486     491.306
       85      488     491.306
       85      490     491.306
       85      492     491.306
       85      494     491.306
       85      496     491.306
       85      498     491.306
       85      500     491.306
       85      502     491.306
       85      504     491.306
       85      506     491.306
       85      508     491.306
       85      510     491.306
       85      512     491.306
       85      514     491.306
       85      516     491.306
       85      518     491.306
       85      520     491.306
       85      522     491.306
       85      524     491.306
       85      526     491.306
       85      528     491.306
       85      530     491.306
       85      532     491.306
       85      534     491.306
       85      536     491.306
       85      538     491.306
       85      540     491.306
       85      542     491.306
       85      544     491.306
       85      546     491.306
       85      548     491.306
       85      550     491.306
       85      552     491.306
       85      554     491.306
       85      556     491.306
       85      558     491.306
       85      560     491.306
       85      562     491.306
       85      564     491.306
       85      566     491.306
       85      568     491.306
       85      570     491.306
       85      572     491.306
       85      574     491.306
       85      576     491.306
       85      578     491.306
       85      580     491.306
       85      582     491.306
       85      584     491.306
       85      586     491.306
       85      588     491.306
       85      590     491.306
       85      592     491.306
       85      594     491.306
       85      596     491.306
       85      598     491.306
       85      600     491.306
       85      602     491.306
       85      604     491.306
       85      606     491.306
       85      608     491.306
       85      610     491.306
       85      612     491.306
       85      614     491.306
       85      616     491.306
       85      618     491.306
       85      620     491.306
       85      622     491.306
       85      624     491.306
       85      626     491.306
       85      628     491.306
       85      630     491.306
       85      632     491.306
       85      634     491.306
       85      636     491.306
       85      638     491.306
       85      640     491.306
       85      642     491.306
       85      644     491.306
       85      646     491.306
       85      648     491.306
       85      650     491.306
       85      652     491.306
       85      654     491.306
       85      656     491.306
       85      658     491.306
       85      660     491.306
       85      662     491.306
       85      664     491.306
       85      666     491.306
       85      668     491.306
       85      670     491.306
       85      672     491.306
       85      674     491.306
       85      676     491.306
       85      678     491.306
       85      680     491.306
       85      682     491.306
       85      684     491.306
       85      686     491.306
       85      688     491.306
       85      690     491.306
       85      692     491.306
       85      694     491.306
       85      696     491.306
       85      698     491.306
       85      700     491.306
       85      702     491.306
       85      704     491.306
       85      706     491.306
       85      708     491.306
       85      710     491.306
       85      712     491.306
       85      714     491.306
       85      716     491.306
       85      718     491.306
       85      720     491.306
       85      722     491.306
       85      724     491.306
       85      726     491.306
       85      728     491.306
       85      730     491.306
       85      732     491.306
       85      734     491.306
       85      736     491.306
       85      738     491.306
       85      740     491.306
       85      742     491.306
       85      744     491.306
       85      746     491.306
       85      748     491.306
       85      750     491.306
       85      752     491.306
       85      754     491.306
       85      756     491.306
       85      758     491.306
       85      760     491.306
       85      762     491.306
       85      764     491.306
       85      766     491.306
       85      768     491.306
       85      770     491.306
       85      772     491.306
       85      774     491.306
       85      776     491.306
       85      778     491.306
       85      780     491.306
       85      782     491.306
       85      784     491.306
       85      786     491.306
       85      788     491.306
       85      790     491.306
       85      792     491.306
       85      794     491.306
       85      796     491.306
       85      798     491.306
       85      800     491.306
       85      802     491.306
       85      804     491.306
       85      806     491.306
       85      808     491.306
       85      810     491.306
       85      812     491.306
       85      814     491.306
       85      816     491.306
       85      818     491.306
       85      820     491.306
       85      822     491.306
       85      824     491.306
       85      826     491.306
       85      828     491.306
       85      830     491.306
       85      832     491.306
       85      834     491.306
       85      836     491.306
       85      838     491.306
       85      840     491.306
       85      842     491.306
       85      844     491.306
       85      846     491.306
       85      848     491.306
       85      850     491.306
       85      852     491.306
       85      854     491.306
       85      856     491.306
       85      858     491.306
       85      860     491.306
       85      862     491.306
       85      864     491.306
       85      866     491.306
       85      868     491.306
       85      870     491.306
       85      872     491.306
       85      874     491.306
       85      876     491.306
       85      878     491.306
       85      880     491.306
       85      882     491.306
       85      884     491.306
       85      886     491.306
       85      888     491.306
       85      890     491.306
       85      892     491.306
       85      894     491.306
       85      896     491.306
       85      898     491.306
       85      900     491.306
       85      902     491.306
       85      904     491.306
       85      906     491.306
       85      908     491.306
       85      910     491.306
       85      912     491.306
       85      914     491.306
       85      916     491.306
       85      918     491.306
       85      920     491.306
       85      922     491.306
       85      924     491.306
       85      926     491.306
       85      928     491.306
       85      930     491.306
       85      932     491.306
       85      934     491.306
       85      936     491.306
       85      938     491.306
       85      940     491.306
       85      942     491.306
       85      944     491.306
       85      946     491.306
       85      948     491.306
       85      950     491.306
       85      952     491.306
       85      954     491.306
       85      956     491.306
       85      958     491.306
       85      960     491.306
       85      962     491.306
       85      964     491.306
       85      966     491.306
       85      968     491.306
       85      970     491.306
       85      972     491.306
       85      974     491.306
       85      976     491.306
       85      978     491.306
       85      980     491.306
       85      982     491.306
       85      984     491.306
       85      986     491.306
       85      988     491.306
       85      990     491.306
       85      992     491.306
       85      994     491.306
       85      996     491.306
       85      998     491.306
       87      302     495.550
       87      304     495.550
       87      306     495.550
       87      308     495.550
       87      310     495.550
       87      314     495.550
       87      316     495.550
       87      318     495.550
       87      320     495.550
       87      322     495.550
       87      324     495.550
       87      326     495.550
       87      328     495.550
       87      330     495.550
       87      334     495.550
       87      336     495.550
       87      338     495.550
       87      340     495.550
       87      342     495.550
       87      344     495.550
       87      346     495.550
       87      350     495.550
       87      352     495.550
       87      354     495.550
       87      356     495.550
       87      358     495.550
       87      360     495.550
       87      364     495.550
       87      366     495.550
       87      368     495.550
       87      370     495.550
       87      372     495.550
       87      378     495.550
       87      380     495.550
       87      382     495.550
       87      384     495.550
       87      386     495.550
       87      388     495.550
       87      390     495.550
       87      392     495.550
       87      396     495.550
       87      398     495.550
       87      402     495.550
       87      404     495.550
       87      408     495.550
       87      410     495.550
       87      412     495.550
       87      416     495.550
       87      418     495.550
       87      420     495.550
       87      422     495.550
       87      426     495.550
       87      430     495.550
       87      432     495.550
       87      436     495.550
       87      438     495.550
       87      442     495.550
       87      444     495.550
       87      450     495.550
       87      452     495.550
       87      458     495.550
       87      460     495.550
       87      462     495.550
       87      466     495.550
       87      468     495.550
       87      470     495.550
       87      472     495.550
       87      474     495.550
       87      476     495.550
       87      478     495.550
       87      480     495.550
       87      482     495.550
       87      484     495.550
       87      486     495.550
       87      488     495.550
       87      490     495.550
       87      492     495.550
       87      494     495.550
       87      496     495.550
       87      498     495.550
       87      500     495.550
       87      502     495.550
       87      504     495.550
       87      506     495.550
       87      508     495.550
       87      510     495.550
       87      512     495.550
       87      514     495.550
       87      516     495.550
       87      518     495.550
       87      520     495.550
       87      522     495.550
       87      524     495.550
       87      526     495.550
       87      528     495.550
       87      530     495.550
       87      532     495.550
       87      534     495.550
       87      536     495.550
       87      538     495.550
       87      540     495.550
       87      542     495.550
       87      544     495.550
       87      546     495.550
       87      548     495.550
       87      550     495.550
       87      552     495.550
       87      554     495.550
       87      556     495.550
       87      558     495.550
       87      560     495.550
       87      562     495.550
       87      564     495.550
       87      566     495.550
       87      568     495.550
       87      570     495.550
       87      572     495.550
       87      574     495.550
       87      576     495.550
       87      578     495.550
       87      580     495.550
       87      582     495.550
       87      584     495.550
       87      586     495.550
       87      588     495.550
       87      590     495.550
       87      592     495.550
       87      594     495.550
       87      596     495.550
       87      598     495.550
       87      600     495.550
       87      602     495.550
       87      604     495.550
       87      606     495.550
       87      608     495.550
       87      610     495.550
       87      612     495.550
       87      614     495.550
       87      616     495.550
       87      618     495.550
       87      620     495.550
       87      622     495.550
       87      624     495.550
       87      626     495.550
       87      628     495.550
       87      630     495.550
       87      632     495.550
       87      634     495.550
       87      636     495.550
       87      638     495.550
       87      640     495.550
       87      642     495.550
       87      644     495.550
       87      646     495.550
       87      648     495.550
       87      650     495.550
       87      652     495.550
       87      654     495.550
       87      656     495.550
       87      658     495.550
       87      660     495.550
       87      662     495.550
       87      664     495.550
       87      666     495.550
       87      668     495.550
       87      670     495.550
       87      672     495.550
       87      674     495.550
       87      676     495.550
       87      678     495.550
       87      680     495.550
       87      682     495.550
       87      684     495.550
       87      686     495.550
       87      688     495.550
       87      690     495.550
       87      692     495.550
       87      694     495.550
       87      696     495.550
       87      698     495.550
       87      700     495.550
       87      702     495.550
       87      704     495.550
       87      706     495.550
       87      708     495.550
       87      710     495.550
       87      712     495.550
       87      714     495.550
       87      716     495.550
       87      718     495.550
       87      720     495.550
       87      722     495.550
       87      724     495.550
       87      726     495.550
       87      728     495.550
       87      730     495.550
       87      732     495.550
       87      734     495.550
       87      736     495.550
       87      738     495.550
       87      740     495.550
       87      742     495.550
       87      744     495.550
       87      746     495.550
       87      748     495.550
       87      750     495.550
       87      752     495.550
       87      754     495.550
       87      756     495.550
       87      758     495.550
       87      760     495.550
       87      762     495.550
       87      764     495.550
       87      766     495.550
       87      768     495.550
       87      770     495.550
       87      772     495.550
       87      774     495.550
       87      776     495.550
       87      778     495.550
       87      780     495.550
       87      782     495.550
       87      784     495.550
       87      786     495.550
       87      788     495.550
       87      790     495.550
       87      792     495.550
       87      794     495.550
       87      796     495.550
       87      798     495.550
       87      800     495.550
       87      802     495.550
       87      804     495.550
       87      806     495.550
       87      808     495.550
       87      810     495.550
       87      812     495.550
       87      814     495.550
       87      816     495.550
       87      818     495.550
       87      820     495.550
       87      822     495.550
       87      824     495.550
       87      826     495.550
       87      828     495.550
       87      830     495.550
       87      832     495.550
       87      834     495.550
       87      836     495.550
       87      838     495.550
       87      840     495.550
       87      842     495.550
       87      844     495.550
       87      846     495.550
       87      848     495.550
       87      850     495.550
       87      852     495.550
       87      854     495.550
       87      856     495.550
       87      858     495.550
       87      860     495.550
       87      862     495.550
       87      864     495.550
       87      866     495.550
       87      868     495.550
       87      870     495.550
       87      872     495.550
       87      874     495.550
       87      876     495.550
       87      878     495.550
       87      880     495.550
       87      882     495.550
       87      884     495.550
       87      886     495.550
       87      888     495.550
       87      890     495.550
       87      892     495.550
       87      894     495.550
       87      896     495.550
       87      898     495.550
       87      900     495.550
       87      902     495.550
       87      904     495.550
       87      906     495.550
       87      908     495.550
       87      910     495.550
       87      912     495.550
       87      914     495.550
       87      916     495.550
       87      918     495.550
       87      920     495.550
       87      922     495.550
       87      924     495.550
       87      926     495.550
       87      928     495.550
       87      930     495.550
       87      932     495.550
       87      934     495.550
       87      936     495.550
       87      938     495.550
       87      940     495.550
       87      942     495.550
       87      944     495.550
       87      946     495.550
       87      948     495.550
       87      950     495.550
       87      952     495.550
       87      954     495.550
       87      956     495.550
       87      958     495.550
       87      960     495.550
       87      962     495.550
       87      964     495.550
       87      966     495.550
       87      968     495.550
       87      970     495.550
       87      972     495.550
       87      974     495.550
       87      976     495.550
       87      978     495.550
       87      980     495.550
       87      982     495.550
       87      984     495.550
       87      986     495.550
       87      988     495.550
       87      990     495.550
       87      992     495.550
       87      994     495.550
       87      996     495.550
       87      998     495.550
       89      302     499.733
       89      306     499.733
       89      308     499.733
       89      310     499.733
       89      312     499.733
       89      314     499.733
       89      316     499.733
       89      322     499.733
       89      324     499.733
       89      328     499.733
       89      332     499.733
       89      336     499.733
       89      338     499.733
       89      340     499.733
       89      342     499.733
       89      344     499.733
       89      346     499.733
       89      348     499.733
       89      350     499.733
       89      352     499.733
       89      354     499.733
       89      356     499.733
       89      358     499.733
       89      360     499.733
       89      362     499.733
       89      364     499.733
       89      366     499.733
       89      370     499.733
       89      374     499.733
       89      378     499.733
       89      384     499.733
       89      388     499.733
       89      390     499.733
       89      392     499.733
       89      394     499.733
       89      396     499.733
       89      398     499.733
       89      402     499.733
       89      406     499.733
       89      410     499.733
       89      412     499.733
       89      416     499.733
       89      420     499.733
       89      422     499.733
       89      426     499.733
       89      430     499.733
       89      432     499.733
       89      434     499.733
       89      438     499.733
       89      442     499.733
       89      444     499.733
       89      446     499.733
       89      450     499.733
       89      452     499.733
       89      458     499.733
       89      460     499.733
       89      462     499.733
       89      464     499.733
       89      466     499.733
       89      468     499.733
       89      470     499.733
       89      472     499.733
       89      474     499.733
       89      476     499.733
       89      478     499.733
       89      480     499.733
       89      482     499.733
       89      484     499.733
       89      486     499.733
       89      488     499.733
       89      490     499.733
       89      492     499.733
       89      494     499.733
       89      496     499.733
       89      498     499.733
       89      500     499.733
       89      502     499.733
       89      504     499.733
       89      506     499.733
       89      508     499.733
       89      510     499.733
       89      512     499.733
       89      514     499.733
       89      516     499.733
       89      518     499.733
       89      520     499.733
       89      522     499.733
       89      524     499.733
       89      526     499.733
       89      528     499.733
       89      530     499.733
       89      532     499.733
       89      534     499.733
       89      536     499.733
       89      538     499.733
       89      540     499.733
       89      542     499.733
       89      544     499.733
       89      546     499.733
       89      548     499.733
       89      550     499.733
       89      552     499.733
       89      554     499.733
       89      556     499.733
       89      558     499.733
       89      560     499.733
       89      562     499.733
       89      564     499.733
       89      566     499.733
       89      568     499.733
       89      570     499.733
       89      572     499.733
       89      574     499.733
       89      576     499.733
       89      578     499.733
       89      580     499.733
       89      582     499.733
       89      584     499.733
       89      586     499.733
       89      588     499.733
       89      590     499.733
       89      592     499.733
       89      594     499.733
       89      596     499.733
       89      598     499.733
       89      600     499.733
       89      602     499.733
       89      604     499.733
       89      606     499.733
       89      608     499.733
       89      610     499.733
       89      612     499.733
       89      614     499.733
       89      616     499.733
       89      618     499.733
       89      620     499.733
       89      622     499.733
       89      624     499.733
       89      626     499.733
       89      628     499.733
       89      630     499.733
       89      632     499.733
       89      634     499.733
       89      636     499.733
       89      638     499.733
       89      640     499.733
       89      642     499.733
       89      644     499.733
       89      646     499.733
       89      648     499.733
       89      650     499.733
       89      652     499.733
       89      654     499.733
       89      656     499.733
       89      658     499.733
       89      660     499.733
       89      662     499.733
       89      664     499.733
       89      666     499.733
       89      668     499.733
       89      670     499.733
       89      672     499.733
       89      674     499.733
       89      676     499.733
       89      678     499.733
       89      680     499.733
       89      682     499.733
       89      684     499.733
       89      686     499.733
       89      688     499.733
       89      690     499.733
       89      692     499.733
       89      694     499.733
       89      696     499.733
       89      698     499.733
       89      700     499.733
       89      702     499.733
       89      704     499.733
       89      706     499.733
       89      708     499.733
       89      710     499.733
       89      712     499.733
       89      714     499.733
       89      716     499.733
       89      718     499.733
       89      720     499.733
       89      722     499.733
       89      724     499.733
       89      726     499.733
       89      728     499.733
       89      730     499.733
       89      732     499.733
       89      734     499.733
       89      736     499.733
       89      738     499.733
       89      740     499.733
       89      742     499.733
       89      744     499.733
       89      746     499.733
       89      748     499.733
       89      750     499.733
       89      752     499.733
       89      754     499.733
       89      756     499.733
       89      758     499.733
       89      760     499.733
       89      762     499.733
       89      764     499.733
       89      766     499.733
       89      768     499.733
       89      770     499.733
       89      772     499.733
       89      774     499.733
       89      776     499.733
       89      778     499.733
       89      780     499.733
       89      782     499.733
       89      784     499.733
       89      786     499.733
       89      788     499.733
       89      790     499.733
       89      792     499.733
       89      794     499.733
       89      796     499.733
       89      798     499.733
       89      800     499.733
       89      802     499.733
       89      804     499.733
       89      806     499.733
       89      808     499.733
       89      810     499.733
       89      812     499.733
       89      814     499.733
       89      816     499.733
       89      818     499.733
       89      820     499.733
       89      822     499.733
       89      824     499.733
       89      826     499.733
       89      828     499.733
       89      830     499.733
       89      832     499.733
       89      834     499.733
       89      836     499.733
       89      838     499.733
       89      840     499.733
       89      842     499.733
       89      844     499.733
       89      846     499.733
       89      848     499.733
       89      850     499.733
       89      852     499.733
       89      854     499.733
       89      856     499.733
       89      858     499.733
       89      860     499.733
       89      862     499.733
       89      864     499.733
       89      866     499.733
       89      868     499.733
       89      870     499.733
       89      872     499.733
       89      874     499.733
       89      876     499.733
       89      878     499.733
       89      880     499.733
       89      882     499.733
       89      884     499.733
       89      886     499.733
       89      888     499.733
       89      890     499.733
       89      892     499.733
       89      894     499.733
       89      896     499.733
       89      898     499.733
       89      900     499.733
       89      902     499.733
       89      904     499.733
       89      906     499.733
       89      908     499.733
       89      910     499.733
       89      912     499.733
       89      914     499.733
       89      916     499.733
       89      918     499.733
       89      920     499.733
       89      922     499.733
       89      924     499.733
       89      926     499.733
       89      928     499.733
       89      930     499.733
       89      932     499.733
       89      934     499.733
       89      936     499.733
       89      938     499.733
       89      940     499.733
       89      942     499.733
       89      944     499.733
       89      946     499.733
       89      948     499.733
       89      950     499.733
       89      952     499.733
       89      954     499.733
       89      956     499.733
       89      958     499.733
       89      960     499.733
       89      962     499.733
       89      964     499.733
       89      966     499.733
       89      968     499.733
       89      970     499.733
       89      972     499.733
       89      974     499.733
       89      976     499.733
       89      978     499.733
       89      980     499.733
       89      982     499.733
       89      984     499.733
       89      986     499.733
       89      988     499.733
       89      990     499.733
       89      992     499.733
       89      994     499.733
       89      996     499.733
       89      998     499.733
       91      300     503.916
       91      302     503.916
       91      304     503.916
       91      306     503.916
       91      308     503.916
       91      310     503.916
       91      312     503.916
       91      314     503.916
       91      316     503.916
       91      318     503.916
       91      320     503.916
       91      322     503.916
       91      326     503.916
       91      328     503.916
       91      330     503.916
       91      332     503.916
       91      334     503.916
       91      338     503.916
       91      340     503.916
       91      342     503.916
       91      344     503.916
       91      346     503.916
       91      348     503.916
       91      350     503.916
       91      354     503.916
       91      356     503.916
       91      360     503.916
       91      364     503.916
       91      366     503.916
       91      368     503.916
       91      374     503.916
       91      376     503.916
       91      378     503.916
       91      380     503.916
       91      382     503.916
       91      384     503.916
       91      388     503.916
       91      390     503.916
       91      396     503.916
       91      398     503.916
       91      400     503.916
       91      402     503.916
       91      406     503.916
       91      408     503.916
       91      410     503.916
       91      412     503.916
       91      414     503.916
       91      416     503.916
       91      422     503.916
       91      424     503.916
       91      426     503.916
       91      430     503.916
       91      432     503.916
       91      434     503.916
       91      436     503.916
       91      438     503.916
       91      440     503.916
       91      444     503.916
       91      446     503.916
       91      450     503.916
       91      452     503.916
       91      454     503.916
       91      456     503.916
       91      458     503.916
       91      460     503.916
       91      462     503.916
       91      464     503.916
       91      466     503.916
       91      468     503.916
       91      470     503.916
       91      472     503.916
       91      474     503.916
       91      476     503.916
       91      478     503.916
       91      480     503.916
       91      482     503.916
       91      484     503.916
       91      486     503.916
       91      488     503.916
       91      490     503.916
       91      492     503.916
       91      494     503.916
       91      496     503.916
       91      498     503.916
       91      500     503.916
       91      502     503.916
       91      504     503.916
       91      506     503.916
       91      508     503.916
       91      510     503.916
       91      512     503.916
       91      514     503.916
       91      516     503.916
       91      518     503.916
       91      520     503.916
       91      522     503.916
       91      524     503.916
       91      526     503.916
       91      528     503.916
       91      530     503.916
       91      532     503.916
       91      534     503.916
       91      536     503.916
       91      538     503.916
       91      540     503.916
       91      542     503.916
       91      544     503.916
       91      546     503.916
       91      548     503.916
       91      550     503.916
       91      552     503.916
       91      554     503.916
       91      556     503.916
       91      558     503.916
       91      560     503.916
       91      562     503.916
       91      564     503.916
       91      566     503.916
       91      568     503.916
       91      570     503.916
       91      572     503.916
       91      574     503.916
       91      576     503.916
       91      578     503.916
       91      580     503.916
       91      582     503.916
       91      584     503.916
       91      586     503.916
       91      588     503.916
       91      590     503.916
       91      592     503.916
       91      594     503.916
       91      596     503.916
       91      598     503.916
       91      600     503.916
       91      602     503.916
       91      604     503.916
       91      606     503.916
       91      608     503.916
       91      610     503.916
       91      612     503.916
       91      614     503.916
       91      616     503.916
       91      618     503.916
       91      620     503.916
       91      622     503.916
       91      624     503.916
       91      626     503.916
       91      628     503.916
       91      630     503.916
       91      632     503.916
       91      634     503.916
       91      636     503.916
       91      638     503.916
       91      640     503.916
       91      642     503.916
       91      644     503.916
       91      646     503.916
       91      648     503.916
       91      650     503.916
       91      652     503.916
       91      654     503.916
       91      656     503.916
       91      658     503.916
       91      660     503.916
       91      662     503.916
       91      664     503.916
       91      666     503.916
       91      668     503.916
       91      670     503.916
       91      672     503.916
       91      674     503.916
       91      676     503.916
       91      678     503.916
       91      680     503.916
       91      682     503.916
       91      684     503.916
       91      686     503.916
       91      688     503.916
       91      690     503.916
       91      692     503.916
       91      694     503.916
       91      696     503.916
       91      698     503.916
       91      700     503.916
       91      702     503.916
       91      704     503.916
       91      706     503.916
       91      708     503.916
       91      710     503.916
       91      712     503.916
       91      714     503.916
       91      716     503.916
       91      718     503.916
       91      720     503.916
       91      722     503.916
       91      724     503.916
       91      726     503.916
       91      728     503.916
       91      730     503.916
       91      732     503.916
       91      734     503.916
       91      736     503.916
       91      738     503.916
       91      740     503.916
       91      742     503.916
       91      744     503.916
       91      746     503.916
       91      748     503.916
       91      750     503.916
       91      752     503.916
       91      754     503.916
       91      756     503.916
       91      758     503.916
       91      760     503.916
       91      762     503.916
       91      764     503.916
       91      766     503.916
       91      768     503.916
       91      770     503.916
       91      772     503.916
       91      774     503.916
       91      776     503.916
       91      778     503.916
       91      780     503.916
       91      782     503.916
       91      784     503.916
       91      786     503.916
       91      788     503.916
       91      790     503.916
       91      792     503.916
       91      794     503.916
       91      796     503.916
       91      798     503.916
       91      800     503.916
       91      802     503.916
       91      804     503.916
       91      806     503.916
       91      808     503.916
       91      810     503.916
       91      812     503.916
       91      814     503.916
       91      816     503.916
       91      818     503.916
       91      820     503.916
       91      822     503.916
       91      824     503.916
       91      826     503.916
       91      828     503.916
       91      830     503.916
       91      832     503.916
       91      834     503.916
       91      836     503.916
       91      838     503.916
       91      840     503.916
       91      842     503.916
       91      844     503.916
       91      846     503.916
       91      848     503.916
       91      850     503.916
       91      852     503.916
       91      854     503.916
       91      856     503.916
       91      858     503.916
       91      860     503.916
       91      862     503.916
       91      864     503.916
       91      866     503.916
       91      868     503.916
       91      870     503.916
       91      872     503.916
       91      874     503.916
       91      876     503.916
       91      878     503.916
       91      880     503.916
       91      882     503.916
       91      884     503.916
       91      886     503.916
       91      888     503.916
       91      890     503.916
       91      892     503.916
       91      894     503.916
       91      896     503.916
       91      898     503.916
       91      900     503.916
       91      902     503.916
       91      904     503.916
       91      906     503.916
       91      908     503.916
       91      910     503.916
       91      912     503.916
       91      914     503.916
       91      916     503.916
       91      918     503.916
       91      920     503.916
       91      922     503.916
       91      924     503.916
       91      926     503.916
       91      928     503.916
       91      930     503.916
       91      932     503.916
       91      934     503.916
       91      936     503.916
       91      938     503.916
       91      940     503.916
       91      942     503.916
       91      944     503.916
       91      946     503.916
       91      948     503.916
       91      950     503.916
       91      952     503.916
       91      954     503.916
       91      956     503.916
       91      958     503.916
       91      960     503.916
       91      962     503.916
       91      964     503.916
       91      966     503.916
       91      968     503.916
       91      970     503.916
       91      972     503.916
       91      974     503.916
       91      976     503.916
       91      978     503.916
       91      980     503.916
       91      982     503.916
       91      984     503.916
       91      986     503.916
       91      988     503.916
       91      990     503.916
       91      992     503.916
       91      994     503.916
       91      996     503.916
       91      998     503.916
       93      302     508.031
       93      304     508.031
       93      308     508.031
       93      312     508.031
       93      314     508.031
       93      316     508.031
       93      318     508.031
       93      320     508.031
       93      322     508.031
       93      324     508.031
       93      326     508.031
       93      330     508.031
       93      332     508.031
       93      334     508.031
       93      336     508.031
       93      340     508.031
       93      342     508.031
       93      344     508.031
       93      346     508.031
       93      348     508.031
       93      350     508.031
       93      352     508.031
       93      356     508.031
       93      358     508.031
       93      360     508.031
       93      362     508.031
       93      366     508.031
       93      368     508.031
       93      370     508.031
       93      372     508.031
       93      374     508.031
       93      378     508.031
       93      382     508.031
       93      384     508.031
       93      386     508.031
       93      388     508.031
       93      392     508.031
       93      400     508.031
       93      402     508.031
       93      404     508.031
       93      406     508.031
       93      412     508.031
       93      418     508.031
       93      420     508.031
       93      424     508.031
       93      426     508.031
       93      428     508.031
       93      432     508.031
       93      436     508.031
       93      438     508.031
       93      440     508.031
       93      444     508.031
       93      450     508.031
       93      452     508.031
       93      454     508.031
       93      456     508.031
       93      458     508.031
       93      460     508.031
       93      462     508.031
       93      464     508.031
       93      466     508.031
       93      468     508.031
       93      470     508.031
       93      472     508.031
       93      474     508.031
       93      476     508.031
       93      478     508.031
       93      480     508.031
       93      482     508.031
       93      484     508.031
       93      486     508.031
       93      488     508.031
       93      490     508.031
       93      492     508.031
       93      494     508.031
       93      496     508.031
       93      498     508.031
       93      500     508.031
       93      502     508.031
       93      504     508.031
       93      506     508.031
       93      508     508.031
       93      510     508.031
       93      512     508.031
       93      514     508.031
       93      516     508.031
       93      518     508.031
       93      520     508.031
       93      522     508.031
       93      524     508.031
       93      526     508.031
       93      528     508.031
       93      530     508.031
       93      532     508.031
       93      534     508.031
       93      536     508.031
       93      538     508.031
       93      540     508.031
       93      542     508.031
       93      544     508.031
       93      546     508.031
       93      548     508.031
       93      550     508.031
       93      552     508.031
       93      554     508.031
       93      556     508.031
       93      558     508.031
       93      560     508.031
       93      562     508.031
       93      564     508.031
       93      566     508.031
       93      568     508.031
       93      570     508.031
       93      572     508.031
       93      574     508.031
       93      576     508.031
       93      578     508.031
       93      580     508.031
       93      582     508.031
       93      584     508.031
       93      586     508.031
       93      588     508.031
       93      590     508.031
       93      592     508.031
       93      594     508.031
       93      596     508.031
       93      598     508.031
       93      600     508.031
       93      602     508.031
       93      604     508.031
       93      606     508.031
       93      608     508.031
       93      610     508.031
       93      612     508.031
       93      614     508.031
       93      616     508.031
       93      618     508.031
       93      620     508.031
       93      622     508.031
       93      624     508.031
       93      626     508.031
       93      628     508.031
       93      630     508.031
       93      632     508.031
       93      634     508.031
       93      636     508.031
       93      638     508.031
       93      640     508.031
       93      642     508.031
       93      644     508.031
       93      646     508.031
       93      648     508.031
       93      650     508.031
       93      652     508.031
       93      654     508.031
       93      656     508.031
       93      658     508.031
       93      660     508.031
       93      662     508.031
       93      664     508.031
       93      666     508.031
       93      668     508.031
       93      670     508.031
       93      672     508.031
       93      674     508.031
       93      676     508.031
       93      678     508.031
       93      680     508.031
       93      682     508.031
       93      684     508.031
       93      686     508.031
       93      688     508.031
       93      690     508.031
       93      692     508.031
       93      694     508.031
       93      696     508.031
       93      698     508.031
       93      700     508.031
       93      702     508.031
       93      704     508.031
       93      706     508.031
       93      708     508.031
       93      710     508.031
       93      712     508.031
       93      714     508.031
       93      716     508.031
       93      718     508.031
       93      720     508.031
       93      722     508.031
       93      724     508.031
       93      726     508.031
       93      728     508.031
       93      730     508.031
       93      732     508.031
       93      734     508.031
       93      736     508.031
       93      738     508.031
       93      740     508.031
       93      742     508.031
       93      744     508.031
       93      746     508.031
       93      748     508.031
       93      750     508.031
       93      752     508.031
       93      754     508.031
       93      756     508.031
       93      758     508.031
       93      760     508.031
       93      762     508.031
       93      764     508.031
       93      766     508.031
       93      768     508.031
       93      770     508.031
       93      772     508.031
       93      774     508.031
       93      776     508.031
       93      778     508.031
       93      780     508.031
       93      782     508.031
       93      784     508.031
       93      786     508.031
       93      788     508.031
       93      790     508.031
       93      792     508.031
       93      794     508.031
       93      796     508.031
       93      798     508.031
       93      800     508.031
       93      802     508.031
       93      804     508.031
       93      806     508.031
       93      808     508.031
       93      810     508.031
       93      812     508.031
       93      814     508.031
       93      816     508.031
       93      818     508.031
       93      820     508.031
       93      822     508.031
       93      824     508.031
       93      826     508.031
       93      828     508.031
       93      830     508.031
       93      832     508.031
       93      834     508.031
       93      836     508.031
       93      838     508.031
       93      840     508.031
       93      842     508.031
       93      844     508.031
       93      846     508.031
       93      848     508.031
       93      850     508.031
       93      852     508.031
       93      854     508.031
       93      856     508.031
       93      858     508.031
       93      860     508.031
       93      862     508.031
       93      864     508.031
       93      866     508.031
       93      868     508.031
       93      870     508.031
       93      872     508.031
       93      874     508.031
       93      876     508.031
       93      878     508.031
       93      880     508.031
       93      882     508.031
       93      884     508.031
       93      886     508.031
       93      888     508.031
       93      890     508.031
       93      892     508.031
       93      894     508.031
       93      896     508.031
       93      898     508.031
       93      900     508.031
       93      902     508.031
       93      904     508.031
       93      906     508.031
       93      908     508.031
       93      910     508.031
       93      912     508.031
       93      914     508.031
       93      916     508.031
       93      918     508.031
       93      920     508.031
       93      922     508.031
       93      924     508.031
       93      926     508.031
       93      928     508.031
       93      930     508.031
       93      932     508.031
       93      934     508.031
       93      936     508.031
       93      938     508.031
       93      940     508.031
       93      942     508.031
       93      944     508.031
       93      946     508.031
       93      948     508.031
       93      950     508.031
       93      952     508.031
       93      954     508.031
       93      956     508.031
       93      958     508.031
       93      960     508.031
       93      962     508.031
       93      964     508.031
       93      966     508.031
       93      968     508.031
       93      970     508.031
       93      972     508.031
       93      974     508.031
       93      976     508.031
       93      978     508.031
       93      980     508.031
       93      982     508.031
       93      984     508.031
       93      986     508.031
       93      988     508.031
       93      990     508.031
       93      992     508.031
       93      994     508.031
       93      996     508.031
       93      998     508.031
       95      302     512.100
       95      304     512.100
       95      306     512.100
       95      310     512.100
       95      312     512.100
       95      314     512.100
       95      316     512.100
       95      320     512.100
       95      322     512.100
       95      324     512.100
       95      326     512.100
       95      328     512.100
       95      330     512.100
       95      332     512.100
       95      336     512.100
       95      338     512.100
       95      340     512.100
       95      342     512.100
       95      344     512.100
       95      348     512.100
       95      350     512.100
       95      352     512.100
       95      354     512.100
       95      358     512.100
       95      360     512.100
       95      362     512.100
       95      364     512.100
       95      368     512.100
       95      370     512.100
       95      372     512.100
       95      374     512.100
       95      376     512.100
       95      380     512.100
       95      388     512.100
       95      390     512.100
       95      392     512.100
       95      394     512.100
       95      396     512.100
       95      400     512.100
       95      418     512.100
       95      422     512.100
       95      424     512.100
       95      426     512.100
       95      430     512.100
       95      436     512.100
       95      442     512.100
       95      450     512.100
       95      452     512.100
       95      454     512.100
       95      456     512.100
       95      458     512.100
       95      460     512.100
       95      462     512.100
       95      464     512.100
       95      466     512.100
       95      468     512.100
       95      470     512.100
       95      472     512.100
       95      474     512.100
       95      476     512.100
       95      478     512.100
       95      480     512.100
       95      482     512.100
       95      484     512.100
       95      486     512.100
       95      488     512.100
       95      490     512.100
       95      492     512.100
       95      494     512.100
       95      496     512.100
       95      498     512.100
       95      500     512.100
       95      502     512.100
       95      504     512.100
       95      506     512.100
       95      508     512.100
       95      510     512.100
       95      512     512.100
       95      514     512.100
       95      516     512.100
       95      518     512.100
       95      520     512.100
       95      522     512.100
       95      524     512.100
       95      526     512.100
       95      528     512.100
       95      530     512.100
       95      532     512.100
       95      534     512.100
       95      536     512.100
       95      538     512.100
       95      540     512.100
       95      542     512.100
       95      544     512.100
       95      546     512.100
       95      548     512.100
       95      550     512.100
       95      552     512.100
       95      554     512.100
       95      556     512.100
       95      558     512.100
       95      560     512.100
       95      562     512.100
       95      564     512.100
       95      566     512.100
       95      568     512.100
       95      570     512.100
       95      572     512.100
       95      574     512.100
       95      576     512.100
       95      578     512.100
       95      580     512.100
       95      582     512.100
       95      584     512.100
       95      586     512.100
       95      588     512.100
       95      590     512.100
       95      592     512.100
       95      594     512.100
       95      596     512.100
       95      598     512.100
       95      600     512.100
       95      602     512.100
       95      604     512.100
       95      606     512.100
       95      608     512.100
       95      610     512.100
       95      612     512.100
       95      614     512.100
       95      616     512.100
       95      618     512.100
       95      620     512.100
       95      622     512.100
       95      624     512.100
       95      626     512.100
       95      628     512.100
       95      630     512.100
       95      632     512.100
       95      634     512.100
       95      636     512.100
       95      638     512.100
       95      640     512.100
       95      642     512.100
       95      644     512.100
       95      646     512.100
       95      648     512.100
       95      650     512.100
       95      652     512.100
       95      654     512.100
       95      656     512.100
       95      658     512.100
       95      660     512.100
       95      662     512.100
       95      664     512.100
       95      666     512.100
       95      668     512.100
       95      670     512.100
       95      672     512.100
       95      674     512.100
       95      676     512.100
       95      678     512.100
       95      680     512.100
       95      682     512.100
       95      684     512.100
       95      686     512.100
       95      688     512.100
       95      690     512.100
       95      692     512.100
       95      694     512.100
       95      696     512.100
       95      698     512.100
       95      700     512.100
       95      702     512.100
       95      704     512.100
       95      706     512.100
       95      708     512.100
       95      710     512.100
       95      712     512.100
       95      714     512.100
       95      716     512.100
       95      718     512.100
       95      720     512.100
       95      722     512.100
       95      724     512.100
       95      726     512.100
       95      728     512.100
       95      730     512.100
       95      732     512.100
       95      734     512.100
       95      736     512.100
       95      738     512.100
       95      740     512.100
       95      742     512.100
       95      744     512.100
       95      746     512.100
       95      748     512.100
       95      750     512.100
       95      752     512.100
       95      754     512.100
       95      756     512.100
       95      758     512.100
       95      760     512.100
       95      762     512.100
       95      764     512.100
       95      766     512.100
       95      768     512.100
       95      770     512.100
       95      772     512.100
       95      774     512.100
       95      776     512.100
       95      778     512.100
       95      780     512.100
       95      782     512.100
       95      784     512.100
       95      786     512.100
       95      788     512.100
       95      790     512.100
       95      792     512.100
       95      794     512.100
       95      796     512.100
       95      798     512.100
       95      800     512.100
       95      802     512.100
       95      804     512.100
       95      806     512.100
       95      808     512.100
       95      810     512.100
       95      812     512.100
       95      814     512.100
       95      816     512.100
       95      818     512.100
       95      820     512.100
       95      822     512.100
       95      824     512.100
       95      826     512.100
       95      828     512.100
       95      830     512.100
       95      832     512.100
       95      834     512.100
       95      836     512.100
       95      838     512.100
       95      840     512.100
       95      842     512.100
       95      844     512.100
       95      846     512.100
       95      848     512.100
       95      850     512.100
       95      852     512.100
       95      854     512.100
       95      856     512.100
       95      858     512.100
       95      860     512.100
       95      862     512.100
       95      864     512.100
       95      866     512.100
       95      868     512.100
       95      870     512.100
       95      872     512.100
       95      874     512.100
       95      876     512.100
       95      878     512.100
       95      880     512.100
       95      882     512.100
       95      884     512.100
       95      886     512.100
       95      888     512.100
       95      890     512.100
       95      892     512.100
       95      894     512.100
       95      896     512.100
       95      898     512.100
       95      900     512.100
       95      902     512.100
       95      904     512.100
       95      906     512.100
       95      908     512.100
       95      910     512.100
       95      912     512.100
       95      914     512.100
       95      916     512.100
       95      918     512.100
       95      920     512.100
       95      922     512.100
       95      924     512.100
       95      926     512.100
       95      928     512.100
       95      930     512.100
       95      932     512.100
       95      934     512.100
       95      936     512.100
       95      938     512.100
       95      940     512.100
       95      942     512.100
       95      944     512.100
       95      946     512.100
       95      948     512.100
       95      950     512.100
       95      952     512.100
       95      954     512.100
       95      956     512.100
       95      958     512.100
       95      960     512.100
       95      962     512.100
       95      964     512.100
       95      966     512.100
       95      968     512.100
       95      970     512.100
       95      972     512.100
       95      974     512.100
       95      976     512.100
       95      978     512.100
       95      980     512.100
       95      982     512.100
       95      984     512.100
       95      986     512.100
       95      988     512.100
       95      990     512.100
       95      992     512.100
       95      994     512.100
       95      996     512.100
       95      998     512.100
       97      298     516.170
       97      300     516.170
       97      304     516.170
       97      306     516.170
       97      308     516.170
       97      310     516.170
       97      312     516.170
       97      316     516.170
       97      318     516.170
       97      320     516.170
       97      326     516.170
       97      328     516.170
       97      330     516.170
       97      336     516.170
       97      342     516.170
       97      344     516.170
       97      346     516.170
       97      352     516.170
       97      354     516.170
       97      356     516.170
       97      362     516.170
       97      364     516.170
       97      366     516.170
       97      372     516.170
       97      374     516.170
       97      376     516.170
       97      380     516.170
       97      382     516.170
       97      386     516.170
       97      394     516.170
       97      396     516.170
       97      400     516.170
       97      402     516.170
       97      404     516.170
       97      410     516.170
       97      412     516.170
       97      414     516.170
       97      416     516.170
       97      422     516.170
       97      428     516.170
       97      430     516.170
       97      434     516.170
       97      436     516.170
       97      438     516.170
       97      440     516.170
       97      448     516.170
       97      450     516.170
       97      452     516.170
       97      454     516.170
       97      456     516.170
       97      458     516.170
       97      460     516.170
       97      462     516.170
       97      464     516.170
       97      466     516.170
       97      468     516.170
       97      470     516.170
       97      472     516.170
       97      474     516.170
       97      476     516.170
       97      478     516.170
       97      480     516.170
       97      482     516.170
       97      484     516.170
       97      486     516.170
       97      488     516.170
       97      490     516.170
       97      492     516.170
       97      494     516.170
       97      496     516.170
       97      498     516.170
       97      500     516.170
       97      502     516.170
       97      504     516.170
       97      506     516.170
       97      508     516.170
       97      510     516.170
       97      512     516.170
       97      514     516.170
       97      516     516.170
       97      518     516.170
       97      520     516.170
       97      522     516.170
       97      524     516.170
       97      526     516.170
       97      528     516.170
       97      530     516.170
       97      532     516.170
       97      534     516.170
       97      536     516.170
       97      538     516.170
       97      540     516.170
       97      542     516.170
       97      544     516.170
       97      546     516.170
       97      548     516.170
       97      550     516.170
       97      552     516.170
       97      554     516.170
       97      556     516.170
       97      558     516.170
       97      560     516.170
       97      562     516.170
       97      564     516.170
       97      566     516.170
       97      568     516.170
       97      570     516.170
       97      572     516.170
       97      574     516.170
       97      576     516.170
       97      578     516.170
       97      580     516.170
       97      582     516.170
       97      584     516.170
       97      586     516.170
       97      588     516.170
       97      590     516.170
       97      592     516.170
       97      594     516.170
       97      596     516.170
       97      598     516.170
       97      600     516.170
       97      602     516.170
       97      604     516.170
       97      606     516.170
       97      608     516.170
       97      610     516.170
       97      612     516.170
       97      614     516.170
       97      616     516.170
       97      618     516.170
       97      620     516.170
       97      622     516.170
       97      624     516.170
       97      626     516.170
       97      628     516.170
       97      630     516.170
       97      632     516.170
       97      634     516.170
       97      636     516.170
       97      638     516.170
       97      640     516.170
       97      642     516.170
       97      644     516.170
       97      646     516.170
       97      648     516.170
       97      650     516.170
       97      652     516.170
       97      654     516.170
       97      656     516.170
       97      658     516.170
       97      660     516.170
       97      662     516.170
       97      664     516.170
       97      666     516.170
       97      668     516.170
       97      670     516.170
       97      672     516.170
       97      674     516.170
       97      676     516.170
       97      678     516.170
       97      680     516.170
       97      682     516.170
       97      684     516.170
       97      686     516.170
       97      688     516.170
       97      690     516.170
       97      692     516.170
       97      694     516.170
       97      696     516.170
       97      698     516.170
       97      700     516.170
       97      702     516.170
       97      704     516.170
       97      706     516.170
       97      708     516.170
       97      710     516.170
       97      712     516.170
       97      714     516.170
       97      716     516.170
       97      718     516.170
       97      720     516.170
       97      722     516.170
       97      724     516.170
       97      726     516.170
       97      728     516.170
       97      730     516.170
       97      732     516.170
       97      734     516.170
       97      736     516.170
       97      738     516.170
       97      740     516.170
       97      742     516.170
       97      744     516.170
       97      746     516.170
       97      748     516.170
       97      750     516.170
       97      752     516.170
       97      754     516.170
       97      756     516.170
       97      758     516.170
       97      760     516.170
       97      762     516.170
       97      764     516.170
       97      766     516.170
       97      768     516.170
       97      770     516.170
       97      772     516.170
       97      774     516.170
       97      776     516.170
       97      778     516.170
       97      780     516.170
       97      782     516.170
       97      784     516.170
       97      786     516.170
       97      788     516.170
       97      790     516.170
       97      792     516.170
       97      794     516.170
       97      796     516.170
       97      798     516.170
       97      800     516.170
       97      802     516.170
       97      804     516.170
       97      806     516.170
       97      808     516.170
       97      810     516.170
       97      812     516.170
       97      814     516.170
       97      816     516.170
       97      818     516.170
       97      820     516.170
       97      822     516.170
       97      824     516.170
       97      826     516.170
       97      828     516.170
       97      830     516.170
       97      832     516.170
       97      834     516.170
       97      836     516.170
       97      838     516.170
       97      840     516.170
       97      842     516.170
       97      844     516.170
       97      846     516.170
       97      848     516.170
       97      850     516.170
       97      852     516.170
       97      854     516.170
       97      856     516.170
       97      858     516.170
       97      860     516.170
       97      862     516.170
       97      864     516.170
       97      866     516.170
       97      868     516.170
       97      870     516.170
       97      872     516.170
       97      874     516.170
       97      876     516.170
       97      878     516.170
       97      880     516.170
       97      882     516.170
       97      884     516.170
       97      886     516.170
       97      888     516.170
       97      890     516.170
       97      892     516.170
       97      894     516.170
       97      896     516.170
       97      898     516.170
       97      900     516.170
       97      902     516.170
       97      904     516.170
       97      906     516.170
       97      908     516.170
       97      910     516.170
       97      912     516.170
       97      914     516.170
       97      916     516.170
       97      918     516.170
       97      920     516.170
       97      922     516.170
       97      924     516.170
       97      926     516.170
       97      928     516.170
       97      930     516.170
       97      932     516.170
       97      934     516.170
       97      936     516.170
       97      938     516.170
       97      940     516.170
       97      942     516.170
       97      944     516.170
       97      946     516.170
       97      948     516.170
       97      950     516.170
       97      952     516.170
       97      954     516.170
       97      956     516.170
       97      958     516.170
       97      960     516.170
       97      962     516.170
       97      964     516.170
       97      966     516.170
       97      968     516.170
       97      970     516.170
       97      972     516.170
       97      974     516.170
       97      976     516.170
       97      978     516.170
       97      980     516.170
       97      982     516.170
       97      984     516.170
       97      986     516.170
       97      988     516.170
       97      990     516.170
       97      992     516.170
       97      994     516.170
       97      996     516.170
       97      998     516.170
       99      298     520.178
       99      300     520.178
       99      304     520.178
       99      306     520.178
       99      308     520.178
       99      314     520.178
       99      316     520.178
       99      318     520.178
       99      320     520.178
       99      322     520.178
       99      324     520.178
       99      326     520.178
       99      328     520.178
       99      330     520.178
       99      332     520.178
       99      334     520.178
       99      338     520.178
       99      340     520.178
       99      344     520.178
       99      346     520.178
       99      348     520.178
       99      350     520.178
       99      354     520.178
       99      356     520.178
       99      358     520.178
       99      360     520.178
       99      362     520.178
       99      364     520.178
       99      366     520.178
       99      368     520.178
       99      372     520.178
       99      374     520.178
       99      376     520.178
       99      378     520.178
       99      380     520.178
       99      382     520.178
       99      384     520.178
       99      392     520.178
       99      394     520.178
       99      396     520.178
       99      402     520.178
       99      404     520.178
       99      406     520.178
       99      408     520.178
       99      412     520.178
       99      414     520.178
       99      416     520.178
       99      420     520.178
       99      422     520.178
       99      424     520.178
       99      426     520.178
       99      428     520.178
       99      432     520.178
       99      440     520.178
       99      442     520.178
       99      444     520.178
       99      446     520.178
       99      448     520.178
       99      450     520.178
       99      452     520.178
       99      454     520.178
       99      456     520.178
       99      458     520.178
       99      460     520.178
       99      462     520.178
       99      464     520.178
       99      466     520.178
       99      468     520.178
       99      470     520.178
       99      472     520.178
       99      474     520.178
       99      476     520.178
       99      478     520.178
       99      480     520.178
       99      482     520.178
       99      484     520.178
       99      486     520.178
       99      488     520.178
       99      490     520.178
       99      492     520.178
       99      494     520.178
       99      496     520.178
       99      498     520.178
       99      500     520.178
       99      502     520.178
       99      504     520.178
       99      506     520.178
       99      508     520.178
       99      510     520.178
       99      512     520.178
       99      514     520.178
       99      516     520.178
       99      518     520.178
       99      520     520.178
       99      522     520.178
       99      524     520.178
       99      526     520.178
       99      528     520.178
       99      530     520.178
       99      532     520.178
       99      534     520.178
       99      536     520.178
       99      538     520.178
       99      540     520.178
       99      542     520.178
       99      544     520.178
       99      546     520.178
       99      548     520.178
       99      550     520.178
       99      552     520.178
       99      554     520.178
       99      556     520.178
       99      558     520.178
       99      560     520.178
       99      562     520.178
       99      564     520.178
       99      566     520.178
       99      568     520.178
       99      570     520.178
       99      572     520.178
       99      574     520.178
       99      576     520.178
       99      578     520.178
       99      580     520.178
       99      582     520.178
       99      584     520.178
       99      586     520.178
       99      588     520.178
       99      590     520.178
       99      592     520.178
       99      594     520.178
       99      596     520.178
       99      598     520.178
       99      600     520.178
       99      602     520.178
       99      604     520.178
       99      606     520.178
       99      608     520.178
       99      610     520.178
       99      612     520.178
       99      614     520.178
       99      616     520.178
       99      618     520.178
       99      620     520.178
       99      622     520.178
       99      624     520.178
       99      626     520.178
       99      628     520.178
       99      630     520.178
       99      632     520.178
       99      634     520.178
       99      636     520.178
       99      638     520.178
       99      640     520.178
       99      642     520.178
       99      644     520.178
       99      646     520.178
       99      648     520.178
       99      650     520.178
       99      652     520.178
       99      654     520.178
       99      656     520.178
       99      658     520.178
       99      660     520.178
       99      662     520.178
       99      664     520.178
       99      666     520.178
       99      668     520.178
       99      670     520.178
       99      672     520.178
       99      674     520.178
       99      676     520.178
       99      678     520.178
       99      680     520.178
       99      682     520.178
       99      684     520.178
       99      686     520.178
       99      688     520.178
       99      690     520.178
       99      692     520.178
       99      694     520.178
       99      696     520.178
       99      698     520.178
       99      700     520.178
       99      702     520.178
       99      704     520.178
       99      706     520.178
       99      708     520.178
       99      710     520.178
       99      712     520.178
       99      714     520.178
       99      716     520.178
       99      718     520.178
       99      720     520.178
       99      722     520.178
       99      724     520.178
       99      726     520.178
       99      728     520.178
       99      730     520.178
       99      732     520.178
       99      734     520.178
       99      736     520.178
       99      738     520.178
       99      740     520.178
       99      742     520.178
       99      744     520.178
       99      746     520.178
       99      748     520.178
       99      750     520.178
       99      752     520.178
       99      754     520.178
       99      756     520.178
       99      758     520.178
       99      760     520.178
       99      762     520.178
       99      764     520.178
       99      766     520.178
       99      768     520.178
       99      770     520.178
       99      772     520.178
       99      774     520.178
       99      776     520.178
       99      778     520.178
       99      780     520.178
       99      782     520.178
       99      784     520.178
       99      786     520.178
       99      788     520.178
       99      790     520.178
       99      792     520.178
       99      794     520.178
       99      796     520.178
       99      798     520.178
       99      800     520.178
       99      802     520.178
       99      804     520.178
       99      806     520.178
       99      808     520.178
       99      810     520.178
       99      812     520.178
       99      814     520.178
       99      816     520.178
       99      818     520.178
       99      820     520.178
       99      822     520.178
       99      824     520.178
       99      826     520.178
       99      828     520.178
       99      830     520.178
       99      832     520.178
       99      834     520.178
       99      836     520.178
       99      838     520.178
       99      840     520.178
       99      842     520.178
       99      844     520.178
       99      846     520.178
       99      848     520.178
       99      850     520.178
       99      852     520.178
       99      854     520.178
       99      856     520.178
       99      858     520.178
       99      860     520.178
       99      862     520.178
       99      864     520.178
       99      866     520.178
       99      868     520.178
       99      870     520.178
       99      872     520.178
       99      874     520.178
       99      876     520.178
       99      878     520.178
       99      880     520.178
       99      882     520.178
       99      884     520.178
       99      886     520.178
       99      888     520.178
       99      890     520.178
       99      892     520.178
       99      894     520.178
       99      896     520.178
       99      898     520.178
       99      900     520.178
       99      902     520.178
       99      904     520.178
       99      906     520.178
       99      908     520.178
       99      910     520.178
       99      912     520.178
       99      914     520.178
       99      916     520.178
       99      918     520.178
       99      920     520.178
       99      922     520.178
       99      924     520.178
       99      926     520.178
       99      928     520.178
       99      930     520.178
       99      932     520.178
       99      934     520.178
       99      936     520.178
       99      938     520.178
       99      940     520.178
       99      942     520.178
       99      944     520.178
       99      946     520.178
       99      948     520.178
       99      950     520.178
       99      952     520.178
       99      954     520.178
       99      956     520.178
       99      958     520.178
       99      960     520.178
       99      962     520.178
       99      964     520.178
       99      966     520.178
       99      968     520.178
       99      970     520.178
       99      972     520.178
       99      974     520.178
       99      976     520.178
       99      978     520.178
       99      980     520.178
       99      982     520.178
       99      984     520.178
       99      986     520.178
       99      988     520.178
       99      990     520.178
       99      992     520.178
       99      994     520.178
       99      996     520.178
       99      998     520.178
      101      296     524.145
      101      298     524.145
      101      302     524.145
      101      306     524.145
      101      308     524.145
      101      312     524.145
      101      314     524.145
      101      316     524.145
      101      318     524.145
      101      322     524.145
      101      326     524.145
      101      328     524.145
      101      330     524.145
      101      334     524.145
      101      336     524.145
      101      340     524.145
      101      342     524.145
      101      344     524.145
      101      346     524.145
      101      348     524.145
      101      350     524.145
      101      352     524.145
      101      354     524.145
      101      356     524.145
      101      358     524.145
      101      360     524.145
      101      362     524.145
      101      364     524.145
      101      366     524.145
      101      368     524.145
      101      370     524.145
      101      372     524.145
      101      380     524.145
      101      382     524.145
      101      384     524.145
      101      388     524.145
      101      390     524.145
      101      392     524.145
      101      396     524.145
      101      398     524.145
      101      400     524.145
      101      402     524.145
      101      404     524.145
      101      406     524.145
      101      408     524.145
      101      412     524.145
      101      418     524.145
      101      420     524.145
      101      422     524.145
      101      424     524.145
      101      426     524.145
      101      428     524.145
      101      430     524.145
      101      432     524.145
      101      434     524.145
      101      436     524.145
      101      438     524.145
      101      440     524.145
      101      442     524.145
      101      444     524.145
      101      446     524.145
      101      448     524.145
      101      450     524.145
      101      452     524.145
      101      454     524.145
      101      456     524.145
      101      458     524.145
      101      460     524.145
      101      462     524.145
      101      464     524.145
      101      466     524.145
      101      468     524.145
      101      470     524.145
      101      472     524.145
      101      474     524.145
      101      476     524.145
      101      478     524.145
      101      480     524.145
      101      482     524.145
      101      484     524.145
      101      486     524.145
      101      488     524.145
      101      490     524.145
      101      492     524.145
      101      494     524.145
      101      496     524.145
      101      498     524.145
      101      500     524.145
      101      502     524.145
      101      504     524.145
      101      506     524.145
      101      508     524.145
      101      510     524.145
      101      512     524.145
      101      514     524.145
      101      516     524.145
      101      518     524.145
      101      520     524.145
      101      522     524.145
      101      524     524.145
      101      526     524.145
      101      528     524.145
      101      530     524.145
      101      532     524.145
      101      534     524.145
      101      536     524.145
      101      538     524.145
      101      540     524.145
      101      542     524.145
      101      544     524.145
      101      546     524.145
      101      548     524.145
      101      550     524.145
      101      552     524.145
      101      554     524.145
      101      556     524.145
      101      558     524.145
      101      560     524.145
      101      562     524.145
      101      564     524.145
      101      566     524.145
      101      568     524.145
      101      570     524.145
      101      572     524.145
      101      574     524.145
      101      576     524.145
      101      578     524.145
      101      580     524.145
      101      582     524.145
      101      584     524.145
      101      586     524.145
      101      588     524.145
      101      590     524.145
      101      592     524.145
      101      594     524.145
      101      596     524.145
      101      598     524.145
      101      600     524.145
      101      602     524.145
      101      604     524.145
      101      606     524.145
      101      608     524.145
      101      610     524.145
      101      612     524.145
      101      614     524.145
      101      616     524.145
      101      618     524.145
      101      620     524.145
      101      622     524.145
      101      624     524.145
      101      626     524.145
      101      628     524.145
      101      630     524.145
      101      632     524.145
      101      634     524.145
      101      636     524.145
      101      638     524.145
      101      640     524.145
      101      642     524.145
      101      644     524.145
      101      646     524.145
      101      648     524.145
      101      650     524.145
      101      652     524.145
      101      654     524.145
      101      656     524.145
      101      658     524.145
      101      660     524.145
      101      662     524.145
      101      664     524.145
      101      666     524.145
      101      668     524.145
      101      670     524.145
      101      672     524.145
      101      674     524.145
      101      676     524.145
      101      678     524.145
      101      680     524.145
      101      682     524.145
      101      684     524.145
      101      686     524.145
      101      688     524.145
      101      690     524.145
      101      692     524.145
      101      694     524.145
      101      696     524.145
      101      698     524.145
      101      700     524.145
      101      702     524.145
      101      704     524.145
      101      706     524.145
      101      708     524.145
      101      710     524.145
      101      712     524.145
      101      714     524.145
      101      716     524.145
      101      718     524.145
      101      720     524.145
      101      722     524.145
      101      724     524.145
      101      726     524.145
      101      728     524.145
      101      730     524.145
      101      732     524.145
      101      734     524.145
      101      736     524.145
      101      738     524.145
      101      740     524.145
      101      742     524.145
      101      744     524.145
      101      746     524.145
      101      748     524.145
      101      750     524.145
      101      752     524.145
      101      754     524.145
      101      756     524.145
      101      758     524.145
      101      760     524.145
      101      762     524.145
      101      764     524.145
      101      766     524.145
      101      768     524.145
      101      770     524.145
      101      772     524.145
      101      774     524.145
      101      776     524.145
      101      778     524.145
      101      780     524.145
      101      782     524.145
      101      784     524.145
      101      786     524.145
      101      788     524.145
      101      790     524.145
      101      792     524.145
      101      794     524.145
      101      796     524.145
      101      798     524.145
      101      800     524.145
      101      802     524.145
      101      804     524.145
      101      806     524.145
      101      808     524.145
      101      810     524.145
      101      812     524.145
      101      814     524.145
      101      816     524.145
      101      818     524.145
      101      820     524.145
      101      822     524.145
      101      824     524.145
      101      826     524.145
      101      828     524.145
      101      830     524.145
      101      832     524.145
      101      834     524.145
      101      836     524.145
      101      838     524.145
      101      840     524.145
      101      842     524.145
      101      844     524.145
      101      846     524.145
      101      848     524.145
      101      850     524.145
      101      852     524.145
      101      854     524.145
      101      856     524.145
      101      858     524.145
      101      860     524.145
      101      862     524.145
      101      864     524.145
      101      866     524.145
      101      868     524.145
      101      870     524.145
      101      872     524.145
      101      874     524.145
      101      876     524.145
      101      878     524.145
      101      880     524.145
      101      882     524.145
      101      884     524.145
      101      886     524.145
      101      888     524.145
      101      890     524.145
      101      892     524.145
      101      894     524.145
      101      896     524.145
      101      898     524.145
      101      900     524.145
      101      902     524.145
      101      904     524.145
      101      906     524.145
      101      908     524.145
      101      910     524.145
      101      912     524.145
      101      914     524.145
      101      916     524.145
      101      918     524.145
      101      920     524.145
      101      922     524.145
      101      924     524.145
      101      926     524.145
      101      928     524.145
      101      930     524.145
      101      932     524.145
      101      934     524.145
      101      936     524.145
      101      938     524.145
      101      940     524.145
      101      942     524.145
      101      944     524.145
      101      946     524.145
      101      948     524.145
      101      950     524.145
      101      952     524.145
      101      954     524.145
      101      956     524.145
      101      958     524.145
      101      960     524.145
      101      962     524.145
      101      964     524.145
      101      966     524.145
      101      968     524.145
      101      970     524.145
      101      972     524.145
      101      974     524.145
      101      976     524.145
      101      978     524.145
      101      980     524.145
      101      982     524.145
      101      984     524.145
      101      986     524.145
      101      988     524.145
      101      990     524.145
      101      992     524.145
      101      994     524.145
      101      996     524.145
      101      998     524.145
      103      296     528.111
      103      298     528.111
      103      300     528.111
      103      302     528.111
      103      304     528.111
      103      306     528.111
      103      308     528.111
      103      310     528.111
      103      314     528.111
      103      316     528.111
      103      318     528.111
      103      320     528.111
      103      324     528.111
      103      326     528.111
      103      328     528.111
      103      330     528.111
      103      332     528.111
      103      334     528.111
      103      336     528.111
      103      338     528.111
      103      340     528.111
      103      342     528.111
      103      344     528.111
      103      346     528.111
      103      348     528.111
      103      350     528.111
      103      352     528.111
      103      354     528.111
      103      358     528.111
      103      360     528.111
      103      362     528.111
      103      364     528.111
      103      366     528.111
      103      368     528.111
      103      370     528.111
      103      372     528.111
      103      374     528.111
      103      382     528.111
      103      384     528.111
      103      386     528.111
      103      388     528.111
      103      390     528.111
      103      394     528.111
      103      396     528.111
      103      402     528.111
      103      404     528.111
      103      406     528.111
      103      408     528.111
      103      410     528.111
      103      412     528.111
      103      414     528.111
      103      416     528.111
      103      418     528.111
      103      420     528.111
      103      422     528.111
      103      424     528.111
      103      428     528.111
      103      430     528.111
      103      436     528.111
      103      438     528.111
      103      440     528.111
      103      442     528.111
      103      444     528.111
      103      446     528.111
      103      448     528.111
      103      450     528.111
      103      452     528.111
      103      454     528.111
      103      456     528.111
      103      458     528.111
      103      460     528.111
      103      462     528.111
      103      464     528.111
      103      466     528.111
      103      468     528.111
      103      470     528.111
      103      472     528.111
      103      474     528.111
      103      476     528.111
      103      478     528.111
      103      480     528.111
      103      482     528.111
      103      484     528.111
      103      486     528.111
      103      488     528.111
      103      490     528.111
      103      492     528.111
      103      494     528.111
      103      496     528.111
      103      498     528.111
      103      500     528.111
      103      502     528.111
      103      504     528.111
      103      506     528.111
      103      508     528.111
      103      510     528.111
      103      512     528.111
      103      514     528.111
      103      516     528.111
      103      518     528.111
      103      520     528.111
      103      522     528.111
      103      524     528.111
      103      526     528.111
      103      528     528.111
      103      530     528.111
      103      532     528.111
      103      534     528.111
      103      536     528.111
      103      538     528.111
      103      540     528.111
      103      542     528.111
      103      544     528.111
      103      546     528.111
      103      548     528.111
      103      550     528.111
      103      552     528.111
      103      554     528.111
      103      556     528.111
      103      558     528.111
      103      560     528.111
      103      562     528.111
      103      564     528.111
      103      566     528.111
      103      568     528.111
      103      570     528.111
      103      572     528.111
      103      574     528.111
      103      576     528.111
      103      578     528.111
      103      580     528.111
      103      582     528.111
      103      584     528.111
      103      586     528.111
      103      588     528.111
      103      590     528.111
      103      592     528.111
      103      594     528.111
      103      596     528.111
      103      598     528.111
      103      600     528.111
      103      602     528.111
      103      604     528.111
      103      606     528.111
      103      608     528.111
      103      610     528.111
      103      612     528.111
      103      614     528.111
      103      616     528.111
      103      618     528.111
      103      620     528.111
      103      622     528.111
      103      624     528.111
      103      626     528.111
      103      628     528.111
      103      630     528.111
      103      632     528.111
      103      634     528.111
      103      636     528.111
      103      638     528.111
      103      640     528.111
      103      642     528.111
      103      644     528.111
      103      646     528.111
      103      648     528.111
      103      650     528.111
      103      652     528.111
      103      654     528.111
      103      656     528.111
      103      658     528.111
      103      660     528.111
      103      662     528.111
      103      664     528.111
      103      666     528.111
      103      668     528.111
      103      670     528.111
      103      672     528.111
      103      674     528.111
      103      676     528.111
      103      678     528.111
      103      680     528.111
      103      682     528.111
      103      684     528.111
      103      686     528.111
      103      688     528.111
      103      690     528.111
      103      692     528.111
      103      694     528.111
      103      696     528.111
      103      698     528.111
      103      700     528.111
      103      702     528.111
      103      704     528.111
      103      706     528.111
      103      708     528.111
      103      710     528.111
      103      712     528.111
      103      714     528.111
      103      716     528.111
      103      718     528.111
      103      720     528.111
      103      722     528.111
      103      724     528.111
      103      726     528.111
      103      728     528.111
      103      730     528.111
      103      732     528.111
      103      734     528.111
      103      736     528.111
      103      738     528.111
      103      740     528.111
      103      742     528.111
      103      744     528.111
      103      746     528.111
      103      748     528.111
      103      750     528.111
      103      752     528.111
      103      754     528.111
      103      756     528.111
      103      758     528.111
      103      760     528.111
      103      762     528.111
      103      764     528.111
      103      766     528.111
      103      768     528.111
      103      770     528.111
      103      772     528.111
      103      774     528.111
      103      776     528.111
      103      778     528.111
      103      780     528.111
      103      782     528.111
      103      784     528.111
      103      786     528.111
      103      788     528.111
      103      790     528.111
      103      792     528.111
      103      794     528.111
      103      796     528.111
      103      798     528.111
      103      800     528.111
      103      802     528.111
      103      804     528.111
      103      806     528.111
      103      808     528.111
      103      810     528.111
      103      812     528.111
      103      814     528.111
      103      816     528.111
      103      818     528.111
      103      820     528.111
      103      822     528.111
      103      824     528.111
      103      826     528.111
      103      828     528.111
      103      830     528.111
      103      832     528.111
      103      834     528.111
      103      836     528.111
      103      838     528.111
      103      840     528.111
      103      842     528.111
      103      844     528.111
      103      846     528.111
      103      848     528.111
      103      850     528.111
      103      852     528.111
      103      854     528.111
      103      856     528.111
      103      858     528.111
      103      860     528.111
      103      862     528.111
      103      864     528.111
      103      866     528.111
      103      868     528.111
      103      870     528.111
      103      872     528.111
      103      874     528.111
      103      876     528.111
      103      878     528.111
      103      880     528.111
      103      882     528.111
      103      884     528.111
      103      886     528.111
      103      888     528.111
      103      890     528.111
      103      892     528.111
      103      894     528.111
      103      896     528.111
      103      898     528.111
      103      900     528.111
      103      902     528.111
      103      904     528.111
      103      906     528.111
      103      908     528.111
      103      910     528.111
      103      912     528.111
      103      914     528.111
      103      916     528.111
      103      918     528.111
      103      920     528.111
      103      922     528.111
      103      924     528.111
      103      926     528.111
      103      928     528.111
      103      930     528.111
      103      932     528.111
      103      934     528.111
      103      936     528.111
      103      938     528.111
      103      940     528.111
      103      942     528.111
      103      944     528.111
      103      946     528.111
      103      948     528.111
      103      950     528.111
      103      952     528.111
      103      954     528.111
      103      956     528.111
      103      958     528.111
      103      960     528.111
      103      962     528.111
      103      964     528.111
      103      966     528.111
      103      968     528.111
      103      970     528.111
      103      972     528.111
      103      974     528.111
      103      976     528.111
      103      978     528.111
      103      980     528.111
      103      982     528.111
      103      984     528.111
      103      986     528.111
      103      988     528.111
      103      990     528.111
      103      992     528.111
      103      994     528.111
      103      996     528.111
      103      998     528.111
      105      296     532.032
      105      298     532.032
      105      302     532.032
      105      304     532.032
      105      306     532.032
      105      308     532.032
      105      312     532.032
      105      314     532.032
      105      316     532.032
      105      320     532.032
      105      322     532.032
      105      324     532.032
      105      326     532.032
      105      328     532.032
      105      330     532.032
      105      332     532.032
      105      334     532.032
      105      336     532.032
      105      338     532.032
      105      340     532.032
      105      342     532.032
      105      344     532.032
      105      346     532.032
      105      350     532.032
      105      352     532.032
      105      354     532.032
      105      356     532.032
      105      358     532.032
      105      360     532.032
      105      366     532.032
      105      368     532.032
      105      370     532.032
      105      372     532.032
      105      374     532.032
      105      380     532.032
      105      382     532.032
      105      384     532.032
      105      386     532.032
      105      388     532.032
      105      390     532.032
      105      396     532.032
      105      398     532.032
      105      400     532.032
      105      404     532.032
      105      406     532.032
      105      412     532.032
      105      414     532.032
      105      416     532.032
      105      418     532.032
      105      420     532.032
      105      428     532.032
      105      430     532.032
      105      432     532.032
      105      434     532.032
      105      440     532.032
      105      442     532.032
      105      444     532.032
      105      446     532.032
      105      448     532.032
      105      450     532.032
      105      452     532.032
      105      454     532.032
      105      456     532.032
      105      458     532.032
      105      460     532.032
      105      462     532.032
      105      464     532.032
      105      466     532.032
      105      468     532.032
      105      470     532.032
      105      472     532.032
      105      474     532.032
      105      476     532.032
      105      478     532.032
      105      480     532.032
      105      482     532.032
      105      484     532.032
      105      486     532.032
      105      488     532.032
      105      490     532.032
      105      492     532.032
      105      494     532.032
      105      496     532.032
      105      498     532.032
      105      500     532.032
      105      502     532.032
      105      504     532.032
      105      506     532.032
      105      508     532.032
      105      510     532.032
      105      512     532.032
      105      514     532.032
      105      516     532.032
      105      518     532.032
      105      520     532.032
      105      522     532.032
      105      524     532.032
      105      526     532.032
      105      528     532.032
      105      530     532.032
      105      532     532.032
      105      534     532.032
      105      536     532.032
      105      538     532.032
      105      540     532.032
      105      542     532.032
      105      544     532.032
      105      546     532.032
      105      548     532.032
      105      550     532.032
      105      552     532.032
      105      554     532.032
      105      556     532.032
      105      558     532.032
      105      560     532.032
      105      562     532.032
      105      564     532.032
      105      566     532.032
      105      568     532.032
      105      570     532.032
      105      572     532.032
      105      574     532.032
      105      576     532.032
      105      578     532.032
      105      580     532.032
      105      582     532.032
      105      584     532.032
      105      586     532.032
      105      588     532.032
      105      590     532.032
      105      592     532.032
      105      594     532.032
      105      596     532.032
      105      598     532.032
      105      600     532.032
      105      602     532.032
      105      604     532.032
      105      606     532.032
      105      608     532.032
      105      610     532.032
      105      612     532.032
      105      614     532.032
      105      616     532.032
      105      618     532.032
      105      620     532.032
      105      622     532.032
      105      624     532.032
      105      626     532.032
      105      628     532.032
      105      630     532.032
      105      632     532.032
      105      634     532.032
      105      636     532.032
      105      638     532.032
      105      640     532.032
      105      642     532.032
      105      644     532.032
      105      646     532.032
      105      648     532.032
      105      650     532.032
      105      652     532.032
      105      654     532.032
      105      656     532.032
      105      658     532.032
      105      660     532.032
      105      662     532.032
      105      664     532.032
      105      666     532.032
      105      668     532.032
      105      670     532.032
      105      672     532.032
      105      674     532.032
      105      676     532.032
      105      678     532.032
      105      680     532.032
      105      682     532.032
      105      684     532.032
      105      686     532.032
      105      688     532.032
      105      690     532.032
      105      692     532.032
      105      694     532.032
      105      696     532.032
      105      698     532.032
      105      700     532.032
      105      702     532.032
      105      704     532.032
      105      706     532.032
      105      708     532.032
      105      710     532.032
      105      712     532.032
      105      714     532.032
      105      716     532.032
      105      718     532.032
      105      720     532.032
      105      722     532.032
      105      724     532.032
      105      726     532.032
      105      728     532.032
      105      730     532.032
      105      732     532.032
      105      734     532.032
      105      736     532.032
      105      738     532.032
      105      740     532.032
      105      742     532.032
      105      744     532.032
      105      746     532.032
      105      748     532.032
      105      750     532.032
      105      752     532.032
      105      754     532.032
      105      756     532.032
      105      758     532.032
      105      760     532.032
      105      762     532.032
      105      764     532.032
      105      766     532.032
      105      768     532.032
      105      770     532.032
      105      772     532.032
      105      774     532.032
      105      776     532.032
      105      778     532.032
      105      780     532.032
      105      782     532.032
      105      784     532.032
      105      786     532.032
      105      788     532.032
      105      790     532.032
      105      792     532.032
      105      794     532.032
      105      796     532.032
      105      798     532.032
      105      800     532.032
      105      802     532.032
      105      804     532.032
      105      806     532.032
      105      808     532.032
      105      810     532.032
      105      812     532.032
      105      814     532.032
      105      816     532.032
      105      818     532.032
      105      820     532.032
      105      822     532.032
      105      824     532.032
      105      826     532.032
      105      828     532.032
      105      830     532.032
      105      832     532.032
      105      834     532.032
      105      836     532.032
      105      838     532.032
      105      840     532.032
      105      842     532.032
      105      844     532.032
      105      846     532.032
      105      848     532.032
      105      850     532.032
      105      852     532.032
      105      854     532.032
      105      856     532.032
      105      858     532.032
      105      860     532.032
      105      862     532.032
      105      864     532.032
      105      866     532.032
      105      868     532.032
      105      870     532.032
      105      872     532.032
      105      874     532.032
      105      876     532.032
      105      878     532.032
      105      880     532.032
      105      882     532.032
      105      884     532.032
      105      886     532.032
      105      888     532.032
      105      890     532.032
      105      892     532.032
      105      894     532.032
      105      896     532.032
      105      898     532.032
      105      900     532.032
      105      902     532.032
      105      904     532.032
      105      906     532.032
      105      908     532.032
      105      910     532.032
      105      912     532.032
      105      914     532.032
      105      916     532.032
      105      918     532.032
      105      920     532.032
      105      922     532.032
      105      924     532.032
      105      926     532.032
      105      928     532.032
      105      930     532.032
      105      932     532.032
      105      934     532.032
      105      936     532.032
      105      938     532.032
      105      940     532.032
      105      942     532.032
      105      944     532.032
      105      946     532.032
      105      948     532.032
      105      950     532.032
      105      952     532.032
      105      954     532.032
      105      956     532.032
      105      958     532.032
      105      960     532.032
      105      962     532.032
      105      964     532.032
      105      966     532.032
      105      968     532.032
      105      970     532.032
      105      972     532.032
      105      974     532.032
      105      976     532.032
      105      978     532.032
      105      980     532.032
      105      982     532.032
      105      984     532.032
      105      986     532.032
      105      988     532.032
      105      990     532.032
      105      992     532.032
      105      994     532.032
      105      996     532.032
      105      998     532.032
      107      296     535.903
      107      300     535.903
      107      302     535.903
      107      304     535.903
      107      306     535.903
      107      308     535.903
      107      310     535.903
      107      312     535.903
      107      316     535.903
      107      318     535.903
      107      320     535.903
      107      322     535.903
      107      324     535.903
      107      326     535.903
      107      330     535.903
      107      332     535.903
      107      334     535.903
      107      336     535.903
      107      340     535.903
      107      342     535.903
      107      344     535.903
      107      346     535.903
      107      348     535.903
      107      350     535.903
      107      352     535.903
      107      354     535.903
      107      358     535.903
      107      360     535.903
      107      362     535.903
      107      364     535.903
      107      366     535.903
      107      368     535.903
      107      370     535.903
      107      372     535.903
      107      374     535.903
      107      376     535.903
      107      382     535.903
      107      384     535.903
      107      386     535.903
      107      388     535.903
      107      390     535.903
      107      392     535.903
      107      394     535.903
      107      396     535.903
      107      402     535.903
      107      404     535.903
      107      406     535.903
      107      408     535.903
      107      416     535.903
      107      418     535.903
      107      426     535.903
      107      432     535.903
      107      434     535.903
      107      436     535.903
      107      438     535.903
      107      440     535.903
      107      442     535.903
      107      444     535.903
      107      446     535.903
      107      448     535.903
      107      450     535.903
      107      452     535.903
      107      454     535.903
      107      456     535.903
      107      458     535.903
      107      460     535.903
      107      462     535.903
      107      464     535.903
      107      466     535.903
      107      468     535.903
      107      470     535.903
      107      472     535.903
      107      474     535.903
      107      476     535.903
      107      478     535.903
      107      480     535.903
      107      482     535.903
      107      484     535.903
      107      486     535.903
      107      488     535.903
      107      490     535.903
      107      492     535.903
      107      494     535.903
      107      496     535.903
      107      498     535.903
      107      500     535.903
      107      502     535.903
      107      504     535.903
      107      506     535.903
      107      508     535.903
      107      510     535.903
      107      512     535.903
      107      514     535.903
      107      516     535.903
      107      518     535.903
      107      520     535.903
      107      522     535.903
      107      524     535.903
      107      526     535.903
      107      528     535.903
      107      530     535.903
      107      532     535.903
      107      534     535.903
      107      536     535.903
      107      538     535.903
      107      540     535.903
      107      542     535.903
      107      544     535.903
      107      546     535.903
      107      548     535.903
      107      550     535.903
      107      552     535.903
      107      554     535.903
      107      556     535.903
      107      558     535.903
      107      560     535.903
      107      562     535.903
      107      564     535.903
      107      566     535.903
      107      568     535.903
      107      570     535.903
      107      572     535.903
      107      574     535.903
      107      576     535.903
      107      578     535.903
      107      580     535.903
      107      582     535.903
      107      584     535.903
      107      586     535.903
      107      588     535.903
      107      590     535.903
      107      592     535.903
      107      594     535.903
      107      596     535.903
      107      598     535.903
      107      600     535.903
      107      602     535.903
      107      604     535.903
      107      606     535.903
      107      608     535.903
      107      610     535.903
      107      612     535.903
      107      614     535.903
      107      616     535.903
      107      618     535.903
      107      620     535.903
      107      622     535.903
      107      624     535.903
      107      626     535.903
      107      628     535.903
      107      630     535.903
      107      632     535.903
      107      634     535.903
      107      636     535.903
      107      638     535.903
      107      640     535.903
      107      642     535.903
      107      644     535.903
      107      646     535.903
      107      648     535.903
      107      650     535.903
      107      652     535.903
      107      654     535.903
      107      656     535.903
      107      658     535.903
      107      660     535.903
      107      662     535.903
      107      664     535.903
      107      666     535.903
      107      668     535.903
      107      670     535.903
      107      672     535.903
      107      674     535.903
      107      676     535.903
      107      678     535.903
      107      680     535.903
      107      682     535.903
      107      684     535.903
      107      686     535.903
      107      688     535.903
      107      690     535.903
      107      692     535.903
      107      694     535.903
      107      696     535.903
      107      698     535.903
      107      700     535.903
      107      702     535.903
      107      704     535.903
      107      706     535.903
      107      708     535.903
      107      710     535.903
      107      712     535.903
      107      714     535.903
      107      716     535.903
      107      718     535.903
      107      720     535.903
      107      722     535.903
      107      724     535.903
      107      726     535.903
      107      728     535.903
      107      730     535.903
      107      732     535.903
      107      734     535.903
      107      736     535.903
      107      738     535.903
      107      740     535.903
      107      742     535.903
      107      744     535.903
      107      746     535.903
      107      748     535.903
      107      750     535.903
      107      752     535.903
      107      754     535.903
      107      756     535.903
      107      758     535.903
      107      760     535.903
      107      762     535.903
      107      764     535.903
      107      766     535.903
      107      768     535.903
      107      770     535.903
      107      772     535.903
      107      774     535.903
      107      776     535.903
      107      778     535.903
      107      780     535.903
      107      782     535.903
      107      784     535.903
      107      786     535.903
      107      788     535.903
      107      790     535.903
      107      792     535.903
      107      794     535.903
      107      796     535.903
      107      798     535.903
      107      800     535.903
      107      802     535.903
      107      804     535.903
      107      806     535.903
      107      808     535.903
      107      810     535.903
      107      812     535.903
      107      814     535.903
      107      816     535.903
      107      818     535.903
      107      820     535.903
      107      822     535.903
      107      824     535.903
      107      826     535.903
      107      828     535.903
      107      830     535.903
      107      832     535.903
      107      834     535.903
      107      836     535.903
      107      838     535.903
      107      840     535.903
      107      842     535.903
      107      844     535.903
      107      846     535.903
      107      848     535.903
      107      850     535.903
      107      852     535.903
      107      854     535.903
      107      856     535.903
      107      858     535.903
      107      860     535.903
      107      862     535.903
      107      864     535.903
      107      866     535.903
      107      868     535.903
      107      870     535.903
      107      872     535.903
      107      874     535.903
      107      876     535.903
      107      878     535.903
      107      880     535.903
      107      882     535.903
      107      884     535.903
      107      886     535.903
      107      888     535.903
      107      890     535.903
      107      892     535.903
      107      894     535.903
      107      896     535.903
      107      898     535.903
      107      900     535.903
      107      902     535.903
      107      904     535.903
      107      906     535.903
      107      908     535.903
      107      910     535.903
      107      912     535.903
      107      914     535.903
      107      916     535.903
      107      918     535.903
      107      920     535.903
      107      922     535.903
      107      924     535.903
      107      926     535.903
      107      928     535.903
      107      930     535.903
      107      932     535.903
      107      934     535.903
      107      936     535.903
      107      938     535.903
      107      940     535.903
      107      942     535.903
      107      944     535.903
      107      946     535.903
      107      948     535.903
      107      950     535.903
      107      952     535.903
      107      954     535.903
      107      956     535.903
      107      958     535.903
      107      960     535.903
      107      962     535.903
      107      964     535.903
      107      966     535.903
      107      968     535.903
      107      970     535.903
      107      972     535.903
      107      974     535.903
      107      976     535.903
      107      978     535.903
      107      980     535.903
      107      982     535.903
      107      984     535.903
      107      986     535.903
      107      988     535.903
      107      990     535.903
      107      992     535.903
      107      994     535.903
      107      996     535.903
      107      998     535.903
      109      292     539.775
      109      294     539.775
      109      298     539.775
      109      300     539.775
      109      302     539.775
      109      304     539.775
      109      306     539.775
      109      308     539.775
      109      310     539.775
      109      312     539.775
      109      314     539.775
      109      320     539.775
      109      322     539.775
      109      324     539.775
      109      326     539.775
      109      328     539.775
      109      330     539.775
      109      334     539.775
      109      336     539.775
      109      340     539.775
      109      342     539.775
      109      344     539.775
      109      346     539.775
      109      350     539.775
      109      358     539.775
      109      360     539.775
      109      366     539.775
      109      368     539.775
      109      370     539.775
      109      372     539.775
      109      374     539.775
      109      376     539.775
      109      378     539.775
      109      380     539.775
      109      382     539.775
      109      384     539.775
      109      388     539.775
      109      390     539.775
      109      392     539.775
      109      394     539.775
      109      396     539.775
      109      398     539.775
      109      400     539.775
      109      402     539.775
      109      404     539.775
      109      406     539.775
      109      410     539.775
      109      418     539.775
      109      424     539.775
      109      426     539.775
      109      430     539.775
      109      432     539.775
      109      436     539.775
      109      438     539.775
      109      440     539.775
      109      442     539.775
      109      444     539.775
      109      446     539.775
      109      448     539.775
      109      450     539.775
      109      452     539.775
      109      454     539.775
      109      456     539.775
      109      458     539.775
      109      460     539.775
      109      462     539.775
      109      464     539.775
      109      466     539.775
      109      468     539.775
      109      470     539.775
      109      472     539.775
      109      474     539.775
      109      476     539.775
      109      478     539.775
      109      480     539.775
      109      482     539.775
      109      484     539.775
      109      486     539.775
      109      488     539.775
      109      490     539.775
      109      492     539.775
      109      494     539.775
      109      496     539.775
      109      498     539.775
      109      500     539.775
      109      502     539.775
      109      504     539.775
      109      506     539.775
      109      508     539.775
      109      510     539.775
      109      512     539.775
      109      514     539.775
      109      516     539.775
      109      518     539.775
      109      520     539.775
      109      522     539.775
      109      524     539.775
      109      526     539.775
      109      528     539.775
      109      530     539.775
      109      532     539.775
      109      534     539.775
      109      536     539.775
      109      538     539.775
      109      540     539.775
      109      542     539.775
      109      544     539.775
      109      546     539.775
      109      548     539.775
      109      550     539.775
      109      552     539.775
      109      554     539.775
      109      556     539.775
      109      558     539.775
      109      560     539.775
      109      562     539.775
      109      564     539.775
      109      566     539.775
      109      568     539.775
      109      570     539.775
      109      572     539.775
      109      574     539.775
      109      576     539.775
      109      578     539.775
      109      580     539.775
      109      582     539.775
      109      584     539.775
      109      586     539.775
      109      588     539.775
      109      590     539.775
      109      592     539.775
      109      594     539.775
      109      596     539.775
      109      598     539.775
      109      600     539.775
      109      602     539.775
      109      604     539.775
      109      606     539.775
      109      608     539.775
      109      610     539.775
      109      612     539.775
      109      614     539.775
      109      616     539.775
      109      618     539.775
      109      620     539.775
      109      622     539.775
      109      624     539.775
      109      626     539.775
      109      628     539.775
      109      630     539.775
      109      632     539.775
      109      634     539.775
      109      636     539.775
      109      638     539.775
      109      640     539.775
      109      642     539.775
      109      644     539.775
      109      646     539.775
      109      648     539.775
      109      650     539.775
      109      652     539.775
      109      654     539.775
      109      656     539.775
      109      658     539.775
      109      660     539.775
      109      662     539.775
      109      664     539.775
      109      666     539.775
      109      668     539.775
      109      670     539.775
      109      672     539.775
      109      674     539.775
      109      676     539.775
      109      678     539.775
      109      680     539.775
      109      682     539.775
      109      684     539.775
      109      686     539.775
      109      688     539.775
      109      690     539.775
      109      692     539.775
      109      694     539.775
      109      696     539.775
      109      698     539.775
      109      700     539.775
      109      702     539.775
      109      704     539.775
      109      706     539.775
      109      708     539.775
      109      710     539.775
      109      712     539.775
      109      714     539.775
      109      716     539.775
      109      718     539.775
      109      720     539.775
      109      722     539.775
      109      724     539.775
      109      726     539.775
      109      728     539.775
      109      730     539.775
      109      732     539.775
      109      734     539.775
      109      736     539.775
      109      738     539.775
      109      740     539.775
      109      742     539.775
      109      744     539.775
      109      746     539.775
      109      748     539.775
      109      750     539.775
      109      752     539.775
      109      754     539.775
      109      756     539.775
      109      758     539.775
      109      760     539.775
      109      762     539.775
      109      764     539.775
      109      766     539.775
      109      768     539.775
      109      770     539.775
      109      772     539.775
      109      774     539.775
      109      776     539.775
      109      778     539.775
      109      780     539.775
      109      782     539.775
      109      784     539.775
      109      786     539.775
      109      788     539.775
      109      790     539.775
      109      792     539.775
      109      794     539.775
      109      796     539.775
      109      798     539.775
      109      800     539.775
      109      802     539.775
      109      804     539.775
      109      806     539.775
      109      808     539.775
      109      810     539.775
      109      812     539.775
      109      814     539.775
      109      816     539.775
      109      818     539.775
      109      820     539.775
      109      822     539.775
      109      824     539.775
      109      826     539.775
      109      828     539.775
      109      830     539.775
      109      832     539.775
      109      834     539.775
      109      836     539.775
      109      838     539.775
      109      840     539.775
      109      842     539.775
      109      844     539.775
      109      846     539.775
      109      848     539.775
      109      850     539.775
      109      852     539.775
      109      854     539.775
      109      856     539.775
      109      858     539.775
      109      860     539.775
      109      862     539.775
      109      864     539.775
      109      866     539.775
      109      868     539.775
      109      870     539.775
      109      872     539.775
      109      874     539.775
      109      876     539.775
      109      878     539.775
      109      880     539.775
      109      882     539.775
      109      884     539.775
      109      886     539.775
      109      888     539.775
      109      890     539.775
      109      892     539.775
      109      894     539.775
      109      896     539.775
      109      898     539.775
      109      900     539.775
      109      902     539.775
      109      904     539.775
      109      906     539.775
      109      908     539.775
      109      910     539.775
      109      912     539.775
      109      914     539.775
      109      916     539.775
      109      918     539.775
      109      920     539.775
      109      922     539.775
      109      924     539.775
      109      926     539.775
      109      928     539.775
      109      930     539.775
      109      932     539.775
      109      934     539.775
      109      936     539.775
      109      938     539.775
      109      940     539.775
      109      942     539.775
      109      944     539.775
      109      946     539.775
      109      948     539.775
      109      950     539.775
      109      952     539.775
      109      954     539.775
      109      956     539.775
      109      958     539.775
      109      960     539.775
      109      962     539.775
      109      964     539.775
      109      966     539.775
      109      968     539.775
      109      970     539.775
      109      972     539.775
      109      974     539.775
      109      976     539.775
      109      978     539.775
      109      980     539.775
      109      982     539.775
      109      984     539.775
      109      986     539.775
      109      988     539.775
      109      990     539.775
      109      992     539.775
      109      994     539.775
      109      996     539.775
      109      998     539.775
      111      292     543.624
      111      294     543.624
      111      296     543.624
      111      302     543.624
      111      304     543.624
      111      306     543.624
      111      308     543.624
      111      310     543.624
      111      314     543.624
      111      316     543.624
      111      318     543.624
      111      320     543.624
      111      322     543.624
      111      324     543.624
      111      326     543.624
      111      328     543.624
      111      330     543.624
      111      332     543.624
      111      334     543.624
      111      338     543.624
      111      340     543.624
      111      342     543.624
      111      346     543.624
      111      348     543.624
      111      350     543.624
      111      352     543.624
      111      354     543.624
      111      356     543.624
      111      358     543.624
      111      360     543.624
      111      362     543.624
      111      364     543.624
      111      368     543.624
      111      370     543.624
      111      372     543.624
      111      374     543.624
      111      376     543.624
      111      380     543.624
      111      386     543.624
      111      388     543.624
      111      390     543.624
      111      392     543.624
      111      394     543.624
      111      396     543.624
      111      398     543.624
      111      400     543.624
      111      402     543.624
      111      404     543.624
      111      406     543.624
      111      408     543.624
      111      412     543.624
      111      414     543.624
      111      418     543.624
      111      424     543.624
      111      430     543.624
      111      432     543.624
      111      434     543.624
      111      436     543.624
      111      438     543.624
      111      440     543.624
      111      442     543.624
      111      444     543.624
      111      446     543.624
      111      448     543.624
      111      450     543.624
      111      452     543.624
      111      454     543.624
      111      456     543.624
      111      458     543.624
      111      460     543.624
      111      462     543.624
      111      464     543.624
      111      466     543.624
      111      468     543.624
      111      470     543.624
      111      472     543.624
      111      474     543.624
      111      476     543.624
      111      478     543.624
      111      480     543.624
      111      482     543.624
      111      484     543.624
      111      486     543.624
      111      488     543.624
      111      490     543.624
      111      492     543.624
      111      494     543.624
      111      496     543.624
      111      498     543.624
      111      500     543.624
      111      502     543.624
      111      504     543.624
      111      506     543.624
      111      508     543.624
      111      510     543.624
      111      512     543.624
      111      514     543.624
      111      516     543.624
      111      518     543.624
      111      520     543.624
      111      522     543.624
      111      524     543.624
      111      526     543.624
      111      528     543.624
      111      530     543.624
      111      532     543.624
      111      534     543.624
      111      536     543.624
      111      538     543.624
      111      540     543.624
      111      542     543.624
      111      544     543.624
      111      546     543.624
      111      548     543.624
      111      550     543.624
      111      552     543.624
      111      554     543.624
      111      556     543.624
      111      558     543.624
      111      560     543.624
      111      562     543.624
      111      564     543.624
      111      566     543.624
      111      568     543.624
      111      570     543.624
      111      572     543.624
      111      574     543.624
      111      576     543.624
      111      578     543.624
      111      580     543.624
      111      582     543.624
      111      584     543.624
      111      586     543.624
      111      588     543.624
      111      590     543.624
      111      592     543.624
      111      594     543.624
      111      596     543.624
      111      598     543.624
      111      600     543.624
      111      602     543.624
      111      604     543.624
      111      606     543.624
      111      608     543.624
      111      610     543.624
      111      612     543.624
      111      614     543.624
      111      616     543.624
      111      618     543.624
      111      620     543.624
      111      622     543.624
      111      624     543.624
      111      626     543.624
      111      628     543.624
      111      630     543.624
      111      632     543.624
      111      634     543.624
      111      636     543.624
      111      638     543.624
      111      640     543.624
      111      642     543.624
      111      644     543.624
      111      646     543.624
      111      648     543.624
      111      650     543.624
      111      652     543.624
      111      654     543.624
      111      656     543.624
      111      658     543.624
      111      660     543.624
      111      662     543.624
      111      664     543.624
      111      666     543.624
      111      668     543.624
      111      670     543.624
      111      672     543.624
      111      674     543.624
      111      676     543.624
      111      678     543.624
      111      680     543.624
      111      682     543.624
      111      684     543.624
      111      686     543.624
      111      688     543.624
      111      690     543.624
      111      692     543.624
      111      694     543.624
      111      696     543.624
      111      698     543.624
      111      700     543.624
      111      702     543.624
      111      704     543.624
      111      706     543.624
      111      708     543.624
      111      710     543.624
      111      712     543.624
      111      714     543.624
      111      716     543.624
      111      718     543.624
      111      720     543.624
      111      722     543.624
      111      724     543.624
      111      726     543.624
      111      728     543.624
      111      730     543.624
      111      732     543.624
      111      734     543.624
      111      736     543.624
      111      738     543.624
      111      740     543.624
      111      742     543.624
      111      744     543.624
      111      746     543.624
      111      748     543.624
      111      750     543.624
      111      752     543.624
      111      754     543.624
      111      756     543.624
      111      758     543.624
      111      760     543.624
      111      762     543.624
      111      764     543.624
      111      766     543.624
      111      768     543.624
      111      770     543.624
      111      772     543.624
      111      774     543.624
      111      776     543.624
      111      778     543.624
      111      780     543.624
      111      782     543.624
      111      784     543.624
      111      786     543.624
      111      788     543.624
      111      790     543.624
      111      792     543.624
      111      794     543.624
      111      796     543.624
      111      798     543.624
      111      800     543.624
      111      802     543.624
      111      804     543.624
      111      806     543.624
      111      808     543.624
      111      810     543.624
      111      812     543.624
      111      814     543.624
      111      816     543.624
      111      818     543.624
      111      820     543.624
      111      822     543.624
      111      824     543.624
      111      826     543.624
      111      828     543.624
      111      830     543.624
      111      832     543.624
      111      834     543.624
      111      836     543.624
      111      838     543.624
      111      840     543.624
      111      842     543.624
      111      844     543.624
      111      846     543.624
      111      848     543.624
      111      850     543.624
      111      852     543.624
      111      854     543.624
      111      856     543.624
      111      858     543.624
      111      860     543.624
      111      862     543.624
      111      864     543.624
      111      866     543.624
      111      868     543.624
      111      870     543.624
      111      872     543.624
      111      874     543.624
      111      876     543.624
      111      878     543.624
      111      880     543.624
      111      882     543.624
      111      884     543.624
      111      886     543.624
      111      888     543.624
      111      890     543.624
      111      892     543.624
      111      894     543.624
      111      896     543.624
      111      898     543.624
      111      900     543.624
      111      902     543.624
      111      904     543.624
      111      906     543.624
      111      908     543.624
      111      910     543.624
      111      912     543.624
      111      914     543.624
      111      916     543.624
      111      918     543.624
      111      920     543.624
      111      922     543.624
      111      924     543.624
      111      926     543.624
      111      928     543.624
      111      930     543.624
      111      932     543.624
      111      934     543.624
      111      936     543.624
      111      938     543.624
      111      940     543.624
      111      942     543.624
      111      944     543.624
      111      946     543.624
      111      948     543.624
      111      950     543.624
      111      952     543.624
      111      954     543.624
      111      956     543.624
      111      958     543.624
      111      960     543.624
      111      962     543.624
      111      964     543.624
      111      966     543.624
      111      968     543.624
      111      970     543.624
      111      972     543.624
      111      974     543.624
      111      976     543.624
      111      978     543.624
      111      980     543.624
      111      982     543.624
      111      984     543.624
      111      986     543.624
      111      988     543.624
      111      990     543.624
      111      992     543.624
      111      994     543.624
      111      996     543.624
      111      998     543.624
      113      290     547.409
      113      294     547.409
      113      300     547.409
      113      302     547.409
      113      306     547.409
      113      308     547.409
      113      310     547.409
      113      316     547.409
      113      318     547.409
      113      320     547.409
      113      322     547.409
      113      324     547.409
      113      326     547.409
      113      330     547.409
      113      332     547.409
      113      334     547.409
      113      336     547.409
      113      338     547.409
      113      340     547.409
      113      342     547.409
      113      344     547.409
      113      346     547.409
      113      348     547.409
      113      350     547.409
      113      354     547.409
      113      356     547.409
      113      358     547.409
      113      360     547.409
      113      362     547.409
      113      366     547.409
      113      368     547.409
      113      370     547.409
      113      372     547.409
      113      382     547.409
      113      384     547.409
      113      386     547.409
      113      388     547.409
      113      390     547.409
      113      392     547.409
      113      394     547.409
      113      396     547.409
      113      398     547.409
      113      400     547.409
      113      402     547.409
      113      404     547.409
      113      406     547.409
      113      408     547.409
      113      410     547.409
      113      412     547.409
      113      414     547.409
      113      416     547.409
      113      418     547.409
      113      420     547.409
      113      424     547.409
      113      432     547.409
      113      434     547.409
      113      436     547.409
      113      438     547.409
      113      440     547.409
      113      442     547.409
      113      444     547.409
      113      446     547.409
      113      448     547.409
      113      450     547.409
      113      452     547.409
      113      454     547.409
      113      456     547.409
      113      458     547.409
      113      460     547.409
      113      462     547.409
      113      464     547.409
      113      466     547.409
      113      468     547.409
      113      470     547.409
      113      472     547.409
      113      474     547.409
      113      476     547.409
      113      478     547.409
      113      480     547.409
      113      482     547.409
      113      484     547.409
      113      486     547.409
      113      488     547.409
      113      490     547.409
      113      492     547.409
      113      494     547.409
      113      496     547.409
      113      498     547.409
      113      500     547.409
      113      502     547.409
      113      504     547.409
      113      506     547.409
      113      508     547.409
      113      510     547.409
      113      512     547.409
      113      514     547.409
      113      516     547.409
      113      518     547.409
      113      520     547.409
      113      522     547.409
      113      524     547.409
      113      526     547.409
      113      528     547.409
      113      530     547.409
      113      532     547.409
      113      534     547.409
      113      536     547.409
      113      538     547.409
      113      540     547.409
      113      542     547.409
      113      544     547.409
      113      546     547.409
      113      548     547.409
      113      550     547.409
      113      552     547.409
      113      554     547.409
      113      556     547.409
      113      558     547.409
      113      560     547.409
      113      562     547.409
      113      564     547.409
      113      566     547.409
      113      568     547.409
      113      570     547.409
      113      572     547.409
      113      574     547.409
      113      576     547.409
      113      578     547.409
      113      580     547.409
      113      582     547.409
      113      584     547.409
      113      586     547.409
      113      588     547.409
      113      590     547.409
      113      592     547.409
      113      594     547.409
      113      596     547.409
      113      598     547.409
      113      600     547.409
      113      602     547.409
      113      604     547.409
      113      606     547.409
      113      608     547.409
      113      610     547.409
      113      612     547.409
      113      614     547.409
      113      616     547.409
      113      618     547.409
      113      620     547.409
      113      622     547.409
      113      624     547.409
      113      626     547.409
      113      628     547.409
      113      630     547.409
      113      632     547.409
      113      634     547.409
      113      636     547.409
      113      638     547.409
      113      640     547.409
      113      642     547.409
      113      644     547.409
      113      646     547.409
      113      648     547.409
      113      650     547.409
      113      652     547.409
      113      654     547.409
      113      656     547.409
      113      658     547.409
      113      660     547.409
      113      662     547.409
      113      664     547.409
      113      666     547.409
      113      668     547.409
      113      670     547.409
      113      672     547.409
      113      674     547.409
      113      676     547.409
      113      678     547.409
      113      680     547.409
      113      682     547.409
      113      684     547.409
      113      686     547.409
      113      688     547.409
      113      690     547.409
      113      692     547.409
      113      694     547.409
      113      696     547.409
      113      698     547.409
      113      700     547.409
      113      702     547.409
      113      704     547.409
      113      706     547.409
      113      708     547.409
      113      710     547.409
      113      712     547.409
      113      714     547.409
      113      716     547.409
      113      718     547.409
      113      720     547.409
      113      722     547.409
      113      724     547.409
      113      726     547.409
      113      728     547.409
      113      730     547.409
      113      732     547.409
      113      734     547.409
      113      736     547.409
      113      738     547.409
      113      740     547.409
      113      742     547.409
      113      744     547.409
      113      746     547.409
      113      748     547.409
      113      750     547.409
      113      752     547.409
      113      754     547.409
      113      756     547.409
      113      758     547.409
      113      760     547.409
      113      762     547.409
      113      764     547.409
      113      766     547.409
      113      768     547.409
      113      770     547.409
      113      772     547.409
      113      774     547.409
      113      776     547.409
      113      778     547.409
      113      780     547.409
      113      782     547.409
      113      784     547.409
      113      786     547.409
      113      788     547.409
      113      790     547.409
      113      792     547.409
      113      794     547.409
      113      796     547.409
      113      798     547.409
      113      800     547.409
      113      802     547.409
      113      804     547.409
      113      806     547.409
      113      808     547.409
      113      810     547.409
      113      812     547.409
      113      814     547.409
      113      816     547.409
      113      818     547.409
      113      820     547.409
      113      822     547.409
      113      824     547.409
      113      826     547.409
      113      828     547.409
      113      830     547.409
      113      832     547.409
      113      834     547.409
      113      836     547.409
      113      838     547.409
      113      840     547.409
      113      842     547.409
      113      844     547.409
      113      846     547.409
      113      848     547.409
      113      850     547.409
      113      852     547.409
      113      854     547.409
      113      856     547.409
      113      858     547.409
      113      860     547.409
      113      862     547.409
      113      864     547.409
      113      866     547.409
      113      868     547.409
      113      870     547.409
      113      872     547.409
      113      874     547.409
      113      876     547.409
      113      878     547.409
      113      880     547.409
      113      882     547.409
      113      884     547.409
      113      886     547.409
      113      888     547.409
      113      890     547.409
      113      892     547.409
      113      894     547.409
      113      896     547.409
      113      898     547.409
      113      900     547.409
      113      902     547.409
      113      904     547.409
      113      906     547.409
      113      908     547.409
      113      910     547.409
      113      912     547.409
      113      914     547.409
      113      916     547.409
      113      918     547.409
      113      920     547.409
      113      922     547.409
      113      924     547.409
      113      926     547.409
      113      928     547.409
      113      930     547.409
      113      932     547.409
      113      934     547.409
      113      936     547.409
      113      938     547.409
      113      940     547.409
      113      942     547.409
      113      944     547.409
      113      946     547.409
      113      948     547.409
      113      950     547.409
      113      952     547.409
      113      954     547.409
      113      956     547.409
      113      958     547.409
      113      960     547.409
      113      962     547.409
      113      964     547.409
      113      966     547.409
      113      968     547.409
      113      970     547.409
      113      972     547.409
      113      974     547.409
      113      976     547.409
      113      978     547.409
      113      980     547.409
      113      982     547.409
      113      984     547.409
      113      986     547.409
      113      988     547.409
      113      990     547.409
      113      992     547.409
      113      994     547.409
      113      996     547.409
      113      998     547.409
      115      288     551.193
      115      294     551.193
      115      296     551.193
      115      298     551.193
      115      300     551.193
      115      304     551.193
      115      306     551.193
      115      308     551.193
      115      310     551.193
      115      312     551.193
      115      316     551.193
      115      318     551.193
      115      322     551.193
      115      326     551.193
      115      330     551.193
      115      334     551.193
      115      336     551.193
      115      338     551.193
      115      340     551.193
      115      342     551.193
      115      344     551.193
      115      346     551.193
      115      348     551.193
      115      350     551.193
      115      352     551.193
      115      356     551.193
      115      358     551.193
      115      360     551.193
      115      366     551.193
      115      368     551.193
      115      370     551.193
      115      372     551.193
      115      374     551.193
      115      386     551.193
      115      388     551.193
      115      390     551.193
      115      392     551.193
      115      394     551.193
      115      396     551.193
      115      398     551.193
      115      404     551.193
      115      406     551.193
      115      408     551.193
      115      410     551.193
      115      412     551.193
      115      414     551.193
      115      416     551.193
      115      418     551.193
      115      420     551.193
      115      428     551.193
      115      430     551.193
      115      432     551.193
      115      434     551.193
      115      436     551.193
      115      438     551.193
      115      440     551.193
      115      442     551.193
      115      444     551.193
      115      446     551.193
      115      448     551.193
      115      450     551.193
      115      452     551.193
      115      454     551.193
      115      456     551.193
      115      458     551.193
      115      460     551.193
      115      462     551.193
      115      464     551.193
      115      466     551.193
      115      468     551.193
      115      470     551.193
      115      472     551.193
      115      474     551.193
      115      476     551.193
      115      478     551.193
      115      480     551.193
      115      482     551.193
      115      484     551.193
      115      486     551.193
      115      488     551.193
      115      490     551.193
      115      492     551.193
      115      494     551.193
      115      496     551.193
      115      498     551.193
      115      500     551.193
      115      502     551.193
      115      504     551.193
      115      506     551.193
      115      508     551.193
      115      510     551.193
      115      512     551.193
      115      514     551.193
      115      516     551.193
      115      518     551.193
      115      520     551.193
      115      522     551.193
      115      524     551.193
      115      526     551.193
      115      528     551.193
      115      530     551.193
      115      532     551.193
      115      534     551.193
      115      536     551.193
      115      538     551.193
      115      540     551.193
      115      542     551.193
      115      544     551.193
      115      546     551.193
      115      548     551.193
      115      550     551.193
      115      552     551.193
      115      554     551.193
      115      556     551.193
      115      558     551.193
      115      560     551.193
      115      562     551.193
      115      564     551.193
      115      566     551.193
      115      568     551.193
      115      570     551.193
      115      572     551.193
      115      574     551.193
      115      576     551.193
      115      578     551.193
      115      580     551.193
      115      582     551.193
      115      584     551.193
      115      586     551.193
      115      588     551.193
      115      590     551.193
      115      592     551.193
      115      594     551.193
      115      596     551.193
      115      598     551.193
      115      600     551.193
      115      602     551.193
      115      604     551.193
      115      606     551.193
      115      608     551.193
      115      610     551.193
      115      612     551.193
      115      614     551.193
      115      616     551.193
      115      618     551.193
      115      620     551.193
      115      622     551.193
      115      624     551.193
      115      626     551.193
      115      628     551.193
      115      630     551.193
      115      632     551.193
      115      634     551.193
      115      636     551.193
      115      638     551.193
      115      640     551.193
      115      642     551.193
      115      644     551.193
      115      646     551.193
      115      648     551.193
      115      650     551.193
      115      652     551.193
      115      654     551.193
      115      656     551.193
      115      658     551.193
      115      660     551.193
      115      662     551.193
      115      664     551.193
      115      666     551.193
      115      668     551.193
      115      670     551.193
      115      672     551.193
      115      674     551.193
      115      676     551.193
      115      678     551.193
      115      680     551.193
      115      682     551.193
      115      684     551.193
      115      686     551.193
      115      688     551.193
      115      690     551.193
      115      692     551.193
      115      694     551.193
      115      696     551.193
      115      698     551.193
      115      700     551.193
      115      702     551.193
      115      704     551.193
      115      706     551.193
      115      708     551.193
      115      710     551.193
      115      712     551.193
      115      714     551.193
      115      716     551.193
      115      718     551.193
      115      720     551.193
      115      722     551.193
      115      724     551.193
      115      726     551.193
      115      728     551.193
      115      730     551.193
      115      732     551.193
      115      734     551.193
      115      736     551.193
      115      738     551.193
      115      740     551.193
      115      742     551.193
      115      744     551.193
      115      746     551.193
      115      748     551.193
      115      750     551.193
      115      752     551.193
      115      754     551.193
      115      756     551.193
      115      758     551.193
      115      760     551.193
      115      762     551.193
      115      764     551.193
      115      766     551.193
      115      768     551.193
      115      770     551.193
      115      772     551.193
      115      774     551.193
      115      776     551.193
      115      778     551.193
      115      780     551.193
      115      782     551.193
      115      784     551.193
      115      786     551.193
      115      788     551.193
      115      790     551.193
      115      792     551.193
      115      794     551.193
      115      796     551.193
      115      798     551.193
      115      800     551.193
      115      802     551.193
      115      804     551.193
      115      806     551.193
      115      808     551.193
      115      810     551.193
      115      812     551.193
      115      814     551.193
      115      816     551.193
      115      818     551.193
      115      820     551.193
      115      822     551.193
      115      824     551.193
      115      826     551.193
      115      828     551.193
      115      830     551.193
      115      832     551.193
      115      834     551.193
      115      836     551.193
      115      838     551.193
      115      840     551.193
      115      842     551.193
      115      844     551.193
      115      846     551.193
      115      848     551.193
      115      850     551.193
      115      852     551.193
      115      854     551.193
      115      856     551.193
      115      858     551.193
      115      860     551.193
      115      862     551.193
      115      864     551.193
      115      866     551.193
      115      868     551.193
      115      870     551.193
      115      872     551.193
      115      874     551.193
      115      876     551.193
      115      878     551.193
      115      880     551.193
      115      882     551.193
      115      884     551.193
      115      886     551.193
      115      888     551.193
      115      890     551.193
      115      892     551.193
      115      894     551.193
      115      896     551.193
      115      898     551.193
      115      900     551.193
      115      902     551.193
      115      904     551.193
      115      906     551.193
      115      908     551.193
      115      910     551.193
      115      912     551.193
      115      914     551.193
      115      916     551.193
      115      918     551.193
      115      920     551.193
      115      922     551.193
      115      924     551.193
      115      926     551.193
      115      928     551.193
      115      930     551.193
      115      932     551.193
      115      934     551.193
      115      936     551.193
      115      938     551.193
      115      940     551.193
      115      942     551.193
      115      944     551.193
      115      946     551.193
      115      948     551.193
      115      950     551.193
      115      952     551.193
      115      954     551.193
      115      956     551.193
      115      958     551.193
      115      960     551.193
      115      962     551.193
      115      964     551.193
      115      966     551.193
      115      968     551.193
      115      970     551.193
      115      972     551.193
      115      974     551.193
      115      976     551.193
      115      978     551.193
      115      980     551.193
      115      982     551.193
      115      984     551.193
      115      986     551.193
      115      988     551.193
      115      990     551.193
      115      992     551.193
      115      994     551.193
      115      996     551.193
      115      998     551.193
      117      290     554.977
      117      292     554.977
      117      294     554.977
      117      296     554.977
      117      298     554.977
      117      300     554.977
      117      302     554.977
      117      304     554.977
      117      306     554.977
      117      308     554.977
      117      310     554.977
      117      312     554.977
      117      316     554.977
      117      318     554.977
      117      324     554.977
      117      326     554.977
      117      328     554.977
      117      330     554.977
      117      332     554.977
      117      336     554.977
      117      338     554.977
      117      342     554.977
      117      344     554.977
      117      346     554.977
      117      348     554.977
      117      350     554.977
      117      352     554.977
      117      354     554.977
      117      356     554.977
      117      358     554.977
      117      362     554.977
      117      364     554.977
      117      366     554.977
      117      368     554.977
      117      370     554.977
      117      372     554.977
      117      374     554.977
      117      378     554.977
      117      380     554.977
      117      384     554.977
      117      386     554.977
      117      388     554.977
      117      390     554.977
      117      392     554.977
      117      396     554.977
      117      398     554.977
      117      400     554.977
      117      402     554.977
      117      404     554.977
      117      408     554.977
      117      414     554.977
      117      416     554.977
      117      418     554.977
      117      420     554.977
      117      422     554.977
      117      426     554.977
      117      428     554.977
      117      430     554.977
      117      432     554.977
      117      434     554.977
      117      436     554.977
      117      438     554.977
      117      440     554.977
      117      442     554.977
      117      444     554.977
      117      446     554.977
      117      448     554.977
      117      450     554.977
      117      452     554.977
      117      454     554.977
      117      456     554.977
      117      458     554.977
      117      460     554.977
      117      462     554.977
      117      464     554.977
      117      466     554.977
      117      468     554.977
      117      470     554.977
      117      472     554.977
      117      474     554.977
      117      476     554.977
      117      478     554.977
      117      480     554.977
      117      482     554.977
      117      484     554.977
      117      486     554.977
      117      488     554.977
      117      490     554.977
      117      492     554.977
      117      494     554.977
      117      496     554.977
      117      498     554.977
      117      500     554.977
      117      502     554.977
      117      504     554.977
      117      506     554.977
      117      508     554.977
      117      510     554.977
      117      512     554.977
      117      514     554.977
      117      516     554.977
      117      518     554.977
      117      520     554.977
      117      522     554.977
      117      524     554.977
      117      526     554.977
      117      528     554.977
      117      530     554.977
      117      532     554.977
      117      534     554.977
      117      536     554.977
      117      538     554.977
      117      540     554.977
      117      542     554.977
      117      544     554.977
      117      546     554.977
      117      548     554.977
      117      550     554.977
      117      552     554.977
      117      554     554.977
      117      556     554.977
      117      558     554.977
      117      560     554.977
      117      562     554.977
      117      564     554.977
      117      566     554.977
      117      568     554.977
      117      570     554.977
      117      572     554.977
      117      574     554.977
      117      576     554.977
      117      578     554.977
      117      580     554.977
      117      582     554.977
      117      584     554.977
      117      586     554.977
      117      588     554.977
      117      590     554.977
      117      592     554.977
      117      594     554.977
      117      596     554.977
      117      598     554.977
      117      600     554.977
      117      602     554.977
      117      604     554.977
      117      606     554.977
      117      608     554.977
      117      610     554.977
      117      612     554.977
      117      614     554.977
      117      616     554.977
      117      618     554.977
      117      620     554.977
      117      622     554.977
      117      624     554.977
      117      626     554.977
      117      628     554.977
      117      630     554.977
      117      632     554.977
      117      634     554.977
      117      636     554.977
      117      638     554.977
      117      640     554.977
      117      642     554.977
      117      644     554.977
      117      646     554.977
      117      648     554.977
      117      650     554.977
      117      652     554.977
      117      654     554.977
      117      656     554.977
      117      658     554.977
      117      660     554.977
      117      662     554.977
      117      664     554.977
      117      666     554.977
      117      668     554.977
      117      670     554.977
      117      672     554.977
      117      674     554.977
      117      676     554.977
      117      678     554.977
      117      680     554.977
      117      682     554.977
      117      684     554.977
      117      686     554.977
      117      688     554.977
      117      690     554.977
      117      692     554.977
      117      694     554.977
      117      696     554.977
      117      698     554.977
      117      700     554.977
      117      702     554.977
      117      704     554.977
      117      706     554.977
      117      708     554.977
      117      710     554.977
      117      712     554.977
      117      714     554.977
      117      716     554.977
      117      718     554.977
      117      720     554.977
      117      722     554.977
      117      724     554.977
      117      726     554.977
      117      728     554.977
      117      730     554.977
      117      732     554.977
      117      734     554.977
      117      736     554.977
      117      738     554.977
      117      740     554.977
      117      742     554.977
      117      744     554.977
      117      746     554.977
      117      748     554.977
      117      750     554.977
      117      752     554.977
      117      754     554.977
      117      756     554.977
      117      758     554.977
      117      760     554.977
      117      762     554.977
      117      764     554.977
      117      766     554.977
      117      768     554.977
      117      770     554.977
      117      772     554.977
      117      774     554.977
      117      776     554.977
      117      778     554.977
      117      780     554.977
      117      782     554.977
      117      784     554.977
      117      786     554.977
      117      788     554.977
      117      790     554.977
      117      792     554.977
      117      794     554.977
      117      796     554.977
      117      798     554.977
      117      800     554.977
      117      802     554.977
      117      804     554.977
      117      806     554.977
      117      808     554.977
      117      810     554.977
      117      812     554.977
      117      814     554.977
      117      816     554.977
      117      818     554.977
      117      820     554.977
      117      822     554.977
      117      824     554.977
      117      826     554.977
      117      828     554.977
      117      830     554.977
      117      832     554.977
      117      834     554.977
      117      836     554.977
      117      838     554.977
      117      840     554.977
      117      842     554.977
      117      844     554.977
      117      846     554.977
      117      848     554.977
      117      850     554.977
      117      852     554.977
      117      854     554.977
      117      856     554.977
      117      858     554.977
      117      860     554.977
      117      862     554.977
      117      864     554.977
      117      866     554.977
      117      868     554.977
      117      870     554.977
      117      872     554.977
      117      874     554.977
      117      876     554.977
      117      878     554.977
      117      880     554.977
      117      882     554.977
      117      884     554.977
      117      886     554.977
      117      888     554.977
      117      890     554.977
      117      892     554.977
      117      894     554.977
      117      896     554.977
      117      898     554.977
      117      900     554.977
      117      902     554.977
      117      904     554.977
      117      906     554.977
      117      908     554.977
      117      910     554.977
      117      912     554.977
      117      914     554.977
      117      916     554.977
      117      918     554.977
      117      920     554.977
      117      922     554.977
      117      924     554.977
      117      926     554.977
      117      928     554.977
      117      930     554.977
      117      932     554.977
      117      934     554.977
      117      936     554.977
      117      938     554.977
      117      940     554.977
      117      942     554.977
      117      944     554.977
      117      946     554.977
      117      948     554.977
      117      950     554.977
      117      952     554.977
      117      954     554.977
      117      956     554.977
      117      958     554.977
      117      960     554.977
      117      962     554.977
      117      964     554.977
      117      966     554.977
      117      968     554.977
      117      970     554.977
      117      972     554.977
      117      974     554.977
      117      976     554.977
      117      978     554.977
      117      980     554.977
      117      982     554.977
      117      984     554.977
      117      986     554.977
      117      988     554.977
      117      990     554.977
      117      992     554.977
      117      994     554.977
      117      996     554.977
      117      998     554.977
      119      286     558.689
      119      290     558.689
      119      294     558.689
      119      296     558.689
      119      298     558.689
      119      300     558.689
      119      304     558.689
      119      306     558.689
      119      308     558.689
      119      312     558.689
      119      314     558.689
      119      316     558.689
      119      318     558.689
      119      320     558.689
      119      322     558.689
      119      324     558.689
      119      328     558.689
      119      330     558.689
      119      336     558.689
      119      338     558.689
      119      340     558.689
      119      342     558.689
      119      344     558.689
      119      346     558.689
      119      350     558.689
      119      352     558.689
      119      354     558.689
      119      356     558.689
      119      358     558.689
      119      362     558.689
      119      364     558.689
      119      366     558.689
      119      368     558.689
      119      370     558.689
      119      372     558.689
      119      378     558.689
      119      382     558.689
      119      384     558.689
      119      386     558.689
      119      388     558.689
      119      390     558.689
      119      392     558.689
      119      394     558.689
      119      396     558.689
      119      398     558.689
      119      406     558.689
      119      408     558.689
      119      410     558.689
      119      414     558.689
      119      420     558.689
      119      422     558.689
      119      426     558.689
      119      428     558.689
      119      430     558.689
      119      432     558.689
      119      434     558.689
      119      436     558.689
      119      438     558.689
      119      440     558.689
      119      442     558.689
      119      444     558.689
      119      446     558.689
      119      448     558.689
      119      450     558.689
      119      452     558.689
      119      454     558.689
      119      456     558.689
      119      458     558.689
      119      460     558.689
      119      462     558.689
      119      464     558.689
      119      466     558.689
      119      468     558.689
      119      470     558.689
      119      472     558.689
      119      474     558.689
      119      476     558.689
      119      478     558.689
      119      480     558.689
      119      482     558.689
      119      484     558.689
      119      486     558.689
      119      488     558.689
      119      490     558.689
      119      492     558.689
      119      494     558.689
      119      496     558.689
      119      498     558.689
      119      500     558.689
      119      502     558.689
      119      504     558.689
      119      506     558.689
      119      508     558.689
      119      510     558.689
      119      512     558.689
      119      514     558.689
      119      516     558.689
      119      518     558.689
      119      520     558.689
      119      522     558.689
      119      524     558.689
      119      526     558.689
      119      528     558.689
      119      530     558.689
      119      532     558.689
      119      534     558.689
      119      536     558.689
      119      538     558.689
      119      540     558.689
      119      542     558.689
      119      544     558.689
      119      546     558.689
      119      548     558.689
      119      550     558.689
      119      552     558.689
      119      554     558.689
      119      556     558.689
      119      558     558.689
      119      560     558.689
      119      562     558.689
      119      564     558.689
      119      566     558.689
      119      568     558.689
      119      570     558.689
      119      572     558.689
      119      574     558.689
      119      576     558.689
      119      578     558.689
      119      580     558.689
      119      582     558.689
      119      584     558.689
      119      586     558.689
      119      588     558.689
      119      590     558.689
      119      592     558.689
      119      594     558.689
      119      596     558.689
      119      598     558.689
      119      600     558.689
      119      602     558.689
      119      604     558.689
      119      606     558.689
      119      608     558.689
      119      610     558.689
      119      612     558.689
      119      614     558.689
      119      616     558.689
      119      618     558.689
      119      620     558.689
      119      622     558.689
      119      624     558.689
      119      626     558.689
      119      628     558.689
      119      630     558.689
      119      632     558.689
      119      634     558.689
      119      636     558.689
      119      638     558.689
      119      640     558.689
      119      642     558.689
      119      644     558.689
      119      646     558.689
      119      648     558.689
      119      650     558.689
      119      652     558.689
      119      654     558.689
      119      656     558.689
      119      658     558.689
      119      660     558.689
      119      662     558.689
      119      664     558.689
      119      666     558.689
      119      668     558.689
      119      670     558.689
      119      672     558.689
      119      674     558.689
      119      676     558.689
      119      678     558.689
      119      680     558.689
      119      682     558.689
      119      684     558.689
      119      686     558.689
      119      688     558.689
      119      690     558.689
      119      692     558.689
      119      694     558.689
      119      696     558.689
      119      698     558.689
      119      700     558.689
      119      702     558.689
      119      704     558.689
      119      706     558.689
      119      708     558.689
      119      710     558.689
      119      712     558.689
      119      714     558.689
      119      716     558.689
      119      718     558.689
      119      720     558.689
      119      722     558.689
      119      724     558.689
      119      726     558.689
      119      728     558.689
      119      730     558.689
      119      732     558.689
      119      734     558.689
      119      736     558.689
      119      738     558.689
      119      740     558.689
      119      742     558.689
      119      744     558.689
      119      746     558.689
      119      748     558.689
      119      750     558.689
      119      752     558.689
      119      754     558.689
      119      756     558.689
      119      758     558.689
      119      760     558.689
      119      762     558.689
      119      764     558.689
      119      766     558.689
      119      768     558.689
      119      770     558.689
      119      772     558.689
      119      774     558.689
      119      776     558.689
      119      778     558.689
      119      780     558.689
      119      782     558.689
      119      784     558.689
      119      786     558.689
      119      788     558.689
      119      790     558.689
      119      792     558.689
      119      794     558.689
      119      796     558.689
      119      798     558.689
      119      800     558.689
      119      802     558.689
      119      804     558.689
      119      806     558.689
      119      808     558.689
      119      810     558.689
      119      812     558.689
      119      814     558.689
      119      816     558.689
      119      818     558.689
      119      820     558.689
      119      822     558.689
      119      824     558.689
      119      826     558.689
      119      828     558.689
      119      830     558.689
      119      832     558.689
      119      834     558.689
      119      836     558.689
      119      838     558.689
      119      840     558.689
      119      842     558.689
      119      844     558.689
      119      846     558.689
      119      848     558.689
      119      850     558.689
      119      852     558.689
      119      854     558.689
      119      856     558.689
      119      858     558.689
      119      860     558.689
      119      862     558.689
      119      864     558.689
      119      866     558.689
      119      868     558.689
      119      870     558.689
      119      872     558.689
      119      874     558.689
      119      876     558.689
      119      878     558.689
      119      880     558.689
      119      882     558.689
      119      884     558.689
      119      886     558.689
      119      888     558.689
      119      890     558.689
      119      892     558.689
      119      894     558.689
      119      896     558.689
      119      898     558.689
      119      900     558.689
      119      902     558.689
      119      904     558.689
      119      906     558.689
      119      908     558.689
      119      910     558.689
      119      912     558.689
      119      914     558.689
      119      916     558.689
      119      918     558.689
      119      920     558.689
      119      922     558.689
      119      924     558.689
      119      926     558.689
      119      928     558.689
      119      930     558.689
      119      932     558.689
      119      934     558.689
      119      936     558.689
      119      938     558.689
      119      940     558.689
      119      942     558.689
      119      944     558.689
      119      946     558.689
      119      948     558.689
      119      950     558.689
      119      952     558.689
      119      954     558.689
      119      956     558.689
      119      958     558.689
      119      960     558.689
      119      962     558.689
      119      964     558.689
      119      966     558.689
      119      968     558.689
      119      970     558.689
      119      972     558.689
      119      974     558.689
      119      976     558.689
      119      978     558.689
      119      980     558.689
      119      982     558.689
      119      984     558.689
      119      986     558.689
      119      988     558.689
      119      990     558.689
      119      992     558.689
      119      994     558.689
      119      996     558.689
      119      998     558.689
      121      284     562.393
      121      296     562.393
      121      300     562.393
      121      306     562.393
      121      312     562.393
      121      314     562.393
      121      316     562.393
      121      318     562.393
      121      320     562.393
      121      322     562.393
      121      324     562.393
      121      328     562.393
      121      330     562.393
      121      332     562.393
      121      334     562.393
      121      336     562.393
      121      338     562.393
      121      340     562.393
      121      344     562.393
      121      346     562.393
      121      350     562.393
      121      352     562.393
      121      354     562.393
      121      356     562.393
      121      358     562.393
      121      362     562.393
      121      364     562.393
      121      366     562.393
      121      368     562.393
      121      370     562.393
      121      372     562.393
      121      374     562.393
      121      378     562.393
      121      382     562.393
      121      384     562.393
      121      386     562.393
      121      388     562.393
      121      392     562.393
      121      394     562.393
      121      396     562.393
      121      398     562.393
      121      404     562.393
      121      406     562.393
      121      408     562.393
      121      414     562.393
      121      418     562.393
      121      422     562.393
      121      424     562.393
      121      426     562.393
      121      428     562.393
      121      430     562.393
      121      432     562.393
      121      434     562.393
      121      436     562.393
      121      438     562.393
      121      440     562.393
      121      442     562.393
      121      444     562.393
      121      446     562.393
      121      448     562.393
      121      450     562.393
      121      452     562.393
      121      454     562.393
      121      456     562.393
      121      458     562.393
      121      460     562.393
      121      462     562.393
      121      464     562.393
      121      466     562.393
      121      468     562.393
      121      470     562.393
      121      472     562.393
      121      474     562.393
      121      476     562.393
      121      478     562.393
      121      480     562.393
      121      482     562.393
      121      484     562.393
      121      486     562.393
      121      488     562.393
      121      490     562.393
      121      492     562.393
      121      494     562.393
      121      496     562.393
      121      498     562.393
      121      500     562.393
      121      502     562.393
      121      504     562.393
      121      506     562.393
      121      508     562.393
      121      510     562.393
      121      512     562.393
      121      514     562.393
      121      516     562.393
      121      518     562.393
      121      520     562.393
      121      522     562.393
      121      524     562.393
      121      526     562.393
      121      528     562.393
      121      530     562.393
      121      532     562.393
      121      534     562.393
      121      536     562.393
      121      538     562.393
      121      540     562.393
      121      542     562.393
      121      544     562.393
      121      546     562.393
      121      548     562.393
      121      550     562.393
      121      552     562.393
      121      554     562.393
      121      556     562.393
      121      558     562.393
      121      560     562.393
      121      562     562.393
      121      564     562.393
      121      566     562.393
      121      568     562.393
      121      570     562.393
      121      572     562.393
      121      574     562.393
      121      576     562.393
      121      578     562.393
      121      580     562.393
      121      582     562.393
      121      584     562.393
      121      586     562.393
      121      588     562.393
      121      590     562.393
      121      592     562.393
      121      594     562.393
      121      596     562.393
      121      598     562.393
      121      600     562.393
      121      602     562.393
      121      604     562.393
      121      606     562.393
      121      608     562.393
      121      610     562.393
      121      612     562.393
      121      614     562.393
      121      616     562.393
      121      618     562.393
      121      620     562.393
      121      622     562.393
      121      624     562.393
      121      626     562.393
      121      628     562.393
      121      630     562.393
      121      632     562.393
      121      634     562.393
      121      636     562.393
      121      638     562.393
      121      640     562.393
      121      642     562.393
      121      644     562.393
      121      646     562.393
      121      648     562.393
      121      650     562.393
      121      652     562.393
      121      654     562.393
      121      656     562.393
      121      658     562.393
      121      660     562.393
      121      662     562.393
      121      664     562.393
      121      666     562.393
      121      668     562.393
      121      670     562.393
      121      672     562.393
      121      674     562.393
      121      676     562.393
      121      678     562.393
      121      680     562.393
      121      682     562.393
      121      684     562.393
      121      686     562.393
      121      688     562.393
      121      690     562.393
      121      692     562.393
      121      694     562.393
      121      696     562.393
      121      698     562.393
      121      700     562.393
      121      702     562.393
      121      704     562.393
      121      706     562.393
      121      708     562.393
      121      710     562.393
      121      712     562.393
      121      714     562.393
      121      716     562.393
      121      718     562.393
      121      720     562.393
      121      722     562.393
      121      724     562.393
      121      726     562.393
      121      728     562.393
      121      730     562.393
      121      732     562.393
      121      734     562.393
      121      736     562.393
      121      738     562.393
      121      740     562.393
      121      742     562.393
      121      744     562.393
      121      746     562.393
      121      748     562.393
      121      750     562.393
      121      752     562.393
      121      754     562.393
      121      756     562.393
      121      758     562.393
      121      760     562.393
      121      762     562.393
      121      764     562.393
      121      766     562.393
      121      768     562.393
      121      770     562.393
      121      772     562.393
      121      774     562.393
      121      776     562.393
      121      778     562.393
      121      780     562.393
      121      782     562.393
      121      784     562.393
      121      786     562.393
      121      788     562.393
      121      790     562.393
      121      792     562.393
      121      794     562.393
      121      796     562.393
      121      798     562.393
      121      800     562.393
      121      802     562.393
      121      804     562.393
      121      806     562.393
      121      808     562.393
      121      810     562.393
      121      812     562.393
      121      814     562.393
      121      816     562.393
      121      818     562.393
      121      820     562.393
      121      822     562.393
      121      824     562.393
      121      826     562.393
      121      828     562.393
      121      830     562.393
      121      832     562.393
      121      834     562.393
      121      836     562.393
      121      838     562.393
      121      840     562.393
      121      842     562.393
      121      844     562.393
      121      846     562.393
      121      848     562.393
      121      850     562.393
      121      852     562.393
      121      854     562.393
      121      856     562.393
      121      858     562.393
      121      860     562.393
      121      862     562.393
      121      864     562.393
      121      866     562.393
      121      868     562.393
      121      870     562.393
      121      872     562.393
      121      874     562.393
      121      876     562.393
      121      878     562.393
      121      880     562.393
      121      882     562.393
      121      884     562.393
      121      886     562.393
      121      888     562.393
      121      890     562.393
      121      892     562.393
      121      894     562.393
      121      896     562.393
      121      898     562.393
      121      900     562.393
      121      902     562.393
      121      904     562.393
      121      906     562.393
      121      908     562.393
      121      910     562.393
      121      912     562.393
      121      914     562.393
      121      916     562.393
      121      918     562.393
      121      920     562.393
      121      922     562.393
      121      924     562.393
      121      926     562.393
      121      928     562.393
      121      930     562.393
      121      932     562.393
      121      934     562.393
      121      936     562.393
      121      938     562.393
      121      940     562.393
      121      942     562.393
      121      944     562.393
      121      946     562.393
      121      948     562.393
      121      950     562.393
      121      952     562.393
      121      954     562.393
      121      956     562.393
      121      958     562.393
      121      960     562.393
      121      962     562.393
      121      964     562.393
      121      966     562.393
      121      968     562.393
      121      970     562.393
      121      972     562.393
      121      974     562.393
      121      976     562.393
      121      978     562.393
      121      980     562.393
      121      982     562.393
      121      984     562.393
      121      986     562.393
      121      988     562.393
      121      990     562.393
      121      992     562.393
      121      994     562.393
      121      996     562.393
      121      998     562.393
      123      282     566.097
      123      284     566.097
      123      286     566.097
      123      292     566.097
      123      294     566.097
      123      296     566.097
      123      300     566.097
      123      302     566.097
      123      304     566.097
      123      306     566.097
      123      312     566.097
      123      314     566.097
      123      316     566.097
      123      320     566.097
      123      324     566.097
      123      326     566.097
      123      328     566.097
      123      330     566.097
      123      332     566.097
      123      334     566.097
      123      336     566.097
      123      338     566.097
      123      340     566.097
      123      342     566.097
      123      344     566.097
      123      346     566.097
      123      350     566.097
      123      352     566.097
      123      354     566.097
      123      356     566.097
      123      358     566.097
      123      360     566.097
      123      362     566.097
      123      364     566.097
      123      366     566.097
      123      368     566.097
      123      378     566.097
      123      380     566.097
      123      382     566.097
      123      384     566.097
      123      386     566.097
      123      388     566.097
      123      390     566.097
      123      396     566.097
      123      398     566.097
      123      400     566.097
      123      408     566.097
      123      410     566.097
      123      412     566.097
      123      416     566.097
      123      418     566.097
      123      420     566.097
      123      422     566.097
      123      424     566.097
      123      426     566.097
      123      428     566.097
      123      430     566.097
      123      432     566.097
      123      434     566.097
      123      436     566.097
      123      438     566.097
      123      440     566.097
      123      442     566.097
      123      444     566.097
      123      446     566.097
      123      448     566.097
      123      450     566.097
      123      452     566.097
      123      454     566.097
      123      456     566.097
      123      458     566.097
      123      460     566.097
      123      462     566.097
      123      464     566.097
      123      466     566.097
      123      468     566.097
      123      470     566.097
      123      472     566.097
      123      474     566.097
      123      476     566.097
      123      478     566.097
      123      480     566.097
      123      482     566.097
      123      484     566.097
      123      486     566.097
      123      488     566.097
      123      490     566.097
      123      492     566.097
      123      494     566.097
      123      496     566.097
      123      498     566.097
      123      500     566.097
      123      502     566.097
      123      504     566.097
      123      506     566.097
      123      508     566.097
      123      510     566.097
      123      512     566.097
      123      514     566.097
      123      516     566.097
      123      518     566.097
      123      520     566.097
      123      522     566.097
      123      524     566.097
      123      526     566.097
      123      528     566.097
      123      530     566.097
      123      532     566.097
      123      534     566.097
      123      536     566.097
      123      538     566.097
      123      540     566.097
      123      542     566.097
      123      544     566.097
      123      546     566.097
      123      548     566.097
      123      550     566.097
      123      552     566.097
      123      554     566.097
      123      556     566.097
      123      558     566.097
      123      560     566.097
      123      562     566.097
      123      564     566.097
      123      566     566.097
      123      568     566.097
      123      570     566.097
      123      572     566.097
      123      574     566.097
      123      576     566.097
      123      578     566.097
      123      580     566.097
      123      582     566.097
      123      584     566.097
      123      586     566.097
      123      588     566.097
      123      590     566.097
      123      592     566.097
      123      594     566.097
      123      596     566.097
      123      598     566.097
      123      600     566.097
      123      602     566.097
      123      604     566.097
      123      606     566.097
      123      608     566.097
      123      610     566.097
      123      612     566.097
      123      614     566.097
      123      616     566.097
      123      618     566.097
      123      620     566.097
      123      622     566.097
      123      624     566.097
      123      626     566.097
      123      628     566.097
      123      630     566.097
      123      632     566.097
      123      634     566.097
      123      636     566.097
      123      638     566.097
      123      640     566.097
      123      642     566.097
      123      644     566.097
      123      646     566.097
      123      648     566.097
      123      650     566.097
      123      652     566.097
      123      654     566.097
      123      656     566.097
      123      658     566.097
      123      660     566.097
      123      662     566.097
      123      664     566.097
      123      666     566.097
      123      668     566.097
      123      670     566.097
      123      672     566.097
      123      674     566.097
      123      676     566.097
      123      678     566.097
      123      680     566.097
      123      682     566.097
      123      684     566.097
      123      686     566.097
      123      688     566.097
      123      690     566.097
      123      692     566.097
      123      694     566.097
      123      696     566.097
      123      698     566.097
      123      700     566.097
      123      702     566.097
      123      704     566.097
      123      706     566.097
      123      708     566.097
      123      710     566.097
      123      712     566.097
      123      714     566.097
      123      716     566.097
      123      718     566.097
      123      720     566.097
      123      722     566.097
      123      724     566.097
      123      726     566.097
      123      728     566.097
      123      730     566.097
      123      732     566.097
      123      734     566.097
      123      736     566.097
      123      738     566.097
      123      740     566.097
      123      742     566.097
      123      744     566.097
      123      746     566.097
      123      748     566.097
      123      750     566.097
      123      752     566.097
      123      754     566.097
      123      756     566.097
      123      758     566.097
      123      760     566.097
      123      762     566.097
      123      764     566.097
      123      766     566.097
      123      768     566.097
      123      770     566.097
      123      772     566.097
      123      774     566.097
      123      776     566.097
      123      778     566.097
      123      780     566.097
      123      782     566.097
      123      784     566.097
      123      786     566.097
      123      788     566.097
      123      790     566.097
      123      792     566.097
      123      794     566.097
      123      796     566.097
      123      798     566.097
      123      800     566.097
      123      802     566.097
      123      804     566.097
      123      806     566.097
      123      808     566.097
      123      810     566.097
      123      812     566.097
      123      814     566.097
      123      816     566.097
      123      818     566.097
      123      820     566.097
      123      822     566.097
      123      824     566.097
      123      826     566.097
      123      828     566.097
      123      830     566.097
      123      832     566.097
      123      834     566.097
      123      836     566.097
      123      838     566.097
      123      840     566.097
      123      842     566.097
      123      844     566.097
      123      846     566.097
      123      848     566.097
      123      850     566.097
      123      852     566.097
      123      854     566.097
      123      856     566.097
      123      858     566.097
      123      860     566.097
      123      862     566.097
      123      864     566.097
      123      866     566.097
      123      868     566.097
      123      870     566.097
      123      872     566.097
      123      874     566.097
      123      876     566.097
      123      878     566.097
      123      880     566.097
      123      882     566.097
      123      884     566.097
      123      886     566.097
      123      888     566.097
      123      890     566.097
      123      892     566.097
      123      894     566.097
      123      896     566.097
      123      898     566.097
      123      900     566.097
      123      902     566.097
      123      904     566.097
      123      906     566.097
      123      908     566.097
      123      910     566.097
      123      912     566.097
      123      914     566.097
      123      916     566.097
      123      918     566.097
      123      920     566.097
      123      922     566.097
      123      924     566.097
      123      926     566.097
      123      928     566.097
      123      930     566.097
      123      932     566.097
      123      934     566.097
      123      936     566.097
      123      938     566.097
      123      940     566.097
      123      942     566.097
      123      944     566.097
      123      946     566.097
      123      948     566.097
      123      950     566.097
      123      952     566.097
      123      954     566.097
      123      956     566.097
      123      958     566.097
      123      960     566.097
      123      962     566.097
      123      964     566.097
      123      966     566.097
      123      968     566.097
      123      970     566.097
      123      972     566.097
      123      974     566.097
      123      976     566.097
      123      978     566.097
      123      980     566.097
      123      982     566.097
      123      984     566.097
      123      986     566.097
      123      988     566.097
      123      990     566.097
      123      992     566.097
      123      994     566.097
      123      996     566.097
      123      998     566.097
      125      282     569.767
      125      284     569.767
      125      298     569.767
      125      300     569.767
      125      302     569.767
      125      304     569.767
      125      306     569.767
      125      314     569.767
      125      316     569.767
      125      318     569.767
      125      320     569.767
      125      322     569.767
      125      328     569.767
      125      332     569.767
      125      334     569.767
      125      338     569.767
      125      340     569.767
      125      342     569.767
      125      344     569.767
      125      346     569.767
      125      350     569.767
      125      356     569.767
      125      358     569.767
      125      360     569.767
      125      362     569.767
      125      364     569.767
      125      366     569.767
      125      372     569.767
      125      374     569.767
      125      376     569.767
      125      378     569.767
      125      380     569.767
      125      382     569.767
      125      384     569.767
      125      386     569.767
      125      392     569.767
      125      394     569.767
      125      396     569.767
      125      406     569.767
      125      408     569.767
      125      414     569.767
      125      416     569.767
      125      418     569.767
      125      420     569.767
      125      422     569.767
      125      424     569.767
      125      426     569.767
      125      428     569.767
      125      430     569.767
      125      432     569.767
      125      434     569.767
      125      436     569.767
      125      438     569.767
      125      440     569.767
      125      442     569.767
      125      444     569.767
      125      446     569.767
      125      448     569.767
      125      450     569.767
      125      452     569.767
      125      454     569.767
      125      456     569.767
      125      458     569.767
      125      460     569.767
      125      462     569.767
      125      464     569.767
      125      466     569.767
      125      468     569.767
      125      470     569.767
      125      472     569.767
      125      474     569.767
      125      476     569.767
      125      478     569.767
      125      480     569.767
      125      482     569.767
      125      484     569.767
      125      486     569.767
      125      488     569.767
      125      490     569.767
      125      492     569.767
      125      494     569.767
      125      496     569.767
      125      498     569.767
      125      500     569.767
      125      502     569.767
      125      504     569.767
      125      506     569.767
      125      508     569.767
      125      510     569.767
      125      512     569.767
      125      514     569.767
      125      516     569.767
      125      518     569.767
      125      520     569.767
      125      522     569.767
      125      524     569.767
      125      526     569.767
      125      528     569.767
      125      530     569.767
      125      532     569.767
      125      534     569.767
      125      536     569.767
      125      538     569.767
      125      540     569.767
      125      542     569.767
      125      544     569.767
      125      546     569.767
      125      548     569.767
      125      550     569.767
      125      552     569.767
      125      554     569.767
      125      556     569.767
      125      558     569.767
      125      560     569.767
      125      562     569.767
      125      564     569.767
      125      566     569.767
      125      568     569.767
      125      570     569.767
      125      572     569.767
      125      574     569.767
      125      576     569.767
      125      578     569.767
      125      580     569.767
      125      582     569.767
      125      584     569.767
      125      586     569.767
      125      588     569.767
      125      590     569.767
      125      592     569.767
      125      594     569.767
      125      596     569.767
      125      598     569.767
      125      600     569.767
      125      602     569.767
      125      604     569.767
      125      606     569.767
      125      608     569.767
      125      610     569.767
      125      612     569.767
      125      614     569.767
      125      616     569.767
      125      618     569.767
      125      620     569.767
      125      622     569.767
      125      624     569.767
      125      626     569.767
      125      628     569.767
      125      630     569.767
      125      632     569.767
      125      634     569.767
      125      636     569.767
      125      638     569.767
      125      640     569.767
      125      642     569.767
      125      644     569.767
      125      646     569.767
      125      648     569.767
      125      650     569.767
      125      652     569.767
      125      654     569.767
      125      656     569.767
      125      658     569.767
      125      660     569.767
      125      662     569.767
      125      664     569.767
      125      666     569.767
      125      668     569.767
      125      670     569.767
      125      672     569.767
      125      674     569.767
      125      676     569.767
      125      678     569.767
      125      680     569.767
      125      682     569.767
      125      684     569.767
      125      686     569.767
      125      688     569.767
      125      690     569.767
      125      692     569.767
      125      694     569.767
      125      696     569.767
      125      698     569.767
      125      700     569.767
      125      702     569.767
      125      704     569.767
      125      706     569.767
      125      708     569.767
      125      710     569.767
      125      712     569.767
      125      714     569.767
      125      716     569.767
      125      718     569.767
      125      720     569.767
      125      722     569.767
      125      724     569.767
      125      726     569.767
      125      728     569.767
      125      730     569.767
      125      732     569.767
      125      734     569.767
      125      736     569.767
      125      738     569.767
      125      740     569.767
      125      742     569.767
      125      744     569.767
      125      746     569.767
      125      748     569.767
      125      750     569.767
      125      752     569.767
      125      754     569.767
      125      756     569.767
      125      758     569.767
      125      760     569.767
      125      762     569.767
      125      764     569.767
      125      766     569.767
      125      768     569.767
      125      770     569.767
      125      772     569.767
      125      774     569.767
      125      776     569.767
      125      778     569.767
      125      780     569.767
      125      782     569.767
      125      784     569.767
      125      786     569.767
      125      788     569.767
      125      790     569.767
      125      792     569.767
      125      794     569.767
      125      796     569.767
      125      798     569.767
      125      800     569.767
      125      802     569.767
      125      804     569.767
      125      806     569.767
      125      808     569.767
      125      810     569.767
      125      812     569.767
      125      814     569.767
      125      816     569.767
      125      818     569.767
      125      820     569.767
      125      822     569.767
      125      824     569.767
      125      826     569.767
      125      828     569.767
      125      830     569.767
      125      832     569.767
      125      834     569.767
      125      836     569.767
      125      838     569.767
      125      840     569.767
      125      842     569.767
      125      844     569.767
      125      846     569.767
      125      848     569.767
      125      850     569.767
      125      852     569.767
      125      854     569.767
      125      856     569.767
      125      858     569.767
      125      860     569.767
      125      862     569.767
      125      864     569.767
      125      866     569.767
      125      868     569.767
      125      870     569.767
      125      872     569.767
      125      874     569.767
      125      876     569.767
      125      878     569.767
      125      880     569.767
      125      882     569.767
      125      884     569.767
      125      886     569.767
      125      888     569.767
      125      890     569.767
      125      892     569.767
      125      894     569.767
      125      896     569.767
      125      898     569.767
      125      900     569.767
      125      902     569.767
      125      904     569.767
      125      906     569.767
      125      908     569.767
      125      910     569.767
      125      912     569.767
      125      914     569.767
      125      916     569.767
      125      918     569.767
      125      920     569.767
      125      922     569.767
      125      924     569.767
      125      926     569.767
      125      928     569.767
      125      930     569.767
      125      932     569.767
      125      934     569.767
      125      936     569.767
      125      938     569.767
      125      940     569.767
      125      942     569.767
      125      944     569.767
      125      946     569.767
      125      948     569.767
      125      950     569.767
      125      952     569.767
      125      954     569.767
      125      956     569.767
      125      958     569.767
      125      960     569.767
      125      962     569.767
      125      964     569.767
      125      966     569.767
      125      968     569.767
      125      970     569.767
      125      972     569.767
      125      974     569.767
      125      976     569.767
      125      978     569.767
      125      980     569.767
      125      982     569.767
      125      984     569.767
      125      986     569.767
      125      988     569.767
      125      990     569.767
      125      992     569.767
      125      994     569.767
      125      996     569.767
      125      998     569.767
      127      280     573.398
      127      282     573.398
      127      284     573.398
      127      286     573.398
      127      290     573.398
      127      292     573.398
      127      294     573.398
      127      300     573.398
      127      302     573.398
      127      304     573.398
      127      306     573.398
      127      312     573.398
      127      314     573.398
      127      316     573.398
      127      318     573.398
      127      320     573.398
      127      324     573.398
      127      326     573.398
      127      328     573.398
      127      330     573.398
      127      332     573.398
      127      334     573.398
      127      336     573.398
      127      338     573.398
      127      340     573.398
      127      342     573.398
      127      344     573.398
      127      348     573.398
      127      350     573.398
      127      356     573.398
      127      358     573.398
      127      360     573.398
      127      362     573.398
      127      364     573.398
      127      370     573.398
      127      372     573.398
      127      374     573.398
      127      376     573.398
      127      378     573.398
      127      380     573.398
      127      382     573.398
      127      384     573.398
      127      392     573.398
      127      396     573.398
      127      406     573.398
      127      408     573.398
      127      410     573.398
      127      412     573.398
      127      414     573.398
      127      416     573.398
      127      418     573.398
      127      420     573.398
      127      422     573.398
      127      424     573.398
      127      426     573.398
      127      428     573.398
      127      430     573.398
      127      432     573.398
      127      434     573.398
      127      436     573.398
      127      438     573.398
      127      440     573.398
      127      442     573.398
      127      444     573.398
      127      446     573.398
      127      448     573.398
      127      450     573.398
      127      452     573.398
      127      454     573.398
      127      456     573.398
      127      458     573.398
      127      460     573.398
      127      462     573.398
      127      464     573.398
      127      466     573.398
      127      468     573.398
      127      470     573.398
      127      472     573.398
      127      474     573.398
      127      476     573.398
      127      478     573.398
      127      480     573.398
      127      482     573.398
      127      484     573.398
      127      486     573.398
      127      488     573.398
      127      490     573.398
      127      492     573.398
      127      494     573.398
      127      496     573.398
      127      498     573.398
      127      500     573.398
      127      502     573.398
      127      504     573.398
      127      506     573.398
      127      508     573.398
      127      510     573.398
      127      512     573.398
      127      514     573.398
      127      516     573.398
      127      518     573.398
      127      520     573.398
      127      522     573.398
      127      524     573.398
      127      526     573.398
      127      528     573.398
      127      530     573.398
      127      532     573.398
      127      534     573.398
      127      536     573.398
      127      538     573.398
      127      540     573.398
      127      542     573.398
      127      544     573.398
      127      546     573.398
      127      548     573.398
      127      550     573.398
      127      552     573.398
      127      554     573.398
      127      556     573.398
      127      558     573.398
      127      560     573.398
      127      562     573.398
      127      564     573.398
      127      566     573.398
      127      568     573.398
      127      570     573.398
      127      572     573.398
      127      574     573.398
      127      576     573.398
      127      578     573.398
      127      580     573.398
      127      582     573.398
      127      584     573.398
      127      586     573.398
      127      588     573.398
      127      590     573.398
      127      592     573.398
      127      594     573.398
      127      596     573.398
      127      598     573.398
      127      600     573.398
      127      602     573.398
      127      604     573.398
      127      606     573.398
      127      608     573.398
      127      610     573.398
      127      612     573.398
      127      614     573.398
      127      616     573.398
      127      618     573.398
      127      620     573.398
      127      622     573.398
      127      624     573.398
      127      626     573.398
      127      628     573.398
      127      630     573.398
      127      632     573.398
      127      634     573.398
      127      636     573.398
      127      638     573.398
      127      640     573.398
      127      642     573.398
      127      644     573.398
      127      646     573.398
      127      648     573.398
      127      650     573.398
      127      652     573.398
      127      654     573.398
      127      656     573.398
      127      658     573.398
      127      660     573.398
      127      662     573.398
      127      664     573.398
      127      666     573.398
      127      668     573.398
      127      670     573.398
      127      672     573.398
      127      674     573.398
      127      676     573.398
      127      678     573.398
      127      680     573.398
      127      682     573.398
      127      684     573.398
      127      686     573.398
      127      688     573.398
      127      690     573.398
      127      692     573.398
      127      694     573.398
      127      696     573.398
      127      698     573.398
      127      700     573.398
      127      702     573.398
      127      704     573.398
      127      706     573.398
      127      708     573.398
      127      710     573.398
      127      712     573.398
      127      714     573.398
      127      716     573.398
      127      718     573.398
      127      720     573.398
      127      722     573.398
      127      724     573.398
      127      726     573.398
      127      728     573.398
      127      730     573.398
      127      732     573.398
      127      734     573.398
      127      736     573.398
      127      738     573.398
      127      740     573.398
      127      742     573.398
      127      744     573.398
      127      746     573.398
      127      748     573.398
      127      750     573.398
      127      752     573.398
      127      754     573.398
      127      756     573.398
      127      758     573.398
      127      760     573.398
      127      762     573.398
      127      764     573.398
      127      766     573.398
      127      768     573.398
      127      770     573.398
      127      772     573.398
      127      774     573.398
      127      776     573.398
      127      778     573.398
      127      780     573.398
      127      782     573.398
      127      784     573.398
      127      786     573.398
      127      788     573.398
      127      790     573.398
      127      792     573.398
      127      794     573.398
      127      796     573.398
      127      798     573.398
      127      800     573.398
      127      802     573.398
      127      804     573.398
      127      806     573.398
      127      808     573.398
      127      810     573.398
      127      812     573.398
      127      814     573.398
      127      816     573.398
      127      818     573.398
      127      820     573.398
      127      822     573.398
      127      824     573.398
      127      826     573.398
      127      828     573.398
      127      830     573.398
      127      832     573.398
      127      834     573.398
      127      836     573.398
      127      838     573.398
      127      840     573.398
      127      842     573.398
      127      844     573.398
      127      846     573.398
      127      848     573.398
      127      850     573.398
      127      852     573.398
      127      854     573.398
      127      856     573.398
      127      858     573.398
      127      860     573.398
      127      862     573.398
      127      864     573.398
      127      866     573.398
      127      868     573.398
      127      870     573.398
      127      872     573.398
      127      874     573.398
      127      876     573.398
      127      878     573.398
      127      880     573.398
      127      882     573.398
      127      884     573.398
      127      886     573.398
      127      888     573.398
      127      890     573.398
      127      892     573.398
      127      894     573.398
      127      896     573.398
      127      898     573.398
      127      900     573.398
      127      902     573.398
      127      904     573.398
      127      906     573.398
      127      908     573.398
      127      910     573.398
      127      912     573.398
      127      914     573.398
      127      916     573.398
      127      918     573.398
      127      920     573.398
      127      922     573.398
      127      924     573.398
      127      926     573.398
      127      928     573.398
      127      930     573.398
      127      932     573.398
      127      934     573.398
      127      936     573.398
      127      938     573.398
      127      940     573.398
      127      942     573.398
      127      944     573.398
      127      946     573.398
      127      948     573.398
      127      950     573.398
      127      952     573.398
      127      954     573.398
      127      956     573.398
      127      958     573.398
      127      960     573.398
      127      962     573.398
      127      964     573.398
      127      966     573.398
      127      968     573.398
      127      970     573.398
      127      972     573.398
      127      974     573.398
      127      976     573.398
      127      978     573.398
      127      980     573.398
      127      982     573.398
      127      984     573.398
      127      986     573.398
      127      988     573.398
      127      990     573.398
      127      992     573.398
      127      994     573.398
      127      996     573.398
      127      998     573.398
      129      278     577.028
      129      280     577.028
      129      282     577.028
      129      284     577.028
      129      292     577.028
      129      300     577.028
      129      304     577.028
      129      306     577.028
      129      314     577.028
      129      316     577.028
      129      318     577.028
      129      322     577.028
      129      326     577.028
      129      330     577.028
      129      332     577.028
      129      338     577.028
      129      340     577.028
      129      344     577.028
      129      346     577.028
      129      348     577.028
      129      354     577.028
      129      356     577.028
      129      358     577.028
      129      362     577.028
      129      366     577.028
      129      370     577.028
      129      372     577.028
      129      376     577.028
      129      378     577.028
      129      396     577.028
      129      402     577.028
      129      404     577.028
      129      406     577.028
      129      408     577.028
      129      410     577.028
      129      412     577.028
      129      414     577.028
      129      416     577.028
      129      418     577.028
      129      420     577.028
      129      422     577.028
      129      424     577.028
      129      426     577.028
      129      428     577.028
      129      430     577.028
      129      432     577.028
      129      434     577.028
      129      436     577.028
      129      438     577.028
      129      440     577.028
      129      442     577.028
      129      444     577.028
      129      446     577.028
      129      448     577.028
      129      450     577.028
      129      452     577.028
      129      454     577.028
      129      456     577.028
      129      458     577.028
      129      460     577.028
      129      462     577.028
      129      464     577.028
      129      466     577.028
      129      468     577.028
      129      470     577.028
      129      472     577.028
      129      474     577.028
      129      476     577.028
      129      478     577.028
      129      480     577.028
      129      482     577.028
      129      484     577.028
      129      486     577.028
      129      488     577.028
      129      490     577.028
      129      492     577.028
      129      494     577.028
      129      496     577.028
      129      498     577.028
      129      500     577.028
      129      502     577.028
      129      504     577.028
      129      506     577.028
      129      508     577.028
      129      510     577.028
      129      512     577.028
      129      514     577.028
      129      516     577.028
      129      518     577.028
      129      520     577.028
      129      522     577.028
      129      524     577.028
      129      526     577.028
      129      528     577.028
      129      530     577.028
      129      532     577.028
      129      534     577.028
      129      536     577.028
      129      538     577.028
      129      540     577.028
      129      542     577.028
      129      544     577.028
      129      546     577.028
      129      548     577.028
      129      550     577.028
      129      552     577.028
      129      554     577.028
      129      556     577.028
      129      558     577.028
      129      560     577.028
      129      562     577.028
      129      564     577.028
      129      566     577.028
      129      568     577.028
      129      570     577.028
      129      572     577.028
      129      574     577.028
      129      576     577.028
      129      578     577.028
      129      580     577.028
      129      582     577.028
      129      584     577.028
      129      586     577.028
      129      588     577.028
      129      590     577.028
      129      592     577.028
      129      594     577.028
      129      596     577.028
      129      598     577.028
      129      600     577.028
      129      602     577.028
      129      604     577.028
      129      606     577.028
      129      608     577.028
      129      610     577.028
      129      612     577.028
      129      614     577.028
      129      616     577.028
      129      618     577.028
      129      620     577.028
      129      622     577.028
      129      624     577.028
      129      626     577.028
      129      628     577.028
      129      630     577.028
      129      632     577.028
      129      634     577.028
      129      636     577.028
      129      638     577.028
      129      640     577.028
      129      642     577.028
      129      644     577.028
      129      646     577.028
      129      648     577.028
      129      650     577.028
      129      652     577.028
      129      654     577.028
      129      656     577.028
      129      658     577.028
      129      660     577.028
      129      662     577.028
      129      664     577.028
      129      666     577.028
      129      668     577.028
      129      670     577.028
      129      672     577.028
      129      674     577.028
      129      676     577.028
      129      678     577.028
      129      680     577.028
      129      682     577.028
      129      684     577.028
      129      686     577.028
      129      688     577.028
      129      690     577.028
      129      692     577.028
      129      694     577.028
      129      696     577.028
      129      698     577.028
      129      700     577.028
      129      702     577.028
      129      704     577.028
      129      706     577.028
      129      708     577.028
      129      710     577.028
      129      712     577.028
      129      714     577.028
      129      716     577.028
      129      718     577.028
      129      720     577.028
      129      722     577.028
      129      724     577.028
      129      726     577.028
      129      728     577.028
      129      730     577.028
      129      732     577.028
      129      734     577.028
      129      736     577.028
      129      738     577.028
      129      740     577.028
      129      742     577.028
      129      744     577.028
      129      746     577.028
      129      748     577.028
      129      750     577.028
      129      752     577.028
      129      754     577.028
      129      756     577.028
      129      758     577.028
      129      760     577.028
      129      762     577.028
      129      764     577.028
      129      766     577.028
      129      768     577.028
      129      770     577.028
      129      772     577.028
      129      774     577.028
      129      776     577.028
      129      778     577.028
      129      780     577.028
      129      782     577.028
      129      784     577.028
      129      786     577.028
      129      788     577.028
      129      790     577.028
      129      792     577.028
      129      794     577.028
      129      796     577.028
      129      798     577.028
      129      800     577.028
      129      802     577.028
      129      804     577.028
      129      806     577.028
      129      808     577.028
      129      810     577.028
      129      812     577.028
      129      814     577.028
      129      816     577.028
      129      818     577.028
      129      820     577.028
      129      822     577.028
      129      824     577.028
      129      826     577.028
      129      828     577.028
      129      830     577.028
      129      832     577.028
      129      834     577.028
      129      836     577.028
      129      838     577.028
      129      840     577.028
      129      842     577.028
      129      844     577.028
      129      846     577.028
      129      848     577.028
      129      850     577.028
      129      852     577.028
      129      854     577.028
      129      856     577.028
      129      858     577.028
      129      860     577.028
      129      862     577.028
      129      864     577.028
      129      866     577.028
      129      868     577.028
      129      870     577.028
      129      872     577.028
      129      874     577.028
      129      876     577.028
      129      878     577.028
      129      880     577.028
      129      882     577.028
      129      884     577.028
      129      886     577.028
      129      888     577.028
      129      890     577.028
      129      892     577.028
      129      894     577.028
      129      896     577.028
      129      898     577.028
      129      900     577.028
      129      902     577.028
      129      904     577.028
      129      906     577.028
      129      908     577.028
      129      910     577.028
      129      912     577.028
      129      914     577.028
      129      916     577.028
      129      918     577.028
      129      920     577.028
      129      922     577.028
      129      924     577.028
      129      926     577.028
      129      928     577.028
      129      930     577.028
      129      932     577.028
      129      934     577.028
      129      936     577.028
      129      938     577.028
      129      940     577.028
      129      942     577.028
      129      944     577.028
      129      946     577.028
      129      948     577.028
      129      950     577.028
      129      952     577.028
      129      954     577.028
      129      956     577.028
      129      958     577.028
      129      960     577.028
      129      962     577.028
      129      964     577.028
      129      966     577.028
      129      968     577.028
      129      970     577.028
      129      972     577.028
      129      974     577.028
      129      976     577.028
      129      978     577.028
      129      980     577.028
      129      982     577.028
      129      984     577.028
      129      986     577.028
      129      988     577.028
      129      990     577.028
      129      992     577.028
      129      994     577.028
      129      996     577.028
      129      998     577.028
      131      278     580.659
      131      280     580.659
      131      282     580.659
      131      284     580.659
      131      286     580.659
      131      292     580.659
      131      294     580.659
      131      296     580.659
      131      298     580.659
      131      300     580.659
      131      302     580.659
      131      304     580.659
      131      310     580.659
      131      312     580.659
      131      314     580.659
      131      316     580.659
      131      320     580.659
      131      322     580.659
      131      324     580.659
      131      328     580.659
      131      332     580.659
      131      334     580.659
      131      336     580.659
      131      338     580.659
      131      340     580.659
      131      342     580.659
      131      344     580.659
      131      346     580.659
      131      348     580.659
      131      350     580.659
      131      352     580.659
      131      354     580.659
      131      356     580.659
      131      364     580.659
      131      366     580.659
      131      368     580.659
      131      370     580.659
      131      372     580.659
      131      374     580.659
      131      390     580.659
      131      394     580.659
      131      398     580.659
      131      402     580.659
      131      404     580.659
      131      406     580.659
      131      408     580.659
      131      410     580.659
      131      412     580.659
      131      414     580.659
      131      416     580.659
      131      418     580.659
      131      420     580.659
      131      422     580.659
      131      424     580.659
      131      426     580.659
      131      428     580.659
      131      430     580.659
      131      432     580.659
      131      434     580.659
      131      436     580.659
      131      438     580.659
      131      440     580.659
      131      442     580.659
      131      444     580.659
      131      446     580.659
      131      448     580.659
      131      450     580.659
      131      452     580.659
      131      454     580.659
      131      456     580.659
      131      458     580.659
      131      460     580.659
      131      462     580.659
      131      464     580.659
      131      466     580.659
      131      468     580.659
      131      470     580.659
      131      472     580.659
      131      474     580.659
      131      476     580.659
      131      478     580.659
      131      480     580.659
      131      482     580.659
      131      484     580.659
      131      486     580.659
      131      488     580.659
      131      490     580.659
      131      492     580.659
      131      494     580.659
      131      496     580.659
      131      498     580.659
      131      500     580.659
      131      502     580.659
      131      504     580.659
      131      506     580.659
      131      508     580.659
      131      510     580.659
      131      512     580.659
      131      514     580.659
      131      516     580.659
      131      518     580.659
      131      520     580.659
      131      522     580.659
      131      524     580.659
      131      526     580.659
      131      528     580.659
      131      530     580.659
      131      532     580.659
      131      534     580.659
      131      536     580.659
      131      538     580.659
      131      540     580.659
      131      542     580.659
      131      544     580.659
      131      546     580.659
      131      548     580.659
      131      550     580.659
      131      552     580.659
      131      554     580.659
      131      556     580.659
      131      558     580.659
      131      560     580.659
      131      562     580.659
      131      564     580.659
      131      566     580.659
      131      568     580.659
      131      570     580.659
      131      572     580.659
      131      574     580.659
      131      576     580.659
      131      578     580.659
      131      580     580.659
      131      582     580.659
      131      584     580.659
      131      586     580.659
      131      588     580.659
      131      590     580.659
      131      592     580.659
      131      594     580.659
      131      596     580.659
      131      598     580.659
      131      600     580.659
      131      602     580.659
      131      604     580.659
      131      606     580.659
      131      608     580.659
      131      610     580.659
      131      612     580.659
      131      614     580.659
      131      616     580.659
      131      618     580.659
      131      620     580.659
      131      622     580.659
      131      624     580.659
      131      626     580.659
      131      628     580.659
      131      630     580.659
      131      632     580.659
      131      634     580.659
      131      636     580.659
      131      638     580.659
      131      640     580.659
      131      642     580.659
      131      644     580.659
      131      646     580.659
      131      648     580.659
      131      650     580.659
      131      652     580.659
      131      654     580.659
      131      656     580.659
      131      658     580.659
      131      660     580.659
      131      662     580.659
      131      664     580.659
      131      666     580.659
      131      668     580.659
      131      670     580.659
      131      672     580.659
      131      674     580.659
      131      676     580.659
      131      678     580.659
      131      680     580.659
      131      682     580.659
      131      684     580.659
      131      686     580.659
      131      688     580.659
      131      690     580.659
      131      692     580.659
      131      694     580.659
      131      696     580.659
      131      698     580.659
      131      700     580.659
      131      702     580.659
      131      704     580.659
      131      706     580.659
      131      708     580.659
      131      710     580.659
      131      712     580.659
      131      714     580.659
      131      716     580.659
      131      718     580.659
      131      720     580.659
      131      722     580.659
      131      724     580.659
      131      726     580.659
      131      728     580.659
      131      730     580.659
      131      732     580.659
      131      734     580.659
      131      736     580.659
      131      738     580.659
      131      740     580.659
      131      742     580.659
      131      744     580.659
      131      746     580.659
      131      748     580.659
      131      750     580.659
      131      752     580.659
      131      754     580.659
      131      756     580.659
      131      758     580.659
      131      760     580.659
      131      762     580.659
      131      764     580.659
      131      766     580.659
      131      768     580.659
      131      770     580.659
      131      772     580.659
      131      774     580.659
      131      776     580.659
      131      778     580.659
      131      780     580.659
      131      782     580.659
      131      784     580.659
      131      786     580.659
      131      788     580.659
      131      790     580.659
      131      792     580.659
      131      794     580.659
      131      796     580.659
      131      798     580.659
      131      800     580.659
      131      802     580.659
      131      804     580.659
      131      806     580.659
      131      808     580.659
      131      810     580.659
      131      812     580.659
      131      814     580.659
      131      816     580.659
      131      818     580.659
      131      820     580.659
      131      822     580.659
      131      824     580.659
      131      826     580.659
      131      828     580.659
      131      830     580.659
      131      832     580.659
      131      834     580.659
      131      836     580.659
      131      838     580.659
      131      840     580.659
      131      842     580.659
      131      844     580.659
      131      846     580.659
      131      848     580.659
      131      850     580.659
      131      852     580.659
      131      854     580.659
      131      856     580.659
      131      858     580.659
      131      860     580.659
      131      862     580.659
      131      864     580.659
      131      866     580.659
      131      868     580.659
      131      870     580.659
      131      872     580.659
      131      874     580.659
      131      876     580.659
      131      878     580.659
      131      880     580.659
      131      882     580.659
      131      884     580.659
      131      886     580.659
      131      888     580.659
      131      890     580.659
      131      892     580.659
      131      894     580.659
      131      896     580.659
      131      898     580.659
      131      900     580.659
      131      902     580.659
      131      904     580.659
      131      906     580.659
      131      908     580.659
      131      910     580.659
      131      912     580.659
      131      914     580.659
      131      916     580.659
      131      918     580.659
      131      920     580.659
      131      922     580.659
      131      924     580.659
      131      926     580.659
      131      928     580.659
      131      930     580.659
      131      932     580.659
      131      934     580.659
      131      936     580.659
      131      938     580.659
      131      940     580.659
      131      942     580.659
      131      944     580.659
      131      946     580.659
      131      948     580.659
      131      950     580.659
      131      952     580.659
      131      954     580.659
      131      956     580.659
      131      958     580.659
      131      960     580.659
      131      962     580.659
      131      964     580.659
      131      966     580.659
      131      968     580.659
      131      970     580.659
      131      972     580.659
      131      974     580.659
      131      976     580.659
      131      978     580.659
      131      980     580.659
      131      982     580.659
      131      984     580.659
      131      986     580.659
      131      988     580.659
      131      990     580.659
      131      992     580.659
      131      994     580.659
      131      996     580.659
      131      998     580.659
      133      276     584.227
      133      278     584.227
      133      280     584.227
      133      282     584.227
      133      284     584.227
      133      286     584.227
      133      290     584.227
      133      298     584.227
      133      300     584.227
      133      302     584.227
      133      304     584.227
      133      308     584.227
      133      310     584.227
      133      312     584.227
      133      314     584.227
      133      318     584.227
      133      322     584.227
      133      326     584.227
      133      328     584.227
      133      330     584.227
      133      332     584.227
      133      336     584.227
      133      340     584.227
      133      342     584.227
      133      344     584.227
      133      348     584.227
      133      350     584.227
      133      352     584.227
      133      354     584.227
      133      358     584.227
      133      362     584.227
      133      364     584.227
      133      366     584.227
      133      368     584.227
      133      382     584.227
      133      386     584.227
      133      390     584.227
      133      394     584.227
      133      398     584.227
      133      400     584.227
      133      402     584.227
      133      404     584.227
      133      406     584.227
      133      408     584.227
      133      410     584.227
      133      412     584.227
      133      414     584.227
      133      416     584.227
      133      418     584.227
      133      420     584.227
      133      422     584.227
      133      424     584.227
      133      426     584.227
      133      428     584.227
      133      430     584.227
      133      432     584.227
      133      434     584.227
      133      436     584.227
      133      438     584.227
      133      440     584.227
      133      442     584.227
      133      444     584.227
      133      446     584.227
      133      448     584.227
      133      450     584.227
      133      452     584.227
      133      454     584.227
      133      456     584.227
      133      458     584.227
      133      460     584.227
      133      462     584.227
      133      464     584.227
      133      466     584.227
      133      468     584.227
      133      470     584.227
      133      472     584.227
      133      474     584.227
      133      476     584.227
      133      478     584.227
      133      480     584.227
      133      482     584.227
      133      484     584.227
      133      486     584.227
      133      488     584.227
      133      490     584.227
      133      492     584.227
      133      494     584.227
      133      496     584.227
      133      498     584.227
      133      500     584.227
      133      502     584.227
      133      504     584.227
      133      506     584.227
      133      508     584.227
      133      510     584.227
      133      512     584.227
      133      514     584.227
      133      516     584.227
      133      518     584.227
      133      520     584.227
      133      522     584.227
      133      524     584.227
      133      526     584.227
      133      528     584.227
      133      530     584.227
      133      532     584.227
      133      534     584.227
      133      536     584.227
      133      538     584.227
      133      540     584.227
      133      542     584.227
      133      544     584.227
      133      546     584.227
      133      548     584.227
      133      550     584.227
      133      552     584.227
      133      554     584.227
      133      556     584.227
      133      558     584.227
      133      560     584.227
      133      562     584.227
      133      564     584.227
      133      566     584.227
      133      568     584.227
      133      570     584.227
      133      572     584.227
      133      574     584.227
      133      576     584.227
      133      578     584.227
      133      580     584.227
      133      582     584.227
      133      584     584.227
      133      586     584.227
      133      588     584.227
      133      590     584.227
      133      592     584.227
      133      594     584.227
      133      596     584.227
      133      598     584.227
      133      600     584.227
      133      602     584.227
      133      604     584.227
      133      606     584.227
      133      608     584.227
      133      610     584.227
      133      612     584.227
      133      614     584.227
      133      616     584.227
      133      618     584.227
      133      620     584.227
      133      622     584.227
      133      624     584.227
      133      626     584.227
      133      628     584.227
      133      630     584.227
      133      632     584.227
      133      634     584.227
      133      636     584.227
      133      638     584.227
      133      640     584.227
      133      642     584.227
      133      644     584.227
      133      646     584.227
      133      648     584.227
      133      650     584.227
      133      652     584.227
      133      654     584.227
      133      656     584.227
      133      658     584.227
      133      660     584.227
      133      662     584.227
      133      664     584.227
      133      666     584.227
      133      668     584.227
      133      670     584.227
      133      672     584.227
      133      674     584.227
      133      676     584.227
      133      678     584.227
      133      680     584.227
      133      682     584.227
      133      684     584.227
      133      686     584.227
      133      688     584.227
      133      690     584.227
      133      692     584.227
      133      694     584.227
      133      696     584.227
      133      698     584.227
      133      700     584.227
      133      702     584.227
      133      704     584.227
      133      706     584.227
      133      708     584.227
      133      710     584.227
      133      712     584.227
      133      714     584.227
      133      716     584.227
      133      718     584.227
      133      720     584.227
      133      722     584.227
      133      724     584.227
      133      726     584.227
      133      728     584.227
      133      730     584.227
      133      732     584.227
      133      734     584.227
      133      736     584.227
      133      738     584.227
      133      740     584.227
      133      742     584.227
      133      744     584.227
      133      746     584.227
      133      748     584.227
      133      750     584.227
      133      752     584.227
      133      754     584.227
      133      756     584.227
      133      758     584.227
      133      760     584.227
      133      762     584.227
      133      764     584.227
      133      766     584.227
      133      768     584.227
      133      770     584.227
      133      772     584.227
      133      774     584.227
      133      776     584.227
      133      778     584.227
      133      780     584.227
      133      782     584.227
      133      784     584.227
      133      786     584.227
      133      788     584.227
      133      790     584.227
      133      792     584.227
      133      794     584.227
      133      796     584.227
      133      798     584.227
      133      800     584.227
      133      802     584.227
      133      804     584.227
      133      806     584.227
      133      808     584.227
      133      810     584.227
      133      812     584.227
      133      814     584.227
      133      816     584.227
      133      818     584.227
      133      820     584.227
      133      822     584.227
      133      824     584.227
      133      826     584.227
      133      828     584.227
      133      830     584.227
      133      832     584.227
      133      834     584.227
      133      836     584.227
      133      838     584.227
      133      840     584.227
      133      842     584.227
      133      844     584.227
      133      846     584.227
      133      848     584.227
      133      850     584.227
      133      852     584.227
      133      854     584.227
      133      856     584.227
      133      858     584.227
      133      860     584.227
      133      862     584.227
      133      864     584.227
      133      866     584.227
      133      868     584.227
      133      870     584.227
      133      872     584.227
      133      874     584.227
      133      876     584.227
      133      878     584.227
      133      880     584.227
      133      882     584.227
      133      884     584.227
      133      886     584.227
      133      888     584.227
      133      890     584.227
      133      892     584.227
      133      894     584.227
      133      896     584.227
      133      898     584.227
      133      900     584.227
      133      902     584.227
      133      904     584.227
      133      906     584.227
      133      908     584.227
      133      910     584.227
      133      912     584.227
      133      914     584.227
      133      916     584.227
      133      918     584.227
      133      920     584.227
      133      922     584.227
      133      924     584.227
      133      926     584.227
      133      928     584.227
      133      930     584.227
      133      932     584.227
      133      934     584.227
      133      936     584.227
      133      938     584.227
      133      940     584.227
      133      942     584.227
      133      944     584.227
      133      946     584.227
      133      948     584.227
      133      950     584.227
      133      952     584.227
      133      954     584.227
      133      956     584.227
      133      960     584.227
      133      962     584.227
      133      964     584.227
      133      966     584.227
      133      968     584.227
      133      974     584.227
      133      976     584.227
      133      978     584.227
      133      984     584.227
      133      986     584.227
      133      992     584.227
      133      994     584.227
      135      274     587.790
      135      276     587.790
      135      278     587.790
      135      280     587.790
      135      282     587.790
      135      284     587.790
      135      290     587.790
      135      296     587.790
      135      298     587.790
      135      300     587.790
      135      302     587.790
      135      308     587.790
      135      310     587.790
      135      312     587.790
      135      316     587.790
      135      318     587.790
      135      320     587.790
      135      324     587.790
      135      326     587.790
      135      328     587.790
      135      330     587.790
      135      332     587.790
      135      334     587.790
      135      336     587.790
      135      338     587.790
      135      340     587.790
      135      344     587.790
      135      346     587.790
      135      348     587.790
      135      358     587.790
      135      360     587.790
      135      362     587.790
      135      364     587.790
      135      370     587.790
      135      374     587.790
      135      376     587.790
      135      380     587.790
      135      382     587.790
      135      384     587.790
      135      386     587.790
      135      388     587.790
      135      390     587.790
      135      394     587.790
      135      396     587.790
      135      398     587.790
      135      400     587.790
      135      402     587.790
      135      404     587.790
      135      406     587.790
      135      408     587.790
      135      410     587.790
      135      412     587.790
      135      414     587.790
      135      416     587.790
      135      418     587.790
      135      420     587.790
      135      422     587.790
      135      424     587.790
      135      426     587.790
      135      428     587.790
      135      430     587.790
      135      432     587.790
      135      434     587.790
      135      436     587.790
      135      438     587.790
      135      440     587.790
      135      442     587.790
      135      444     587.790
      135      446     587.790
      135      448     587.790
      135      450     587.790
      135      452     587.790
      135      454     587.790
      135      456     587.790
      135      458     587.790
      135      460     587.790
      135      462     587.790
      135      464     587.790
      135      466     587.790
      135      468     587.790
      135      470     587.790
      135      472     587.790
      135      474     587.790
      135      476     587.790
      135      478     587.790
      135      480     587.790
      135      482     587.790
      135      484     587.790
      135      486     587.790
      135      488     587.790
      135      490     587.790
      135      492     587.790
      135      494     587.790
      135      496     587.790
      135      498     587.790
      135      500     587.790
      135      502     587.790
      135      504     587.790
      135      506     587.790
      135      508     587.790
      135      510     587.790
      135      512     587.790
      135      514     587.790
      135      516     587.790
      135      518     587.790
      135      520     587.790
      135      522     587.790
      135      524     587.790
      135      526     587.790
      135      528     587.790
      135      530     587.790
      135      532     587.790
      135      534     587.790
      135      536     587.790
      135      538     587.790
      135      540     587.790
      135      542     587.790
      135      544     587.790
      135      546     587.790
      135      548     587.790
      135      550     587.790
      135      552     587.790
      135      554     587.790
      135      556     587.790
      135      558     587.790
      135      560     587.790
      135      562     587.790
      135      564     587.790
      135      566     587.790
      135      568     587.790
      135      570     587.790
      135      572     587.790
      135      574     587.790
      135      576     587.790
      135      578     587.790
      135      580     587.790
      135      582     587.790
      135      584     587.790
      135      586     587.790
      135      588     587.790
      135      590     587.790
      135      592     587.790
      135      594     587.790
      135      596     587.790
      135      598     587.790
      135      600     587.790
      135      602     587.790
      135      604     587.790
      135      606     587.790
      135      608     587.790
      135      610     587.790
      135      612     587.790
      135      614     587.790
      135      616     587.790
      135      618     587.790
      135      620     587.790
      135      622     587.790
      135      624     587.790
      135      626     587.790
      135      628     587.790
      135      630     587.790
      135      632     587.790
      135      634     587.790
      135      636     587.790
      135      638     587.790
      135      640     587.790
      135      642     587.790
      135      644     587.790
      135      646     587.790
      135      648     587.790
      135      650     587.790
      135      652     587.790
      135      654     587.790
      135      656     587.790
      135      658     587.790
      135      660     587.790
      135      662     587.790
      135      664     587.790
      135      666     587.790
      135      668     587.790
      135      670     587.790
      135      672     587.790
      135      674     587.790
      135      676     587.790
      135      678     587.790
      135      680     587.790
      135      682     587.790
      135      684     587.790
      135      686     587.790
      135      688     587.790
      135      690     587.790
      135      692     587.790
      135      694     587.790
      135      696     587.790
      135      698     587.790
      135      700     587.790
      135      702     587.790
      135      704     587.790
      135      706     587.790
      135      708     587.790
      135      710     587.790
      135      712     587.790
      135      714     587.790
      135      716     587.790
      135      718     587.790
      135      720     587.790
      135      722     587.790
      135      724     587.790
      135      726     587.790
      135      728     587.790
      135      730     587.790
      135      732     587.790
      135      734     587.790
      135      736     587.790
      135      738     587.790
      135      740     587.790
      135      742     587.790
      135      744     587.790
      135      746     587.790
      135      748     587.790
      135      750     587.790
      135      752     587.790
      135      754     587.790
      135      756     587.790
      135      758     587.790
      135      760     587.790
      135      762     587.790
      135      764     587.790
      135      766     587.790
      135      768     587.790
      135      770     587.790
      135      772     587.790
      135      774     587.790
      135      776     587.790
      135      778     587.790
      135      780     587.790
      135      782     587.790
      135      784     587.790
      135      786     587.790
      135      788     587.790
      135      790     587.790
      135      792     587.790
      135      794     587.790
      135      796     587.790
      135      798     587.790
      135      800     587.790
      135      802     587.790
      135      804     587.790
      135      806     587.790
      135      808     587.790
      135      810     587.790
      135      812     587.790
      135      814     587.790
      135      816     587.790
      135      818     587.790
      135      820     587.790
      135      822     587.790
      135      824     587.790
      135      826     587.790
      135      828     587.790
      135      830     587.790
      135      832     587.790
      135      834     587.790
      135      836     587.790
      135      838     587.790
      135      840     587.790
      135      842     587.790
      135      844     587.790
      135      846     587.790
      135      848     587.790
      135      850     587.790
      135      852     587.790
      135      854     587.790
      135      856     587.790
      135      858     587.790
      135      860     587.790
      135      862     587.790
      135      864     587.790
      135      866     587.790
      135      868     587.790
      135      870     587.790
      135      872     587.790
      135      874     587.790
      135      876     587.790
      135      878     587.790
      135      880     587.790
      135      882     587.790
      135      884     587.790
      135      886     587.790
      135      888     587.790
      135      890     587.790
      135      892     587.790
      135      894     587.790
      135      896     587.790
      135      898     587.790
      135      900     587.790
      135      902     587.790
      135      904     587.790
      135      906     587.790
      135      908     587.790
      135      910     587.790
      135      912     587.790
      135      914     587.790
      135      916     587.790
      135      918     587.790
      135      920     587.790
      135      922     587.790
      135      924     587.790
      135      926     587.790
      135      928     587.790
      135      930     587.790
      135      932     587.790
      135      934     587.790
      135      936     587.790
      135      938     587.790
      135      940     587.790
      135      942     587.790
      135      954     587.790
      135      956     587.790
      135      966     587.790
      135      968     587.790
      135      976     587.790
      135      984     587.790
      135      998     587.790
      137      272     591.353
      137      274     591.353
      137      276     591.353
      137      278     591.353
      137      280     591.353
      137      282     591.353
      137      284     591.353
      137      290     591.353
      137      294     591.353
      137      296     591.353
      137      298     591.353
      137      300     591.353
      137      306     591.353
      137      308     591.353
      137      310     591.353
      137      314     591.353
      137      316     591.353
      137      318     591.353
      137      322     591.353
      137      324     591.353
      137      326     591.353
      137      328     591.353
      137      332     591.353
      137      334     591.353
      137      336     591.353
      137      338     591.353
      137      340     591.353
      137      342     591.353
      137      344     591.353
      137      346     591.353
      137      348     591.353
      137      352     591.353
      137      354     591.353
      137      356     591.353
      137      368     591.353
      137      370     591.353
      137      372     591.353
      137      374     591.353
      137      376     591.353
      137      378     591.353
      137      380     591.353
      137      382     591.353
      137      386     591.353
      137      390     591.353
      137      394     591.353
      137      398     591.353
      137      400     591.353
      137      402     591.353
      137      404     591.353
      137      406     591.353
      137      408     591.353
      137      410     591.353
      137      412     591.353
      137      414     591.353
      137      416     591.353
      137      418     591.353
      137      420     591.353
      137      422     591.353
      137      424     591.353
      137      426     591.353
      137      428     591.353
      137      430     591.353
      137      432     591.353
      137      434     591.353
      137      436     591.353
      137      438     591.353
      137      440     591.353
      137      442     591.353
      137      444     591.353
      137      446     591.353
      137      448     591.353
      137      450     591.353
      137      452     591.353
      137      454     591.353
      137      456     591.353
      137      458     591.353
      137      460     591.353
      137      462     591.353
      137      464     591.353
      137      466     591.353
      137      468     591.353
      137      470     591.353
      137      472     591.353
      137      474     591.353
      137      476     591.353
      137      478     591.353
      137      480     591.353
      137      482     591.353
      137      484     591.353
      137      486     591.353
      137      488     591.353
      137      490     591.353
      137      492     591.353
      137      494     591.353
      137      496     591.353
      137      498     591.353
      137      500     591.353
      137      502     591.353
      137      504     591.353
      137      506     591.353
      137      508     591.353
      137      510     591.353
      137      512     591.353
      137      514     591.353
      137      516     591.353
      137      518     591.353
      137      520     591.353
      137      522     591.353
      137      524     591.353
      137      526     591.353
      137      528     591.353
      137      530     591.353
      137      532     591.353
      137      534     591.353
      137      536     591.353
      137      538     591.353
      137      540     591.353
      137      542     591.353
      137      544     591.353
      137      546     591.353
      137      548     591.353
      137      550     591.353
      137      552     591.353
      137      554     591.353
      137      556     591.353
      137      558     591.353
      137      560     591.353
      137      562     591.353
      137      564     591.353
      137      566     591.353
      137      568     591.353
      137      570     591.353
      137      572     591.353
      137      574     591.353
      137      576     591.353
      137      578     591.353
      137      580     591.353
      137      582     591.353
      137      584     591.353
      137      586     591.353
      137      588     591.353
      137      590     591.353
      137      592     591.353
      137      594     591.353
      137      596     591.353
      137      598     591.353
      137      600     591.353
      137      602     591.353
      137      604     591.353
      137      606     591.353
      137      608     591.353
      137      610     591.353
      137      612     591.353
      137      614     591.353
      137      616     591.353
      137      618     591.353
      137      620     591.353
      137      622     591.353
      137      624     591.353
      137      626     591.353
      137      628     591.353
      137      630     591.353
      137      632     591.353
      137      634     591.353
      137      636     591.353
      137      638     591.353
      137      640     591.353
      137      642     591.353
      137      644     591.353
      137      646     591.353
      137      648     591.353
      137      650     591.353
      137      652     591.353
      137      654     591.353
      137      656     591.353
      137      658     591.353
      137      660     591.353
      137      662     591.353
      137      664     591.353
      137      666     591.353
      137      668     591.353
      137      670     591.353
      137      672     591.353
      137      674     591.353
      137      676     591.353
      137      678     591.353
      137      680     591.353
      137      682     591.353
      137      684     591.353
      137      686     591.353
      137      688     591.353
      137      690     591.353
      137      692     591.353
      137      694     591.353
      137      696     591.353
      137      698     591.353
      137      700     591.353
      137      702     591.353
      137      704     591.353
      137      706     591.353
      137      708     591.353
      137      710     591.353
      137      712     591.353
      137      714     591.353
      137      716     591.353
      137      718     591.353
      137      720     591.353
      137      722     591.353
      137      724     591.353
      137      726     591.353
      137      728     591.353
      137      730     591.353
      137      732     591.353
      137      734     591.353
      137      736     591.353
      137      738     591.353
      137      740     591.353
      137      742     591.353
      137      744     591.353
      137      746     591.353
      137      748     591.353
      137      750     591.353
      137      752     591.353
      137      754     591.353
      137      756     591.353
      137      758     591.353
      137      760     591.353
      137      762     591.353
      137      764     591.353
      137      766     591.353
      137      768     591.353
      137      770     591.353
      137      772     591.353
      137      774     591.353
      137      776     591.353
      137      778     591.353
      137      780     591.353
      137      782     591.353
      137      784     591.353
      137      786     591.353
      137      788     591.353
      137      790     591.353
      137      792     591.353
      137      794     591.353
      137      796     591.353
      137      798     591.353
      137      800     591.353
      137      802     591.353
      137      804     591.353
      137      806     591.353
      137      808     591.353
      137      810     591.353
      137      812     591.353
      137      814     591.353
      137      816     591.353
      137      818     591.353
      137      820     591.353
      137      822     591.353
      137      824     591.353
      137      826     591.353
      137      828     591.353
      137      830     591.353
      137      832     591.353
      137      834     591.353
      137      836     591.353
      137      838     591.353
      137      840     591.353
      137      842     591.353
      137      844     591.353
      137      846     591.353
      137      848     591.353
      137      850     591.353
      137      852     591.353
      137      854     591.353
      137      856     591.353
      137      858     591.353
      137      860     591.353
      137      862     591.353
      137      864     591.353
      137      866     591.353
      137      868     591.353
      137      870     591.353
      137      872     591.353
      137      874     591.353
      137      876     591.353
      137      878     591.353
      137      880     591.353
      137      882     591.353
      137      884     591.353
      137      886     591.353
      137      888     591.353
      137      898     591.353
      137      900     591.353
      137      902     591.353
      137      904     591.353
      137      906     591.353
      137      908     591.353
      137      910     591.353
      137      912     591.353
      137      914     591.353
      137      916     591.353
      137      918     591.353
      137      920     591.353
      137      922     591.353
      137      924     591.353
      137      926     591.353
      137      944     591.353
      137      956     591.353
      139      270     594.899
      139      272     594.899
      139      274     594.899
      139      276     594.899
      139      278     594.899
      139      280     594.899
      139      282     594.899
      139      284     594.899
      139      290     594.899
      139      294     594.899
      139      298     594.899
      139      300     594.899
      139      304     594.899
      139      306     594.899
      139      308     594.899
      139      312     594.899
      139      318     594.899
      139      320     594.899
      139      324     594.899
      139      326     594.899
      139      330     594.899
      139      332     594.899
      139      334     594.899
      139      336     594.899
      139      340     594.899
      139      342     594.899
      139      348     594.899
      139      350     594.899
      139      352     594.899
      139      354     594.899
      139      356     594.899
      139      362     594.899
      139      364     594.899
      139      366     594.899
      139      368     594.899
      139      370     594.899
      139      372     594.899
      139      374     594.899
      139      378     594.899
      139      380     594.899
      139      384     594.899
      139      390     594.899
      139      394     594.899
      139      396     594.899
      139      398     594.899
      139      400     594.899
      139      402     594.899
      139      404     594.899
      139      406     594.899
      139      408     594.899
      139      410     594.899
      139      412     594.899
      139      414     594.899
      139      416     594.899
      139      418     594.899
      139      420     594.899
      139      422     594.899
      139      424     594.899
      139      426     594.899
      139      428     594.899
      139      430     594.899
      139      432     594.899
      139      434     594.899
      139      436     594.899
      139      438     594.899
      139      440     594.899
      139      442     594.899
      139      444     594.899
      139      446     594.899
      139      448     594.899
      139      450     594.899
      139      452     594.899
      139      454     594.899
      139      456     594.899
      139      458     594.899
      139      460     594.899
      139      462     594.899
      139      464     594.899
      139      466     594.899
      139      468     594.899
      139      470     594.899
      139      472     594.899
      139      474     594.899
      139      476     594.899
      139      478     594.899
      139      480     594.899
      139      482     594.899
      139      484     594.899
      139      486     594.899
      139      488     594.899
      139      490     594.899
      139      492     594.899
      139      494     594.899
      139      496     594.899
      139      498     594.899
      139      500     594.899
      139      502     594.899
      139      504     594.899
      139      506     594.899
      139      508     594.899
      139      510     594.899
      139      512     594.899
      139      514     594.899
      139      516     594.899
      139      518     594.899
      139      520     594.899
      139      522     594.899
      139      524     594.899
      139      526     594.899
      139      528     594.899
      139      530     594.899
      139      532     594.899
      139      534     594.899
      139      536     594.899
      139      538     594.899
      139      540     594.899
      139      542     594.899
      139      544     594.899
      139      546     594.899
      139      548     594.899
      139      550     594.899
      139      552     594.899
      139      554     594.899
      139      556     594.899
      139      558     594.899
      139      560     594.899
      139      562     594.899
      139      564     594.899
      139      566     594.899
      139      568     594.899
      139      570     594.899
      139      572     594.899
      139      574     594.899
      139      576     594.899
      139      578     594.899
      139      580     594.899
      139      582     594.899
      139      584     594.899
      139      586     594.899
      139      588     594.899
      139      590     594.899
      139      592     594.899
      139      594     594.899
      139      596     594.899
      139      598     594.899
      139      600     594.899
      139      602     594.899
      139      604     594.899
      139      606     594.899
      139      608     594.899
      139      610     594.899
      139      612     594.899
      139      614     594.899
      139      616     594.899
      139      618     594.899
      139      620     594.899
      139      622     594.899
      139      624     594.899
      139      626     594.899
      139      628     594.899
      139      630     594.899
      139      632     594.899
      139      634     594.899
      139      636     594.899
      139      638     594.899
      139      640     594.899
      139      642     594.899
      139      644     594.899
      139      646     594.899
      139      648     594.899
      139      650     594.899
      139      652     594.899
      139      654     594.899
      139      656     594.899
      139      658     594.899
      139      660     594.899
      139      662     594.899
      139      664     594.899
      139      666     594.899
      139      668     594.899
      139      670     594.899
      139      672     594.899
      139      674     594.899
      139      676     594.899
      139      678     594.899
      139      680     594.899
      139      682     594.899
      139      684     594.899
      139      686     594.899
      139      688     594.899
      139      690     594.899
      139      692     594.899
      139      694     594.899
      139      696     594.899
      139      698     594.899
      139      700     594.899
      139      702     594.899
      139      704     594.899
      139      706     594.899
      139      708     594.899
      139      710     594.899
      139      712     594.899
      139      714     594.899
      139      716     594.899
      139      718     594.899
      139      720     594.899
      139      722     594.899
      139      724     594.899
      139      726     594.899
      139      728     594.899
      139      730     594.899
      139      732     594.899
      139      734     594.899
      139      736     594.899
      139      738     594.899
      139      740     594.899
      139      742     594.899
      139      744     594.899
      139      746     594.899
      139      748     594.899
      139      750     594.899
      139      752     594.899
      139      754     594.899
      139      756     594.899
      139      758     594.899
      139      760     594.899
      139      762     594.899
      139      764     594.899
      139      766     594.899
      139      768     594.899
      139      770     594.899
      139      772     594.899
      139      774     594.899
      139      776     594.899
      139      778     594.899
      139      780     594.899
      139      782     594.899
      139      784     594.899
      139      786     594.899
      139      788     594.899
      139      790     594.899
      139      792     594.899
      139      794     594.899
      139      796     594.899
      139      798     594.899
      139      800     594.899
      139      802     594.899
      139      804     594.899
      139      806     594.899
      139      808     594.899
      139      810     594.899
      139      812     594.899
      139      814     594.899
      139      816     594.899
      139      818     594.899
      139      820     594.899
      139      822     594.899
      139      824     594.899
      139      826     594.899
      139      828     594.899
      139      830     594.899
      139      832     594.899
      139      834     594.899
      139      836     594.899
      139      838     594.899
      139      840     594.899
      139      842     594.899
      139      844     594.899
      139      848     594.899
      139      850     594.899
      139      852     594.899
      139      856     594.899
      139      858     594.899
      139      860     594.899
      139      866     594.899
      139      868     594.899
      139      870     594.899
      139      880     594.899
      139      882     594.899
      139      884     594.899
      139      886     594.899
      139      930     594.899
      139      932     594.899
      139      946     594.899
      141      270     598.400
      141      272     598.400
      141      274     598.400
      141      276     598.400
      141      278     598.400
      141      280     598.400
      141      282     598.400
      141      284     598.400
      141      290     598.400
      141      292     598.400
      141      294     598.400
      141      298     598.400
      141      302     598.400
      141      304     598.400
      141      306     598.400
      141      310     598.400
      141      312     598.400
      141      322     598.400
      141      324     598.400
      141      328     598.400
      141      330     598.400
      141      332     598.400
      141      334     598.400
      141      338     598.400
      141      344     598.400
      141      346     598.400
      141      348     598.400
      141      358     598.400
      141      360     598.400
      141      362     598.400
      141      364     598.400
      141      366     598.400
      141      368     598.400
      141      374     598.400
      141      390     598.400
      141      392     598.400
      141      394     598.400
      141      396     598.400
      141      398     598.400
      141      400     598.400
      141      402     598.400
      141      404     598.400
      141      406     598.400
      141      408     598.400
      141      410     598.400
      141      412     598.400
      141      414     598.400
      141      416     598.400
      141      418     598.400
      141      420     598.400
      141      422     598.400
      141      424     598.400
      141      426     598.400
      141      428     598.400
      141      430     598.400
      141      432     598.400
      141      434     598.400
      141      436     598.400
      141      438     598.400
      141      440     598.400
      141      442     598.400
      141      444     598.400
      141      446     598.400
      141      448     598.400
      141      450     598.400
      141      452     598.400
      141      454     598.400
      141      456     598.400
      141      458     598.400
      141      460     598.400
      141      462     598.400
      141      464     598.400
      141      466     598.400
      141      468     598.400
      141      470     598.400
      141      472     598.400
      141      474     598.400
      141      476     598.400
      141      478     598.400
      141      480     598.400
      141      482     598.400
      141      484     598.400
      141      486     598.400
      141      488     598.400
      141      490     598.400
      141      492     598.400
      141      494     598.400
      141      496     598.400
      141      498     598.400
      141      500     598.400
      141      502     598.400
      141      504     598.400
      141      506     598.400
      141      508     598.400
      141      510     598.400
      141      512     598.400
      141      514     598.400
      141      516     598.400
      141      518     598.400
      141      520     598.400
      141      522     598.400
      141      524     598.400
      141      526     598.400
      141      528     598.400
      141      530     598.400
      141      532     598.400
      141      534     598.400
      141      536     598.400
      141      538     598.400
      141      540     598.400
      141      542     598.400
      141      544     598.400
      141      546     598.400
      141      548     598.400
      141      550     598.400
      141      552     598.400
      141      554     598.400
      141      556     598.400
      141      558     598.400
      141      560     598.400
      141      562     598.400
      141      564     598.400
      141      566     598.400
      141      568     598.400
      141      570     598.400
      141      572     598.400
      141      574     598.400
      141      576     598.400
      141      578     598.400
      141      580     598.400
      141      582     598.400
      141      584     598.400
      141      586     598.400
      141      588     598.400
      141      590     598.400
      141      592     598.400
      141      594     598.400
      141      596     598.400
      141      598     598.400
      141      600     598.400
      141      602     598.400
      141      604     598.400
      141      606     598.400
      141      608     598.400
      141      610     598.400
      141      612     598.400
      141      614     598.400
      141      616     598.400
      141      618     598.400
      141      620     598.400
      141      622     598.400
      141      624     598.400
      141      626     598.400
      141      628     598.400
      141      630     598.400
      141      632     598.400
      141      634     598.400
      141      636     598.400
      141      638     598.400
      141      640     598.400
      141      642     598.400
      141      644     598.400
      141      646     598.400
      141      648     598.400
      141      650     598.400
      141      652     598.400
      141      654     598.400
      141      656     598.400
      141      658     598.400
      141      660     598.400
      141      662     598.400
      141      664     598.400
      141      666     598.400
      141      668     598.400
      141      670     598.400
      141      672     598.400
      141      674     598.400
      141      676     598.400
      141      678     598.400
      141      680     598.400
      141      682     598.400
      141      684     598.400
      141      686     598.400
      141      688     598.400
      141      690     598.400
      141      692     598.400
      141      694     598.400
      141      696     598.400
      141      698     598.400
      141      700     598.400
      141      702     598.400
      141      704     598.400
      141      706     598.400
      141      708     598.400
      141      710     598.400
      141      712     598.400
      141      714     598.400
      141      716     598.400
      141      718     598.400
      141      720     598.400
      141      722     598.400
      141      724     598.400
      141      726     598.400
      141      728     598.400
      141      730     598.400
      141      732     598.400
      141      734     598.400
      141      736     598.400
      141      738     598.400
      141      740     598.400
      141      742     598.400
      141      744     598.400
      141      746     598.400
      141      748     598.400
      141      750     598.400
      141      752     598.400
      141      754     598.400
      141      756     598.400
      141      758     598.400
      141      760     598.400
      141      762     598.400
      141      764     598.400
      141      766     598.400
      141      768     598.400
      141      770     598.400
      141      772     598.400
      141      774     598.400
      141      776     598.400
      141      778     598.400
      141      780     598.400
      141      782     598.400
      141      784     598.400
      141      786     598.400
      141      788     598.400
      141      790     598.400
      141      792     598.400
      141      794     598.400
      141      796     598.400
      141      798     598.400
      141      800     598.400
      141      802     598.400
      141      804     598.400
      141      806     598.400
      141      808     598.400
      141      810     598.400
      141      812     598.400
      141      816     598.400
      141      820     598.400
      141      822     598.400
      141      826     598.400
      141      828     598.400
      141      832     598.400
      141      834     598.400
      141      840     598.400
      141      846     598.400
      141      848     598.400
      141      854     598.400
      141      856     598.400
      141      858     598.400
      141      864     598.400
      141      868     598.400
      141      870     598.400
      141      890     598.400
      141      892     598.400
      141      894     598.400
      141      896     598.400
      141      910     598.400
      143      268     601.900
      143      270     601.900
      143      272     601.900
      143      274     601.900
      143      276     601.900
      143      278     601.900
      143      280     601.900
      143      282     601.900
      143      284     601.900
      143      290     601.900
      143      294     601.900
      143      302     601.900
      143      306     601.900
      143      312     601.900
      143      314     601.900
      143      316     601.900
      143      318     601.900
      143      320     601.900
      143      326     601.900
      143      330     601.900
      143      332     601.900
      143      334     601.900
      143      336     601.900
      143      338     601.900
      143      340     601.900
      143      342     601.900
      143      344     601.900
      143      346     601.900
      143      354     601.900
      143      356     601.900
      143      358     601.900
      143      360     601.900
      143      372     601.900
      143      378     601.900
      143      384     601.900
      143      386     601.900
      143      388     601.900
      143      390     601.900
      143      392     601.900
      143      394     601.900
      143      396     601.900
      143      398     601.900
      143      400     601.900
      143      402     601.900
      143      404     601.900
      143      406     601.900
      143      408     601.900
      143      410     601.900
      143      412     601.900
      143      414     601.900
      143      416     601.900
      143      418     601.900
      143      420     601.900
      143      422     601.900
      143      424     601.900
      143      426     601.900
      143      428     601.900
      143      430     601.900
      143      432     601.900
      143      434     601.900
      143      436     601.900
      143      438     601.900
      143      440     601.900
      143      442     601.900
      143      444     601.900
      143      446     601.900
      143      448     601.900
      143      450     601.900
      143      452     601.900
      143      454     601.900
      143      456     601.900
      143      458     601.900
      143      460     601.900
      143      462     601.900
      143      464     601.900
      143      466     601.900
      143      468     601.900
      143      470     601.900
      143      472     601.900
      143      474     601.900
      143      476     601.900
      143      478     601.900
      143      480     601.900
      143      482     601.900
      143      484     601.900
      143      486     601.900
      143      488     601.900
      143      490     601.900
      143      492     601.900
      143      494     601.900
      143      496     601.900
      143      498     601.900
      143      500     601.900
      143      502     601.900
      143      504     601.900
      143      506     601.900
      143      508     601.900
      143      510     601.900
      143      512     601.900
      143      514     601.900
      143      516     601.900
      143      518     601.900
      143      520     601.900
      143      522     601.900
      143      524     601.900
      143      526     601.900
      143      528     601.900
      143      530     601.900
      143      532     601.900
      143      534     601.900
      143      536     601.900
      143      538     601.900
      143      540     601.900
      143      542     601.900
      143      544     601.900
      143      546     601.900
      143      548     601.900
      143      550     601.900
      143      552     601.900
      143      554     601.900
      143      556     601.900
      143      558     601.900
      143      560     601.900
      143      562     601.900
      143      564     601.900
      143      566     601.900
      143      568     601.900
      143      570     601.900
      143      572     601.900
      143      574     601.900
      143      576     601.900
      143      578     601.900
      143      580     601.900
      143      582     601.900
      143      584     601.900
      143      586     601.900
      143      588     601.900
      143      590     601.900
      143      592     601.900
      143      594     601.900
      143      596     601.900
      143      598     601.900
      143      600     601.900
      143      602     601.900
      143      604     601.900
      143      606     601.900
      143      608     601.900
      143      610     601.900
      143      612     601.900
      143      614     601.900
      143      616     601.900
      143      618     601.900
      143      620     601.900
      143      622     601.900
      143      624     601.900
      143      626     601.900
      143      628     601.900
      143      630     601.900
      143      632     601.900
      143      634     601.900
      143      636     601.900
      143      638     601.900
      143      640     601.900
      143      642     601.900
      143      644     601.900
      143      646     601.900
      143      648     601.900
      143      650     601.900
      143      652     601.900
      143      654     601.900
      143      656     601.900
      143      658     601.900
      143      660     601.900
      143      662     601.900
      143      664     601.900
      143      666     601.900
      143      668     601.900
      143      670     601.900
      143      672     601.900
      143      674     601.900
      143      676     601.900
      143      678     601.900
      143      680     601.900
      143      682     601.900
      143      684     601.900
      143      686     601.900
      143      688     601.900
      143      690     601.900
      143      692     601.900
      143      694     601.900
      143      696     601.900
      143      698     601.900
      143      700     601.900
      143      702     601.900
      143      704     601.900
      143      706     601.900
      143      708     601.900
      143      710     601.900
      143      712     601.900
      143      714     601.900
      143      716     601.900
      143      718     601.900
      143      720     601.900
      143      722     601.900
      143      724     601.900
      143      726     601.900
      143      728     601.900
      143      730     601.900
      143      732     601.900
      143      734     601.900
      143      736     601.900
      143      738     601.900
      143      740     601.900
      143      742     601.900
      143      744     601.900
      143      746     601.900
      143      748     601.900
      143      750     601.900
      143      752     601.900
      143      754     601.900
      143      756     601.900
      143      758     601.900
      143      760     601.900
      143      762     601.900
      143      764     601.900
      143      766     601.900
      143      768     601.900
      143      770     601.900
      143      772     601.900
      143      774     601.900
      143      776     601.900
      143      778     601.900
      143      782     601.900
      143      786     601.900
      143      790     601.900
      143      794     601.900
      143      798     601.900
      143      802     601.900
      143      808     601.900
      143      812     601.900
      143      818     601.900
      143      822     601.900
      143      824     601.900
      143      828     601.900
      143      830     601.900
      143      838     601.900
      143      842     601.900
      143      846     601.900
      143      850     601.900
      143      858     601.900
      143      872     601.900
      145      266     605.400
      145      268     605.400
      145      270     605.400
      145      272     605.400
      145      274     605.400
      145      276     605.400
      145      278     605.400
      145      280     605.400
      145      282     605.400
      145      284     605.400
      145      288     605.400
      145      292     605.400
      145      294     605.400
      145      298     605.400
      145      300     605.400
      145      306     605.400
      145      308     605.400
      145      310     605.400
      145      312     605.400
      145      314     605.400
      145      318     605.400
      145      322     605.400
      145      324     605.400
      145      326     605.400
      145      330     605.400
      145      332     605.400
      145      336     605.400
      145      338     605.400
      145      340     605.400
      145      342     605.400
      145      348     605.400
      145      350     605.400
      145      352     605.400
      145      354     605.400
      145      364     605.400
      145      370     605.400
      145      372     605.400
      145      374     605.400
      145      376     605.400
      145      378     605.400
      145      380     605.400
      145      382     605.400
      145      384     605.400
      145      386     605.400
      145      388     605.400
      145      390     605.400
      145      392     605.400
      145      394     605.400
      145      396     605.400
      145      398     605.400
      145      400     605.400
      145      402     605.400
      145      404     605.400
      145      406     605.400
      145      408     605.400
      145      410     605.400
      145      412     605.400
      145      414     605.400
      145      416     605.400
      145      418     605.400
      145      420     605.400
      145      422     605.400
      145      424     605.400
      145      426     605.400
      145      428     605.400
      145      430     605.400
      145      432     605.400
      145      434     605.400
      145      436     605.400
      145      438     605.400
      145      440     605.400
      145      442     605.400
      145      444     605.400
      145      446     605.400
      145      448     605.400
      145      450     605.400
      145      452     605.400
      145      454     605.400
      145      456     605.400
      145      458     605.400
      145      460     605.400
      145      462     605.400
      145      464     605.400
      145      466     605.400
      145      468     605.400
      145      470     605.400
      145      472     605.400
      145      474     605.400
      145      476     605.400
      145      478     605.400
      145      480     605.400
      145      482     605.400
      145      484     605.400
      145      486     605.400
      145      488     605.400
      145      490     605.400
      145      492     605.400
      145      494     605.400
      145      496     605.400
      145      498     605.400
      145      500     605.400
      145      502     605.400
      145      504     605.400
      145      506     605.400
      145      508     605.400
      145      510     605.400
      145      512     605.400
      145      514     605.400
      145      516     605.400
      145      518     605.400
      145      520     605.400
      145      522     605.400
      145      524     605.400
      145      526     605.400
      145      528     605.400
      145      530     605.400
      145      532     605.400
      145      534     605.400
      145      536     605.400
      145      538     605.400
      145      540     605.400
      145      542     605.400
      145      544     605.400
      145      546     605.400
      145      548     605.400
      145      550     605.400
      145      552     605.400
      145      554     605.400
      145      556     605.400
      145      558     605.400
      145      560     605.400
      145      562     605.400
      145      564     605.400
      145      566     605.400
      145      568     605.400
      145      570     605.400
      145      572     605.400
      145      574     605.400
      145      576     605.400
      145      578     605.400
      145      580     605.400
      145      582     605.400
      145      584     605.400
      145      586     605.400
      145      588     605.400
      145      590     605.400
      145      592     605.400
      145      594     605.400
      145      596     605.400
      145      598     605.400
      145      600     605.400
      145      602     605.400
      145      604     605.400
      145      606     605.400
      145      608     605.400
      145      610     605.400
      145      612     605.400
      145      614     605.400
      145      616     605.400
      145      618     605.400
      145      620     605.400
      145      622     605.400
      145      624     605.400
      145      626     605.400
      145      628     605.400
      145      630     605.400
      145      632     605.400
      145      634     605.400
      145      636     605.400
      145      638     605.400
      145      640     605.400
      145      642     605.400
      145      644     605.400
      145      646     605.400
      145      648     605.400
      145      650     605.400
      145      652     605.400
      145      654     605.400
      145      656     605.400
      145      658     605.400
      145      660     605.400
      145      662     605.400
      145      664     605.400
      145      666     605.400
      145      668     605.400
      145      670     605.400
      145      672     605.400
      145      674     605.400
      145      676     605.400
      145      678     605.400
      145      680     605.400
      145      682     605.400
      145      684     605.400
      145      686     605.400
      145      688     605.400
      145      690     605.400
      145      692     605.400
      145      694     605.400
      145      696     605.400
      145      698     605.400
      145      700     605.400
      145      702     605.400
      145      704     605.400
      145      706     605.400
      145      708     605.400
      145      710     605.400
      145      712     605.400
      145      714     605.400
      145      716     605.400
      145      718     605.400
      145      720     605.400
      145      722     605.400
      145      724     605.400
      145      726     605.400
      145      728     605.400
      145      730     605.400
      145      732     605.400
      145      734     605.400
      145      736     605.400
      145      738     605.400
      145      740     605.400
      145      742     605.400
      145      744     605.400
      145      748     605.400
      145      750     605.400
      145      754     605.400
      145      756     605.400
      145      760     605.400
      145      766     605.400
      145      768     605.400
      145      770     605.400
      145      774     605.400
      145      778     605.400
      145      782     605.400
      145      786     605.400
      145      790     605.400
      145      794     605.400
      145      804     605.400
      145      810     605.400
      145      822     605.400
      145      846     605.400
      147      264     608.871
      147      266     608.871
      147      268     608.871
      147      270     608.871
      147      272     608.871
      147      274     608.871
      147      276     608.871
      147      278     608.871
      147      280     608.871
      147      284     608.871
      147      286     608.871
      147      292     608.871
      147      294     608.871
      147      300     608.871
      147      302     608.871
      147      304     608.871
      147      308     608.871
      147      310     608.871
      147      312     608.871
      147      314     608.871
      147      316     608.871
      147      322     608.871
      147      324     608.871
      147      326     608.871
      147      328     608.871
      147      330     608.871
      147      334     608.871
      147      336     608.871
      147      338     608.871
      147      344     608.871
      147      346     608.871
      147      348     608.871
      147      356     608.871
      147      360     608.871
      147      362     608.871
      147      364     608.871
      147      366     608.871
      147      368     608.871
      147      370     608.871
      147      372     608.871
      147      376     608.871
      147      380     608.871
      147      382     608.871
      147      386     608.871
      147      388     608.871
      147      390     608.871
      147      392     608.871
      147      394     608.871
      147      396     608.871
      147      398     608.871
      147      400     608.871
      147      402     608.871
      147      404     608.871
      147      406     608.871
      147      408     608.871
      147      410     608.871
      147      412     608.871
      147      414     608.871
      147      416     608.871
      147      418     608.871
      147      420     608.871
      147      422     608.871
      147      424     608.871
      147      426     608.871
      147      428     608.871
      147      430     608.871
      147      432     608.871
      147      434     608.871
      147      436     608.871
      147      438     608.871
      147      440     608.871
      147      442     608.871
      147      444     608.871
      147      446     608.871
      147      448     608.871
      147      450     608.871
      147      452     608.871
      147      454     608.871
      147      456     608.871
      147      458     608.871
      147      460     608.871
      147      462     608.871
      147      464     608.871
      147      466     608.871
      147      468     608.871
      147      470     608.871
      147      472     608.871
      147      474     608.871
      147      476     608.871
      147      478     608.871
      147      480     608.871
      147      482     608.871
      147      484     608.871
      147      486     608.871
      147      488     608.871
      147      490     608.871
      147      492     608.871
      147      494     608.871
      147      496     608.871
      147      498     608.871
      147      500     608.871
      147      502     608.871
      147      504     608.871
      147      506     608.871
      147      508     608.871
      147      510     608.871
      147      512     608.871
      147      514     608.871
      147      516     608.871
      147      518     608.871
      147      520     608.871
      147      522     608.871
      147      524     608.871
      147      526     608.871
      147      528     608.871
      147      530     608.871
      147      532     608.871
      147      534     608.871
      147      536     608.871
      147      538     608.871
      147      540     608.871
      147      542     608.871
      147      544     608.871
      147      546     608.871
      147      548     608.871
      147      550     608.871
      147      552     608.871
      147      554     608.871
      147      556     608.871
      147      558     608.871
      147      560     608.871
      147      562     608.871
      147      564     608.871
      147      566     608.871
      147      568     608.871
      147      570     608.871
      147      572     608.871
      147      574     608.871
      147      576     608.871
      147      578     608.871
      147      580     608.871
      147      582     608.871
      147      584     608.871
      147      586     608.871
      147      588     608.871
      147      590     608.871
      147      592     608.871
      147      594     608.871
      147      596     608.871
      147      598     608.871
      147      600     608.871
      147      602     608.871
      147      604     608.871
      147      606     608.871
      147      608     608.871
      147      610     608.871
      147      612     608.871
      147      614     608.871
      147      616     608.871
      147      618     608.871
      147      620     608.871
      147      622     608.871
      147      624     608.871
      147      626     608.871
      147      628     608.871
      147      630     608.871
      147      632     608.871
      147      634     608.871
      147      636     608.871
      147      638     608.871
      147      640     608.871
      147      642     608.871
      147      644     608.871
      147      646     608.871
      147      648     608.871
      147      650     608.871
      147      652     608.871
      147      654     608.871
      147      656     608.871
      147      658     608.871
      147      660     608.871
      147      662     608.871
      147      664     608.871
      147      666     608.871
      147      668     608.871
      147      670     608.871
      147      672     608.871
      147      674     608.871
      147      676     608.871
      147      678     608.871
      147      680     608.871
      147      682     608.871
      147      684     608.871
      147      686     608.871
      147      688     608.871
      147      690     608.871
      147      692     608.871
      147      694     608.871
      147      696     608.871
      147      698     608.871
      147      700     608.871
      147      702     608.871
      147      704     608.871
      147      706     608.871
      147      710     608.871
      147      712     608.871
      147      714     608.871
      147      716     608.871
      147      724     608.871
      147      726     608.871
      147      732     608.871
      147      738     608.871
      147      740     608.871
      147      746     608.871
      147      750     608.871
      147      756     608.871
      147      758     608.871
      147      770     608.871
      147      774     608.871
      147      778     608.871
      149      262     612.314
      149      264     612.314
      149      266     612.314
      149      268     612.314
      149      270     612.314
      149      272     612.314
      149      274     612.314
      149      276     612.314
      149      278     612.314
      149      280     612.314
      149      282     612.314
      149      292     612.314
      149      296     612.314
      149      298     612.314
      149      300     612.314
      149      302     612.314
      149      306     612.314
      149      308     612.314
      149      310     612.314
      149      312     612.314
      149      314     612.314
      149      316     612.314
      149      318     612.314
      149      322     612.314
      149      324     612.314
      149      328     612.314
      149      330     612.314
      149      332     612.314
      149      336     612.314
      149      338     612.314
      149      340     612.314
      149      342     612.314
      149      344     612.314
      149      350     612.314
      149      352     612.314
      149      354     612.314
      149      356     612.314
      149      358     612.314
      149      360     612.314
      149      362     612.314
      149      380     612.314
      149      382     612.314
      149      384     612.314
      149      386     612.314
      149      388     612.314
      149      390     612.314
      149      392     612.314
      149      394     612.314
      149      396     612.314
      149      398     612.314
      149      400     612.314
      149      402     612.314
      149      404     612.314
      149      406     612.314
      149      408     612.314
      149      410     612.314
      149      412     612.314
      149      414     612.314
      149      416     612.314
      149      418     612.314
      149      420     612.314
      149      422     612.314
      149      424     612.314
      149      426     612.314
      149      428     612.314
      149      430     612.314
      149      432     612.314
      149      434     612.314
      149      436     612.314
      149      438     612.314
      149      440     612.314
      149      442     612.314
      149      444     612.314
      149      446     612.314
      149      448     612.314
      149      450     612.314
      149      452     612.314
      149      454     612.314
      149      456     612.314
      149      458     612.314
      149      460     612.314
      149      462     612.314
      149      464     612.314
      149      466     612.314
      149      468     612.314
      149      470     612.314
      149      472     612.314
      149      474     612.314
      149      476     612.314
      149      478     612.314
      149      480     612.314
      149      482     612.314
      149      484     612.314
      149      486     612.314
      149      488     612.314
      149      490     612.314
      149      492     612.314
      149      494     612.314
      149      496     612.314
      149      498     612.314
      149      500     612.314
      149      502     612.314
      149      504     612.314
      149      506     612.314
      149      508     612.314
      149      510     612.314
      149      512     612.314
      149      514     612.314
      149      516     612.314
      149      518     612.314
      149      520     612.314
      149      522     612.314
      149      524     612.314
      149      526     612.314
      149      528     612.314
      149      530     612.314
      149      532     612.314
      149      534     612.314
      149      536     612.314
      149      538     612.314
      149      540     612.314
      149      542     612.314
      149      544     612.314
      149      546     612.314
      149      548     612.314
      149      550     612.314
      149      552     612.314
      149      554     612.314
      149      556     612.314
      149      558     612.314
      149      560     612.314
      149      562     612.314
      149      564     612.314
      149      566     612.314
      149      568     612.314
      149      570     612.314
      149      572     612.314
      149      574     612.314
      149      576     612.314
      149      578     612.314
      149      580     612.314
      149      582     612.314
      149      584     612.314
      149      586     612.314
      149      588     612.314
      149      590     612.314
      149      592     612.314
      149      594     612.314
      149      596     612.314
      149      598     612.314
      149      600     612.314
      149      602     612.314
      149      604     612.314
      149      606     612.314
      149      608     612.314
      149      610     612.314
      149      612     612.314
      149      614     612.314
      149      616     612.314
      149      618     612.314
      149      620     612.314
      149      622     612.314
      149      624     612.314
      149      626     612.314
      149      628     612.314
      149      630     612.314
      149      632     612.314
      149      634     612.314
      149      636     612.314
      149      638     612.314
      149      640     612.314
      149      642     612.314
      149      644     612.314
      149      646     612.314
      149      648     612.314
      149      650     612.314
      149      652     612.314
      149      654     612.314
      149      656     612.314
      149      658     612.314
      149      660     612.314
      149      662     612.314
      149      664     612.314
      149      666     612.314
      149      668     612.314
      149      670     612.314
      149      672     612.314
      149      674     612.314
      149      676     612.314
      149      678     612.314
      149      680     612.314
      149      682     612.314
      149      684     612.314
      149      696     612.314
      149      698     612.314
      149      700     612.314
      149      702     612.314
      149      710     612.314
      149      712     612.314
      149      714     612.314
      149      720     612.314
      149      724     612.314
      149      728     612.314
      149      734     612.314
      149      746     612.314
      149      756     612.314
      151      260     615.756
      151      262     615.756
      151      264     615.756
      151      266     615.756
      151      268     615.756
      151      270     615.756
      151      272     615.756
      151      274     615.756
      151      276     615.756
      151      278     615.756
      151      280     615.756
      151      290     615.756
      151      292     615.756
      151      296     615.756
      151      302     615.756
      151      304     615.756
      151      306     615.756
      151      308     615.756
      151      312     615.756
      151      314     615.756
      151      318     615.756
      151      320     615.756
      151      324     615.756
      151      332     615.756
      151      334     615.756
      151      336     615.756
      151      338     615.756
      151      344     615.756
      151      346     615.756
      151      348     615.756
      151      350     615.756
      151      352     615.756
      151      354     615.756
      151      372     615.756
      151      374     615.756
      151      376     615.756
      151      378     615.756
      151      380     615.756
      151      382     615.756
      151      384     615.756
      151      386     615.756
      151      388     615.756
      151      390     615.756
      151      392     615.756
      151      394     615.756
      151      396     615.756
      151      398     615.756
      151      400     615.756
      151      402     615.756
      151      404     615.756
      151      406     615.756
      151      408     615.756
      151      410     615.756
      151      412     615.756
      151      414     615.756
      151      416     615.756
      151      418     615.756
      151      420     615.756
      151      422     615.756
      151      424     615.756
      151      426     615.756
      151      428     615.756
      151      430     615.756
      151      432     615.756
      151      434     615.756
      151      436     615.756
      151      438     615.756
      151      440     615.756
      151      442     615.756
      151      444     615.756
      151      446     615.756
      151      448     615.756
      151      450     615.756
      151      452     615.756
      151      454     615.756
      151      456     615.756
      151      458     615.756
      151      460     615.756
      151      462     615.756
      151      464     615.756
      151      466     615.756
      151      468     615.756
      151      470     615.756
      151      472     615.756
      151      474     615.756
      151      476     615.756
      151      478     615.756
      151      480     615.756
      151      482     615.756
      151      484     615.756
      151      486     615.756
      151      488     615.756
      151      490     615.756
      151      492     615.756
      151      494     615.756
      151      496     615.756
      151      498     615.756
      151      500     615.756
      151      502     615.756
      151      504     615.756
      151      506     615.756
      151      508     615.756
      151      510     615.756
      151      512     615.756
      151      514     615.756
      151      516     615.756
      151      518     615.756
      151      520     615.756
      151      522     615.756
      151      524     615.756
      151      526     615.756
      151      528     615.756
      151      530     615.756
      151      532     615.756
      151      534     615.756
      151      536     615.756
      151      538     615.756
      151      540     615.756
      151      542     615.756
      151      544     615.756
      151      546     615.756
      151      548     615.756
      151      550     615.756
      151      552     615.756
      151      554     615.756
      151      556     615.756
      151      558     615.756
      151      560     615.756
      151      562     615.756
      151      564     615.756
      151      566     615.756
      151      568     615.756
      151      570     615.756
      151      572     615.756
      151      574     615.756
      151      576     615.756
      151      578     615.756
      151      580     615.756
      151      582     615.756
      151      584     615.756
      151      586     615.756
      151      588     615.756
      151      590     615.756
      151      592     615.756
      151      594     615.756
      151      596     615.756
      151      598     615.756
      151      600     615.756
      151      602     615.756
      151      604     615.756
      151      606     615.756
      151      608     615.756
      151      610     615.756
      151      612     615.756
      151      614     615.756
      151      616     615.756
      151      618     615.756
      151      620     615.756
      151      622     615.756
      151      624     615.756
      151      626     615.756
      151      628     615.756
      151      630     615.756
      151      632     615.756
      151      634     615.756
      151      636     615.756
      151      638     615.756
      151      640     615.756
      151      642     615.756
      151      644     615.756
      151      646     615.756
      151      648     615.756
      151      650     615.756
      151      652     615.756
      151      654     615.756
      151      660     615.756
      151      662     615.756
      151      664     615.756
      151      666     615.756
      151      668     615.756
      151      670     615.756
      151      672     615.756
      151      674     615.756
      151      676     615.756
      151      678     615.756
      151      680     615.756
      151      682     615.756
      151      684     615.756
      151      686     615.756
      151      696     615.756
      151      698     615.756
      151      708     615.756
      151      724     615.756
      153      258     619.199
      153      260     619.199
      153      262     619.199
      153      264     619.199
      153      266     619.199
      153      268     619.199
      153      270     619.199
      153      272     619.199
      153      274     619.199
      153      276     619.199
      153      278     619.199
      153      280     619.199
      153      286     619.199
      153      292     619.199
      153      294     619.199
      153      298     619.199
      153      300     619.199
      153      302     619.199
      153      304     619.199
      153      306     619.199
      153      312     619.199
      153      314     619.199
      153      316     619.199
      153      318     619.199
      153      322     619.199
      153      324     619.199
      153      326     619.199
      153      328     619.199
      153      332     619.199
      153      334     619.199
      153      338     619.199
      153      340     619.199
      153      342     619.199
      153      346     619.199
      153      356     619.199
      153      358     619.199
      153      362     619.199
      153      364     619.199
      153      366     619.199
      153      368     619.199
      153      370     619.199
      153      372     619.199
      153      376     619.199
      153      378     619.199
      153      380     619.199
      153      382     619.199
      153      384     619.199
      153      386     619.199
      153      388     619.199
      153      390     619.199
      153      392     619.199
      153      394     619.199
      153      396     619.199
      153      398     619.199
      153      400     619.199
      153      402     619.199
      153      404     619.199
      153      406     619.199
      153      408     619.199
      153      410     619.199
      153      412     619.199
      153      414     619.199
      153      416     619.199
      153      418     619.199
      153      420     619.199
      153      422     619.199
      153      424     619.199
      153      426     619.199
      153      428     619.199
      153      430     619.199
      153      432     619.199
      153      434     619.199
      153      436     619.199
      153      438     619.199
      153      440     619.199
      153      442     619.199
      153      444     619.199
      153      446     619.199
      153      448     619.199
      153      450     619.199
      153      452     619.199
      153      454     619.199
      153      456     619.199
      153      458     619.199
      153      460     619.199
      153      462     619.199
      153      464     619.199
      153      466     619.199
      153      468     619.199
      153      470     619.199
      153      472     619.199
      153      474     619.199
      153      476     619.199
      153      478     619.199
      153      480     619.199
      153      482     619.199
      153      484     619.199
      153      486     619.199
      153      488     619.199
      153      490     619.199
      153      492     619.199
      153      494     619.199
      153      496     619.199
      153      498     619.199
      153      500     619.199
      153      502     619.199
      153      504     619.199
      153      506     619.199
      153      508     619.199
      153      510     619.199
      153      512     619.199
      153      514     619.199
      153      516     619.199
      153      518     619.199
      153      520     619.199
      153      522     619.199
      153      524     619.199
      153      526     619.199
      153      528     619.199
      153      530     619.199
      153      532     619.199
      153      534     619.199
      153      536     619.199
      153      538     619.199
      153      540     619.199
      153      542     619.199
      153      544     619.199
      153      546     619.199
      153      548     619.199
      153      550     619.199
      153      552     619.199
      153      554     619.199
      153      556     619.199
      153      558     619.199
      153      560     619.199
      153      562     619.199
      153      564     619.199
      153      566     619.199
      153      568     619.199
      153      570     619.199
      153      572     619.199
      153      574     619.199
      153      576     619.199
      153      578     619.199
      153      580     619.199
      153      582     619.199
      153      584     619.199
      153      586     619.199
      153      588     619.199
      153      590     619.199
      153      592     619.199
      153      594     619.199
      153      596     619.199
      153      598     619.199
      153      600     619.199
      153      602     619.199
      153      604     619.199
      153      606     619.199
      153      608     619.199
      153      610     619.199
      153      612     619.199
      153      614     619.199
      153      616     619.199
      153      618     619.199
      153      620     619.199
      153      622     619.199
      153      626     619.199
      153      628     619.199
      153      636     619.199
      153      638     619.199
      153      646     619.199
      153      648     619.199
      153      650     619.199
      153      652     619.199
      153      654     619.199
      153      656     619.199
      153      658     619.199
      153      660     619.199
      153      672     619.199
      153      674     619.199
      153      676     619.199
      153      678     619.199
      153      694     619.199
      155      256     622.607
      155      258     622.607
      155      260     622.607
      155      262     622.607
      155      264     622.607
      155      266     622.607
      155      268     622.607
      155      270     622.607
      155      272     622.607
      155      274     622.607
      155      276     622.607
      155      278     622.607
      155      280     622.607
      155      282     622.607
      155      290     622.607
      155      292     622.607
      155      294     622.607
      155      296     622.607
      155      298     622.607
      155      302     622.607
      155      306     622.607
      155      308     622.607
      155      310     622.607
      155      314     622.607
      155      318     622.607
      155      320     622.607
      155      322     622.607
      155      324     622.607
      155      326     622.607
      155      328     622.607
      155      336     622.607
      155      338     622.607
      155      348     622.607
      155      350     622.607
      155      352     622.607
      155      354     622.607
      155      356     622.607
      155      362     622.607
      155      372     622.607
      155      374     622.607
      155      376     622.607
      155      378     622.607
      155      380     622.607
      155      382     622.607
      155      384     622.607
      155      386     622.607
      155      388     622.607
      155      390     622.607
      155      392     622.607
      155      394     622.607
      155      396     622.607
      155      398     622.607
      155      400     622.607
      155      402     622.607
      155      404     622.607
      155      406     622.607
      155      408     622.607
      155      410     622.607
      155      412     622.607
      155      414     622.607
      155      416     622.607
      155      418     622.607
      155      420     622.607
      155      422     622.607
      155      424     622.607
      155      426     622.607
      155      428     622.607
      155      430     622.607
      155      432     622.607
      155      434     622.607
      155      436     622.607
      155      438     622.607
      155      440     622.607
      155      442     622.607
      155      444     622.607
      155      446     622.607
      155      448     622.607
      155      450     622.607
      155      452     622.607
      155      454     622.607
      155      456     622.607
      155      458     622.607
      155      460     622.607
      155      462     622.607
      155      464     622.607
      155      466     622.607
      155      468     622.607
      155      470     622.607
      155      472     622.607
      155      474     622.607
      155      476     622.607
      155      478     622.607
      155      480     622.607
      155      482     622.607
      155      484     622.607
      155      486     622.607
      155      488     622.607
      155      490     622.607
      155      492     622.607
      155      494     622.607
      155      496     622.607
      155      498     622.607
      155      500     622.607
      155      502     622.607
      155      504     622.607
      155      506     622.607
      155      508     622.607
      155      510     622.607
      155      512     622.607
      155      514     622.607
      155      516     622.607
      155      518     622.607
      155      520     622.607
      155      522     622.607
      155      524     622.607
      155      526     622.607
      155      528     622.607
      155      530     622.607
      155      532     622.607
      155      534     622.607
      155      536     622.607
      155      538     622.607
      155      540     622.607
      155      542     622.607
      155      544     622.607
      155      546     622.607
      155      548     622.607
      155      550     622.607
      155      552     622.607
      155      554     622.607
      155      556     622.607
      155      558     622.607
      155      560     622.607
      155      562     622.607
      155      564     622.607
      155      566     622.607
      155      568     622.607
      155      570     622.607
      155      572     622.607
      155      574     622.607
      155      576     622.607
      155      578     622.607
      155      580     622.607
      155      582     622.607
      155      584     622.607
      155      586     622.607
      155      588     622.607
      155      590     622.607
      155      592     622.607
      155      594     622.607
      155      596     622.607
      155      600     622.607
      155      606     622.607
      155      612     622.607
      155      618     622.607
      155      620     622.607
      155      624     622.607
      155      630     622.607
      155      632     622.607
      155      642     622.607
      155      644     622.607
      155      646     622.607
      157      250     625.996
      157      252     625.996
      157      254     625.996
      157      256     625.996
      157      258     625.996
      157      260     625.996
      157      262     625.996
      157      264     625.996
      157      266     625.996
      157      268     625.996
      157      270     625.996
      157      272     625.996
      157      274     625.996
      157      276     625.996
      157      278     625.996
      157      280     625.996
      157      290     625.996
      157      300     625.996
      157      308     625.996
      157      316     625.996
      157      320     625.996
      157      326     625.996
      157      328     625.996
      157      332     625.996
      157      334     625.996
      157      338     625.996
      157      342     625.996
      157      344     625.996
      157      346     625.996
      157      348     625.996
      157      368     625.996
      157      370     625.996
      157      372     625.996
      157      374     625.996
      157      376     625.996
      157      378     625.996
      157      380     625.996
      157      382     625.996
      157      384     625.996
      157      386     625.996
      157      388     625.996
      157      390     625.996
      157      392     625.996
      157      394     625.996
      157      396     625.996
      157      398     625.996
      157      400     625.996
      157      402     625.996
      157      404     625.996
      157      406     625.996
      157      408     625.996
      157      410     625.996
      157      412     625.996
      157      414     625.996
      157      416     625.996
      157      418     625.996
      157      420     625.996
      157      422     625.996
      157      424     625.996
      157      426     625.996
      157      428     625.996
      157      430     625.996
      157      432     625.996
      157      434     625.996
      157      436     625.996
      157      438     625.996
      157      440     625.996
      157      442     625.996
      157      444     625.996
      157      446     625.996
      157      448     625.996
      157      450     625.996
      157      452     625.996
      157      454     625.996
      157      456     625.996
      157      458     625.996
      157      460     625.996
      157      462     625.996
      157      464     625.996
      157      466     625.996
      157      468     625.996
      157      470     625.996
      157      472     625.996
      157      474     625.996
      157      476     625.996
      157      478     625.996
      157      480     625.996
      157      482     625.996
      157      484     625.996
      157      486     625.996
      157      488     625.996
      157      490     625.996
      157      492     625.996
      157      494     625.996
      157      496     625.996
      157      498     625.996
      157      500     625.996
      157      502     625.996
      157      504     625.996
      157      506     625.996
      157      508     625.996
      157      510     625.996
      157      512     625.996
      157      514     625.996
      157      516     625.996
      157      518     625.996
      157      520     625.996
      157      522     625.996
      157      524     625.996
      157      526     625.996
      157      528     625.996
      157      530     625.996
      157      532     625.996
      157      534     625.996
      157      536     625.996
      157      538     625.996
      157      540     625.996
      157      542     625.996
      157      544     625.996
      157      546     625.996
      157      548     625.996
      157      550     625.996
      157      552     625.996
      157      554     625.996
      157      556     625.996
      157      558     625.996
      157      560     625.996
      157      562     625.996
      157      564     625.996
      157      566     625.996
      157      568     625.996
      157      570     625.996
      157      572     625.996
      157      574     625.996
      157      576     625.996
      157      578     625.996
      157      580     625.996
      157      582     625.996
      157      584     625.996
      157      588     625.996
      157      592     625.996
      157      594     625.996
      157      600     625.996
      157      606     625.996
      157      612     625.996
      157      614     625.996
      157      624     625.996
      157      638     625.996
      159      242     629.385
      159      244     629.385
      159      248     629.385
      159      250     629.385
      159      252     629.385
      159      254     629.385
      159      256     629.385
      159      258     629.385
      159      260     629.385
      159      262     629.385
      159      264     629.385
      159      266     629.385
      159      268     629.385
      159      270     629.385
      159      272     629.385
      159      274     629.385
      159      276     629.385
      159      278     629.385
      159      290     629.385
      159      294     629.385
      159      296     629.385
      159      298     629.385
      159      300     629.385
      159      304     629.385
      159      308     629.385
      159      318     629.385
      159      322     629.385
      159      324     629.385
      159      326     629.385
      159      334     629.385
      159      336     629.385
      159      338     629.385
      159      342     629.385
      159      354     629.385
      159      356     629.385
      159      358     629.385
      159      360     629.385
      159      362     629.385
      159      364     629.385
      159      366     629.385
      159      368     629.385
      159      370     629.385
      159      372     629.385
      159      374     629.385
      159      376     629.385
      159      378     629.385
      159      380     629.385
      159      382     629.385
      159      384     629.385
      159      386     629.385
      159      388     629.385
      159      390     629.385
      159      392     629.385
      159      394     629.385
      159      396     629.385
      159      398     629.385
      159      400     629.385
      159      402     629.385
      159      404     629.385
      159      406     629.385
      159      408     629.385
      159      410     629.385
      159      412     629.385
      159      414     629.385
      159      416     629.385
      159      418     629.385
      159      420     629.385
      159      422     629.385
      159      424     629.385
      159      426     629.385
      159      428     629.385
      159      430     629.385
      159      432     629.385
      159      434     629.385
      159      436     629.385
      159      438     629.385
      159      440     629.385
      159      442     629.385
      159      444     629.385
      159      446     629.385
      159      448     629.385
      159      450     629.385
      159      452     629.385
      159      454     629.385
      159      456     629.385
      159      458     629.385
      159      460     629.385
      159      462     629.385
      159      464     629.385
      159      466     629.385
      159      468     629.385
      159      470     629.385
      159      472     629.385
      159      474     629.385
      159      476     629.385
      159      478     629.385
      159      480     629.385
      159      482     629.385
      159      484     629.385
      159      486     629.385
      159      488     629.385
      159      490     629.385
      159      492     629.385
      159      494     629.385
      159      496     629.385
      159      498     629.385
      159      500     629.385
      159      502     629.385
      159      504     629.385
      159      506     629.385
      159      508     629.385
      159      510     629.385
      159      512     629.385
      159      514     629.385
      159      516     629.385
      159      518     629.385
      159      520     629.385
      159      522     629.385
      159      524     629.385
      159      526     629.385
      159      528     629.385
      159      530     629.385
      159      532     629.385
      159      534     629.385
      159      536     629.385
      159      538     629.385
      159      540     629.385
      159      542     629.385
      159      544     629.385
      159      546     629.385
      159      548     629.385
      159      550     629.385
      159      552     629.385
      159      554     629.385
      159      556     629.385
      159      558     629.385
      159      560     629.385
      159      562     629.385
      159      566     629.385
      159      574     629.385
      159      576     629.385
      159      578     629.385
      159      580     629.385
      159      588     629.385
      159      594     629.385
      159      600     629.385
      161      238     632.774
      161      242     632.774
      161      244     632.774
      161      246     632.774
      161      248     632.774
      161      250     632.774
      161      252     632.774
      161      254     632.774
      161      256     632.774
      161      258     632.774
      161      260     632.774
      161      262     632.774
      161      264     632.774
      161      266     632.774
      161      268     632.774
      161      270     632.774
      161      272     632.774
      161      274     632.774
      161      276     632.774
      161      278     632.774
      161      280     632.774
      161      286     632.774
      161      290     632.774
      161      294     632.774
      161      300     632.774
      161      304     632.774
      161      310     632.774
      161      326     632.774
      161      328     632.774
      161      330     632.774
      161      332     632.774
      161      338     632.774
      161      342     632.774
      161      344     632.774
      161      346     632.774
      161      348     632.774
      161      350     632.774
      161      352     632.774
      161      358     632.774
      161      360     632.774
      161      362     632.774
      161      364     632.774
      161      366     632.774
      161      368     632.774
      161      370     632.774
      161      372     632.774
      161      374     632.774
      161      376     632.774
      161      378     632.774
      161      380     632.774
      161      382     632.774
      161      384     632.774
      161      386     632.774
      161      388     632.774
      161      390     632.774
      161      392     632.774
      161      394     632.774
      161      396     632.774
      161      398     632.774
      161      400     632.774
      161      402     632.774
      161      404     632.774
      161      406     632.774
      161      408     632.774
      161      410     632.774
      161      412     632.774
      161      414     632.774
      161      416     632.774
      161      418     632.774
      161      420     632.774
      161      422     632.774
      161      424     632.774
      161      426     632.774
      161      428     632.774
      161      430     632.774
      161      432     632.774
      161      434     632.774
      161      436     632.774
      161      438     632.774
      161      440     632.774
      161      442     632.774
      161      444     632.774
      161      446     632.774
      161      448     632.774
      161      450     632.774
      161      452     632.774
      161      454     632.774
      161      456     632.774
      161      458     632.774
      161      460     632.774
      161      462     632.774
      161      464     632.774
      161      466     632.774
      161      468     632.774
      161      470     632.774
      161      472     632.774
      161      474     632.774
      161      476     632.774
      161      478     632.774
      161      480     632.774
      161      482     632.774
      161      484     632.774
      161      486     632.774
      161      488     632.774
      161      490     632.774
      161      492     632.774
      161      494     632.774
      161      496     632.774
      161      498     632.774
      161      500     632.774
      161      502     632.774
      161      504     632.774
      161      506     632.774
      161      508     632.774
      161      510     632.774
      161      512     632.774
      161      514     632.774
      161      516     632.774
      161      518     632.774
      161      520     632.774
      161      522     632.774
      161      524     632.774
      161      526     632.774
      161      528     632.774
      161      530     632.774
      161      534     632.774
      161      536     632.774
      161      538     632.774
      161      540     632.774
      161      542     632.774
      161      544     632.774
      161      546     632.774
      161      552     632.774
      161      566     632.774
      161      572     632.774
      163      238     636.128
      163      240     636.128
      163      242     636.128
      163      244     636.128
      163      246     636.128
      163      248     636.128
      163      250     636.128
      163      252     636.128
      163      254     636.128
      163      256     636.128
      163      258     636.128
      163      260     636.128
      163      262     636.128
      163      264     636.128
      163      266     636.128
      163      268     636.128
      163      270     636.128
      163      272     636.128
      163      274     636.128
      163      276     636.128
      163      278     636.128
      163      288     636.128
      163      292     636.128
      163      294     636.128
      163      296     636.128
      163      302     636.128
      163      304     636.128
      163      314     636.128
      163      316     636.128
      163      318     636.128
      163      320     636.128
      163      322     636.128
      163      326     636.128
      163      328     636.128
      163      334     636.128
      163      336     636.128
      163      338     636.128
      163      340     636.128
      163      356     636.128
      163      358     636.128
      163      360     636.128
      163      362     636.128
      163      364     636.128
      163      366     636.128
      163      368     636.128
      163      370     636.128
      163      372     636.128
      163      374     636.128
      163      376     636.128
      163      378     636.128
      163      380     636.128
      163      382     636.128
      163      384     636.128
      163      386     636.128
      163      388     636.128
      163      390     636.128
      163      392     636.128
      163      394     636.128
      163      396     636.128
      163      398     636.128
      163      400     636.128
      163      402     636.128
      163      404     636.128
      163      406     636.128
      163      408     636.128
      163      410     636.128
      163      412     636.128
      163      414     636.128
      163      416     636.128
      163      418     636.128
      163      420     636.128
      163      422     636.128
      163      424     636.128
      163      426     636.128
      163      428     636.128
      163      430     636.128
      163      432     636.128
      163      434     636.128
      163      436     636.128
      163      438     636.128
      163      440     636.128
      163      442     636.128
      163      444     636.128
      163      446     636.128
      163      448     636.128
      163      450     636.128
      163      452     636.128
      163      454     636.128
      163      456     636.128
      163      458     636.128
      163      460     636.128
      163      462     636.128
      163      464     636.128
      163      466     636.128
      163      468     636.128
      163      470     636.128
      163      472     636.128
      163      474     636.128
      163      476     636.128
      163      478     636.128
      163      480     636.128
      163      482     636.128
      163      484     636.128
      163      486     636.128
      163      488     636.128
      163      490     636.128
      163      492     636.128
      163      494     636.128
      163      496     636.128
      163      498     636.128
      163      500     636.128
      163      502     636.128
      163      504     636.128
      163      506     636.128
      163      508     636.128
      163      510     636.128
      163      512     636.128
      163      514     636.128
      163      516     636.128
      163      518     636.128
      163      520     636.128
      163      522     636.128
      163      526     636.128
      163      530     636.128
      163      536     636.128
      163      542     636.128
      165      236     639.468
      165      238     639.468
      165      240     639.468
      165      242     639.468
      165      244     639.468
      165      246     639.468
      165      248     639.468
      165      250     639.468
      165      252     639.468
      165      254     639.468
      165      256     639.468
      165      258     639.468
      165      260     639.468
      165      262     639.468
      165      264     639.468
      165      266     639.468
      165      268     639.468
      165      270     639.468
      165      272     639.468
      165      274     639.468
      165      276     639.468
      165      284     639.468
      165      286     639.468
      165      288     639.468
      165      290     639.468
      165      296     639.468
      165      310     639.468
      165      312     639.468
      165      314     639.468
      165      316     639.468
      165      318     639.468
      165      320     639.468
      165      328     639.468
      165      330     639.468
      165      332     639.468
      165      334     639.468
      165      348     639.468
      165      350     639.468
      165      352     639.468
      165      354     639.468
      165      356     639.468
      165      358     639.468
      165      360     639.468
      165      362     639.468
      165      364     639.468
      165      366     639.468
      165      368     639.468
      165      370     639.468
      165      372     639.468
      165      374     639.468
      165      376     639.468
      165      378     639.468
      165      380     639.468
      165      382     639.468
      165      384     639.468
      165      386     639.468
      165      388     639.468
      165      390     639.468
      165      392     639.468
      165      394     639.468
      165      396     639.468
      165      398     639.468
      165      400     639.468
      165      402     639.468
      165      404     639.468
      165      406     639.468
      165      408     639.468
      165      410     639.468
      165      412     639.468
      165      414     639.468
      165      416     639.468
      165      418     639.468
      165      420     639.468
      165      422     639.468
      165      424     639.468
      165      426     639.468
      165      428     639.468
      165      430     639.468
      165      432     639.468
      165      434     639.468
      165      436     639.468
      165      438     639.468
      165      440     639.468
      165      442     639.468
      165      444     639.468
      165      446     639.468
      165      448     639.468
      165      450     639.468
      165      452     639.468
      165      454     639.468
      165      456     639.468
      165      458     639.468
      165      460     639.468
      165      462     639.468
      165      464     639.468
      165      466     639.468
      165      468     639.468
      165      470     639.468
      165      472     639.468
      165      474     639.468
      165      476     639.468
      165      478     639.468
      165      480     639.468
      165      482     639.468
      165      484     639.468
      165      486     639.468
      165      488     639.468
      165      490     639.468
      165      492     639.468
      165      494     639.468
      165      496     639.468
      165      504     639.468
      165      506     639.468
      165      508     639.468
      167      226     642.807
      167      230     642.807
      167      232     642.807
      167      234     642.807
      167      236     642.807
      167      238     642.807
      167      240     642.807
      167      242     642.807
      167      244     642.807
      167      246     642.807
      167      248     642.807
      167      250     642.807
      167      252     642.807
      167      254     642.807
      167      256     642.807
      167      258     642.807
      167      260     642.807
      167      262     642.807
      167      264     642.807
      167      266     642.807
      167      268     642.807
      167      270     642.807
      167      272     642.807
      167      274     642.807
      167      276     642.807
      167      284     642.807
      167      288     642.807
      167      290     642.807
      167      292     642.807
      167      294     642.807
      167      298     642.807
      167      300     642.807
      167      302     642.807
      167      304     642.807
      167      308     642.807
      167      310     642.807
      167      312     642.807
      167      314     642.807
      167      316     642.807
      167      320     642.807
      167      322     642.807
      167      324     642.807
      167      326     642.807
      167      336     642.807
      167      338     642.807
      167      340     642.807
      167      342     642.807
      167      344     642.807
      167      350     642.807
      167      352     642.807
      167      354     642.807
      167      356     642.807
      167      358     642.807
      167      360     642.807
      167      362     642.807
      167      364     642.807
      167      366     642.807
      167      368     642.807
      167      370     642.807
      167      372     642.807
      167      374     642.807
      167      376     642.807
      167      378     642.807
      167      380     642.807
      167      382     642.807
      167      384     642.807
      167      386     642.807
      167      388     642.807
      167      390     642.807
      167      392     642.807
      167      394     642.807
      167      396     642.807
      167      398     642.807
      167      400     642.807
      167      402     642.807
      167      404     642.807
      167      406     642.807
      167      408     642.807
      167      410     642.807
      167      412     642.807
      167      414     642.807
      167      416     642.807
      167      418     642.807
      167      420     642.807
      167      422     642.807
      167      424     642.807
      167      426     642.807
      167      428     642.807
      167      430     642.807
      167      432     642.807
      167      434     642.807
      167      436     642.807
      167      438     642.807
      167      440     642.807
      167      442     642.807
      167      444     642.807
      167      446     642.807
      167      448     642.807
      167      450     642.807
      167      452     642.807
      167      454     642.807
      167      456     642.807
      167      458     642.807
      167      460     642.807
      167      462     642.807
      167      464     642.807
      167      466     642.807
      167      468     642.807
      167      470     642.807
      167      472     642.807
      167      474     642.807
      167      476     642.807
      167      478     642.807
      167      480     642.807
      167      482     642.807
      167      484     642.807
      167      486     642.807
      167      488     642.807
      167      490     642.807
      169      218     646.147
      169      224     646.147
      169      226     646.147
      169      228     646.147
      169      230     646.147
      169      232     646.147
      169      234     646.147
      169      236     646.147
      169      238     646.147
      169      240     646.147
      169      242     646.147
      169      244     646.147
      169      246     646.147
      169      248     646.147
      169      250     646.147
      169      252     646.147
      169      254     646.147
      169      256     646.147
      169      258     646.147
      169      260     646.147
      169      262     646.147
      169      264     646.147
      169      266     646.147
      169      268     646.147
      169      270     646.147
      169      272     646.147
      169      274     646.147
      169      306     646.147
      169      308     646.147
      169      310     646.147
      169      314     646.147
      169      316     646.147
      169      318     646.147
      169      320     646.147
      169      328     646.147
      169      330     646.147
      169      332     646.147
      169      334     646.147
      169      350     646.147
      169      352     646.147
      169      354     646.147
      169      356     646.147
      169      358     646.147
      169      360     646.147
      169      362     646.147
      169      364     646.147
      169      366     646.147
      169      368     646.147
      169      370     646.147
      169      372     646.147
      169      374     646.147
      169      376     646.147
      169      378     646.147
      169      380     646.147
      169      382     646.147
      169      384     646.147
      169      386     646.147
      169      388     646.147
      169      390     646.147
      169      392     646.147
      169      394     646.147
      169      396     646.147
      169      398     646.147
      169      400     646.147
      169      402     646.147
      169      404     646.147
      169      406     646.147
      169      408     646.147
      169      410     646.147
      169      412     646.147
      169      414     646.147
      169      416     646.147
      169      418     646.147
      169      420     646.147
      169      422     646.147
      169      424     646.147
      169      426     646.147
      169      428     646.147
      169      430     646.147
      169      432     646.147
      169      434     646.147
      169      436     646.147
      169      438     646.147
      169      440     646.147
      169      442     646.147
      169      444     646.147
      169      448     646.147
      169      450     646.147
      169      458     646.147
      169      460     646.147
      169      462     646.147
      169      464     646.147
      169      470     646.147
      169      472     646.147
      169      474     646.147
      169      476     646.147
      169      478     646.147
      169      480     646.147
      171      216     649.457
      171      218     649.457
      171      222     649.457
      171      224     649.457
      171      226     649.457
      171      228     649.457
      171      230     649.457
      171      232     649.457
      171      234     649.457
      171      236     649.457
      171      238     649.457
      171      240     649.457
      171      242     649.457
      171      244     649.457
      171      246     649.457
      171      248     649.457
      171      250     649.457
      171      252     649.457
      171      254     649.457
      171      256     649.457
      171      258     649.457
      171      260     649.457
      171      262     649.457
      171      264     649.457
      171      266     649.457
      171      268     649.457
      171      270     649.457
      171      272     649.457
      171      274     649.457
      171      288     649.457
      171      290     649.457
      171      294     649.457
      171      296     649.457
      171      298     649.457
      171      300     649.457
      171      306     649.457
      171      312     649.457
      171      314     649.457
      171      318     649.457
      171      320     649.457
      171      322     649.457
      171      324     649.457
      171      338     649.457
      171      340     649.457
      171      342     649.457
      171      344     649.457
      171      346     649.457
      171      348     649.457
      171      350     649.457
      171      352     649.457
      171      354     649.457
      171      356     649.457
      171      358     649.457
      171      360     649.457
      171      362     649.457
      171      364     649.457
      171      366     649.457
      171      368     649.457
      171      370     649.457
      171      372     649.457
      171      374     649.457
      171      376     649.457
      171      378     649.457
      171      380     649.457
      171      382     649.457
      171      384     649.457
      171      386     649.457
      171      388     649.457
      171      390     649.457
      171      392     649.457
      171      394     649.457
      171      396     649.457
      171      398     649.457
      171      400     649.457
      171      402     649.457
      171      404     649.457
      171      406     649.457
      171      408     649.457
      171      410     649.457
      171      412     649.457
      171      414     649.457
      171      416     649.457
      171      418     649.457
      171      420     649.457
      171      422     649.457
      171      424     649.457
      171      426     649.457
      171      428     649.457
      171      430     649.457
      171      432     649.457
      171      434     649.457
      171      436     649.457
      171      438     649.457
      171      440     649.457
      171      446     649.457
      171      452     649.457
      173      212     652.750
      173      214     652.750
      173      216     652.750
      173      218     652.750
      173      220     652.750
      173      222     652.750
      173      224     652.750
      173      226     652.750
      173      228     652.750
      173      230     652.750
      173      232     652.750
      173      234     652.750
      173      236     652.750
      173      238     652.750
      173      240     652.750
      173      242     652.750
      173      244     652.750
      173      246     652.750
      173      248     652.750
      173      250     652.750
      173      252     652.750
      173      254     652.750
      173      256     652.750
      173      258     652.750
      173      260     652.750
      173      262     652.750
      173      264     652.750
      173      266     652.750
      173      268     652.750
      173      270     652.750
      173      272     652.750
      173      274     652.750
      173      284     652.750
      173      286     652.750
      173      288     652.750
      173      290     652.750
      173      292     652.750
      173      294     652.750
      173      296     652.750
      173      298     652.750
      173      300     652.750
      173      308     652.750
      173      312     652.750
      173      314     652.750
      173      316     652.750
      173      318     652.750
      173      328     652.750
      173      330     652.750
      173      332     652.750
      173      334     652.750
      173      336     652.750
      173      340     652.750
      173      342     652.750
      173      344     652.750
      173      346     652.750
      173      348     652.750
      173      350     652.750
      173      352     652.750
      173      354     652.750
      173      356     652.750
      173      358     652.750
      173      360     652.750
      173      362     652.750
      173      364     652.750
      173      366     652.750
      173      368     652.750
      173      370     652.750
      173      372     652.750
      173      374     652.750
      173      376     652.750
      173      378     652.750
      173      380     652.750
      173      382     652.750
      173      384     652.750
      173      386     652.750
      173      388     652.750
      173      390     652.750
      173      392     652.750
      173      394     652.750
      173      396     652.750
      173      398     652.750
      173      400     652.750
      173      402     652.750
      173      404     652.750
      173      406     652.750
      173      408     652.750
      173      410     652.750
      173      412     652.750
      173      414     652.750
      173      416     652.750
      173      418     652.750
      173      420     652.750
      173      422     652.750
      173      424     652.750
      173      426     652.750
      173      428     652.750
      173      434     652.750
      173      440     652.750
      175      208     656.044
      175      210     656.044
      175      212     656.044
      175      214     656.044
      175      216     656.044
      175      218     656.044
      175      220     656.044
      175      222     656.044
      175      224     656.044
      175      226     656.044
      175      228     656.044
      175      230     656.044
      175      232     656.044
      175      234     656.044
      175      236     656.044
      175      238     656.044
      175      240     656.044
      175      242     656.044
      175      244     656.044
      175      246     656.044
      175      248     656.044
      175      250     656.044
      175      252     656.044
      175      254     656.044
      175      256     656.044
      175      258     656.044
      175      260     656.044
      175      262     656.044
      175      264     656.044
      175      266     656.044
      175      268     656.044
      175      270     656.044
      175      272     656.044
      175      274     656.044
      175      282     656.044
      175      284     656.044
      175      288     656.044
      175      296     656.044
      175      300     656.044
      175      304     656.044
      175      308     656.044
      175      310     656.044
      175      320     656.044
      175      322     656.044
      175      324     656.044
      175      336     656.044
      175      338     656.044
      175      340     656.044
      175      342     656.044
      175      344     656.044
      175      346     656.044
      175      348     656.044
      175      350     656.044
      175      352     656.044
      175      354     656.044
      175      356     656.044
      175      358     656.044
      175      360     656.044
      175      362     656.044
      175      364     656.044
      175      366     656.044
      175      368     656.044
      175      370     656.044
      175      372     656.044
      175      374     656.044
      175      376     656.044
      175      378     656.044
      175      380     656.044
      175      382     656.044
      175      384     656.044
      175      386     656.044
      175      388     656.044
      175      390     656.044
      175      392     656.044
      175      394     656.044
      175      396     656.044
      175      398     656.044
      175      400     656.044
      175      402     656.044
      175      404     656.044
      175      406     656.044
      175      408     656.044
      175      410     656.044
      175      412     656.044
      175      414     656.044
      175      418     656.044
      175      424     656.044
      177      202     659.337
      177      206     659.337
      177      208     659.337
      177      210     659.337
      177      212     659.337
      177      214     659.337
      177      216     659.337
      177      218     659.337
      177      220     659.337
      177      222     659.337
      177      224     659.337
      177      226     659.337
      177      228     659.337
      177      230     659.337
      177      232     659.337
      177      234     659.337
      177      236     659.337
      177      238     659.337
      177      240     659.337
      177      242     659.337
      177      244     659.337
      177      246     659.337
      177      248     659.337
      177      250     659.337
      177      252     659.337
      177      254     659.337
      177      256     659.337
      177      258     659.337
      177      260     659.337
      177      262     659.337
      177      264     659.337
      177      266     659.337
      177      268     659.337
      177      270     659.337
      177      272     659.337
      177      292     659.337
      177      300     659.337
      177      306     659.337
      177      310     659.337
      177      312     659.337
      177      314     659.337
      177      316     659.337
      177      328     659.337
      177      330     659.337
      177      332     659.337
      177      334     659.337
      177      336     659.337
      177      338     659.337
      177      340     659.337
      177      342     659.337
      177      344     659.337
      177      346     659.337
      177      348     659.337
      177      350     659.337
      177      352     659.337
      177      354     659.337
      177      356     659.337
      177      358     659.337
      177      360     659.337
      177      362     659.337
      177      364     659.337
      177      366     659.337
      177      368     659.337
      177      370     659.337
      177      372     659.337
      177      374     659.337
      177      376     659.337
      177      378     659.337
      177      380     659.337
      177      382     659.337
      177      384     659.337
      177      386     659.337
      177      388     659.337
      177      390     659.337
      177      392     659.337
      177      394     659.337
      177      396     659.337
      177      398     659.337
      177      400     659.337
      177      402     659.337
      177      404     659.337
      177      422     659.337
      179      200     662.610
      179      206     662.610
      179      208     662.610
      179      210     662.610
      179      212     662.610
      179      214     662.610
      179      216     662.610
      179      218     662.610
      179      220     662.610
      179      222     662.610
      179      224     662.610
      179      226     662.610
      179      228     662.610
      179      230     662.610
      179      232     662.610
      179      234     662.610
      179      236     662.610
      179      238     662.610
      179      240     662.610
      179      242     662.610
      179      244     662.610
      179      246     662.610
      179      248     662.610
      179      250     662.610
      179      252     662.610
      179      254     662.610
      179      256     662.610
      179      258     662.610
      179      260     662.610
      179      262     662.610
      179      264     662.610
      179      266     662.610
      179      268     662.610
      179      270     662.610
      179      272     662.610
      179      278     662.610
      179      280     662.610
      179      288     662.610
      179      306     662.610
      179      308     662.610
      179      318     662.610
      179      320     662.610
      179      322     662.610
      179      332     662.610
      179      334     662.610
      179      336     662.610
      179      338     662.610
      179      340     662.610
      179      342     662.610
      179      344     662.610
      179      346     662.610
      179      348     662.610
      179      350     662.610
      179      352     662.610
      179      354     662.610
      179      356     662.610
      179      358     662.610
      179      360     662.610
      179      362     662.610
      179      364     662.610
      179      366     662.610
      179      368     662.610
      179      370     662.610
      179      372     662.610
      179      374     662.610
      179      376     662.610
      179      378     662.610
      179      380     662.610
      179      382     662.610
      179      384     662.610
      179      386     662.610
      179      388     662.610
      179      392     662.610
      179      396     662.610
      179      400     662.610
      181      198     665.861
      181      200     665.861
      181      202     665.861
      181      204     665.861
      181      206     665.861
      181      208     665.861
      181      210     665.861
      181      212     665.861
      181      214     665.861
      181      216     665.861
      181      218     665.861
      181      220     665.861
      181      222     665.861
      181      224     665.861
      181      226     665.861
      181      228     665.861
      181      230     665.861
      181      232     665.861
      181      234     665.861
      181      236     665.861
      181      238     665.861
      181      240     665.861
      181      242     665.861
      181      244     665.861
      181      246     665.861
      181      248     665.861
      181      250     665.861
      181      252     665.861
      181      254     665.861
      181      256     665.861
      181      258     665.861
      181      260     665.861
      181      262     665.861
      181      264     665.861
      181      266     665.861
      181      268     665.861
      181      270     665.861
      181      276     665.861
      181      280     665.861
      181      282     665.861
      181      284     665.861
      181      288     665.861
      181      290     665.861
      181      292     665.861
      181      294     665.861
      181      296     665.861
      181      300     665.861
      181      302     665.861
      181      324     665.861
      181      326     665.861
      181      328     665.861
      181      330     665.861
      181      332     665.861
      181      334     665.861
      181      336     665.861
      181      338     665.861
      181      340     665.861
      181      342     665.861
      181      344     665.861
      181      346     665.861
      181      348     665.861
      181      350     665.861
      181      352     665.861
      181      354     665.861
      181      356     665.861
      181      358     665.861
      181      360     665.861
      181      362     665.861
      181      364     665.861
      181      366     665.861
      181      368     665.861
      181      370     665.861
      181      372     665.861
      181      374     665.861
      181      376     665.861
      181      378     665.861
      181      380     665.861
      181      382     665.861
      181      384     665.861
      181      386     665.861
      181      388     665.861
      183      190     669.112
      183      194     669.112
      183      196     669.112
      183      198     669.112
      183      200     669.112
      183      202     669.112
      183      204     669.112
      183      206     669.112
      183      208     669.112
      183      210     669.112
      183      212     669.112
      183      214     669.112
      183      216     669.112
      183      218     669.112
      183      220     669.112
      183      222     669.112
      183      224     669.112
      183      226     669.112
      183      228     669.112
      183      230     669.112
      183      232     669.112
      183      234     669.112
      183      236     669.112
      183      238     669.112
      183      240     669.112
      183      242     669.112
      183      244     669.112
      183      246     669.112
      183      248     669.112
      183      250     669.112
      183      252     669.112
      183      254     669.112
      183      256     669.112
      183      258     669.112
      183      260     669.112
      183      262     669.112
      183      264     669.112
      183      266     669.112
      183      268     669.112
      183      276     669.112
      183      290     669.112
      183      294     669.112
      183      298     669.112
      183      302     669.112
      183      304     669.112
      183      314     669.112
      183      316     669.112
      183      318     669.112
      183      320     669.112
      183      322     669.112
      183      324     669.112
      183      326     669.112
      183      328     669.112
      183      330     669.112
      183      332     669.112
      183      334     669.112
      183      336     669.112
      183      338     669.112
      183      340     669.112
      183      342     669.112
      183      344     669.112
      183      346     669.112
      183      348     669.112
      183      350     669.112
      183      352     669.112
      183      354     669.112
      183      356     669.112
      183      358     669.112
      183      360     669.112
      183      362     669.112
      183      364     669.112
      183      366     669.112
      183      368     669.112
      183      370     669.112
      183      376     669.112
      185      192     672.362
      185      194     672.362
      185      196     672.362
      185      198     672.362
      185      200     672.362
      185      202     672.362
      185      204     672.362
      185      206     672.362
      185      208     672.362
      185      210     672.362
      185      212     672.362
      185      214     672.362
      185      216     672.362
      185      218     672.362
      185      220     672.362
      185      222     672.362
      185      224     672.362
      185      226     672.362
      185      228     672.362
      185      230     672.362
      185      232     672.362
      185      234     672.362
      185      236     672.362
      185      238     672.362
      185      240     672.362
      185      242     672.362
      185      244     672.362
      185      246     672.362
      185      248     672.362
      185      250     672.362
      185      252     672.362
      185      254     672.362
      185      256     672.362
      185      258     672.362
      185      260     672.362
      185      262     672.362
      185      264     672.362
      185      266     672.362
      185      268     672.362
      185      276     672.362
      185      278     672.362
      185      282     672.362
      185      298     672.362
      185      302     672.362
      185      304     672.362
      185      308     672.362
      185      322     672.362
      185      324     672.362
      185      326     672.362
      185      328     672.362
      185      330     672.362
      185      332     672.362
      185      334     672.362
      185      336     672.362
      185      338     672.362
      185      340     672.362
      185      342     672.362
      185      344     672.362
      185      346     672.362
      185      348     672.362
      185      350     672.362
      185      352     672.362
      185      354     672.362
      185      356     672.362
      185      358     672.362
      185      360     672.362
      185      362     672.362
      185      366     672.362
      185      368     672.362
      185      372     672.362
      187      184     675.604
      187      186     675.604
      187      188     675.604
      187      190     675.604
      187      192     675.604
      187      194     675.604
      187      196     675.604
      187      198     675.604
      187      200     675.604
      187      202     675.604
      187      204     675.604
      187      206     675.604
      187      208     675.604
      187      210     675.604
      187      212     675.604
      187      214     675.604
      187      216     675.604
      187      218     675.604
      187      220     675.604
      187      222     675.604
      187      224     675.604
      187      226     675.604
      187      228     675.604
      187      230     675.604
      187      232     675.604
      187      234     675.604
      187      236     675.604
      187      238     675.604
      187      240     675.604
      187      242     675.604
      187      244     675.604
      187      246     675.604
      187      248     675.604
      187      250     675.604
      187      252     675.604
      187      254     675.604
      187      256     675.604
      187      258     675.604
      187      260     675.604
      187      262     675.604
      187      264     675.604
      187      266     675.604
      187      282     675.604
      187      284     675.604
      187      288     675.604
      187      294     675.604
      187      300     675.604
      187      302     675.604
      187      312     675.604
      187      314     675.604
      187      316     675.604
      187      318     675.604
      187      320     675.604
      187      322     675.604
      187      324     675.604
      187      326     675.604
      187      328     675.604
      187      330     675.604
      187      332     675.604
      187      334     675.604
      187      336     675.604
      187      338     675.604
      187      340     675.604
      187      342     675.604
      187      344     675.604
      187      346     675.604
      187      348     675.604
      187      350     675.604
      187      352     675.604
      187      354     675.604
      187      356     675.604
      187      358     675.604
      189      186     678.815
      189      188     678.815
      189      190     678.815
      189      192     678.815
      189      194     678.815
      189      196     678.815
      189      198     678.815
      189      200     678.815
      189      202     678.815
      189      204     678.815
      189      206     678.815
      189      208     678.815
      189      210     678.815
      189      212     678.815
      189      214     678.815
      189      216     678.815
      189      218     678.815
      189      220     678.815
      189      222     678.815
      189      224     678.815
      189      226     678.815
      189      228     678.815
      189      230     678.815
      189      232     678.815
      189      234     678.815
      189      236     678.815
      189      238     678.815
      189      240     678.815
      189      242     678.815
      189      244     678.815
      189      246     678.815
      189      248     678.815
      189      250     678.815
      189      252     678.815
      189      254     678.815
      189      256     678.815
      189      258     678.815
      189      260     678.815
      189      262     678.815
      189      264     678.815
      189      286     678.815
      189      294     678.815
      189      304     678.815
      189      306     678.815
      189      316     678.815
      189      318     678.815
      189      320     678.815
      189      322     678.815
      189      324     678.815
      189      326     678.815
      189      328     678.815
      189      330     678.815
      189      332     678.815
      189      334     678.815
      189      336     678.815
      189      338     678.815
      189      340     678.815
      189      342     678.815
      189      344     678.815
      189      346     678.815
      189      350     678.815
      191      184     682.026
      191      186     682.026
      191      188     682.026
      191      190     682.026
      191      192     682.026
      191      194     682.026
      191      196     682.026
      191      198     682.026
      191      200     682.026
      191      202     682.026
      191      204     682.026
      191      206     682.026
      191      208     682.026
      191      210     682.026
      191      212     682.026
      191      214     682.026
      191      216     682.026
      191      218     682.026
      191      220     682.026
      191      222     682.026
      191      224     682.026
      191      226     682.026
      191      228     682.026
      191      230     682.026
      191      232     682.026
      191      234     682.026
      191      236     682.026
      191      238     682.026
      191      240     682.026
      191      242     682.026
      191      244     682.026
      191      246     682.026
      191      248     682.026
      191      250     682.026
      191      252     682.026
      191      254     682.026
      191      256     682.026
      191      258     682.026
      191      260     682.026
      191      262     682.026
      191      264     682.026
      191      270     682.026
      191      272     682.026
      191      282     682.026
      191      286     682.026
      191      308     682.026
      191      310     682.026
      191      312     682.026
      191      314     682.026
      191      316     682.026
      191      318     682.026
      191      320     682.026
      191      322     682.026
      191      324     682.026
      191      326     682.026
      191      328     682.026
      191      330     682.026
      191      332     682.026
      191      334     682.026
      191      336     682.026
      191      338     682.026
      191      344     682.026
      193      180     685.237
      193      182     685.237
      193      184     685.237
      193      186     685.237
      193      188     685.237
      193      190     685.237
      193      192     685.237
      193      194     685.237
      193      196     685.237
      193      198     685.237
      193      200     685.237
      193      202     685.237
      193      204     685.237
      193      206     685.237
      193      208     685.237
      193      210     685.237
      193      212     685.237
      193      214     685.237
      193      216     685.237
      193      218     685.237
      193      220     685.237
      193      222     685.237
      193      224     685.237
      193      226     685.237
      193      228     685.237
      193      230     685.237
      193      232     685.237
      193      234     685.237
      193      236     685.237
      193      238     685.237
      193      240     685.237
      193      242     685.237
      193      244     685.237
      193      246     685.237
      193      248     685.237
      193      250     685.237
      193      252     685.237
      193      254     685.237
      193      256     685.237
      193      258     685.237
      193      260     685.237
      193      262     685.237
      193      264     685.237
      193      282     685.237
      193      288     685.237
      193      300     685.237
      193      302     685.237
      193      306     685.237
      193      310     685.237
      193      312     685.237
      193      314     685.237
      193      316     685.237
      193      318     685.237
      193      320     685.237
      193      322     685.237
      193      324     685.237
      193      326     685.237
      193      328     685.237
      193      330     685.237
      193      334     685.237
      195      178     688.447
      195      180     688.447
      195      182     688.447
      195      184     688.447
      195      186     688.447
      195      188     688.447
      195      190     688.447
      195      192     688.447
      195      194     688.447
      195      196     688.447
      195      198     688.447
      195      200     688.447
      195      202     688.447
      195      204     688.447
      195      206     688.447
      195      208     688.447
      195      210     688.447
      195      212     688.447
      195      214     688.447
      195      216     688.447
      195      218     688.447
      195      220     688.447
      195      222     688.447
      195      224     688.447
      195      226     688.447
      195      228     688.447
      195      230     688.447
      195      232     688.447
      195      234     688.447
      195      236     688.447
      195      238     688.447
      195      240     688.447
      195      242     688.447
      195      244     688.447
      195      246     688.447
      195      248     688.447
      195      250     688.447
      195      252     688.447
      195      254     688.447
      195      256     688.447
      195      258     688.447
      195      260     688.447
      195      262     688.447
      195      276     688.447
      195      282     688.447
      195      290     688.447
      195      292     688.447
      195      302     688.447
      195      304     688.447
      195      306     688.447
      195      308     688.447
      195      310     688.447
      195      312     688.447
      195      314     688.447
      195      316     688.447
      195      318     688.447
      195      320     688.447
      195      322     688.447
      195      324     688.447
      195      326     688.447
      197      174     691.626
      197      176     691.626
      197      178     691.626
      197      180     691.626
      197      182     691.626
      197      184     691.626
      197      186     691.626
      197      188     691.626
      197      190     691.626
      197      192     691.626
      197      194     691.626
      197      196     691.626
      197      198     691.626
      197      200     691.626
      197      202     691.626
      197      204     691.626
      197      206     691.626
      197      208     691.626
      197      210     691.626
      197      212     691.626
      197      214     691.626
      197      216     691.626
      197      218     691.626
      197      220     691.626
      197      222     691.626
      197      224     691.626
      197      226     691.626
      197      228     691.626
      197      230     691.626
      197      232     691.626
      197      234     691.626
      197      236     691.626
      197      238     691.626
      197      240     691.626
      197      242     691.626
      197      244     691.626
      197      246     691.626
      197      248     691.626
      197      250     691.626
      197      252     691.626
      197      254     691.626
      197      256     691.626
      197      258     691.626
      197      260     691.626
      197      284     691.626
      197      290     691.626
      197      296     691.626
      197      298     691.626
      197      300     691.626
      197      306     691.626
      197      308     691.626
      197      310     691.626
      197      312     691.626
      197      314     691.626
      197      316     691.626
      197      320     691.626
      197      322     691.626
      199      172     694.799
      199      174     694.799
      199      176     694.799
      199      178     694.799
      199      180     694.799
      199      182     694.799
      199      184     694.799
      199      186     694.799
      199      188     694.799
      199      190     694.799
      199      192     694.799
      199      194     694.799
      199      196     694.799
      199      198     694.799
      199      200     694.799
      199      202     694.799
      199      204     694.799
      199      206     694.799
      199      208     694.799
      199      210     694.799
      199      212     694.799
      199      214     694.799
      199      216     694.799
      199      218     694.799
      199      220     694.799
      199      222     694.799
      199      224     694.799
      199      226     694.799
      199      228     694.799
      199      230     694.799
      199      232     694.799
      199      234     694.799
      199      236     694.799
      199      238     694.799
      199      240     694.799
      199      242     694.799
      199      244     694.799
      199      246     694.799
      199      248     694.799
      199      250     694.799
      199      252     694.799
      199      254     694.799
      199      256     694.799
      199      258     694.799
      199      260     694.799
      199      280     694.799
      199      286     694.799
      199      296     694.799
      199      298     694.799
      199      300     694.799
      199      302     694.799
      199      304     694.799
      199      306     694.799
      199      308     694.799
      199      310     694.799
      199      312     694.799
      199      314     694.799
      199      316     694.799
      201      174     697.973
      201      176     697.973
      201      178     697.973
      201      180     697.973
      201      182     697.973
      201      184     697.973
      201      186     697.973
      201      188     697.973
      201      190     697.973
      201      192     697.973
      201      194     697.973
      201      196     697.973
      201      198     697.973
      201      200     697.973
      201      202     697.973
      201      204     697.973
      201      206     697.973
      201      208     697.973
      201      210     697.973
      201      212     697.973
      201      214     697.973
      201      216     697.973
      201      218     697.973
      201      220     697.973
      201      222     697.973
      201      224     697.973
      201      226     697.973
      201      228     697.973
      201      230     697.973
      201      232     697.973
      201      234     697.973
      201      236     697.973
      201      238     697.973
      201      240     697.973
      201      242     697.973
      201      244     697.973
      201      246     697.973
      201      248     697.973
      201      250     697.973
      201      252     697.973
      201      254     697.973
      201      256     697.973
      201      258     697.973
      201      274     697.973
      201      290     697.973
      201      292     697.973
      201      294     697.973
      201      298     697.973
      201      300     697.973
      201      302     697.973
      201      304     697.973
      201      306     697.973
      201      308     697.973
      203      166     701.147
      203      168     701.147
      203      170     701.147
      203      172     701.147
      203      174     701.147
      203      176     701.147
      203      178     701.147
      203      180     701.147
      203      182     701.147
      203      184     701.147
      203      186     701.147
      203      188     701.147
      203      190     701.147
      203      192     701.147
      203      194     701.147
      203      196     701.147
      203      198     701.147
      203      200     701.147
      203      202     701.147
      203      204     701.147
      203      206     701.147
      203      208     701.147
      203      210     701.147
      203      212     701.147
      203      214     701.147
      203      216     701.147
      203      218     701.147
      203      220     701.147
      203      222     701.147
      203      224     701.147
      203      226     701.147
      203      228     701.147
      203      230     701.147
      203      232     701.147
      203      234     701.147
      203      236     701.147
      203      238     701.147
      203      240     701.147
      203      242     701.147
      203      244     701.147
      203      246     701.147
      203      248     701.147
      203      250     701.147
      203      252     701.147
      203      254     701.147
      203      256     701.147
      203      292     701.147
      203      294     701.147
      203      296     701.147
      205      166     704.305
      205      168     704.305
      205      170     704.305
      205      172     704.305
      205      174     704.305
      205      176     704.305
      205      178     704.305
      205      180     704.305
      205      182     704.305
      205      184     704.305
      205      186     704.305
      205      188     704.305
      205      190     704.305
      205      192     704.305
      205      194     704.305
      205      196     704.305
      205      198     704.305
      205      200     704.305
      205      202     704.305
      205      204     704.305
      205      206     704.305
      205      208     704.305
      205      210     704.305
      205      212     704.305
      205      214     704.305
      205      216     704.305
      205      218     704.305
      205      220     704.305
      205      222     704.305
      205      224     704.305
      205      226     704.305
      205      228     704.305
      205      230     704.305
      205      232     704.305
      205      234     704.305
      205      236     704.305
      205      238     704.305
      205      240     704.305
      205      242     704.305
      205      244     704.305
      205      246     704.305
      205      248     704.305
      205      250     704.305
      205      252     704.305
      205      254     704.305
      205      256     704.305
      205      274     704.305
      205      280     704.305
      205      284     704.305
      205      286     704.305
      205      288     704.305
      205      292     704.305
      205      294     704.305
      207      166     707.445
      207      168     707.445
      207      170     707.445
      207      172     707.445
      207      174     707.445
      207      176     707.445
      207      178     707.445
      207      180     707.445
      207      182     707.445
      207      184     707.445
      207      186     707.445
      207      188     707.445
      207      190     707.445
      207      192     707.445
      207      194     707.445
      207      196     707.445
      207      198     707.445
      207      200     707.445
      207      202     707.445
      207      204     707.445
      207      206     707.445
      207      208     707.445
      207      210     707.445
      207      212     707.445
      207      214     707.445
      207      216     707.445
      207      218     707.445
      207      220     707.445
      207      222     707.445
      207      224     707.445
      207      226     707.445
      207      228     707.445
      207      230     707.445
      207      232     707.445
      207      234     707.445
      207      236     707.445
      207      238     707.445
      207      240     707.445
      207      242     707.445
      207      244     707.445
      207      246     707.445
      207      248     707.445
      207      250     707.445
      207      252     707.445
      207      254     707.445
      207      286     707.445
      207      288     707.445
      207      290     707.445
      207      292     707.445
      209      160     710.584
      209      162     710.584
      209      164     710.584
      209      166     710.584
      209      168     710.584
      209      170     710.584
      209      172     710.584
      209      174     710.584
      209      176     710.584
      209      178     710.584
      209      180     710.584
      209      182     710.584
      209      184     710.584
      209      186     710.584
      209      188     710.584
      209      190     710.584
      209      192     710.584
      209      194     710.584
      209      196     710.584
      209      198     710.584
      209      200     710.584
      209      202     710.584
      209      204     710.584
      209      206     710.584
      209      208     710.584
      209      210     710.584
      209      212     710.584
      209      214     710.584
      209      216     710.584
      209      218     710.584
      209      220     710.584
      209      222     710.584
      209      224     710.584
      209      226     710.584
      209      228     710.584
      209      230     710.584
      209      232     710.584
      209      234     710.584
      209      236     710.584
      209      238     710.584
      209      240     710.584
      209      242     710.584
      209      244     710.584
      209      246     710.584
      209      248     710.584
      209      250     710.584
      209      252     710.584
      209      254     710.584
      209      280     710.584
      209      282     710.584
      209      284     710.584
      209      286     710.584
      209      288     710.584
      211      160     713.723
      211      162     713.723
      211      164     713.723
      211      166     713.723
      211      168     713.723
      211      170     713.723
      211      172     713.723
      211      174     713.723
      211      176     713.723
      211      178     713.723
      211      180     713.723
      211      182     713.723
      211      184     713.723
      211      186     713.723
      211      188     713.723
      211      190     713.723
      211      192     713.723
      211      194     713.723
      211      196     713.723
      211      198     713.723
      211      200     713.723
      211      202     713.723
      211      204     713.723
      211      206     713.723
      211      208     713.723
      211      210     713.723
      211      212     713.723
      211      214     713.723
      211      216     713.723
      211      218     713.723
      211      220     713.723
      211      222     713.723
      211      224     713.723
      211      226     713.723
      211      228     713.723
      211      230     713.723
      211      232     713.723
      211      234     713.723
      211      236     713.723
      211      238     713.723
      211      240     713.723
      211      242     713.723
      211      244     713.723
      211      246     713.723
      211      248     713.723
      211      250     713.723
      211      252     713.723
      211      278     713.723
      211      280     713.723
      213      158     716.862
      213      160     716.862
      213      162     716.862
      213      164     716.862
      213      166     716.862
      213      168     716.862
      213      170     716.862
      213      172     716.862
      213      174     716.862
      213      176     716.862
      213      178     716.862
      213      180     716.862
      213      182     716.862
      213      184     716.862
      213      186     716.862
      213      188     716.862
      213      190     716.862
      213      192     716.862
      213      194     716.862
      213      196     716.862
      213      198     716.862
      213      200     716.862
      213      202     716.862
      213      204     716.862
      213      206     716.862
      213      208     716.862
      213      210     716.862
      213      212     716.862
      213      214     716.862
      213      216     716.862
      213      218     716.862
      213      220     716.862
      213      222     716.862
      213      224     716.862
      213      226     716.862
      213      228     716.862
      213      230     716.862
      213      232     716.862
      213      234     716.862
      213      236     716.862
      213      238     716.862
      213      240     716.862
      213      242     716.862
      213      244     716.862
      213      246     716.862
      213      248     716.862
      213      250     716.862
      213      272     716.862
      213      276     716.862
      213      278     716.862
      215      156     719.972
      215      158     719.972
      215      160     719.972
      215      162     719.972
      215      164     719.972
      215      166     719.972
      215      168     719.972
      215      170     719.972
      215      172     719.972
      215      174     719.972
      215      176     719.972
      215      178     719.972
      215      180     719.972
      215      182     719.972
      215      184     719.972
      215      186     719.972
      215      188     719.972
      215      190     719.972
      215      192     719.972
      215      194     719.972
      215      196     719.972
      215      198     719.972
      215      200     719.972
      215      202     719.972
      215      204     719.972
      215      206     719.972
      215      208     719.972
      215      210     719.972
      215      212     719.972
      215      214     719.972
      215      216     719.972
      215      218     719.972
      215      220     719.972
      215      222     719.972
      215      224     719.972
      215      226     719.972
      215      228     719.972
      215      230     719.972
      215      232     719.972
      215      234     719.972
      215      236     719.972
      215      238     719.972
      215      240     719.972
      215      242     719.972
      215      244     719.972
      215      246     719.972
      215      248     719.972
      215      272     719.972
      217      156     723.078
      217      158     723.078
      217      160     723.078
      217      162     723.078
      217      164     723.078
      217      166     723.078
      217      168     723.078
      217      170     723.078
      217      172     723.078
      217      174     723.078
      217      176     723.078
      217      178     723.078
      217      180     723.078
      217      182     723.078
      217      184     723.078
      217      186     723.078
      217      188     723.078
      217      190     723.078
      217      192     723.078
      217      194     723.078
      217      196     723.078
      217      198     723.078
      217      200     723.078
      217      202     723.078
      217      204     723.078
      217      206     723.078
      217      208     723.078
      217      210     723.078
      217      212     723.078
      217      214     723.078
      217      216     723.078
      217      218     723.078
      217      220     723.078
      217      222     723.078
      217      224     723.078
      217      226     723.078
      217      228     723.078
      217      230     723.078
      217      232     723.078
      217      234     723.078
      217      236     723.078
      217      238     723.078
      217      240     723.078
      217      242     723.078
      217      244     723.078
      217      246     723.078
      217      248     723.078
      217      270     723.078
      219      156     726.185
      219      158     726.185
      219      160     726.185
      219      162     726.185
      219      164     726.185
      219      166     726.185
      219      168     726.185
      219      170     726.185
      219      172     726.185
      219      174     726.185
      219      176     726.185
      219      178     726.185
      219      180     726.185
      219      182     726.185
      219      184     726.185
      219      186     726.185
      219      188     726.185
      219      190     726.185
      219      192     726.185
      219      194     726.185
      219      196     726.185
      219      198     726.185
      219      200     726.185
      219      202     726.185
      219      204     726.185
      219      206     726.185
      219      208     726.185
      219      210     726.185
      219      212     726.185
      219      214     726.185
      219      216     726.185
      219      218     726.185
      219      220     726.185
      219      222     726.185
      219      224     726.185
      219      226     726.185
      219      228     726.185
      219      230     726.185
      219      232     726.185
      219      234     726.185
      219      236     726.185
      219      238     726.185
      219      240     726.185
      219      242     726.185
      219      244     726.185
      219      246     726.185
      221      154     729.292
      221      156     729.292
      221      158     729.292
      221      160     729.292
      221      162     729.292
      221      164     729.292
      221      166     729.292
      221      168     729.292
      221      170     729.292
      221      172     729.292
      221      174     729.292
      221      176     729.292
      221      178     729.292
      221      180     729.292
      221      182     729.292
      221      184     729.292
      221      186     729.292
      221      188     729.292
      221      190     729.292
      221      192     729.292
      221      194     729.292
      221      196     729.292
      221      198     729.292
      221      200     729.292
      221      202     729.292
      221      204     729.292
      221      206     729.292
      221      208     729.292
      221      210     729.292
      221      212     729.292
      221      214     729.292
      221      216     729.292
      221      218     729.292
      221      220     729.292
      221      222     729.292
      221      224     729.292
      221      226     729.292
      221      228     729.292
      221      230     729.292
      221      232     729.292
      221      234     729.292
      221      236     729.292
      221      238     729.292
      221      240     729.292
      221      242     729.292
      221      260     729.292
      223      152     732.390
      223      154     732.390
      223      156     732.390
      223      158     732.390
      223      160     732.390
      223      162     732.390
      223      164     732.390
      223      166     732.390
      223      168     732.390
      223      170     732.390
      223      172     732.390
      223      174     732.390
      223      176     732.390
      223      178     732.390
      223      180     732.390
      223      182     732.390
      223      184     732.390
      223      186     732.390
      223      188     732.390
      223      190     732.390
      223      192     732.390
      223      194     732.390
      223      196     732.390
      223      198     732.390
      223      200     732.390
      223      202     732.390
      223      204     732.390
      223      206     732.390
      223      208     732.390
      223      210     732.390
      223      212     732.390
      223      214     732.390
      223      216     732.390
      223      218     732.390
      223      220     732.390
      223      222     732.390
      223      224     732.390
      223      226     732.390
      223      228     732.390
      223      230     732.390
      223      232     732.390
      223      234     732.390
      223      236     732.390
      223      238     732.390
      223      240     732.390
      223      242     732.390
      225      150     735.466
      225      152     735.466
      225      154     735.466
      225      156     735.466
      225      158     735.466
      225      160     735.466
      225      162     735.466
      225      164     735.466
      225      166     735.466
      225      168     735.466
      225      170     735.466
      225      172     735.466
      225      174     735.466
      225      176     735.466
      225      178     735.466
      225      180     735.466
      225      182     735.466
      225      184     735.466
      225      186     735.466
      225      188     735.466
      225      190     735.466
      225      192     735.466
      225      194     735.466
      225      196     735.466
      225      198     735.466
      225      200     735.466
      225      202     735.466
      225      204     735.466
      225      206     735.466
      225      208     735.466
      225      210     735.466
      225      212     735.466
      225      214     735.466
      225      216     735.466
      225      218     735.466
      225      220     735.466
      225      222     735.466
      225      224     735.466
      225      226     735.466
      225      228     735.466
      225      230     735.466
      225      232     735.466
      225      234     735.466
      225      236     735.466
      225      238     735.466
      225      240     735.466
      225      252     735.466
      227      144     738.543
      227      146     738.543
      227      148     738.543
      227      150     738.543
      227      152     738.543
      227      154     738.543
      227      156     738.543
      227      158     738.543
      227      160     738.543
      227      162     738.543
      227      164     738.543
      227      166     738.543
      227      168     738.543
      227      170     738.543
      227      172     738.543
      227      174     738.543
      227      176     738.543
      227      178     738.543
      227      180     738.543
      227      182     738.543
      227      184     738.543
      227      186     738.543
      227      188     738.543
      227      190     738.543
      227      192     738.543
      227      194     738.543
      227      196     738.543
      227      198     738.543
      227      200     738.543
      227      202     738.543
      227      204     738.543
      227      206     738.543
      227      208     738.543
      227      210     738.543
      227      212     738.543
      227      214     738.543
      227      216     738.543
      227      218     738.543
      227      220     738.543
      227      222     738.543
      227      224     738.543
      227      226     738.543
      227      228     738.543
      227      230     738.543
      227      232     738.543
      227      234     738.543
      227      236     738.543
      229      146     741.619
      229      148     741.619
      229      150     741.619
      229      152     741.619
      229      154     741.619
      229      156     741.619
      229      158     741.619
      229      160     741.619
      229      162     741.619
      229      164     741.619
      229      166     741.619
      229      168     741.619
      229      170     741.619
      229      172     741.619
      229      174     741.619
      229      176     741.619
      229      178     741.619
      229      180     741.619
      229      182     741.619
      229      184     741.619
      229      186     741.619
      229      188     741.619
      229      190     741.619
      229      192     741.619
      229      194     741.619
      229      196     741.619
      229      198     741.619
      229      200     741.619
      229      202     741.619
      229      204     741.619
      229      206     741.619
      229      208     741.619
      229      210     741.619
      229      212     741.619
      229      214     741.619
      229      216     741.619
      229      218     741.619
      229      220     741.619
      229      222     741.619
      229      224     741.619
      229      226     741.619
      229      228     741.619
      229      230     741.619
      229      232     741.619
      229      234     741.619
      229      236     741.619
      231      146     744.695
      231      148     744.695
      231      150     744.695
      231      152     744.695
      231      154     744.695
      231      156     744.695
      231      158     744.695
      231      160     744.695
      231      162     744.695
      231      164     744.695
      231      166     744.695
      231      168     744.695
      231      170     744.695
      231      172     744.695
      231      174     744.695
      231      176     744.695
      231      178     744.695
      231      180     744.695
      231      182     744.695
      231      184     744.695
      231      186     744.695
      231      188     744.695
      231      190     744.695
      231      192     744.695
      231      194     744.695
      231      196     744.695
      231      198     744.695
      231      200     744.695
      231      202     744.695
      231      204     744.695
      231      206     744.695
      231      208     744.695
      231      210     744.695
      231      212     744.695
      231      214     744.695
      231      216     744.695
      231      218     744.695
      231      220     744.695
      231      222     744.695
      231      224     744.695
      231      226     744.695
      231      228     744.695
      231      230     744.695
      231      232     744.695
      233      146     747.756
      233      148     747.756
      233      150     747.756
      233      152     747.756
      233      154     747.756
      233      156     747.756
      233      158     747.756
      233      160     747.756
      233      162     747.756
      233      164     747.756
      233      166     747.756
      233      168     747.756
      233      170     747.756
      233      172     747.756
      233      174     747.756
      233      176     747.756
      233      178     747.756
      233      180     747.756
      233      182     747.756
      233      184     747.756
      233      186     747.756
      233      188     747.756
      233      190     747.756
      233      192     747.756
      233      194     747.756
      233      196     747.756
      233      198     747.756
      233      200     747.756
      233      202     747.756
      233      204     747.756
      233      206     747.756
      233      208     747.756
      233      210     747.756
      233      212     747.756
      233      214     747.756
      233      216     747.756
      233      218     747.756
      233      220     747.756
      233      222     747.756
      233      224     747.756
      233      226     747.756
      233      230     747.756
      235      142     750.804
      235      144     750.804
      235      146     750.804
      235      148     750.804
      235      150     750.804
      235      152     750.804
      235      154     750.804
      235      156     750.804
      235      158     750.804
      235      160     750.804
      235      162     750.804
      235      164     750.804
      235      166     750.804
      235      168     750.804
      235      170     750.804
      235      172     750.804
      235      174     750.804
      235      176     750.804
      235      178     750.804
      235      180     750.804
      235      182     750.804
      235      184     750.804
      235      186     750.804
      235      188     750.804
      235      190     750.804
      235      192     750.804
      235      194     750.804
      235      196     750.804
      235      198     750.804
      235      200     750.804
      235      202     750.804
      235      204     750.804
      235      206     750.804
      235      208     750.804
      235      210     750.804
      235      212     750.804
      235      214     750.804
      235      216     750.804
      235      218     750.804
      235      220     750.804
      235      222     750.804
      235      224     750.804
      237      140     753.851
      237      142     753.851
      237      144     753.851
      237      146     753.851
      237      148     753.851
      237      150     753.851
      237      152     753.851
      237      154     753.851
      237      156     753.851
      237      158     753.851
      237      160     753.851
      237      162     753.851
      237      164     753.851
      237      166     753.851
      237      168     753.851
      237      170     753.851
      237      172     753.851
      237      174     753.851
      237      176     753.851
      237      178     753.851
      237      180     753.851
      237      182     753.851
      237      184     753.851
      237      186     753.851
      237      188     753.851
      237      190     753.851
      237      192     753.851
      237      194     753.851
      237      196     753.851
      237      198     753.851
      237      200     753.851
      237      202     753.851
      237      204     753.851
      237      206     753.851
      237      208     753.851
      237      210     753.851
      237      212     753.851
      237      214     753.851
      237      216     753.851
      237      218     753.851
      237      224     753.851
      239      142     756.899
      239      144     756.899
      239      146     756.899
      239      148     756.899
      239      150     756.899
      239      152     756.899
      239      154     756.899
      239      156     756.899
      239      158     756.899
      239      160     756.899
      239      162     756.899
      239      164     756.899
      239      166     756.899
      239      168     756.899
      239      170     756.899
      239      172     756.899
      239      174     756.899
      239      176     756.899
      239      178     756.899
      239      180     756.899
      239      182     756.899
      239      184     756.899
      239      186     756.899
      239      188     756.899
      239      190     756.899
      239      192     756.899
      239      194     756.899
      239      196     756.899
      239      198     756.899
      239      200     756.899
      239      202     756.899
      239      204     756.899
      239      206     756.899
      239      208     756.899
      239      210     756.899
      239      212     756.899
      239      214     756.899
      239      216     756.899
      241      140     759.947
      241      142     759.947
      241      144     759.947
      241      146     759.947
      241      148     759.947
      241      150     759.947
      241      152     759.947
      241      154     759.947
      241      156     759.947
      241      158     759.947
      241      160     759.947
      241      162     759.947
      241      164     759.947
      241      166     759.947
      241      168     759.947
      241      170     759.947
      241      172     759.947
      241      174     759.947
      241      176     759.947
      241      178     759.947
      241      180     759.947
      241      182     759.947
      241      184     759.947
      241      186     759.947
      241      188     759.947
      241      190     759.947
      241      192     759.947
      241      194     759.947
      241      196     759.947
      241      198     759.947
      241      200     759.947
      241      202     759.947
      241      204     759.947
      241      206     759.947
      241      208     759.947
      241      210     759.947
      241      212     759.947
      243      140     762.975
      243      142     762.975
      243      144     762.975
      243      146     762.975
      243      148     762.975
      243      150     762.975
      243      152     762.975
      243      154     762.975
      243      156     762.975
      243      158     762.975
      243      160     762.975
      243      162     762.975
      243      164     762.975
      243      166     762.975
      243      168     762.975
      243      170     762.975
      243      172     762.975
      243      174     762.975
      243      176     762.975
      243      178     762.975
      243      180     762.975
      243      182     762.975
      243      184     762.975
      243      186     762.975
      243      188     762.975
      243      190     762.975
      243      192     762.975
      243      194     762.975
      243      196     762.975
      243      198     762.975
      243      200     762.975
      243      202     762.975
      243      204     762.975
      243      208     762.975
      243      212     762.975
      245      138     765.996
      245      140     765.996
      245      142     765.996
      245      144     765.996
      245      146     765.996
      245      148     765.996
      245      150     765.996
      245      152     765.996
      245      154     765.996
      245      156     765.996
      245      158     765.996
      245      160     765.996
      245      162     765.996
      245      164     765.996
      245      166     765.996
      245      168     765.996
      245      170     765.996
      245      172     765.996
      245      174     765.996
      245      176     765.996
      245      178     765.996
      245      180     765.996
      245      182     765.996
      245      184     765.996
      245      186     765.996
      245      188     765.996
      245      190     765.996
      245      192     765.996
      245      194     765.996
      245      196     765.996
      245      198     765.996
      245      200     765.996
      245      202     765.996
      247      140     769.017
      247      142     769.017
      247      144     769.017
      247      146     769.017
      247      148     769.017
      247      150     769.017
      247      152     769.017
      247      154     769.017
      247      156     769.017
      247      158     769.017
      247      160     769.017
      247      162     769.017
      247      164     769.017
      247      166     769.017
      247      168     769.017
      247      170     769.017
      247      172     769.017
      247      174     769.017
      247      176     769.017
      247      178     769.017
      247      180     769.017
      247      182     769.017
      247      184     769.017
      247      186     769.017
      247      188     769.017
      247      190     769.017
      247      192     769.017
      247      194     769.017
      247      196     769.017
      247      200     769.017
      249      138     772.038
      249      140     772.038
      249      142     772.038
      249      144     772.038
      249      146     772.038
      249      148     772.038
      249      150     772.038
      249      152     772.038
      249      154     772.038
      249      156     772.038
      249      158     772.038
      249      160     772.038
      249      162     772.038
      249      164     772.038
      249      166     772.038
      249      168     772.038
      249      170     772.038
      249      172     772.038
      249      174     772.038
      249      176     772.038
      249      178     772.038
      249      180     772.038
      249      182     772.038
      249      184     772.038
      249      186     772.038
      249      188     772.038
      249      190     772.038
      251      140     775.059
      251      142     775.059
      251      144     775.059
      251      146     775.059
      251      148     775.059
      251      150     775.059
      251      152     775.059
      251      154     775.059
      251      156     775.059
      251      158     775.059
      251      160     775.059
      251      162     775.059
      251      164     775.059
      251      166     775.059
      251      168     775.059
      251      170     775.059
      251      172     775.059
      251      174     775.059
      251      176     775.059
      251      178     775.059
      251      180     775.059
      251      182     775.059
      251      184     775.059
      251      188     775.059
      251      190     775.059
      253      138     778.059
      253      140     778.059
      253      142     778.059
      253      144     778.059
      253      146     778.059
      253      148     778.059
      253      150     778.059
      253      152     778.059
      253      154     778.059
      253      156     778.059
      253      158     778.059
      253      160     778.059
      253      162     778.059
      253      164     778.059
      253      166     778.059
      253      168     778.059
      253      170     778.059
      253      172     778.059
      253      174     778.059
      253      176     778.059
      253      178     778.059
      255      136     781.055
      255      138     781.055
      255      140     781.055
      255      142     781.055
      255      144     781.055
      255      146     781.055
      255      148     781.055
      255      150     781.055
      255      152     781.055
      255      154     781.055
      255      156     781.055
      255      158     781.055
      255      160     781.055
      255      162     781.055
      255      164     781.055
      255      166     781.055
      255      168     781.055
      255      170     781.055
      255      172     781.055
      255      174     781.055
      255      176     781.055
      255      178     781.055
      257      138     784.051
      257      142     784.051
      257      144     784.051
      257      146     784.051
      257      148     784.051
      257      150     784.051
      257      152     784.051
      257      154     784.051
      257      156     784.051
      257      158     784.051
      257      160     784.051
      257      162     784.051
      257      164     784.051
      257      170     784.051
      257      174     784.051
      257      178     784.051
      259      138     787.047
      259      140     787.047
      259      146     787.047
      259      148     787.047
      259      150     787.047
      259      152     787.047
      259      154     787.047
      259      156     787.047
      259      158     787.047
      259      164     787.047
      261      144     790.043
      261      148     790.043
      261      150     790.043
      261      156     790.043
      261      160     790.043
      263      136     793.019
      263      144     793.019
      265      144     795.991


==> anc/Parameter_Space_Contours/m75/2mot.dat <==
        3        0     154.526
        3        2     154.526
        3        4     154.526
        3        6     154.526
        3        8     154.526
        3       10     154.526
        3       12     154.526
        3       14     154.526
        3       16     154.526
        3       18     154.526
        3       20     154.526
        3       22     154.526
        3       24     154.526
        3       26     154.526
        3       28     154.526
        3       30     154.526
        3       32     154.526
        3       34     154.526
        3       36     154.526
        3       38     154.526
        3       40     154.526
        3       42     154.526
        3       44     154.526
        3       46     154.526
        3       48     154.526
        3       50     154.526
        3       52     154.526
        3       54     154.526
        3       56     154.526
        3       58     154.526
        3       60     154.526
        3       62     154.526
        3       64     154.526
        3       66     154.526
        3       68     154.526
        3       70     154.526
        3       72     154.526
        3       74     154.526
        3       76     154.526
        3       78     154.526
        3       80     154.526
        3       82     154.526
        3       84     154.526
        3       86     154.526
        3       88     154.526
        3       90     154.526
        3       92     154.526
        3       94     154.526
        3       96     154.526
        3       98     154.526
        3      100     154.526
        3      102     154.526
        3      106     154.526
        3      108     154.526
        3      110     154.526
        3      112     154.526
        3      114     154.526
        3      116     154.526
        3      118     154.526
        3      120     154.526
        3      122     154.526
        3      124     154.526
        3      126     154.526
        3      128     154.526
        3      130     154.526
        3      132     154.526
        3      134     154.526
        3      136     154.526
        3      138     154.526
        3      142     154.526
        3      144     154.526
        3      146     154.526
        3      148     154.526
        3      150     154.526
        3      152     154.526
        3      154     154.526
        3      156     154.526
        3      160     154.526
        3      162     154.526
        3      164     154.526
        3      168     154.526
        3      170     154.526
        3      174     154.526
        3      176     154.526
        3      178     154.526
        3      180     154.526
        3      184     154.526
        3      186     154.526
        3      190     154.526
        3      192     154.526
        3      196     154.526
        3      198     154.526
        3      200     154.526
        3      202     154.526
        3      204     154.526
        3      208     154.526
        3      210     154.526
        3      212     154.526
        3      214     154.526
        3      216     154.526
        3      222     154.526
        3      224     154.526
        3      226     154.526
        3      232     154.526
        3      234     154.526
        3      236     154.526
        3      238     154.526
        3      240     154.526
        3      242     154.526
        3      244     154.526
        3      248     154.526
        3      252     154.526
        3      254     154.526
        3      256     154.526
        3      258     154.526
        3      260     154.526
        3      262     154.526
        3      268     154.526
        3      270     154.526
        3      272     154.526
        3      274     154.526
        3      284     154.526
        3      288     154.526
        3      292     154.526
        3      296     154.526
        3      302     154.526
        3      306     154.526
        3      308     154.526
        3      310     154.526
        3      312     154.526
        3      320     154.526
        3      322     154.526
        3      326     154.526
        3      328     154.526
        3      334     154.526
        3      336     154.526
        3      338     154.526
        3      340     154.526
        3      342     154.526
        3      354     154.526
        3      356     154.526
        3      370     154.526
        3      374     154.526
        3      376     154.526
        3      382     154.526
        3      386     154.526
        3      396     154.526
        3      414     154.526
        3      418     154.526
        3      420     154.526
        3      422     154.526
        3      424     154.526
        3      440     154.526
        3      444     154.526
        3      462     154.526
        3      466     154.526
        3      468     154.526
        3      470     154.526
        5        0     189.707
        5        2     189.707
        5        4     189.707
        5        6     189.707
        5        8     189.707
        5       10     189.707
        5       12     189.707
        5       14     189.707
        5       16     189.707
        5       18     189.707
        5       20     189.707
        5       22     189.707
        5       24     189.707
        5       26     189.707
        5       28     189.707
        5       30     189.707
        5       32     189.707
        5       34     189.707
        5       36     189.707
        5       38     189.707
        5       40     189.707
        5       42     189.707
        5       44     189.707
        5       46     189.707
        5       48     189.707
        5       50     189.707
        5       52     189.707
        5       54     189.707
        5       56     189.707
        5       58     189.707
        5       60     189.707
        5       62     189.707
        5       64     189.707
        5       66     189.707
        5       68     189.707
        5       70     189.707
        5       72     189.707
        5       74     189.707
        5       76     189.707
        5       78     189.707
        5       80     189.707
        5       82     189.707
        5       84     189.707
        5       86     189.707
        5       88     189.707
        5       90     189.707
        5       92     189.707
        5       94     189.707
        5       96     189.707
        5       98     189.707
        5      100     189.707
        5      102     189.707
        5      104     189.707
        5      106     189.707
        5      108     189.707
        5      110     189.707
        5      112     189.707
        5      114     189.707
        5      116     189.707
        5      118     189.707
        5      120     189.707
        5      122     189.707
        5      124     189.707
        5      126     189.707
        5      128     189.707
        5      130     189.707
        5      132     189.707
        5      134     189.707
        5      136     189.707
        5      138     189.707
        5      140     189.707
        5      142     189.707
        5      144     189.707
        5      146     189.707
        5      148     189.707
        5      150     189.707
        5      152     189.707
        5      154     189.707
        5      156     189.707
        5      158     189.707
        5      160     189.707
        5      162     189.707
        5      164     189.707
        5      166     189.707
        5      168     189.707
        5      170     189.707
        5      172     189.707
        5      174     189.707
        5      176     189.707
        5      178     189.707
        5      180     189.707
        5      182     189.707
        5      184     189.707
        5      186     189.707
        5      188     189.707
        5      190     189.707
        5      192     189.707
        5      194     189.707
        5      196     189.707
        5      198     189.707
        5      202     189.707
        5      204     189.707
        5      206     189.707
        5      208     189.707
        5      212     189.707
        5      216     189.707
        5      218     189.707
        5      222     189.707
        5      224     189.707
        5      228     189.707
        5      230     189.707
        5      234     189.707
        5      236     189.707
        5      240     189.707
        5      242     189.707
        5      244     189.707
        5      250     189.707
        5      252     189.707
        5      254     189.707
        5      256     189.707
        5      258     189.707
        5      260     189.707
        5      264     189.707
        5      266     189.707
        5      268     189.707
        5      272     189.707
        5      274     189.707
        5      276     189.707
        5      278     189.707
        5      280     189.707
        5      282     189.707
        5      284     189.707
        5      286     189.707
        5      288     189.707
        5      292     189.707
        5      294     189.707
        5      296     189.707
        5      302     189.707
        5      304     189.707
        5      306     189.707
        5      310     189.707
        5      318     189.707
        5      320     189.707
        5      324     189.707
        5      328     189.707
        5      332     189.707
        5      336     189.707
        5      342     189.707
        5      352     189.707
        5      354     189.707
        5      356     189.707
        5      360     189.707
        5      370     189.707
        5      378     189.707
        5      384     189.707
        5      386     189.707
        5      388     189.707
        5      390     189.707
        5      400     189.707
        5      402     189.707
        5      406     189.707
        5      424     189.707
        5      426     189.707
        5      428     189.707
        7        0     215.607
        7        2     215.607
        7        4     215.607
        7        6     215.607
        7        8     215.607
        7       10     215.607
        7       12     215.607
        7       14     215.607
        7       16     215.607
        7       18     215.607
        7       20     215.607
        7       22     215.607
        7       24     215.607
        7       26     215.607
        7       28     215.607
        7       30     215.607
        7       32     215.607
        7       34     215.607
        7       36     215.607
        7       38     215.607
        7       40     215.607
        7       42     215.607
        7       44     215.607
        7       46     215.607
        7       48     215.607
        7       50     215.607
        7       52     215.607
        7       54     215.607
        7       56     215.607
        7       58     215.607
        7       60     215.607
        7       62     215.607
        7       64     215.607
        7       66     215.607
        7       68     215.607
        7       70     215.607
        7       72     215.607
        7       74     215.607
        7       76     215.607
        7       78     215.607
        7       80     215.607
        7       82     215.607
        7       84     215.607
        7       86     215.607
        7       88     215.607
        7       90     215.607
        7       92     215.607
        7       94     215.607
        7       96     215.607
        7       98     215.607
        7      100     215.607
        7      102     215.607
        7      104     215.607
        7      106     215.607
        7      108     215.607
        7      110     215.607
        7      112     215.607
        7      114     215.607
        7      116     215.607
        7      118     215.607
        7      120     215.607
        7      122     215.607
        7      124     215.607
        7      126     215.607
        7      128     215.607
        7      130     215.607
        7      132     215.607
        7      134     215.607
        7      136     215.607
        7      138     215.607
        7      140     215.607
        7      142     215.607
        7      144     215.607
        7      146     215.607
        7      148     215.607
        7      150     215.607
        7      152     215.607
        7      154     215.607
        7      156     215.607
        7      158     215.607
        7      160     215.607
        7      164     215.607
        7      166     215.607
        7      168     215.607
        7      170     215.607
        7      172     215.607
        7      176     215.607
        7      180     215.607
        7      182     215.607
        7      184     215.607
        7      186     215.607
        7      190     215.607
        7      192     215.607
        7      194     215.607
        7      196     215.607
        7      198     215.607
        7      200     215.607
        7      206     215.607
        7      208     215.607
        7      210     215.607
        7      212     215.607
        7      214     215.607
        7      218     215.607
        7      220     215.607
        7      222     215.607
        7      224     215.607
        7      226     215.607
        7      228     215.607
        7      230     215.607
        7      232     215.607
        7      236     215.607
        7      238     215.607
        7      242     215.607
        7      244     215.607
        7      246     215.607
        7      248     215.607
        7      252     215.607
        7      254     215.607
        7      256     215.607
        7      260     215.607
        7      262     215.607
        7      266     215.607
        7      268     215.607
        7      270     215.607
        7      272     215.607
        7      274     215.607
        7      276     215.607
        7      280     215.607
        7      282     215.607
        7      284     215.607
        7      288     215.607
        7      290     215.607
        7      292     215.607
        7      298     215.607
        7      300     215.607
        7      304     215.607
        7      306     215.607
        7      308     215.607
        7      310     215.607
        7      312     215.607
        7      314     215.607
        7      316     215.607
        7      318     215.607
        7      320     215.607
        7      326     215.607
        7      330     215.607
        7      332     215.607
        7      334     215.607
        7      338     215.607
        7      340     215.607
        7      342     215.607
        7      344     215.607
        7      352     215.607
        7      354     215.607
        7      362     215.607
        7      364     215.607
        7      366     215.607
        7      368     215.607
        7      370     215.607
        7      372     215.607
        7      378     215.607
        7      380     215.607
        7      382     215.607
        7      384     215.607
        7      386     215.607
        7      392     215.607
        7      396     215.607
        7      398     215.607
        7      414     215.607
        7      416     215.607
        7      420     215.607
        9        0     236.592
        9        2     236.592
        9        4     236.592
        9        6     236.592
        9        8     236.592
        9       10     236.592
        9       12     236.592
        9       14     236.592
        9       16     236.592
        9       18     236.592
        9       20     236.592
        9       22     236.592
        9       24     236.592
        9       26     236.592
        9       28     236.592
        9       30     236.592
        9       32     236.592
        9       34     236.592
        9       36     236.592
        9       38     236.592
        9       40     236.592
        9       42     236.592
        9       44     236.592
        9       46     236.592
        9       48     236.592
        9       50     236.592
        9       52     236.592
        9       54     236.592
        9       56     236.592
        9       58     236.592
        9       60     236.592
        9       62     236.592
        9       64     236.592
        9       66     236.592
        9       68     236.592
        9       70     236.592
        9       72     236.592
        9       74     236.592
        9       76     236.592
        9       78     236.592
        9       80     236.592
        9       82     236.592
        9       84     236.592
        9       86     236.592
        9       88     236.592
        9       90     236.592
        9       92     236.592
        9       94     236.592
        9       96     236.592
        9       98     236.592
        9      100     236.592
        9      102     236.592
        9      104     236.592
        9      106     236.592
        9      108     236.592
        9      110     236.592
        9      112     236.592
        9      114     236.592
        9      116     236.592
        9      118     236.592
        9      120     236.592
        9      122     236.592
        9      124     236.592
        9      126     236.592
        9      128     236.592
        9      130     236.592
        9      132     236.592
        9      134     236.592
        9      136     236.592
        9      138     236.592
        9      140     236.592
        9      142     236.592
        9      144     236.592
        9      146     236.592
        9      148     236.592
        9      150     236.592
        9      152     236.592
        9      154     236.592
        9      156     236.592
        9      158     236.592
        9      160     236.592
        9      162     236.592
        9      164     236.592
        9      166     236.592
        9      168     236.592
        9      170     236.592
        9      172     236.592
        9      174     236.592
        9      176     236.592
        9      178     236.592
        9      182     236.592
        9      184     236.592
        9      186     236.592
        9      188     236.592
        9      190     236.592
        9      192     236.592
        9      194     236.592
        9      196     236.592
        9      198     236.592
        9      202     236.592
        9      204     236.592
        9      206     236.592
        9      208     236.592
        9      212     236.592
        9      214     236.592
        9      216     236.592
        9      218     236.592
        9      220     236.592
        9      224     236.592
        9      226     236.592
        9      228     236.592
        9      230     236.592
        9      232     236.592
        9      234     236.592
        9      236     236.592
        9      238     236.592
        9      242     236.592
        9      244     236.592
        9      246     236.592
        9      248     236.592
        9      252     236.592
        9      254     236.592
        9      258     236.592
        9      260     236.592
        9      262     236.592
        9      264     236.592
        9      266     236.592
        9      270     236.592
        9      276     236.592
        9      278     236.592
        9      280     236.592
        9      282     236.592
        9      284     236.592
        9      288     236.592
        9      290     236.592
        9      292     236.592
        9      294     236.592
        9      296     236.592
        9      298     236.592
        9      300     236.592
        9      304     236.592
        9      306     236.592
        9      308     236.592
        9      312     236.592
        9      314     236.592
        9      316     236.592
        9      320     236.592
        9      322     236.592
        9      324     236.592
        9      326     236.592
        9      332     236.592
        9      334     236.592
        9      342     236.592
        9      344     236.592
        9      346     236.592
        9      352     236.592
        9      354     236.592
        9      360     236.592
        9      362     236.592
        9      364     236.592
        9      366     236.592
        9      368     236.592
        9      372     236.592
        9      376     236.592
        9      378     236.592
        9      380     236.592
        9      390     236.592
        9      392     236.592
        9      394     236.592
        9      396     236.592
        9      398     236.592
        9      402     236.592
       11        0     254.500
       11        2     254.500
       11        4     254.500
       11        6     254.500
       11        8     254.500
       11       10     254.500
       11       12     254.500
       11       14     254.500
       11       16     254.500
       11       18     254.500
       11       20     254.500
       11       22     254.500
       11       24     254.500
       11       26     254.500
       11       28     254.500
       11       30     254.500
       11       32     254.500
       11       34     254.500
       11       36     254.500
       11       38     254.500
       11       40     254.500
       11       42     254.500
       11       44     254.500
       11       46     254.500
       11       48     254.500
       11       50     254.500
       11       52     254.500
       11       54     254.500
       11       56     254.500
       11       58     254.500
       11       60     254.500
       11       62     254.500
       11       64     254.500
       11       66     254.500
       11       68     254.500
       11       70     254.500
       11       72     254.500
       11       74     254.500
       11       76     254.500
       11       78     254.500
       11       80     254.500
       11       82     254.500
       11       84     254.500
       11       86     254.500
       11       88     254.500
       11       90     254.500
       11       92     254.500
       11       94     254.500
       11       96     254.500
       11       98     254.500
       11      100     254.500
       11      102     254.500
       11      104     254.500
       11      106     254.500
       11      108     254.500
       11      110     254.500
       11      112     254.500
       11      114     254.500
       11      116     254.500
       11      118     254.500
       11      120     254.500
       11      122     254.500
       11      124     254.500
       11      126     254.500
       11      128     254.500
       11      130     254.500
       11      132     254.500
       11      134     254.500
       11      136     254.500
       11      138     254.500
       11      140     254.500
       11      142     254.500
       11      144     254.500
       11      146     254.500
       11      148     254.500
       11      150     254.500
       11      152     254.500
       11      154     254.500
       11      156     254.500
       11      158     254.500
       11      160     254.500
       11      162     254.500
       11      164     254.500
       11      166     254.500
       11      168     254.500
       11      170     254.500
       11      174     254.500
       11      176     254.500
       11      178     254.500
       11      180     254.500
       11      182     254.500
       11      184     254.500
       11      186     254.500
       11      188     254.500
       11      190     254.500
       11      192     254.500
       11      194     254.500
       11      196     254.500
       11      198     254.500
       11      202     254.500
       11      204     254.500
       11      206     254.500
       11      212     254.500
       11      214     254.500
       11      216     254.500
       11      218     254.500
       11      222     254.500
       11      224     254.500
       11      226     254.500
       11      228     254.500
       11      230     254.500
       11      232     254.500
       11      234     254.500
       11      236     254.500
       11      238     254.500
       11      240     254.500
       11      242     254.500
       11      244     254.500
       11      246     254.500
       11      248     254.500
       11      250     254.500
       11      252     254.500
       11      254     254.500
       11      256     254.500
       11      260     254.500
       11      262     254.500
       11      264     254.500
       11      266     254.500
       11      270     254.500
       11      272     254.500
       11      274     254.500
       11      276     254.500
       11      278     254.500
       11      282     254.500
       11      286     254.500
       11      288     254.500
       11      290     254.500
       11      292     254.500
       11      294     254.500
       11      296     254.500
       11      300     254.500
       11      302     254.500
       11      306     254.500
       11      308     254.500
       11      316     254.500
       11      318     254.500
       11      322     254.500
       11      324     254.500
       11      326     254.500
       11      328     254.500
       11      330     254.500
       11      332     254.500
       11      334     254.500
       11      340     254.500
       11      342     254.500
       11      344     254.500
       11      348     254.500
       11      350     254.500
       11      352     254.500
       11      354     254.500
       11      356     254.500
       11      358     254.500
       11      360     254.500
       11      362     254.500
       11      364     254.500
       11      370     254.500
       11      372     254.500
       11      374     254.500
       11      376     254.500
       11      382     254.500
       11      384     254.500
       11      386     254.500
       13        0     270.274
       13        2     270.274
       13        4     270.274
       13        6     270.274
       13        8     270.274
       13       10     270.274
       13       12     270.274
       13       14     270.274
       13       16     270.274
       13       18     270.274
       13       20     270.274
       13       22     270.274
       13       24     270.274
       13       26     270.274
       13       28     270.274
       13       30     270.274
       13       32     270.274
       13       34     270.274
       13       36     270.274
       13       38     270.274
       13       40     270.274
       13       42     270.274
       13       44     270.274
       13       46     270.274
       13       48     270.274
       13       50     270.274
       13       52     270.274
       13       54     270.274
       13       56     270.274
       13       58     270.274
       13       60     270.274
       13       62     270.274
       13       64     270.274
       13       66     270.274
       13       68     270.274
       13       70     270.274
       13       72     270.274
       13       74     270.274
       13       76     270.274
       13       78     270.274
       13       80     270.274
       13       82     270.274
       13       84     270.274
       13       86     270.274
       13       88     270.274
       13       90     270.274
       13       92     270.274
       13       94     270.274
       13       96     270.274
       13       98     270.274
       13      100     270.274
       13      102     270.274
       13      104     270.274
       13      106     270.274
       13      108     270.274
       13      110     270.274
       13      112     270.274
       13      114     270.274
       13      116     270.274
       13      118     270.274
       13      120     270.274
       13      122     270.274
       13      124     270.274
       13      126     270.274
       13      128     270.274
       13      130     270.274
       13      132     270.274
       13      134     270.274
       13      136     270.274
       13      138     270.274
       13      140     270.274
       13      142     270.274
       13      144     270.274
       13      146     270.274
       13      148     270.274
       13      150     270.274
       13      152     270.274
       13      154     270.274
       13      156     270.274
       13      158     270.274
       13      160     270.274
       13      162     270.274
       13      164     270.274
       13      166     270.274
       13      168     270.274
       13      170     270.274
       13      172     270.274
       13      174     270.274
       13      176     270.274
       13      178     270.274
       13      180     270.274
       13      182     270.274
       13      184     270.274
       13      186     270.274
       13      188     270.274
       13      190     270.274
       13      192     270.274
       13      194     270.274
       13      196     270.274
       13      198     270.274
       13      200     270.274
       13      202     270.274
       13      204     270.274
       13      206     270.274
       13      208     270.274
       13      210     270.274
       13      212     270.274
       13      214     270.274
       13      216     270.274
       13      218     270.274
       13      220     270.274
       13      222     270.274
       13      224     270.274
       13      226     270.274
       13      228     270.274
       13      230     270.274
       13      232     270.274
       13      234     270.274
       13      236     270.274
       13      240     270.274
       13      242     270.274
       13      244     270.274
       13      246     270.274
       13      248     270.274
       13      250     270.274
       13      252     270.274
       13      254     270.274
       13      256     270.274
       13      258     270.274
       13      260     270.274
       13      264     270.274
       13      266     270.274
       13      268     270.274
       13      270     270.274
       13      272     270.274
       13      276     270.274
       13      278     270.274
       13      280     270.274
       13      282     270.274
       13      284     270.274
       13      286     270.274
       13      288     270.274
       13      294     270.274
       13      298     270.274
       13      300     270.274
       13      302     270.274
       13      304     270.274
       13      306     270.274
       13      308     270.274
       13      310     270.274
       13      312     270.274
       13      314     270.274
       13      316     270.274
       13      318     270.274
       13      320     270.274
       13      322     270.274
       13      324     270.274
       13      326     270.274
       13      328     270.274
       13      330     270.274
       13      334     270.274
       13      336     270.274
       13      338     270.274
       13      340     270.274
       13      342     270.274
       13      344     270.274
       13      346     270.274
       13      348     270.274
       13      350     270.274
       13      352     270.274
       13      354     270.274
       13      356     270.274
       13      358     270.274
       13      360     270.274
       13      364     270.274
       13      366     270.274
       13      372     270.274
       13      374     270.274
       15        0     284.437
       15        2     284.437
       15        4     284.437
       15        6     284.437
       15        8     284.437
       15       10     284.437
       15       12     284.437
       15       14     284.437
       15       16     284.437
       15       18     284.437
       15       20     284.437
       15       22     284.437
       15       24     284.437
       15       26     284.437
       15       28     284.437
       15       30     284.437
       15       32     284.437
       15       34     284.437
       15       36     284.437
       15       38     284.437
       15       40     284.437
       15       42     284.437
       15       44     284.437
       15       46     284.437
       15       48     284.437
       15       50     284.437
       15       52     284.437
       15       54     284.437
       15       56     284.437
       15       58     284.437
       15       60     284.437
       15       62     284.437
       15       64     284.437
       15       66     284.437
       15       68     284.437
       15       70     284.437
       15       72     284.437
       15       74     284.437
       15       76     284.437
       15       78     284.437
       15       80     284.437
       15       82     284.437
       15       84     284.437
       15       86     284.437
       15       88     284.437
       15       90     284.437
       15       92     284.437
       15       94     284.437
       15       96     284.437
       15       98     284.437
       15      100     284.437
       15      102     284.437
       15      104     284.437
       15      106     284.437
       15      108     284.437
       15      110     284.437
       15      112     284.437
       15      114     284.437
       15      116     284.437
       15      118     284.437
       15      120     284.437
       15      122     284.437
       15      124     284.437
       15      126     284.437
       15      128     284.437
       15      130     284.437
       15      132     284.437
       15      134     284.437
       15      136     284.437
       15      138     284.437
       15      140     284.437
       15      142     284.437
       15      144     284.437
       15      146     284.437
       15      148     284.437
       15      150     284.437
       15      152     284.437
       15      154     284.437
       15      156     284.437
       15      158     284.437
       15      160     284.437
       15      162     284.437
       15      164     284.437
       15      166     284.437
       15      168     284.437
       15      170     284.437
       15      172     284.437
       15      174     284.437
       15      176     284.437
       15      178     284.437
       15      180     284.437
       15      182     284.437
       15      184     284.437
       15      186     284.437
       15      188     284.437
       15      190     284.437
       15      192     284.437
       15      194     284.437
       15      200     284.437
       15      202     284.437
       15      204     284.437
       15      206     284.437
       15      208     284.437
       15      210     284.437
       15      212     284.437
       15      214     284.437
       15      216     284.437
       15      220     284.437
       15      222     284.437
       15      224     284.437
       15      226     284.437
       15      228     284.437
       15      230     284.437
       15      232     284.437
       15      234     284.437
       15      236     284.437
       15      238     284.437
       15      240     284.437
       15      242     284.437
       15      244     284.437
       15      246     284.437
       15      248     284.437
       15      250     284.437
       15      254     284.437
       15      256     284.437
       15      258     284.437
       15      262     284.437
       15      264     284.437
       15      266     284.437
       15      268     284.437
       15      270     284.437
       15      272     284.437
       15      274     284.437
       15      276     284.437
       15      278     284.437
       15      280     284.437
       15      282     284.437
       15      284     284.437
       15      288     284.437
       15      292     284.437
       15      294     284.437
       15      296     284.437
       15      298     284.437
       15      300     284.437
       15      304     284.437
       15      306     284.437
       15      308     284.437
       15      310     284.437
       15      312     284.437
       15      316     284.437
       15      318     284.437
       15      320     284.437
       15      322     284.437
       15      324     284.437
       15      326     284.437
       15      328     284.437
       15      330     284.437
       15      332     284.437
       15      336     284.437
       15      338     284.437
       15      340     284.437
       15      342     284.437
       15      344     284.437
       15      346     284.437
       15      348     284.437
       15      350     284.437
       15      354     284.437
       15      356     284.437
       15      358     284.437
       15      360     284.437
       15      362     284.437
       17        0     297.380
       17        2     297.380
       17        4     297.380
       17        6     297.380
       17        8     297.380
       17       10     297.380
       17       12     297.380
       17       14     297.380
       17       16     297.380
       17       18     297.380
       17       20     297.380
       17       22     297.380
       17       24     297.380
       17       26     297.380
       17       28     297.380
       17       30     297.380
       17       32     297.380
       17       34     297.380
       17       36     297.380
       17       38     297.380
       17       40     297.380
       17       42     297.380
       17       44     297.380
       17       46     297.380
       17       48     297.380
       17       50     297.380
       17       52     297.380
       17       54     297.380
       17       56     297.380
       17       58     297.380
       17       60     297.380
       17       62     297.380
       17       64     297.380
       17       66     297.380
       17       68     297.380
       17       70     297.380
       17       72     297.380
       17       74     297.380
       17       76     297.380
       17       78     297.380
       17       80     297.380
       17       82     297.380
       17       84     297.380
       17       86     297.380
       17       88     297.380
       17       90     297.380
       17       92     297.380
       17       94     297.380
       17       96     297.380
       17       98     297.380
       17      100     297.380
       17      102     297.380
       17      104     297.380
       17      106     297.380
       17      108     297.380
       17      110     297.380
       17      112     297.380
       17      114     297.380
       17      116     297.380
       17      118     297.380
       17      120     297.380
       17      122     297.380
       17      124     297.380
       17      126     297.380
       17      128     297.380
       17      130     297.380
       17      132     297.380
       17      134     297.380
       17      136     297.380
       17      138     297.380
       17      140     297.380
       17      142     297.380
       17      144     297.380
       17      146     297.380
       17      148     297.380
       17      150     297.380
       17      152     297.380
       17      154     297.380
       17      156     297.380
       17      158     297.380
       17      160     297.380
       17      162     297.380
       17      164     297.380
       17      166     297.380
       17      168     297.380
       17      170     297.380
       17      172     297.380
       17      174     297.380
       17      176     297.380
       17      178     297.380
       17      180     297.380
       17      182     297.380
       17      184     297.380
       17      186     297.380
       17      188     297.380
       17      190     297.380
       17      194     297.380
       17      196     297.380
       17      198     297.380
       17      202     297.380
       17      204     297.380
       17      206     297.380
       17      208     297.380
       17      210     297.380
       17      212     297.380
       17      214     297.380
       17      216     297.380
       17      218     297.380
       17      220     297.380
       17      222     297.380
       17      224     297.380
       17      226     297.380
       17      228     297.380
       17      230     297.380
       17      232     297.380
       17      234     297.380
       17      236     297.380
       17      238     297.380
       17      242     297.380
       17      244     297.380
       17      246     297.380
       17      248     297.380
       17      254     297.380
       17      256     297.380
       17      258     297.380
       17      260     297.380
       17      262     297.380
       17      266     297.380
       17      268     297.380
       17      270     297.380
       17      272     297.380
       17      274     297.380
       17      276     297.380
       17      278     297.380
       17      280     297.380
       17      282     297.380
       17      284     297.380
       17      286     297.380
       17      288     297.380
       17      290     297.380
       17      296     297.380
       17      298     297.380
       17      300     297.380
       17      302     297.380
       17      304     297.380
       17      306     297.380
       17      312     297.380
       17      314     297.380
       17      316     297.380
       17      318     297.380
       17      320     297.380
       17      322     297.380
       17      324     297.380
       17      326     297.380
       17      330     297.380
       17      332     297.380
       17      336     297.380
       17      338     297.380
       17      340     297.380
       17      342     297.380
       17      346     297.380
       17      348     297.380
       17      350     297.380
       19        0     309.394
       19        2     309.394
       19        4     309.394
       19        6     309.394
       19        8     309.394
       19       10     309.394
       19       12     309.394
       19       14     309.394
       19       16     309.394
       19       18     309.394
       19       20     309.394
       19       22     309.394
       19       24     309.394
       19       26     309.394
       19       28     309.394
       19       30     309.394
       19       32     309.394
       19       34     309.394
       19       36     309.394
       19       38     309.394
       19       40     309.394
       19       42     309.394
       19       44     309.394
       19       46     309.394
       19       48     309.394
       19       50     309.394
       19       52     309.394
       19       54     309.394
       19       56     309.394
       19       58     309.394
       19       60     309.394
       19       62     309.394
       19       64     309.394
       19       66     309.394
       19       68     309.394
       19       70     309.394
       19       72     309.394
       19       74     309.394
       19       76     309.394
       19       78     309.394
       19       80     309.394
       19       82     309.394
       19       84     309.394
       19       86     309.394
       19       88     309.394
       19       90     309.394
       19       92     309.394
       19       94     309.394
       19       96     309.394
       19       98     309.394
       19      100     309.394
       19      102     309.394
       19      104     309.394
       19      106     309.394
       19      108     309.394
       19      110     309.394
       19      112     309.394
       19      114     309.394
       19      116     309.394
       19      118     309.394
       19      120     309.394
       19      122     309.394
       19      124     309.394
       19      126     309.394
       19      128     309.394
       19      130     309.394
       19      132     309.394
       19      134     309.394
       19      136     309.394
       19      138     309.394
       19      140     309.394
       19      142     309.394
       19      144     309.394
       19      146     309.394
       19      148     309.394
       19      150     309.394
       19      152     309.394
       19      154     309.394
       19      156     309.394
       19      158     309.394
       19      160     309.394
       19      162     309.394
       19      164     309.394
       19      166     309.394
       19      168     309.394
       19      170     309.394
       19      172     309.394
       19      174     309.394
       19      176     309.394
       19      178     309.394
       19      180     309.394
       19      182     309.394
       19      184     309.394
       19      186     309.394
       19      188     309.394
       19      190     309.394
       19      192     309.394
       19      194     309.394
       19      196     309.394
       19      198     309.394
       19      200     309.394
       19      202     309.394
       19      204     309.394
       19      206     309.394
       19      208     309.394
       19      210     309.394
       19      212     309.394
       19      214     309.394
       19      216     309.394
       19      218     309.394
       19      220     309.394
       19      222     309.394
       19      224     309.394
       19      226     309.394
       19      228     309.394
       19      230     309.394
       19      232     309.394
       19      234     309.394
       19      236     309.394
       19      238     309.394
       19      240     309.394
       19      242     309.394
       19      246     309.394
       19      248     309.394
       19      250     309.394
       19      252     309.394
       19      254     309.394
       19      256     309.394
       19      258     309.394
       19      260     309.394
       19      262     309.394
       19      264     309.394
       19      266     309.394
       19      270     309.394
       19      272     309.394
       19      276     309.394
       19      278     309.394
       19      280     309.394
       19      282     309.394
       19      284     309.394
       19      286     309.394
       19      288     309.394
       19      290     309.394
       19      292     309.394
       19      298     309.394
       19      300     309.394
       19      302     309.394
       19      306     309.394
       19      308     309.394
       19      310     309.394
       19      312     309.394
       19      316     309.394
       19      318     309.394
       19      320     309.394
       19      324     309.394
       19      326     309.394
       19      328     309.394
       19      330     309.394
       19      332     309.394
       19      336     309.394
       19      338     309.394
       19      340     309.394
       19      342     309.394
       21        0     320.624
       21        2     320.624
       21        4     320.624
       21        6     320.624
       21        8     320.624
       21       10     320.624
       21       12     320.624
       21       14     320.624
       21       16     320.624
       21       18     320.624
       21       20     320.624
       21       22     320.624
       21       24     320.624
       21       26     320.624
       21       28     320.624
       21       30     320.624
       21       32     320.624
       21       34     320.624
       21       36     320.624
       21       38     320.624
       21       40     320.624
       21       42     320.624
       21       44     320.624
       21       46     320.624
       21       48     320.624
       21       50     320.624
       21       52     320.624
       21       54     320.624
       21       56     320.624
       21       58     320.624
       21       60     320.624
       21       62     320.624
       21       64     320.624
       21       66     320.624
       21       68     320.624
       21       70     320.624
       21       72     320.624
       21       74     320.624
       21       76     320.624
       21       78     320.624
       21       80     320.624
       21       82     320.624
       21       84     320.624
       21       86     320.624
       21       88     320.624
       21       90     320.624
       21       92     320.624
       21       94     320.624
       21       96     320.624
       21       98     320.624
       21      100     320.624
       21      102     320.624
       21      104     320.624
       21      106     320.624
       21      108     320.624
       21      110     320.624
       21      112     320.624
       21      114     320.624
       21      116     320.624
       21      118     320.624
       21      120     320.624
       21      122     320.624
       21      124     320.624
       21      126     320.624
       21      128     320.624
       21      130     320.624
       21      132     320.624
       21      134     320.624
       21      136     320.624
       21      138     320.624
       21      140     320.624
       21      142     320.624
       21      144     320.624
       21      146     320.624
       21      148     320.624
       21      150     320.624
       21      152     320.624
       21      154     320.624
       21      156     320.624
       21      158     320.624
       21      160     320.624
       21      162     320.624
       21      164     320.624
       21      166     320.624
       21      168     320.624
       21      170     320.624
       21      172     320.624
       21      174     320.624
       21      176     320.624
       21      178     320.624
       21      180     320.624
       21      182     320.624
       21      184     320.624
       21      186     320.624
       21      188     320.624
       21      190     320.624
       21      192     320.624
       21      194     320.624
       21      198     320.624
       21      200     320.624
       21      202     320.624
       21      204     320.624
       21      206     320.624
       21      208     320.624
       21      210     320.624
       21      212     320.624
       21      214     320.624
       21      216     320.624
       21      218     320.624
       21      222     320.624
       21      224     320.624
       21      226     320.624
       21      228     320.624
       21      230     320.624
       21      236     320.624
       21      238     320.624
       21      240     320.624
       21      242     320.624
       21      244     320.624
       21      246     320.624
       21      248     320.624
       21      250     320.624
       21      252     320.624
       21      254     320.624
       21      256     320.624
       21      260     320.624
       21      262     320.624
       21      264     320.624
       21      266     320.624
       21      268     320.624
       21      270     320.624
       21      272     320.624
       21      274     320.624
       21      276     320.624
       21      280     320.624
       21      282     320.624
       21      284     320.624
       21      286     320.624
       21      288     320.624
       21      290     320.624
       21      294     320.624
       21      296     320.624
       21      298     320.624
       21      300     320.624
       21      302     320.624
       21      304     320.624
       21      306     320.624
       21      308     320.624
       21      310     320.624
       21      312     320.624
       21      314     320.624
       21      316     320.624
       21      318     320.624
       21      320     320.624
       21      322     320.624
       21      324     320.624
       21      328     320.624
       21      330     320.624
       21      332     320.624
       21      334     320.624
       23        0     331.192
       23        2     331.192
       23        4     331.192
       23        6     331.192
       23        8     331.192
       23       10     331.192
       23       12     331.192
       23       14     331.192
       23       16     331.192
       23       18     331.192
       23       20     331.192
       23       22     331.192
       23       24     331.192
       23       26     331.192
       23       28     331.192
       23       30     331.192
       23       32     331.192
       23       34     331.192
       23       36     331.192
       23       38     331.192
       23       40     331.192
       23       42     331.192
       23       44     331.192
       23       46     331.192
       23       48     331.192
       23       50     331.192
       23       52     331.192
       23       54     331.192
       23       56     331.192
       23       58     331.192
       23       60     331.192
       23       62     331.192
       23       64     331.192
       23       66     331.192
       23       68     331.192
       23       70     331.192
       23       72     331.192
       23       74     331.192
       23       76     331.192
       23       78     331.192
       23       80     331.192
       23       82     331.192
       23       84     331.192
       23       86     331.192
       23       88     331.192
       23       90     331.192
       23       92     331.192
       23       94     331.192
       23       96     331.192
       23       98     331.192
       23      100     331.192
       23      102     331.192
       23      104     331.192
       23      106     331.192
       23      108     331.192
       23      110     331.192
       23      112     331.192
       23      114     331.192
       23      116     331.192
       23      118     331.192
       23      120     331.192
       23      122     331.192
       23      124     331.192
       23      126     331.192
       23      128     331.192
       23      130     331.192
       23      132     331.192
       23      134     331.192
       23      136     331.192
       23      138     331.192
       23      140     331.192
       23      142     331.192
       23      144     331.192
       23      146     331.192
       23      148     331.192
       23      150     331.192
       23      152     331.192
       23      154     331.192
       23      156     331.192
       23      158     331.192
       23      160     331.192
       23      162     331.192
       23      164     331.192
       23      166     331.192
       23      168     331.192
       23      170     331.192
       23      172     331.192
       23      174     331.192
       23      176     331.192
       23      178     331.192
       23      180     331.192
       23      182     331.192
       23      184     331.192
       23      186     331.192
       23      188     331.192
       23      190     331.192
       23      192     331.192
       23      194     331.192
       23      196     331.192
       23      198     331.192
       23      200     331.192
       23      202     331.192
       23      204     331.192
       23      206     331.192
       23      208     331.192
       23      210     331.192
       23      212     331.192
       23      214     331.192
       23      216     331.192
       23      218     331.192
       23      220     331.192
       23      222     331.192
       23      224     331.192
       23      226     331.192
       23      228     331.192
       23      230     331.192
       23      232     331.192
       23      234     331.192
       23      236     331.192
       23      238     331.192
       23      240     331.192
       23      242     331.192
       23      244     331.192
       23      246     331.192
       23      248     331.192
       23      252     331.192
       23      256     331.192
       23      258     331.192
       23      260     331.192
       23      262     331.192
       23      264     331.192
       23      266     331.192
       23      270     331.192
       23      272     331.192
       23      274     331.192
       23      276     331.192
       23      278     331.192
       23      280     331.192
       23      282     331.192
       23      284     331.192
       23      286     331.192
       23      288     331.192
       23      290     331.192
       23      292     331.192
       23      294     331.192
       23      298     331.192
       23      302     331.192
       23      304     331.192
       23      306     331.192
       23      308     331.192
       23      310     331.192
       23      312     331.192
       23      314     331.192
       23      316     331.192
       23      320     331.192
       23      322     331.192
       23      324     331.192
       25        0     341.196
       25        2     341.196
       25        4     341.196
       25        6     341.196
       25        8     341.196
       25       10     341.196
       25       12     341.196
       25       14     341.196
       25       16     341.196
       25       18     341.196
       25       20     341.196
       25       22     341.196
       25       24     341.196
       25       26     341.196
       25       28     341.196
       25       30     341.196
       25       32     341.196
       25       34     341.196
       25       36     341.196
       25       38     341.196
       25       40     341.196
       25       42     341.196
       25       44     341.196
       25       46     341.196
       25       48     341.196
       25       50     341.196
       25       52     341.196
       25       54     341.196
       25       56     341.196
       25       58     341.196
       25       60     341.196
       25       62     341.196
       25       64     341.196
       25       66     341.196
       25       68     341.196
       25       70     341.196
       25       72     341.196
       25       74     341.196
       25       76     341.196
       25       78     341.196
       25       80     341.196
       25       82     341.196
       25       84     341.196
       25       86     341.196
       25       88     341.196
       25       90     341.196
       25       92     341.196
       25       94     341.196
       25       96     341.196
       25       98     341.196
       25      100     341.196
       25      102     341.196
       25      104     341.196
       25      106     341.196
       25      108     341.196
       25      110     341.196
       25      112     341.196
       25      114     341.196
       25      116     341.196
       25      118     341.196
       25      120     341.196
       25      122     341.196
       25      124     341.196
       25      126     341.196
       25      128     341.196
       25      130     341.196
       25      132     341.196
       25      134     341.196
       25      136     341.196
       25      138     341.196
       25      140     341.196
       25      142     341.196
       25      144     341.196
       25      146     341.196
       25      148     341.196
       25      150     341.196
       25      152     341.196
       25      154     341.196
       25      156     341.196
       25      158     341.196
       25      160     341.196
       25      162     341.196
       25      164     341.196
       25      166     341.196
       25      168     341.196
       25      170     341.196
       25      172     341.196
       25      174     341.196
       25      176     341.196
       25      178     341.196
       25      180     341.196
       25      182     341.196
       25      184     341.196
       25      186     341.196
       25      188     341.196
       25      190     341.196
       25      192     341.196
       25      194     341.196
       25      196     341.196
       25      198     341.196
       25      200     341.196
       25      202     341.196
       25      204     341.196
       25      206     341.196
       25      208     341.196
       25      210     341.196
       25      212     341.196
       25      214     341.196
       25      216     341.196
       25      218     341.196
       25      220     341.196
       25      222     341.196
       25      224     341.196
       25      226     341.196
       25      228     341.196
       25      230     341.196
       25      232     341.196
       25      234     341.196
       25      236     341.196
       25      238     341.196
       25      240     341.196
       25      242     341.196
       25      246     341.196
       25      248     341.196
       25      250     341.196
       25      252     341.196
       25      254     341.196
       25      256     341.196
       25      258     341.196
       25      260     341.196
       25      262     341.196
       25      264     341.196
       25      266     341.196
       25      268     341.196
       25      270     341.196
       25      272     341.196
       25      276     341.196
       25      278     341.196
       25      282     341.196
       25      284     341.196
       25      286     341.196
       25      288     341.196
       25      290     341.196
       25      294     341.196
       25      296     341.196
       25      298     341.196
       25      302     341.196
       25      304     341.196
       25      306     341.196
       25      308     341.196
       25      310     341.196
       25      314     341.196
       25      316     341.196
       25      318     341.196
       25      320     341.196
       27        0     350.721
       27        2     350.721
       27        4     350.721
       27        6     350.721
       27        8     350.721
       27       10     350.721
       27       12     350.721
       27       14     350.721
       27       16     350.721
       27       18     350.721
       27       20     350.721
       27       22     350.721
       27       24     350.721
       27       26     350.721
       27       28     350.721
       27       30     350.721
       27       32     350.721
       27       34     350.721
       27       36     350.721
       27       38     350.721
       27       40     350.721
       27       42     350.721
       27       44     350.721
       27       46     350.721
       27       48     350.721
       27       50     350.721
       27       52     350.721
       27       54     350.721
       27       56     350.721
       27       58     350.721
       27       60     350.721
       27       62     350.721
       27       64     350.721
       27       66     350.721
       27       68     350.721
       27       70     350.721
       27       72     350.721
       27       74     350.721
       27       76     350.721
       27       78     350.721
       27       80     350.721
       27       82     350.721
       27       84     350.721
       27       86     350.721
       27       88     350.721
       27       90     350.721
       27       92     350.721
       27       94     350.721
       27       96     350.721
       27       98     350.721
       27      100     350.721
       27      102     350.721
       27      104     350.721
       27      106     350.721
       27      108     350.721
       27      110     350.721
       27      112     350.721
       27      114     350.721
       27      116     350.721
       27      118     350.721
       27      120     350.721
       27      122     350.721
       27      124     350.721
       27      126     350.721
       27      128     350.721
       27      130     350.721
       27      132     350.721
       27      134     350.721
       27      136     350.721
       27      138     350.721
       27      140     350.721
       27      142     350.721
       27      144     350.721
       27      146     350.721
       27      148     350.721
       27      150     350.721
       27      152     350.721
       27      154     350.721
       27      156     350.721
       27      158     350.721
       27      160     350.721
       27      162     350.721
       27      164     350.721
       27      166     350.721
       27      168     350.721
       27      170     350.721
       27      172     350.721
       27      174     350.721
       27      176     350.721
       27      178     350.721
       27      180     350.721
       27      182     350.721
       27      184     350.721
       27      186     350.721
       27      188     350.721
       27      190     350.721
       27      192     350.721
       27      194     350.721
       27      196     350.721
       27      198     350.721
       27      200     350.721
       27      202     350.721
       27      204     350.721
       27      206     350.721
       27      208     350.721
       27      210     350.721
       27      212     350.721
       27      214     350.721
       27      216     350.721
       27      218     350.721
       27      220     350.721
       27      222     350.721
       27      224     350.721
       27      226     350.721
       27      228     350.721
       27      230     350.721
       27      232     350.721
       27      234     350.721
       27      236     350.721
       27      238     350.721
       27      240     350.721
       27      242     350.721
       27      244     350.721
       27      246     350.721
       27      248     350.721
       27      250     350.721
       27      252     350.721
       27      254     350.721
       27      256     350.721
       27      258     350.721
       27      260     350.721
       27      262     350.721
       27      264     350.721
       27      266     350.721
       27      268     350.721
       27      270     350.721
       27      272     350.721
       27      274     350.721
       27      276     350.721
       27      278     350.721
       27      280     350.721
       27      282     350.721
       27      286     350.721
       27      288     350.721
       27      292     350.721
       27      294     350.721
       27      296     350.721
       27      298     350.721
       27      300     350.721
       27      302     350.721
       27      304     350.721
       27      306     350.721
       27      308     350.721
       27      310     350.721
       27      312     350.721
       27      314     350.721
       29        0     359.836
       29        2     359.836
       29        4     359.836
       29        6     359.836
       29        8     359.836
       29       10     359.836
       29       12     359.836
       29       14     359.836
       29       16     359.836
       29       18     359.836
       29       20     359.836
       29       22     359.836
       29       24     359.836
       29       26     359.836
       29       28     359.836
       29       30     359.836
       29       32     359.836
       29       34     359.836
       29       36     359.836
       29       38     359.836
       29       40     359.836
       29       42     359.836
       29       44     359.836
       29       46     359.836
       29       48     359.836
       29       50     359.836
       29       52     359.836
       29       54     359.836
       29       56     359.836
       29       58     359.836
       29       60     359.836
       29       62     359.836
       29       64     359.836
       29       66     359.836
       29       68     359.836
       29       70     359.836
       29       72     359.836
       29       74     359.836
       29       76     359.836
       29       78     359.836
       29       80     359.836
       29       82     359.836
       29       84     359.836
       29       86     359.836
       29       88     359.836
       29       90     359.836
       29       92     359.836
       29       94     359.836
       29       96     359.836
       29       98     359.836
       29      100     359.836
       29      102     359.836
       29      104     359.836
       29      106     359.836
       29      108     359.836
       29      110     359.836
       29      112     359.836
       29      114     359.836
       29      116     359.836
       29      118     359.836
       29      120     359.836
       29      122     359.836
       29      124     359.836
       29      126     359.836
       29      128     359.836
       29      130     359.836
       29      132     359.836
       29      134     359.836
       29      136     359.836
       29      138     359.836
       29      140     359.836
       29      142     359.836
       29      144     359.836
       29      146     359.836
       29      148     359.836
       29      150     359.836
       29      152     359.836
       29      154     359.836
       29      156     359.836
       29      158     359.836
       29      160     359.836
       29      162     359.836
       29      164     359.836
       29      166     359.836
       29      168     359.836
       29      170     359.836
       29      172     359.836
       29      174     359.836
       29      176     359.836
       29      178     359.836
       29      180     359.836
       29      182     359.836
       29      184     359.836
       29      186     359.836
       29      188     359.836
       29      190     359.836
       29      192     359.836
       29      194     359.836
       29      196     359.836
       29      198     359.836
       29      200     359.836
       29      202     359.836
       29      204     359.836
       29      206     359.836
       29      208     359.836
       29      210     359.836
       29      212     359.836
       29      216     359.836
       29      218     359.836
       29      220     359.836
       29      224     359.836
       29      226     359.836
       29      228     359.836
       29      230     359.836
       29      232     359.836
       29      234     359.836
       29      236     359.836
       29      238     359.836
       29      242     359.836
       29      244     359.836
       29      246     359.836
       29      248     359.836
       29      250     359.836
       29      252     359.836
       29      254     359.836
       29      256     359.836
       29      258     359.836
       29      260     359.836
       29      262     359.836
       29      264     359.836
       29      266     359.836
       29      268     359.836
       29      270     359.836
       29      272     359.836
       29      274     359.836
       29      276     359.836
       29      280     359.836
       29      282     359.836
       29      284     359.836
       29      286     359.836
       29      288     359.836
       29      290     359.836
       29      292     359.836
       29      294     359.836
       29      298     359.836
       29      300     359.836
       29      302     359.836
       29      304     359.836
       29      308     359.836
       31        0     368.600
       31        2     368.600
       31        4     368.600
       31        6     368.600
       31        8     368.600
       31       10     368.600
       31       12     368.600
       31       14     368.600
       31       16     368.600
       31       18     368.600
       31       20     368.600
       31       22     368.600
       31       24     368.600
       31       26     368.600
       31       28     368.600
       31       30     368.600
       31       32     368.600
       31       34     368.600
       31       36     368.600
       31       38     368.600
       31       40     368.600
       31       42     368.600
       31       44     368.600
       31       46     368.600
       31       48     368.600
       31       50     368.600
       31       52     368.600
       31       54     368.600
       31       56     368.600
       31       58     368.600
       31       60     368.600
       31       62     368.600
       31       64     368.600
       31       66     368.600
       31       68     368.600
       31       70     368.600
       31       72     368.600
       31       74     368.600
       31       76     368.600
       31       78     368.600
       31       80     368.600
       31       82     368.600
       31       84     368.600
       31       86     368.600
       31       88     368.600
       31       90     368.600
       31       92     368.600
       31       94     368.600
       31       96     368.600
       31       98     368.600
       31      100     368.600
       31      102     368.600
       31      104     368.600
       31      106     368.600
       31      108     368.600
       31      110     368.600
       31      112     368.600
       31      114     368.600
       31      116     368.600
       31      118     368.600
       31      120     368.600
       31      122     368.600
       31      124     368.600
       31      126     368.600
       31      128     368.600
       31      130     368.600
       31      132     368.600
       31      134     368.600
       31      136     368.600
       31      138     368.600
       31      140     368.600
       31      142     368.600
       31      144     368.600
       31      146     368.600
       31      148     368.600
       31      150     368.600
       31      152     368.600
       31      154     368.600
       31      156     368.600
       31      158     368.600
       31      160     368.600
       31      162     368.600
       31      164     368.600
       31      166     368.600
       31      168     368.600
       31      170     368.600
       31      172     368.600
       31      174     368.600
       31      176     368.600
       31      178     368.600
       31      180     368.600
       31      182     368.600
       31      184     368.600
       31      186     368.600
       31      188     368.600
       31      190     368.600
       31      192     368.600
       31      194     368.600
       31      196     368.600
       31      198     368.600
       31      200     368.600
       31      202     368.600
       31      204     368.600
       31      206     368.600
       31      208     368.600
       31      210     368.600
       31      212     368.600
       31      214     368.600
       31      216     368.600
       31      218     368.600
       31      220     368.600
       31      222     368.600
       31      224     368.600
       31      226     368.600
       31      228     368.600
       31      232     368.600
       31      234     368.600
       31      236     368.600
       31      238     368.600
       31      242     368.600
       31      244     368.600
       31      246     368.600
       31      248     368.600
       31      250     368.600
       31      252     368.600
       31      254     368.600
       31      256     368.600
       31      258     368.600
       31      260     368.600
       31      262     368.600
       31      264     368.600
       31      266     368.600
       31      268     368.600
       31      270     368.600
       31      272     368.600
       31      274     368.600
       31      276     368.600
       31      278     368.600
       31      280     368.600
       31      282     368.600
       31      284     368.600
       31      288     368.600
       31      290     368.600
       31      292     368.600
       31      294     368.600
       31      296     368.600
       31      298     368.600
       31      300     368.600
       31      302     368.600
       33        0     377.061
       33        2     377.061
       33        4     377.061
       33        6     377.061
       33        8     377.061
       33       10     377.061
       33       12     377.061
       33       14     377.061
       33       16     377.061
       33       18     377.061
       33       20     377.061
       33       22     377.061
       33       24     377.061
       33       26     377.061
       33       28     377.061
       33       30     377.061
       33       32     377.061
       33       34     377.061
       33       36     377.061
       33       38     377.061
       33       40     377.061
       33       42     377.061
       33       44     377.061
       33       46     377.061
       33       48     377.061
       33       50     377.061
       33       52     377.061
       33       54     377.061
       33       56     377.061
       33       58     377.061
       33       60     377.061
       33       62     377.061
       33       64     377.061
       33       66     377.061
       33       68     377.061
       33       70     377.061
       33       72     377.061
       33       74     377.061
       33       76     377.061
       33       78     377.061
       33       80     377.061
       33       82     377.061
       33       84     377.061
       33       86     377.061
       33       88     377.061
       33       90     377.061
       33       92     377.061
       33       94     377.061
       33       96     377.061
       33       98     377.061
       33      100     377.061
       33      102     377.061
       33      104     377.061
       33      106     377.061
       33      108     377.061
       33      110     377.061
       33      112     377.061
       33      114     377.061
       33      116     377.061
       33      118     377.061
       33      120     377.061
       33      122     377.061
       33      124     377.061
       33      126     377.061
       33      128     377.061
       33      130     377.061
       33      132     377.061
       33      134     377.061
       33      136     377.061
       33      138     377.061
       33      140     377.061
       33      142     377.061
       33      144     377.061
       33      146     377.061
       33      148     377.061
       33      150     377.061
       33      152     377.061
       33      154     377.061
       33      156     377.061
       33      158     377.061
       33      160     377.061
       33      162     377.061
       33      164     377.061
       33      166     377.061
       33      168     377.061
       33      170     377.061
       33      172     377.061
       33      174     377.061
       33      176     377.061
       33      178     377.061
       33      180     377.061
       33      182     377.061
       33      184     377.061
       33      186     377.061
       33      188     377.061
       33      190     377.061
       33      192     377.061
       33      194     377.061
       33      196     377.061
       33      198     377.061
       33      200     377.061
       33      202     377.061
       33      204     377.061
       33      206     377.061
       33      208     377.061
       33      210     377.061
       33      212     377.061
       33      214     377.061
       33      216     377.061
       33      218     377.061
       33      220     377.061
       33      222     377.061
       33      224     377.061
       33      226     377.061
       33      228     377.061
       33      230     377.061
       33      234     377.061
       33      236     377.061
       33      238     377.061
       33      240     377.061
       33      242     377.061
       33      244     377.061
       33      246     377.061
       33      248     377.061
       33      250     377.061
       33      252     377.061
       33      254     377.061
       33      256     377.061
       33      258     377.061
       33      260     377.061
       33      264     377.061
       33      266     377.061
       33      268     377.061
       33      270     377.061
       33      272     377.061
       33      274     377.061
       33      276     377.061
       33      278     377.061
       33      280     377.061
       33      282     377.061
       33      284     377.061
       33      286     377.061
       33      290     377.061
       33      292     377.061
       33      294     377.061
       33      296     377.061
       35        0     385.165
       35        2     385.165
       35        4     385.165
       35        6     385.165
       35        8     385.165
       35       10     385.165
       35       12     385.165
       35       14     385.165
       35       16     385.165
       35       18     385.165
       35       20     385.165
       35       22     385.165
       35       24     385.165
       35       26     385.165
       35       28     385.165
       35       30     385.165
       35       32     385.165
       35       34     385.165
       35       36     385.165
       35       38     385.165
       35       40     385.165
       35       42     385.165
       35       44     385.165
       35       46     385.165
       35       48     385.165
       35       50     385.165
       35       52     385.165
       35       54     385.165
       35       56     385.165
       35       58     385.165
       35       60     385.165
       35       62     385.165
       35       64     385.165
       35       66     385.165
       35       68     385.165
       35       70     385.165
       35       72     385.165
       35       74     385.165
       35       76     385.165
       35       78     385.165
       35       80     385.165
       35       82     385.165
       35       84     385.165
       35       86     385.165
       35       88     385.165
       35       90     385.165
       35       92     385.165
       35       94     385.165
       35       96     385.165
       35       98     385.165
       35      100     385.165
       35      102     385.165
       35      104     385.165
       35      106     385.165
       35      108     385.165
       35      110     385.165
       35      112     385.165
       35      114     385.165
       35      116     385.165
       35      118     385.165
       35      120     385.165
       35      122     385.165
       35      124     385.165
       35      126     385.165
       35      128     385.165
       35      130     385.165
       35      132     385.165
       35      134     385.165
       35      136     385.165
       35      138     385.165
       35      140     385.165
       35      142     385.165
       35      144     385.165
       35      146     385.165
       35      148     385.165
       35      150     385.165
       35      152     385.165
       35      154     385.165
       35      156     385.165
       35      158     385.165
       35      160     385.165
       35      162     385.165
       35      164     385.165
       35      166     385.165
       35      168     385.165
       35      170     385.165
       35      172     385.165
       35      174     385.165
       35      176     385.165
       35      178     385.165
       35      180     385.165
       35      182     385.165
       35      184     385.165
       35      186     385.165
       35      188     385.165
       35      190     385.165
       35      192     385.165
       35      194     385.165
       35      196     385.165
       35      198     385.165
       35      200     385.165
       35      202     385.165
       35      204     385.165
       35      206     385.165
       35      208     385.165
       35      210     385.165
       35      212     385.165
       35      214     385.165
       35      216     385.165
       35      218     385.165
       35      220     385.165
       35      222     385.165
       35      224     385.165
       35      226     385.165
       35      228     385.165
       35      232     385.165
       35      234     385.165
       35      236     385.165
       35      238     385.165
       35      240     385.165
       35      244     385.165
       35      248     385.165
       35      250     385.165
       35      252     385.165
       35      254     385.165
       35      256     385.165
       35      258     385.165
       35      260     385.165
       35      262     385.165
       35      264     385.165
       35      266     385.165
       35      268     385.165
       35      270     385.165
       35      272     385.165
       35      274     385.165
       35      276     385.165
       35      278     385.165
       35      280     385.165
       35      282     385.165
       35      284     385.165
       35      286     385.165
       35      288     385.165
       35      290     385.165
       35      292     385.165
       37        0     393.017
       37        2     393.017
       37        4     393.017
       37        6     393.017
       37        8     393.017
       37       10     393.017
       37       12     393.017
       37       14     393.017
       37       16     393.017
       37       18     393.017
       37       20     393.017
       37       22     393.017
       37       24     393.017
       37       26     393.017
       37       28     393.017
       37       30     393.017
       37       32     393.017
       37       34     393.017
       37       36     393.017
       37       38     393.017
       37       40     393.017
       37       42     393.017
       37       44     393.017
       37       46     393.017
       37       48     393.017
       37       50     393.017
       37       52     393.017
       37       54     393.017
       37       56     393.017
       37       58     393.017
       37       60     393.017
       37       62     393.017
       37       64     393.017
       37       66     393.017
       37       68     393.017
       37       70     393.017
       37       72     393.017
       37       74     393.017
       37       76     393.017
       37       78     393.017
       37       80     393.017
       37       82     393.017
       37       84     393.017
       37       86     393.017
       37       88     393.017
       37       90     393.017
       37       92     393.017
       37       94     393.017
       37       96     393.017
       37       98     393.017
       37      100     393.017
       37      102     393.017
       37      104     393.017
       37      106     393.017
       37      108     393.017
       37      110     393.017
       37      112     393.017
       37      114     393.017
       37      116     393.017
       37      118     393.017
       37      120     393.017
       37      122     393.017
       37      124     393.017
       37      126     393.017
       37      128     393.017
       37      130     393.017
       37      132     393.017
       37      134     393.017
       37      136     393.017
       37      138     393.017
       37      140     393.017
       37      142     393.017
       37      144     393.017
       37      146     393.017
       37      148     393.017
       37      150     393.017
       37      152     393.017
       37      154     393.017
       37      156     393.017
       37      158     393.017
       37      160     393.017
       37      162     393.017
       37      164     393.017
       37      166     393.017
       37      168     393.017
       37      170     393.017
       37      172     393.017
       37      174     393.017
       37      176     393.017
       37      178     393.017
       37      180     393.017
       37      182     393.017
       37      184     393.017
       37      186     393.017
       37      188     393.017
       37      190     393.017
       37      192     393.017
       37      194     393.017
       37      196     393.017
       37      198     393.017
       37      200     393.017
       37      202     393.017
       37      204     393.017
       37      206     393.017
       37      208     393.017
       37      210     393.017
       37      212     393.017
       37      214     393.017
       37      216     393.017
       37      218     393.017
       37      220     393.017
       37      222     393.017
       37      224     393.017
       37      226     393.017
       37      228     393.017
       37      230     393.017
       37      234     393.017
       37      236     393.017
       37      238     393.017
       37      240     393.017
       37      242     393.017
       37      244     393.017
       37      246     393.017
       37      248     393.017
       37      250     393.017
       37      252     393.017
       37      254     393.017
       37      256     393.017
       37      258     393.017
       37      260     393.017
       37      262     393.017
       37      264     393.017
       37      266     393.017
       37      268     393.017
       37      270     393.017
       37      272     393.017
       37      276     393.017
       37      278     393.017
       37      282     393.017
       37      284     393.017
       37      286     393.017
       39        0     400.671
       39        2     400.671
       39        4     400.671
       39        6     400.671
       39        8     400.671
       39       10     400.671
       39       12     400.671
       39       14     400.671
       39       16     400.671
       39       18     400.671
       39       20     400.671
       39       22     400.671
       39       24     400.671
       39       26     400.671
       39       28     400.671
       39       30     400.671
       39       32     400.671
       39       34     400.671
       39       36     400.671
       39       38     400.671
       39       40     400.671
       39       42     400.671
       39       44     400.671
       39       46     400.671
       39       48     400.671
       39       50     400.671
       39       52     400.671
       39       54     400.671
       39       56     400.671
       39       58     400.671
       39       60     400.671
       39       62     400.671
       39       64     400.671
       39       66     400.671
       39       68     400.671
       39       70     400.671
       39       72     400.671
       39       74     400.671
       39       76     400.671
       39       78     400.671
       39       80     400.671
       39       82     400.671
       39       84     400.671
       39       86     400.671
       39       88     400.671
       39       90     400.671
       39       92     400.671
       39       94     400.671
       39       96     400.671
       39       98     400.671
       39      100     400.671
       39      102     400.671
       39      104     400.671
       39      106     400.671
       39      108     400.671
       39      110     400.671
       39      112     400.671
       39      114     400.671
       39      116     400.671
       39      118     400.671
       39      120     400.671
       39      122     400.671
       39      124     400.671
       39      126     400.671
       39      128     400.671
       39      130     400.671
       39      132     400.671
       39      134     400.671
       39      136     400.671
       39      138     400.671
       39      140     400.671
       39      142     400.671
       39      144     400.671
       39      146     400.671
       39      148     400.671
       39      150     400.671
       39      152     400.671
       39      154     400.671
       39      156     400.671
       39      158     400.671
       39      160     400.671
       39      162     400.671
       39      164     400.671
       39      166     400.671
       39      168     400.671
       39      170     400.671
       39      172     400.671
       39      174     400.671
       39      176     400.671
       39      178     400.671
       39      180     400.671
       39      182     400.671
       39      184     400.671
       39      186     400.671
       39      188     400.671
       39      190     400.671
       39      192     400.671
       39      194     400.671
       39      196     400.671
       39      198     400.671
       39      200     400.671
       39      202     400.671
       39      204     400.671
       39      206     400.671
       39      208     400.671
       39      210     400.671
       39      212     400.671
       39      214     400.671
       39      216     400.671
       39      218     400.671
       39      220     400.671
       39      222     400.671
       39      224     400.671
       39      226     400.671
       39      228     400.671
       39      230     400.671
       39      232     400.671
       39      234     400.671
       39      238     400.671
       39      240     400.671
       39      242     400.671
       39      244     400.671
       39      246     400.671
       39      248     400.671
       39      250     400.671
       39      254     400.671
       39      256     400.671
       39      258     400.671
       39      260     400.671
       39      262     400.671
       39      264     400.671
       39      266     400.671
       39      268     400.671
       39      272     400.671
       39      274     400.671
       39      276     400.671
       39      278     400.671
       39      280     400.671
       39      282     400.671
       41        0     408.109
       41        2     408.109
       41        4     408.109
       41        6     408.109
       41        8     408.109
       41       10     408.109
       41       12     408.109
       41       14     408.109
       41       16     408.109
       41       18     408.109
       41       20     408.109
       41       22     408.109
       41       24     408.109
       41       26     408.109
       41       28     408.109
       41       30     408.109
       41       32     408.109
       41       34     408.109
       41       36     408.109
       41       38     408.109
       41       40     408.109
       41       42     408.109
       41       44     408.109
       41       46     408.109
       41       48     408.109
       41       50     408.109
       41       52     408.109
       41       54     408.109
       41       56     408.109
       41       58     408.109
       41       60     408.109
       41       62     408.109
       41       64     408.109
       41       66     408.109
       41       68     408.109
       41       70     408.109
       41       72     408.109
       41       74     408.109
       41       76     408.109
       41       78     408.109
       41       80     408.109
       41       82     408.109
       41       84     408.109
       41       86     408.109
       41       88     408.109
       41       90     408.109
       41       92     408.109
       41       94     408.109
       41       96     408.109
       41       98     408.109
       41      100     408.109
       41      102     408.109
       41      104     408.109
       41      106     408.109
       41      108     408.109
       41      110     408.109
       41      112     408.109
       41      114     408.109
       41      116     408.109
       41      118     408.109
       41      120     408.109
       41      122     408.109
       41      124     408.109
       41      126     408.109
       41      128     408.109
       41      130     408.109
       41      132     408.109
       41      134     408.109
       41      136     408.109
       41      138     408.109
       41      140     408.109
       41      142     408.109
       41      144     408.109
       41      146     408.109
       41      148     408.109
       41      150     408.109
       41      152     408.109
       41      154     408.109
       41      156     408.109
       41      158     408.109
       41      160     408.109
       41      162     408.109
       41      164     408.109
       41      166     408.109
       41      168     408.109
       41      170     408.109
       41      172     408.109
       41      174     408.109
       41      176     408.109
       41      178     408.109
       41      180     408.109
       41      182     408.109
       41      184     408.109
       41      186     408.109
       41      188     408.109
       41      190     408.109
       41      192     408.109
       41      194     408.109
       41      196     408.109
       41      198     408.109
       41      200     408.109
       41      202     408.109
       41      204     408.109
       41      206     408.109
       41      208     408.109
       41      210     408.109
       41      212     408.109
       41      214     408.109
       41      216     408.109
       41      218     408.109
       41      220     408.109
       41      222     408.109
       41      224     408.109
       41      226     408.109
       41      228     408.109
       41      230     408.109
       41      232     408.109
       41      234     408.109
       41      236     408.109
       41      238     408.109
       41      240     408.109
       41      242     408.109
       41      244     408.109
       41      246     408.109
       41      248     408.109
       41      250     408.109
       41      254     408.109
       41      256     408.109
       41      258     408.109
       41      260     408.109
       41      262     408.109
       41      264     408.109
       41      266     408.109
       41      268     408.109
       41      270     408.109
       41      272     408.109
       41      274     408.109
       41      276     408.109
       41      278     408.109
       43        0     415.297
       43        2     415.297
       43        4     415.297
       43        6     415.297
       43        8     415.297
       43       10     415.297
       43       12     415.297
       43       14     415.297
       43       16     415.297
       43       18     415.297
       43       20     415.297
       43       22     415.297
       43       24     415.297
       43       26     415.297
       43       28     415.297
       43       30     415.297
       43       32     415.297
       43       34     415.297
       43       36     415.297
       43       38     415.297
       43       40     415.297
       43       42     415.297
       43       44     415.297
       43       46     415.297
       43       48     415.297
       43       50     415.297
       43       52     415.297
       43       54     415.297
       43       56     415.297
       43       58     415.297
       43       60     415.297
       43       62     415.297
       43       64     415.297
       43       66     415.297
       43       68     415.297
       43       70     415.297
       43       72     415.297
       43       74     415.297
       43       76     415.297
       43       78     415.297
       43       80     415.297
       43       82     415.297
       43       84     415.297
       43       86     415.297
       43       88     415.297
       43       90     415.297
       43       92     415.297
       43       94     415.297
       43       96     415.297
       43       98     415.297
       43      100     415.297
       43      102     415.297
       43      104     415.297
       43      106     415.297
       43      108     415.297
       43      110     415.297
       43      112     415.297
       43      114     415.297
       43      116     415.297
       43      118     415.297
       43      120     415.297
       43      122     415.297
       43      124     415.297
       43      126     415.297
       43      128     415.297
       43      130     415.297
       43      132     415.297
       43      134     415.297
       43      136     415.297
       43      138     415.297
       43      140     415.297
       43      142     415.297
       43      144     415.297
       43      146     415.297
       43      148     415.297
       43      150     415.297
       43      152     415.297
       43      154     415.297
       43      156     415.297
       43      158     415.297
       43      160     415.297
       43      162     415.297
       43      164     415.297
       43      166     415.297
       43      168     415.297
       43      170     415.297
       43      172     415.297
       43      174     415.297
       43      176     415.297
       43      178     415.297
       43      180     415.297
       43      182     415.297
       43      184     415.297
       43      186     415.297
       43      188     415.297
       43      190     415.297
       43      192     415.297
       43      194     415.297
       43      196     415.297
       43      198     415.297
       43      200     415.297
       43      202     415.297
       43      204     415.297
       43      206     415.297
       43      208     415.297
       43      210     415.297
       43      212     415.297
       43      214     415.297
       43      216     415.297
       43      218     415.297
       43      220     415.297
       43      222     415.297
       43      224     415.297
       43      226     415.297
       43      228     415.297
       43      230     415.297
       43      232     415.297
       43      234     415.297
       43      236     415.297
       43      238     415.297
       43      240     415.297
       43      242     415.297
       43      244     415.297
       43      246     415.297
       43      248     415.297
       43      250     415.297
       43      254     415.297
       43      256     415.297
       43      258     415.297
       43      260     415.297
       43      264     415.297
       43      266     415.297
       43      268     415.297
       43      270     415.297
       43      272     415.297
       43      274     415.297
       45        0     422.358
       45        2     422.358
       45        4     422.358
       45        6     422.358
       45        8     422.358
       45       10     422.358
       45       12     422.358
       45       14     422.358
       45       16     422.358
       45       18     422.358
       45       20     422.358
       45       22     422.358
       45       24     422.358
       45       26     422.358
       45       28     422.358
       45       30     422.358
       45       32     422.358
       45       34     422.358
       45       36     422.358
       45       38     422.358
       45       40     422.358
       45       42     422.358
       45       44     422.358
       45       46     422.358
       45       48     422.358
       45       50     422.358
       45       52     422.358
       45       54     422.358
       45       56     422.358
       45       58     422.358
       45       60     422.358
       45       62     422.358
       45       64     422.358
       45       66     422.358
       45       68     422.358
       45       70     422.358
       45       72     422.358
       45       74     422.358
       45       76     422.358
       45       78     422.358
       45       80     422.358
       45       82     422.358
       45       84     422.358
       45       86     422.358
       45       88     422.358
       45       90     422.358
       45       92     422.358
       45       94     422.358
       45       96     422.358
       45       98     422.358
       45      100     422.358
       45      102     422.358
       45      104     422.358
       45      106     422.358
       45      108     422.358
       45      110     422.358
       45      112     422.358
       45      114     422.358
       45      116     422.358
       45      118     422.358
       45      120     422.358
       45      122     422.358
       45      124     422.358
       45      126     422.358
       45      128     422.358
       45      130     422.358
       45      132     422.358
       45      134     422.358
       45      136     422.358
       45      138     422.358
       45      140     422.358
       45      142     422.358
       45      144     422.358
       45      146     422.358
       45      148     422.358
       45      150     422.358
       45      152     422.358
       45      154     422.358
       45      156     422.358
       45      158     422.358
       45      160     422.358
       45      162     422.358
       45      164     422.358
       45      166     422.358
       45      168     422.358
       45      170     422.358
       45      172     422.358
       45      174     422.358
       45      176     422.358
       45      178     422.358
       45      180     422.358
       45      182     422.358
       45      184     422.358
       45      186     422.358
       45      188     422.358
       45      190     422.358
       45      192     422.358
       45      194     422.358
       45      196     422.358
       45      198     422.358
       45      200     422.358
       45      202     422.358
       45      204     422.358
       45      206     422.358
       45      208     422.358
       45      210     422.358
       45      212     422.358
       45      214     422.358
       45      216     422.358
       45      218     422.358
       45      220     422.358
       45      222     422.358
       45      224     422.358
       45      226     422.358
       45      228     422.358
       45      230     422.358
       45      232     422.358
       45      234     422.358
       45      236     422.358
       45      238     422.358
       45      240     422.358
       45      242     422.358
       45      246     422.358
       45      248     422.358
       45      250     422.358
       45      252     422.358
       45      254     422.358
       45      256     422.358
       45      258     422.358
       45      260     422.358
       45      262     422.358
       45      266     422.358
       45      268     422.358
       45      270     422.358
       47        0     429.233
       47        2     429.233
       47        4     429.233
       47        6     429.233
       47        8     429.233
       47       10     429.233
       47       12     429.233
       47       14     429.233
       47       16     429.233
       47       18     429.233
       47       20     429.233
       47       22     429.233
       47       24     429.233
       47       26     429.233
       47       28     429.233
       47       30     429.233
       47       32     429.233
       47       34     429.233
       47       36     429.233
       47       38     429.233
       47       40     429.233
       47       42     429.233
       47       44     429.233
       47       46     429.233
       47       48     429.233
       47       50     429.233
       47       52     429.233
       47       54     429.233
       47       56     429.233
       47       58     429.233
       47       60     429.233
       47       62     429.233
       47       64     429.233
       47       66     429.233
       47       68     429.233
       47       70     429.233
       47       72     429.233
       47       74     429.233
       47       76     429.233
       47       78     429.233
       47       80     429.233
       47       82     429.233
       47       84     429.233
       47       86     429.233
       47       88     429.233
       47       90     429.233
       47       92     429.233
       47       94     429.233
       47       96     429.233
       47       98     429.233
       47      100     429.233
       47      102     429.233
       47      104     429.233
       47      106     429.233
       47      108     429.233
       47      110     429.233
       47      112     429.233
       47      114     429.233
       47      116     429.233
       47      118     429.233
       47      120     429.233
       47      122     429.233
       47      124     429.233
       47      126     429.233
       47      128     429.233
       47      130     429.233
       47      132     429.233
       47      134     429.233
       47      136     429.233
       47      138     429.233
       47      140     429.233
       47      142     429.233
       47      144     429.233
       47      146     429.233
       47      148     429.233
       47      150     429.233
       47      152     429.233
       47      154     429.233
       47      156     429.233
       47      158     429.233
       47      160     429.233
       47      162     429.233
       47      164     429.233
       47      166     429.233
       47      168     429.233
       47      170     429.233
       47      172     429.233
       47      174     429.233
       47      176     429.233
       47      178     429.233
       47      180     429.233
       47      182     429.233
       47      184     429.233
       47      186     429.233
       47      188     429.233
       47      190     429.233
       47      192     429.233
       47      194     429.233
       47      196     429.233
       47      198     429.233
       47      200     429.233
       47      202     429.233
       47      204     429.233
       47      206     429.233
       47      208     429.233
       47      210     429.233
       47      212     429.233
       47      214     429.233
       47      216     429.233
       47      218     429.233
       47      220     429.233
       47      222     429.233
       47      224     429.233
       47      226     429.233
       47      228     429.233
       47      230     429.233
       47      232     429.233
       47      234     429.233
       47      236     429.233
       47      238     429.233
       47      240     429.233
       47      242     429.233
       47      244     429.233
       47      246     429.233
       47      248     429.233
       47      250     429.233
       47      252     429.233
       47      256     429.233
       47      258     429.233
       47      260     429.233
       47      262     429.233
       47      264     429.233
       47      266     429.233
       49        0     435.934
       49        2     435.934
       49        4     435.934
       49        6     435.934
       49        8     435.934
       49       10     435.934
       49       12     435.934
       49       14     435.934
       49       16     435.934
       49       18     435.934
       49       20     435.934
       49       22     435.934
       49       24     435.934
       49       26     435.934
       49       28     435.934
       49       30     435.934
       49       32     435.934
       49       34     435.934
       49       36     435.934
       49       38     435.934
       49       40     435.934
       49       42     435.934
       49       44     435.934
       49       46     435.934
       49       48     435.934
       49       50     435.934
       49       52     435.934
       49       54     435.934
       49       56     435.934
       49       58     435.934
       49       60     435.934
       49       62     435.934
       49       64     435.934
       49       66     435.934
       49       68     435.934
       49       70     435.934
       49       72     435.934
       49       74     435.934
       49       76     435.934
       49       78     435.934
       49       80     435.934
       49       82     435.934
       49       84     435.934
       49       86     435.934
       49       88     435.934
       49       90     435.934
       49       92     435.934
       49       94     435.934
       49       96     435.934
       49       98     435.934
       49      100     435.934
       49      102     435.934
       49      104     435.934
       49      106     435.934
       49      108     435.934
       49      110     435.934
       49      112     435.934
       49      114     435.934
       49      116     435.934
       49      118     435.934
       49      120     435.934
       49      122     435.934
       49      124     435.934
       49      126     435.934
       49      128     435.934
       49      130     435.934
       49      132     435.934
       49      134     435.934
       49      136     435.934
       49      138     435.934
       49      140     435.934
       49      142     435.934
       49      144     435.934
       49      146     435.934
       49      148     435.934
       49      150     435.934
       49      152     435.934
       49      154     435.934
       49      156     435.934
       49      158     435.934
       49      160     435.934
       49      162     435.934
       49      164     435.934
       49      166     435.934
       49      168     435.934
       49      170     435.934
       49      172     435.934
       49      174     435.934
       49      176     435.934
       49      178     435.934
       49      180     435.934
       49      182     435.934
       49      184     435.934
       49      186     435.934
       49      188     435.934
       49      190     435.934
       49      192     435.934
       49      194     435.934
       49      196     435.934
       49      198     435.934
       49      200     435.934
       49      202     435.934
       49      204     435.934
       49      206     435.934
       49      208     435.934
       49      210     435.934
       49      212     435.934
       49      214     435.934
       49      216     435.934
       49      218     435.934
       49      220     435.934
       49      222     435.934
       49      224     435.934
       49      226     435.934
       49      228     435.934
       49      230     435.934
       49      232     435.934
       49      234     435.934
       49      236     435.934
       49      238     435.934
       49      240     435.934
       49      242     435.934
       49      244     435.934
       49      246     435.934
       49      248     435.934
       49      250     435.934
       49      252     435.934
       49      254     435.934
       49      256     435.934
       49      258     435.934
       49      260     435.934
       49      262     435.934
       51        0     442.557
       51        2     442.557
       51        4     442.557
       51        6     442.557
       51        8     442.557
       51       10     442.557
       51       12     442.557
       51       14     442.557
       51       16     442.557
       51       18     442.557
       51       20     442.557
       51       22     442.557
       51       24     442.557
       51       26     442.557
       51       28     442.557
       51       30     442.557
       51       32     442.557
       51       34     442.557
       51       36     442.557
       51       38     442.557
       51       40     442.557
       51       42     442.557
       51       44     442.557
       51       46     442.557
       51       48     442.557
       51       50     442.557
       51       52     442.557
       51       54     442.557
       51       56     442.557
       51       58     442.557
       51       60     442.557
       51       62     442.557
       51       64     442.557
       51       66     442.557
       51       68     442.557
       51       70     442.557
       51       72     442.557
       51       74     442.557
       51       76     442.557
       51       78     442.557
       51       80     442.557
       51       82     442.557
       51       84     442.557
       51       86     442.557
       51       88     442.557
       51       90     442.557
       51       92     442.557
       51       94     442.557
       51       96     442.557
       51       98     442.557
       51      100     442.557
       51      102     442.557
       51      104     442.557
       51      106     442.557
       51      108     442.557
       51      110     442.557
       51      112     442.557
       51      114     442.557
       51      116     442.557
       51      118     442.557
       51      120     442.557
       51      122     442.557
       51      124     442.557
       51      126     442.557
       51      128     442.557
       51      130     442.557
       51      132     442.557
       51      134     442.557
       51      136     442.557
       51      138     442.557
       51      140     442.557
       51      142     442.557
       51      144     442.557
       51      146     442.557
       51      148     442.557
       51      150     442.557
       51      152     442.557
       51      154     442.557
       51      156     442.557
       51      158     442.557
       51      160     442.557
       51      162     442.557
       51      164     442.557
       51      166     442.557
       51      168     442.557
       51      170     442.557
       51      172     442.557
       51      174     442.557
       51      176     442.557
       51      178     442.557
       51      180     442.557
       51      182     442.557
       51      184     442.557
       51      186     442.557
       51      188     442.557
       51      190     442.557
       51      192     442.557
       51      194     442.557
       51      196     442.557
       51      198     442.557
       51      200     442.557
       51      202     442.557
       51      204     442.557
       51      206     442.557
       51      208     442.557
       51      210     442.557
       51      212     442.557
       51      214     442.557
       51      216     442.557
       51      218     442.557
       51      220     442.557
       51      222     442.557
       51      224     442.557
       51      226     442.557
       51      228     442.557
       51      230     442.557
       51      232     442.557
       51      234     442.557
       51      236     442.557
       51      238     442.557
       51      240     442.557
       51      242     442.557
       51      244     442.557
       51      246     442.557
       51      248     442.557
       51      250     442.557
       51      252     442.557
       51      254     442.557
       51      256     442.557
       51      258     442.557
       51      260     442.557
       53        0     448.951
       53        2     448.951
       53        4     448.951
       53        6     448.951
       53        8     448.951
       53       10     448.951
       53       12     448.951
       53       14     448.951
       53       16     448.951
       53       18     448.951
       53       20     448.951
       53       22     448.951
       53       24     448.951
       53       26     448.951
       53       28     448.951
       53       30     448.951
       53       32     448.951
       53       34     448.951
       53       36     448.951
       53       38     448.951
       53       40     448.951
       53       42     448.951
       53       44     448.951
       53       46     448.951
       53       48     448.951
       53       50     448.951
       53       52     448.951
       53       54     448.951
       53       56     448.951
       53       58     448.951
       53       60     448.951
       53       62     448.951
       53       64     448.951
       53       66     448.951
       53       68     448.951
       53       70     448.951
       53       72     448.951
       53       74     448.951
       53       76     448.951
       53       78     448.951
       53       80     448.951
       53       82     448.951
       53       84     448.951
       53       86     448.951
       53       88     448.951
       53       90     448.951
       53       92     448.951
       53       94     448.951
       53       96     448.951
       53       98     448.951
       53      100     448.951
       53      102     448.951
       53      104     448.951
       53      106     448.951
       53      108     448.951
       53      110     448.951
       53      112     448.951
       53      114     448.951
       53      116     448.951
       53      118     448.951
       53      120     448.951
       53      122     448.951
       53      124     448.951
       53      126     448.951
       53      128     448.951
       53      130     448.951
       53      132     448.951
       53      134     448.951
       53      136     448.951
       53      138     448.951
       53      140     448.951
       53      142     448.951
       53      144     448.951
       53      146     448.951
       53      148     448.951
       53      150     448.951
       53      152     448.951
       53      154     448.951
       53      156     448.951
       53      158     448.951
       53      160     448.951
       53      162     448.951
       53      164     448.951
       53      166     448.951
       53      168     448.951
       53      170     448.951
       53      172     448.951
       53      174     448.951
       53      176     448.951
       53      178     448.951
       53      180     448.951
       53      182     448.951
       53      184     448.951
       53      186     448.951
       53      188     448.951
       53      190     448.951
       53      192     448.951
       53      194     448.951
       53      196     448.951
       53      198     448.951
       53      200     448.951
       53      202     448.951
       53      204     448.951
       53      206     448.951
       53      208     448.951
       53      210     448.951
       53      212     448.951
       53      214     448.951
       53      216     448.951
       53      218     448.951
       53      220     448.951
       53      222     448.951
       53      224     448.951
       53      226     448.951
       53      228     448.951
       53      230     448.951
       53      232     448.951
       53      234     448.951
       53      236     448.951
       53      238     448.951
       53      240     448.951
       53      242     448.951
       53      244     448.951
       53      246     448.951
       53      248     448.951
       53      250     448.951
       53      252     448.951
       53      254     448.951
       53      256     448.951
       55        0     455.292
       55        2     455.292
       55        4     455.292
       55        6     455.292
       55        8     455.292
       55       10     455.292
       55       12     455.292
       55       14     455.292
       55       16     455.292
       55       18     455.292
       55       20     455.292
       55       22     455.292
       55       24     455.292
       55       26     455.292
       55       28     455.292
       55       30     455.292
       55       32     455.292
       55       34     455.292
       55       36     455.292
       55       38     455.292
       55       40     455.292
       55       42     455.292
       55       44     455.292
       55       46     455.292
       55       48     455.292
       55       50     455.292
       55       52     455.292
       55       54     455.292
       55       56     455.292
       55       58     455.292
       55       60     455.292
       55       62     455.292
       55       64     455.292
       55       66     455.292
       55       68     455.292
       55       70     455.292
       55       72     455.292
       55       74     455.292
       55       76     455.292
       55       78     455.292
       55       80     455.292
       55       82     455.292
       55       84     455.292
       55       86     455.292
       55       88     455.292
       55       90     455.292
       55       92     455.292
       55       94     455.292
       55       96     455.292
       55       98     455.292
       55      100     455.292
       55      102     455.292
       55      104     455.292
       55      106     455.292
       55      108     455.292
       55      110     455.292
       55      112     455.292
       55      114     455.292
       55      116     455.292
       55      118     455.292
       55      120     455.292
       55      122     455.292
       55      124     455.292
       55      126     455.292
       55      128     455.292
       55      130     455.292
       55      132     455.292
       55      134     455.292
       55      136     455.292
       55      138     455.292
       55      140     455.292
       55      142     455.292
       55      144     455.292
       55      146     455.292
       55      148     455.292
       55      150     455.292
       55      152     455.292
       55      154     455.292
       55      156     455.292
       55      158     455.292
       55      160     455.292
       55      162     455.292
       55      164     455.292
       55      166     455.292
       55      168     455.292
       55      170     455.292
       55      172     455.292
       55      174     455.292
       55      176     455.292
       55      178     455.292
       55      180     455.292
       55      182     455.292
       55      184     455.292
       55      186     455.292
       55      188     455.292
       55      190     455.292
       55      192     455.292
       55      194     455.292
       55      196     455.292
       55      198     455.292
       55      200     455.292
       55      202     455.292
       55      204     455.292
       55      206     455.292
       55      208     455.292
       55      210     455.292
       55      212     455.292
       55      214     455.292
       55      216     455.292
       55      218     455.292
       55      220     455.292
       55      222     455.292
       55      224     455.292
       55      226     455.292
       55      228     455.292
       55      230     455.292
       55      232     455.292
       55      234     455.292
       55      236     455.292
       55      238     455.292
       55      240     455.292
       55      242     455.292
       55      244     455.292
       55      246     455.292
       55      248     455.292
       55      250     455.292
       55      252     455.292
       55      254     455.292
       57        0     461.472
       57        2     461.472
       57        4     461.472
       57        6     461.472
       57        8     461.472
       57       10     461.472
       57       12     461.472
       57       14     461.472
       57       16     461.472
       57       18     461.472
       57       20     461.472
       57       22     461.472
       57       24     461.472
       57       26     461.472
       57       28     461.472
       57       30     461.472
       57       32     461.472
       57       34     461.472
       57       36     461.472
       57       38     461.472
       57       40     461.472
       57       42     461.472
       57       44     461.472
       57       46     461.472
       57       48     461.472
       57       50     461.472
       57       52     461.472
       57       54     461.472
       57       56     461.472
       57       58     461.472
       57       60     461.472
       57       62     461.472
       57       64     461.472
       57       66     461.472
       57       68     461.472
       57       70     461.472
       57       72     461.472
       57       74     461.472
       57       76     461.472
       57       78     461.472
       57       80     461.472
       57       82     461.472
       57       84     461.472
       57       86     461.472
       57       88     461.472
       57       90     461.472
       57       92     461.472
       57       94     461.472
       57       96     461.472
       57       98     461.472
       57      100     461.472
       57      102     461.472
       57      104     461.472
       57      106     461.472
       57      108     461.472
       57      110     461.472
       57      112     461.472
       57      114     461.472
       57      116     461.472
       57      118     461.472
       57      120     461.472
       57      122     461.472
       57      124     461.472
       57      126     461.472
       57      128     461.472
       57      130     461.472
       57      132     461.472
       57      134     461.472
       57      136     461.472
       57      138     461.472
       57      140     461.472
       57      142     461.472
       57      144     461.472
       57      146     461.472
       57      148     461.472
       57      150     461.472
       57      152     461.472
       57      154     461.472
       57      156     461.472
       57      158     461.472
       57      160     461.472
       57      162     461.472
       57      164     461.472
       57      166     461.472
       57      168     461.472
       57      170     461.472
       57      172     461.472
       57      174     461.472
       57      176     461.472
       57      178     461.472
       57      180     461.472
       57      182     461.472
       57      184     461.472
       57      186     461.472
       57      188     461.472
       57      190     461.472
       57      192     461.472
       57      194     461.472
       57      196     461.472
       57      198     461.472
       57      200     461.472
       57      202     461.472
       57      204     461.472
       57      206     461.472
       57      208     461.472
       57      210     461.472
       57      212     461.472
       57      214     461.472
       57      216     461.472
       57      218     461.472
       57      220     461.472
       57      222     461.472
       57      224     461.472
       57      226     461.472
       57      228     461.472
       57      230     461.472
       57      232     461.472
       57      234     461.472
       57      236     461.472
       57      238     461.472
       57      240     461.472
       57      242     461.472
       57      244     461.472
       57      246     461.472
       57      248     461.472
       57      250     461.472
       59        0     467.570
       59        2     467.570
       59        4     467.570
       59        6     467.570
       59        8     467.570
       59       10     467.570
       59       12     467.570
       59       14     467.570
       59       16     467.570
       59       18     467.570
       59       20     467.570
       59       22     467.570
       59       24     467.570
       59       26     467.570
       59       28     467.570
       59       30     467.570
       59       32     467.570
       59       34     467.570
       59       36     467.570
       59       38     467.570
       59       40     467.570
       59       42     467.570
       59       44     467.570
       59       46     467.570
       59       48     467.570
       59       50     467.570
       59       52     467.570
       59       54     467.570
       59       56     467.570
       59       58     467.570
       59       60     467.570
       59       62     467.570
       59       64     467.570
       59       66     467.570
       59       68     467.570
       59       70     467.570
       59       72     467.570
       59       74     467.570
       59       76     467.570
       59       78     467.570
       59       80     467.570
       59       82     467.570
       59       84     467.570
       59       86     467.570
       59       88     467.570
       59       90     467.570
       59       92     467.570
       59       94     467.570
       59       96     467.570
       59       98     467.570
       59      100     467.570
       59      102     467.570
       59      104     467.570
       59      106     467.570
       59      108     467.570
       59      110     467.570
       59      112     467.570
       59      114     467.570
       59      116     467.570
       59      118     467.570
       59      120     467.570
       59      122     467.570
       59      124     467.570
       59      126     467.570
       59      128     467.570
       59      130     467.570
       59      132     467.570
       59      134     467.570
       59      136     467.570
       59      138     467.570
       59      140     467.570
       59      142     467.570
       59      144     467.570
       59      146     467.570
       59      148     467.570
       59      150     467.570
       59      152     467.570
       59      154     467.570
       59      156     467.570
       59      158     467.570
       59      160     467.570
       59      162     467.570
       59      164     467.570
       59      166     467.570
       59      168     467.570
       59      170     467.570
       59      172     467.570
       59      174     467.570
       59      176     467.570
       59      178     467.570
       59      180     467.570
       59      182     467.570
       59      184     467.570
       59      186     467.570
       59      188     467.570
       59      190     467.570
       59      192     467.570
       59      194     467.570
       59      196     467.570
       59      198     467.570
       59      200     467.570
       59      202     467.570
       59      204     467.570
       59      206     467.570
       59      208     467.570
       59      210     467.570
       59      212     467.570
       59      214     467.570
       59      216     467.570
       59      218     467.570
       59      220     467.570
       59      222     467.570
       59      224     467.570
       59      226     467.570
       59      228     467.570
       59      230     467.570
       59      232     467.570
       59      234     467.570
       59      236     467.570
       59      238     467.570
       59      240     467.570
       59      242     467.570
       59      244     467.570
       59      246     467.570
       59      248     467.570
       61        0     473.552
       61        2     473.552
       61        4     473.552
       61        6     473.552
       61        8     473.552
       61       10     473.552
       61       12     473.552
       61       14     473.552
       61       16     473.552
       61       18     473.552
       61       20     473.552
       61       22     473.552
       61       24     473.552
       61       26     473.552
       61       28     473.552
       61       30     473.552
       61       32     473.552
       61       34     473.552
       61       36     473.552
       61       38     473.552
       61       40     473.552
       61       42     473.552
       61       44     473.552
       61       46     473.552
       61       48     473.552
       61       50     473.552
       61       52     473.552
       61       54     473.552
       61       56     473.552
       61       58     473.552
       61       60     473.552
       61       62     473.552
       61       64     473.552
       61       66     473.552
       61       68     473.552
       61       70     473.552
       61       72     473.552
       61       74     473.552
       61       76     473.552
       61       78     473.552
       61       80     473.552
       61       82     473.552
       61       84     473.552
       61       86     473.552
       61       88     473.552
       61       90     473.552
       61       92     473.552
       61       94     473.552
       61       96     473.552
       61       98     473.552
       61      100     473.552
       61      102     473.552
       61      104     473.552
       61      106     473.552
       61      108     473.552
       61      110     473.552
       61      112     473.552
       61      114     473.552
       61      116     473.552
       61      118     473.552
       61      120     473.552
       61      122     473.552
       61      124     473.552
       61      126     473.552
       61      128     473.552
       61      130     473.552
       61      132     473.552
       61      134     473.552
       61      136     473.552
       61      138     473.552
       61      140     473.552
       61      142     473.552
       61      144     473.552
       61      146     473.552
       61      148     473.552
       61      150     473.552
       61      152     473.552
       61      154     473.552
       61      156     473.552
       61      158     473.552
       61      160     473.552
       61      162     473.552
       61      164     473.552
       61      166     473.552
       61      168     473.552
       61      170     473.552
       61      172     473.552
       61      174     473.552
       61      176     473.552
       61      178     473.552
       61      180     473.552
       61      182     473.552
       61      184     473.552
       61      186     473.552
       61      188     473.552
       61      190     473.552
       61      192     473.552
       61      194     473.552
       61      196     473.552
       61      198     473.552
       61      200     473.552
       61      202     473.552
       61      204     473.552
       61      206     473.552
       61      208     473.552
       61      210     473.552
       61      212     473.552
       61      214     473.552
       61      216     473.552
       61      218     473.552
       61      220     473.552
       61      222     473.552
       61      224     473.552
       61      226     473.552
       61      228     473.552
       61      230     473.552
       61      232     473.552
       61      234     473.552
       61      236     473.552
       61      238     473.552
       61      240     473.552
       61      242     473.552
       61      244     473.552
       63        0     479.441
       63        2     479.441
       63        4     479.441
       63        6     479.441
       63        8     479.441
       63       10     479.441
       63       12     479.441
       63       14     479.441
       63       16     479.441
       63       18     479.441
       63       20     479.441
       63       22     479.441
       63       24     479.441
       63       26     479.441
       63       28     479.441
       63       30     479.441
       63       32     479.441
       63       34     479.441
       63       36     479.441
       63       38     479.441
       63       40     479.441
       63       42     479.441
       63       44     479.441
       63       46     479.441
       63       48     479.441
       63       50     479.441
       63       52     479.441
       63       54     479.441
       63       56     479.441
       63       58     479.441
       63       60     479.441
       63       62     479.441
       63       64     479.441
       63       66     479.441
       63       68     479.441
       63       70     479.441
       63       72     479.441
       63       74     479.441
       63       76     479.441
       63       78     479.441
       63       80     479.441
       63       82     479.441
       63       84     479.441
       63       86     479.441
       63       88     479.441
       63       90     479.441
       63       92     479.441
       63       94     479.441
       63       96     479.441
       63       98     479.441
       63      100     479.441
       63      102     479.441
       63      104     479.441
       63      106     479.441
       63      108     479.441
       63      110     479.441
       63      112     479.441
       63      114     479.441
       63      116     479.441
       63      118     479.441
       63      120     479.441
       63      122     479.441
       63      124     479.441
       63      126     479.441
       63      128     479.441
       63      130     479.441
       63      132     479.441
       63      134     479.441
       63      136     479.441
       63      138     479.441
       63      140     479.441
       63      142     479.441
       63      144     479.441
       63      146     479.441
       63      148     479.441
       63      150     479.441
       63      152     479.441
       63      154     479.441
       63      156     479.441
       63      158     479.441
       63      160     479.441
       63      162     479.441
       63      164     479.441
       63      166     479.441
       63      168     479.441
       63      170     479.441
       63      172     479.441
       63      174     479.441
       63      176     479.441
       63      178     479.441
       63      180     479.441
       63      182     479.441
       63      184     479.441
       63      186     479.441
       63      188     479.441
       63      190     479.441
       63      192     479.441
       63      194     479.441
       63      196     479.441
       63      198     479.441
       63      200     479.441
       63      202     479.441
       63      204     479.441
       63      206     479.441
       63      208     479.441
       63      210     479.441
       63      212     479.441
       63      214     479.441
       63      216     479.441
       63      218     479.441
       63      220     479.441
       63      222     479.441
       63      224     479.441
       63      226     479.441
       63      228     479.441
       63      230     479.441
       63      232     479.441
       63      234     479.441
       63      236     479.441
       63      238     479.441
       63      240     479.441
       63      242     479.441
       65        0     485.238
       65        2     485.238
       65        4     485.238
       65        6     485.238
       65        8     485.238
       65       10     485.238
       65       12     485.238
       65       14     485.238
       65       16     485.238
       65       18     485.238
       65       20     485.238
       65       22     485.238
       65       24     485.238
       65       26     485.238
       65       28     485.238
       65       30     485.238
       65       32     485.238
       65       34     485.238
       65       36     485.238
       65       38     485.238
       65       40     485.238
       65       42     485.238
       65       44     485.238
       65       46     485.238
       65       48     485.238
       65       50     485.238
       65       52     485.238
       65       54     485.238
       65       56     485.238
       65       58     485.238
       65       60     485.238
       65       62     485.238
       65       64     485.238
       65       66     485.238
       65       68     485.238
       65       70     485.238
       65       72     485.238
       65       74     485.238
       65       76     485.238
       65       78     485.238
       65       80     485.238
       65       82     485.238
       65       84     485.238
       65       86     485.238
       65       88     485.238
       65       90     485.238
       65       92     485.238
       65       94     485.238
       65       96     485.238
       65       98     485.238
       65      100     485.238
       65      102     485.238
       65      104     485.238
       65      106     485.238
       65      108     485.238
       65      110     485.238
       65      112     485.238
       65      114     485.238
       65      116     485.238
       65      118     485.238
       65      120     485.238
       65      122     485.238
       65      124     485.238
       65      126     485.238
       65      128     485.238
       65      130     485.238
       65      132     485.238
       65      134     485.238
       65      136     485.238
       65      138     485.238
       65      140     485.238
       65      142     485.238
       65      144     485.238
       65      146     485.238
       65      148     485.238
       65      150     485.238
       65      152     485.238
       65      154     485.238
       65      156     485.238
       65      158     485.238
       65      160     485.238
       65      162     485.238
       65      164     485.238
       65      166     485.238
       65      168     485.238
       65      170     485.238
       65      172     485.238
       65      174     485.238
       65      176     485.238
       65      178     485.238
       65      180     485.238
       65      182     485.238
       65      184     485.238
       65      186     485.238
       65      188     485.238
       65      190     485.238
       65      192     485.238
       65      194     485.238
       65      196     485.238
       65      198     485.238
       65      200     485.238
       65      202     485.238
       65      204     485.238
       65      206     485.238
       65      208     485.238
       65      210     485.238
       65      212     485.238
       65      214     485.238
       65      216     485.238
       65      218     485.238
       65      220     485.238
       65      222     485.238
       65      224     485.238
       65      226     485.238
       65      228     485.238
       65      230     485.238
       65      232     485.238
       65      234     485.238
       65      236     485.238
       65      238     485.238
       65      240     485.238
       67        0     490.946
       67        2     490.946
       67        4     490.946
       67        6     490.946
       67        8     490.946
       67       10     490.946
       67       12     490.946
       67       14     490.946
       67       16     490.946
       67       18     490.946
       67       20     490.946
       67       22     490.946
       67       24     490.946
       67       26     490.946
       67       28     490.946
       67       30     490.946
       67       32     490.946
       67       34     490.946
       67       36     490.946
       67       38     490.946
       67       40     490.946
       67       42     490.946
       67       44     490.946
       67       46     490.946
       67       48     490.946
       67       50     490.946
       67       52     490.946
       67       54     490.946
       67       56     490.946
       67       58     490.946
       67       60     490.946
       67       62     490.946
       67       64     490.946
       67       66     490.946
       67       68     490.946
       67       70     490.946
       67       72     490.946
       67       74     490.946
       67       76     490.946
       67       78     490.946
       67       80     490.946
       67       82     490.946
       67       84     490.946
       67       86     490.946
       67       88     490.946
       67       90     490.946
       67       92     490.946
       67       94     490.946
       67       96     490.946
       67       98     490.946
       67      100     490.946
       67      102     490.946
       67      104     490.946
       67      106     490.946
       67      108     490.946
       67      110     490.946
       67      112     490.946
       67      114     490.946
       67      116     490.946
       67      118     490.946
       67      120     490.946
       67      122     490.946
       67      124     490.946
       67      126     490.946
       67      128     490.946
       67      130     490.946
       67      132     490.946
       67      134     490.946
       67      136     490.946
       67      138     490.946
       67      140     490.946
       67      142     490.946
       67      144     490.946
       67      146     490.946
       67      148     490.946
       67      150     490.946
       67      152     490.946
       67      154     490.946
       67      156     490.946
       67      158     490.946
       67      160     490.946
       67      162     490.946
       67      164     490.946
       67      166     490.946
       67      168     490.946
       67      170     490.946
       67      172     490.946
       67      174     490.946
       67      176     490.946
       67      178     490.946
       67      180     490.946
       67      182     490.946
       67      184     490.946
       67      186     490.946
       67      188     490.946
       67      190     490.946
       67      192     490.946
       67      194     490.946
       67      196     490.946
       67      198     490.946
       67      200     490.946
       67      202     490.946
       67      204     490.946
       67      206     490.946
       67      208     490.946
       67      210     490.946
       67      212     490.946
       67      214     490.946
       67      216     490.946
       67      218     490.946
       67      220     490.946
       67      222     490.946
       67      224     490.946
       67      226     490.946
       67      228     490.946
       67      230     490.946
       67      232     490.946
       67      234     490.946
       67      236     490.946
       69        0     496.572
       69        2     496.572
       69        4     496.572
       69        6     496.572
       69        8     496.572
       69       10     496.572
       69       12     496.572
       69       14     496.572
       69       16     496.572
       69       18     496.572
       69       20     496.572
       69       22     496.572
       69       24     496.572
       69       26     496.572
       69       28     496.572
       69       30     496.572
       69       32     496.572
       69       34     496.572
       69       36     496.572
       69       38     496.572
       69       40     496.572
       69       42     496.572
       69       44     496.572
       69       46     496.572
       69       48     496.572
       69       50     496.572
       69       52     496.572
       69       54     496.572
       69       56     496.572
       69       58     496.572
       69       60     496.572
       69       62     496.572
       69       64     496.572
       69       66     496.572
       69       68     496.572
       69       70     496.572
       69       72     496.572
       69       74     496.572
       69       76     496.572
       69       78     496.572
       69       80     496.572
       69       82     496.572
       69       84     496.572
       69       86     496.572
       69       88     496.572
       69       90     496.572
       69       92     496.572
       69       94     496.572
       69       96     496.572
       69       98     496.572
       69      100     496.572
       69      102     496.572
       69      104     496.572
       69      106     496.572
       69      108     496.572
       69      110     496.572
       69      112     496.572
       69      114     496.572
       69      116     496.572
       69      118     496.572
       69      120     496.572
       69      122     496.572
       69      124     496.572
       69      126     496.572
       69      128     496.572
       69      130     496.572
       69      132     496.572
       69      134     496.572
       69      136     496.572
       69      138     496.572
       69      140     496.572
       69      142     496.572
       69      144     496.572
       69      146     496.572
       69      148     496.572
       69      150     496.572
       69      152     496.572
       69      154     496.572
       69      156     496.572
       69      158     496.572
       69      160     496.572
       69      162     496.572
       69      164     496.572
       69      166     496.572
       69      168     496.572
       69      170     496.572
       69      172     496.572
       69      174     496.572
       69      176     496.572
       69      178     496.572
       69      180     496.572
       69      182     496.572
       69      184     496.572
       69      186     496.572
       69      188     496.572
       69      190     496.572
       69      192     496.572
       69      194     496.572
       69      196     496.572
       69      198     496.572
       69      200     496.572
       69      202     496.572
       69      204     496.572
       69      206     496.572
       69      208     496.572
       69      210     496.572
       69      212     496.572
       69      214     496.572
       69      216     496.572
       69      218     496.572
       69      220     496.572
       69      222     496.572
       69      224     496.572
       69      226     496.572
       69      228     496.572
       69      230     496.572
       69      232     496.572
       69      234     496.572
       71        0     502.124
       71        2     502.124
       71        4     502.124
       71        6     502.124
       71        8     502.124
       71       10     502.124
       71       12     502.124
       71       14     502.124
       71       16     502.124
       71       18     502.124
       71       20     502.124
       71       22     502.124
       71       24     502.124
       71       26     502.124
       71       28     502.124
       71       30     502.124
       71       32     502.124
       71       34     502.124
       71       36     502.124
       71       38     502.124
       71       40     502.124
       71       42     502.124
       71       44     502.124
       71       46     502.124
       71       48     502.124
       71       50     502.124
       71       52     502.124
       71       54     502.124
       71       56     502.124
       71       58     502.124
       71       60     502.124
       71       62     502.124
       71       64     502.124
       71       66     502.124
       71       68     502.124
       71       70     502.124
       71       72     502.124
       71       74     502.124
       71       76     502.124
       71       78     502.124
       71       80     502.124
       71       82     502.124
       71       84     502.124
       71       86     502.124
       71       88     502.124
       71       90     502.124
       71       92     502.124
       71       94     502.124
       71       96     502.124
       71       98     502.124
       71      100     502.124
       71      102     502.124
       71      104     502.124
       71      106     502.124
       71      108     502.124
       71      110     502.124
       71      112     502.124
       71      114     502.124
       71      116     502.124
       71      118     502.124
       71      120     502.124
       71      122     502.124
       71      124     502.124
       71      126     502.124
       71      128     502.124
       71      130     502.124
       71      132     502.124
       71      134     502.124
       71      136     502.124
       71      138     502.124
       71      140     502.124
       71      142     502.124
       71      144     502.124
       71      146     502.124
       71      148     502.124
       71      150     502.124
       71      152     502.124
       71      154     502.124
       71      156     502.124
       71      158     502.124
       71      160     502.124
       71      162     502.124
       71      164     502.124
       71      166     502.124
       71      168     502.124
       71      170     502.124
       71      172     502.124
       71      174     502.124
       71      176     502.124
       71      178     502.124
       71      180     502.124
       71      182     502.124
       71      184     502.124
       71      186     502.124
       71      188     502.124
       71      190     502.124
       71      192     502.124
       71      194     502.124
       71      196     502.124
       71      198     502.124
       71      200     502.124
       71      202     502.124
       71      204     502.124
       71      206     502.124
       71      208     502.124
       71      210     502.124
       71      212     502.124
       71      214     502.124
       71      216     502.124
       71      218     502.124
       71      220     502.124
       71      222     502.124
       71      224     502.124
       71      226     502.124
       71      228     502.124
       71      230     502.124
       71      232     502.124
       73        0     507.590
       73        2     507.590
       73        4     507.590
       73        6     507.590
       73        8     507.590
       73       10     507.590
       73       12     507.590
       73       14     507.590
       73       16     507.590
       73       18     507.590
       73       20     507.590
       73       22     507.590
       73       24     507.590
       73       26     507.590
       73       28     507.590
       73       30     507.590
       73       32     507.590
       73       34     507.590
       73       36     507.590
       73       38     507.590
       73       40     507.590
       73       42     507.590
       73       44     507.590
       73       46     507.590
       73       48     507.590
       73       50     507.590
       73       52     507.590
       73       54     507.590
       73       56     507.590
       73       58     507.590
       73       60     507.590
       73       62     507.590
       73       64     507.590
       73       66     507.590
       73       68     507.590
       73       70     507.590
       73       72     507.590
       73       74     507.590
       73       76     507.590
       73       78     507.590
       73       80     507.590
       73       82     507.590
       73       84     507.590
       73       86     507.590
       73       88     507.590
       73       90     507.590
       73       92     507.590
       73       94     507.590
       73       96     507.590
       73       98     507.590
       73      100     507.590
       73      102     507.590
       73      104     507.590
       73      106     507.590
       73      108     507.590
       73      110     507.590
       73      112     507.590
       73      114     507.590
       73      116     507.590
       73      118     507.590
       73      120     507.590
       73      122     507.590
       73      124     507.590
       73      126     507.590
       73      128     507.590
       73      130     507.590
       73      132     507.590
       73      134     507.590
       73      136     507.590
       73      138     507.590
       73      140     507.590
       73      142     507.590
       73      144     507.590
       73      146     507.590
       73      148     507.590
       73      150     507.590
       73      152     507.590
       73      154     507.590
       73      156     507.590
       73      158     507.590
       73      160     507.590
       73      162     507.590
       73      164     507.590
       73      166     507.590
       73      168     507.590
       73      170     507.590
       73      172     507.590
       73      174     507.590
       73      176     507.590
       73      178     507.590
       73      180     507.590
       73      182     507.590
       73      184     507.590
       73      186     507.590
       73      188     507.590
       73      190     507.590
       73      192     507.590
       73      194     507.590
       73      196     507.590
       73      198     507.590
       73      200     507.590
       73      202     507.590
       73      204     507.590
       73      206     507.590
       73      208     507.590
       73      210     507.590
       73      212     507.590
       73      214     507.590
       73      216     507.590
       73      218     507.590
       73      220     507.590
       73      222     507.590
       73      224     507.590
       73      226     507.590
       73      228     507.590
       73      230     507.590
       75        0     513.007
       75        2     513.007
       75        4     513.007
       75        6     513.007
       75        8     513.007
       75       10     513.007
       75       12     513.007
       75       14     513.007
       75       16     513.007
       75       18     513.007
       75       20     513.007
       75       22     513.007
       75       24     513.007
       75       26     513.007
       75       28     513.007
       75       30     513.007
       75       32     513.007
       75       34     513.007
       75       36     513.007
       75       38     513.007
       75       40     513.007
       75       42     513.007
       75       44     513.007
       75       46     513.007
       75       48     513.007
       75       50     513.007
       75       52     513.007
       75       54     513.007
       75       56     513.007
       75       58     513.007
       75       60     513.007
       75       62     513.007
       75       64     513.007
       75       66     513.007
       75       68     513.007
       75       70     513.007
       75       72     513.007
       75       74     513.007
       75       76     513.007
       75       78     513.007
       75       80     513.007
       75       82     513.007
       75       84     513.007
       75       86     513.007
       75       88     513.007
       75       90     513.007
       75       92     513.007
       75       94     513.007
       75       96     513.007
       75       98     513.007
       75      100     513.007
       75      102     513.007
       75      104     513.007
       75      106     513.007
       75      108     513.007
       75      110     513.007
       75      112     513.007
       75      114     513.007
       75      116     513.007
       75      118     513.007
       75      120     513.007
       75      122     513.007
       75      124     513.007
       75      126     513.007
       75      128     513.007
       75      130     513.007
       75      132     513.007
       75      134     513.007
       75      136     513.007
       75      138     513.007
       75      140     513.007
       75      142     513.007
       75      144     513.007
       75      146     513.007
       75      148     513.007
       75      150     513.007
       75      152     513.007
       75      154     513.007
       75      156     513.007
       75      158     513.007
       75      160     513.007
       75      162     513.007
       75      164     513.007
       75      166     513.007
       75      168     513.007
       75      170     513.007
       75      172     513.007
       75      174     513.007
       75      176     513.007
       75      178     513.007
       75      180     513.007
       75      182     513.007
       75      184     513.007
       75      186     513.007
       75      188     513.007
       75      190     513.007
       75      192     513.007
       75      194     513.007
       75      196     513.007
       75      198     513.007
       75      200     513.007
       75      202     513.007
       75      204     513.007
       75      206     513.007
       75      208     513.007
       75      210     513.007
       75      212     513.007
       75      214     513.007
       75      216     513.007
       75      218     513.007
       75      220     513.007
       75      222     513.007
       75      224     513.007
       75      226     513.007
       75      228     513.007
       77        0     518.324
       77        2     518.324
       77        4     518.324
       77        6     518.324
       77        8     518.324
       77       10     518.324
       77       12     518.324
       77       14     518.324
       77       16     518.324
       77       18     518.324
       77       20     518.324
       77       22     518.324
       77       24     518.324
       77       26     518.324
       77       28     518.324
       77       30     518.324
       77       32     518.324
       77       34     518.324
       77       36     518.324
       77       38     518.324
       77       40     518.324
       77       42     518.324
       77       44     518.324
       77       46     518.324
       77       48     518.324
       77       50     518.324
       77       52     518.324
       77       54     518.324
       77       56     518.324
       77       58     518.324
       77       60     518.324
       77       62     518.324
       77       64     518.324
       77       66     518.324
       77       68     518.324
       77       70     518.324
       77       72     518.324
       77       74     518.324
       77       76     518.324
       77       78     518.324
       77       80     518.324
       77       82     518.324
       77       84     518.324
       77       86     518.324
       77       88     518.324
       77       90     518.324
       77       92     518.324
       77       94     518.324
       77       96     518.324
       77       98     518.324
       77      100     518.324
       77      102     518.324
       77      104     518.324
       77      106     518.324
       77      108     518.324
       77      110     518.324
       77      112     518.324
       77      114     518.324
       77      116     518.324
       77      118     518.324
       77      120     518.324
       77      122     518.324
       77      124     518.324
       77      126     518.324
       77      128     518.324
       77      130     518.324
       77      132     518.324
       77      134     518.324
       77      136     518.324
       77      138     518.324
       77      140     518.324
       77      142     518.324
       77      144     518.324
       77      146     518.324
       77      148     518.324
       77      150     518.324
       77      152     518.324
       77      154     518.324
       77      156     518.324
       77      158     518.324
       77      160     518.324
       77      162     518.324
       77      164     518.324
       77      166     518.324
       77      168     518.324
       77      170     518.324
       77      172     518.324
       77      174     518.324
       77      176     518.324
       77      178     518.324
       77      180     518.324
       77      182     518.324
       77      184     518.324
       77      186     518.324
       77      188     518.324
       77      190     518.324
       77      192     518.324
       77      194     518.324
       77      196     518.324
       77      198     518.324
       77      200     518.324
       77      202     518.324
       77      204     518.324
       77      206     518.324
       77      208     518.324
       77      210     518.324
       77      212     518.324
       77      214     518.324
       77      216     518.324
       77      218     518.324
       77      220     518.324
       77      222     518.324
       77      224     518.324
       77      226     518.324
       79        0     523.624
       79        2     523.624
       79        4     523.624
       79        6     523.624
       79        8     523.624
       79       10     523.624
       79       12     523.624
       79       14     523.624
       79       16     523.624
       79       18     523.624
       79       20     523.624
       79       22     523.624
       79       24     523.624
       79       26     523.624
       79       28     523.624
       79       30     523.624
       79       32     523.624
       79       34     523.624
       79       36     523.624
       79       38     523.624
       79       40     523.624
       79       42     523.624
       79       44     523.624
       79       46     523.624
       79       48     523.624
       79       50     523.624
       79       52     523.624
       79       54     523.624
       79       56     523.624
       79       58     523.624
       79       60     523.624
       79       62     523.624
       79       64     523.624
       79       66     523.624
       79       68     523.624
       79       70     523.624
       79       72     523.624
       79       74     523.624
       79       76     523.624
       79       78     523.624
       79       80     523.624
       79       82     523.624
       79       84     523.624
       79       86     523.624
       79       88     523.624
       79       90     523.624
       79       92     523.624
       79       94     523.624
       79       96     523.624
       79       98     523.624
       79      100     523.624
       79      102     523.624
       79      104     523.624
       79      106     523.624
       79      108     523.624
       79      110     523.624
       79      112     523.624
       79      114     523.624
       79      116     523.624
       79      118     523.624
       79      120     523.624
       79      122     523.624
       79      124     523.624
       79      126     523.624
       79      128     523.624
       79      130     523.624
       79      132     523.624
       79      134     523.624
       79      136     523.624
       79      138     523.624
       79      140     523.624
       79      142     523.624
       79      144     523.624
       79      146     523.624
       79      148     523.624
       79      150     523.624
       79      152     523.624
       79      154     523.624
       79      156     523.624
       79      158     523.624
       79      160     523.624
       79      162     523.624
       79      164     523.624
       79      166     523.624
       79      168     523.624
       79      170     523.624
       79      172     523.624
       79      174     523.624
       79      176     523.624
       79      178     523.624
       79      180     523.624
       79      182     523.624
       79      184     523.624
       79      186     523.624
       79      188     523.624
       79      190     523.624
       79      192     523.624
       79      194     523.624
       79      196     523.624
       79      198     523.624
       79      200     523.624
       79      202     523.624
       79      204     523.624
       79      206     523.624
       79      208     523.624
       79      210     523.624
       79      212     523.624
       79      214     523.624
       79      216     523.624
       79      218     523.624
       79      220     523.624
       79      222     523.624
       79      224     523.624
       81        0     528.801
       81        2     528.801
       81        4     528.801
       81        6     528.801
       81        8     528.801
       81       10     528.801
       81       12     528.801
       81       14     528.801
       81       16     528.801
       81       18     528.801
       81       20     528.801
       81       22     528.801
       81       24     528.801
       81       26     528.801
       81       28     528.801
       81       30     528.801
       81       32     528.801
       81       34     528.801
       81       36     528.801
       81       38     528.801
       81       40     528.801
       81       42     528.801
       81       44     528.801
       81       46     528.801
       81       48     528.801
       81       50     528.801
       81       52     528.801
       81       54     528.801
       81       56     528.801
       81       58     528.801
       81       60     528.801
       81       62     528.801
       81       64     528.801
       81       66     528.801
       81       68     528.801
       81       70     528.801
       81       72     528.801
       81       74     528.801
       81       76     528.801
       81       78     528.801
       81       80     528.801
       81       82     528.801
       81       84     528.801
       81       86     528.801
       81       88     528.801
       81       90     528.801
       81       92     528.801
       81       94     528.801
       81       96     528.801
       81       98     528.801
       81      100     528.801
       81      102     528.801
       81      104     528.801
       81      106     528.801
       81      108     528.801
       81      110     528.801
       81      112     528.801
       81      114     528.801
       81      116     528.801
       81      118     528.801
       81      120     528.801
       81      122     528.801
       81      124     528.801
       81      126     528.801
       81      128     528.801
       81      130     528.801
       81      132     528.801
       81      134     528.801
       81      136     528.801
       81      138     528.801
       81      140     528.801
       81      142     528.801
       81      144     528.801
       81      146     528.801
       81      148     528.801
       81      150     528.801
       81      152     528.801
       81      154     528.801
       81      156     528.801
       81      158     528.801
       81      160     528.801
       81      162     528.801
       81      164     528.801
       81      166     528.801
       81      168     528.801
       81      170     528.801
       81      172     528.801
       81      174     528.801
       81      176     528.801
       81      178     528.801
       81      180     528.801
       81      182     528.801
       81      184     528.801
       81      186     528.801
       81      188     528.801
       81      190     528.801
       81      192     528.801
       81      194     528.801
       81      196     528.801
       81      198     528.801
       81      200     528.801
       81      202     528.801
       81      204     528.801
       81      206     528.801
       81      208     528.801
       81      210     528.801
       81      212     528.801
       81      214     528.801
       81      216     528.801
       81      218     528.801
       81      220     528.801
       81      222     528.801
       83        0     533.979
       83        2     533.979
       83        4     533.979
       83        6     533.979
       83        8     533.979
       83       10     533.979
       83       12     533.979
       83       14     533.979
       83       16     533.979
       83       18     533.979
       83       20     533.979
       83       22     533.979
       83       24     533.979
       83       26     533.979
       83       28     533.979
       83       30     533.979
       83       32     533.979
       83       34     533.979
       83       36     533.979
       83       38     533.979
       83       40     533.979
       83       42     533.979
       83       44     533.979
       83       46     533.979
       83       48     533.979
       83       50     533.979
       83       52     533.979
       83       54     533.979
       83       56     533.979
       83       58     533.979
       83       60     533.979
       83       62     533.979
       83       64     533.979
       83       66     533.979
       83       68     533.979
       83       70     533.979
       83       72     533.979
       83       74     533.979
       83       76     533.979
       83       78     533.979
       83       80     533.979
       83       82     533.979
       83       84     533.979
       83       86     533.979
       83       88     533.979
       83       90     533.979
       83       92     533.979
       83       94     533.979
       83       96     533.979
       83       98     533.979
       83      100     533.979
       83      102     533.979
       83      104     533.979
       83      106     533.979
       83      108     533.979
       83      110     533.979
       83      112     533.979
       83      114     533.979
       83      116     533.979
       83      118     533.979
       83      120     533.979
       83      122     533.979
       83      124     533.979
       83      126     533.979
       83      128     533.979
       83      130     533.979
       83      132     533.979
       83      134     533.979
       83      136     533.979
       83      138     533.979
       83      140     533.979
       83      142     533.979
       83      144     533.979
       83      146     533.979
       83      148     533.979
       83      150     533.979
       83      152     533.979
       83      154     533.979
       83      156     533.979
       83      158     533.979
       83      160     533.979
       83      162     533.979
       83      164     533.979
       83      166     533.979
       83      168     533.979
       83      170     533.979
       83      172     533.979
       83      174     533.979
       83      176     533.979
       83      178     533.979
       83      180     533.979
       83      182     533.979
       83      184     533.979
       83      186     533.979
       83      188     533.979
       83      190     533.979
       83      192     533.979
       83      194     533.979
       83      196     533.979
       83      198     533.979
       83      200     533.979
       83      202     533.979
       83      204     533.979
       83      206     533.979
       83      208     533.979
       83      210     533.979
       83      212     533.979
       83      214     533.979
       83      216     533.979
       83      218     533.979
       83      220     533.979
       85        0     539.048
       85        2     539.048
       85        4     539.048
       85        6     539.048
       85        8     539.048
       85       10     539.048
       85       12     539.048
       85       14     539.048
       85       16     539.048
       85       18     539.048
       85       20     539.048
       85       22     539.048
       85       24     539.048
       85       26     539.048
       85       28     539.048
       85       30     539.048
       85       32     539.048
       85       34     539.048
       85       36     539.048
       85       38     539.048
       85       40     539.048
       85       42     539.048
       85       44     539.048
       85       46     539.048
       85       48     539.048
       85       50     539.048
       85       52     539.048
       85       54     539.048
       85       56     539.048
       85       58     539.048
       85       60     539.048
       85       62     539.048
       85       64     539.048
       85       66     539.048
       85       68     539.048
       85       70     539.048
       85       72     539.048
       85       74     539.048
       85       76     539.048
       85       78     539.048
       85       80     539.048
       85       82     539.048
       85       84     539.048
       85       86     539.048
       85       88     539.048
       85       90     539.048
       85       92     539.048
       85       94     539.048
       85       96     539.048
       85       98     539.048
       85      100     539.048
       85      102     539.048
       85      104     539.048
       85      106     539.048
       85      108     539.048
       85      110     539.048
       85      112     539.048
       85      114     539.048
       85      116     539.048
       85      118     539.048
       85      120     539.048
       85      122     539.048
       85      124     539.048
       85      126     539.048
       85      128     539.048
       85      130     539.048
       85      132     539.048
       85      134     539.048
       85      136     539.048
       85      138     539.048
       85      140     539.048
       85      142     539.048
       85      144     539.048
       85      146     539.048
       85      148     539.048
       85      150     539.048
       85      152     539.048
       85      154     539.048
       85      156     539.048
       85      158     539.048
       85      160     539.048
       85      162     539.048
       85      164     539.048
       85      166     539.048
       85      168     539.048
       85      170     539.048
       85      172     539.048
       85      174     539.048
       85      176     539.048
       85      178     539.048
       85      180     539.048
       85      182     539.048
       85      184     539.048
       85      186     539.048
       85      188     539.048
       85      190     539.048
       85      192     539.048
       85      194     539.048
       85      196     539.048
       85      198     539.048
       85      200     539.048
       85      202     539.048
       85      204     539.048
       85      206     539.048
       85      208     539.048
       85      210     539.048
       85      212     539.048
       85      214     539.048
       85      216     539.048
       85      218     539.048
       87        0     544.095
       87        2     544.095
       87        4     544.095
       87        6     544.095
       87        8     544.095
       87       10     544.095
       87       12     544.095
       87       14     544.095
       87       16     544.095
       87       18     544.095
       87       20     544.095
       87       22     544.095
       87       24     544.095
       87       26     544.095
       87       28     544.095
       87       30     544.095
       87       32     544.095
       87       34     544.095
       87       36     544.095
       87       38     544.095
       87       40     544.095
       87       42     544.095
       87       44     544.095
       87       46     544.095
       87       48     544.095
       87       50     544.095
       87       52     544.095
       87       54     544.095
       87       56     544.095
       87       58     544.095
       87       60     544.095
       87       62     544.095
       87       64     544.095
       87       66     544.095
       87       68     544.095
       87       70     544.095
       87       72     544.095
       87       74     544.095
       87       76     544.095
       87       78     544.095
       87       80     544.095
       87       82     544.095
       87       84     544.095
       87       86     544.095
       87       88     544.095
       87       90     544.095
       87       92     544.095
       87       94     544.095
       87       96     544.095
       87       98     544.095
       87      100     544.095
       87      102     544.095
       87      104     544.095
       87      106     544.095
       87      108     544.095
       87      110     544.095
       87      112     544.095
       87      114     544.095
       87      116     544.095
       87      118     544.095
       87      120     544.095
       87      122     544.095
       87      124     544.095
       87      126     544.095
       87      128     544.095
       87      130     544.095
       87      132     544.095
       87      134     544.095
       87      136     544.095
       87      138     544.095
       87      140     544.095
       87      142     544.095
       87      144     544.095
       87      146     544.095
       87      148     544.095
       87      150     544.095
       87      152     544.095
       87      154     544.095
       87      156     544.095
       87      158     544.095
       87      160     544.095
       87      162     544.095
       87      164     544.095
       87      166     544.095
       87      168     544.095
       87      170     544.095
       87      172     544.095
       87      174     544.095
       87      176     544.095
       87      178     544.095
       87      180     544.095
       87      182     544.095
       87      184     544.095
       87      186     544.095
       87      188     544.095
       87      190     544.095
       87      192     544.095
       87      194     544.095
       87      196     544.095
       87      198     544.095
       87      200     544.095
       87      202     544.095
       87      204     544.095
       87      206     544.095
       87      208     544.095
       87      210     544.095
       87      212     544.095
       87      214     544.095
       87      216     544.095
       89        0     549.085
       89        2     549.085
       89        4     549.085
       89        6     549.085
       89        8     549.085
       89       10     549.085
       89       12     549.085
       89       14     549.085
       89       16     549.085
       89       18     549.085
       89       20     549.085
       89       22     549.085
       89       24     549.085
       89       26     549.085
       89       28     549.085
       89       30     549.085
       89       32     549.085
       89       34     549.085
       89       36     549.085
       89       38     549.085
       89       40     549.085
       89       42     549.085
       89       44     549.085
       89       46     549.085
       89       48     549.085
       89       50     549.085
       89       52     549.085
       89       54     549.085
       89       56     549.085
       89       58     549.085
       89       60     549.085
       89       62     549.085
       89       64     549.085
       89       66     549.085
       89       68     549.085
       89       70     549.085
       89       72     549.085
       89       74     549.085
       89       76     549.085
       89       78     549.085
       89       80     549.085
       89       82     549.085
       89       84     549.085
       89       86     549.085
       89       88     549.085
       89       90     549.085
       89       92     549.085
       89       94     549.085
       89       96     549.085
       89       98     549.085
       89      100     549.085
       89      102     549.085
       89      104     549.085
       89      106     549.085
       89      108     549.085
       89      110     549.085
       89      112     549.085
       89      114     549.085
       89      116     549.085
       89      118     549.085
       89      120     549.085
       89      122     549.085
       89      124     549.085
       89      126     549.085
       89      128     549.085
       89      130     549.085
       89      132     549.085
       89      134     549.085
       89      136     549.085
       89      138     549.085
       89      140     549.085
       89      142     549.085
       89      144     549.085
       89      146     549.085
       89      148     549.085
       89      150     549.085
       89      152     549.085
       89      154     549.085
       89      156     549.085
       89      158     549.085
       89      160     549.085
       89      162     549.085
       89      164     549.085
       89      166     549.085
       89      168     549.085
       89      170     549.085
       89      172     549.085
       89      174     549.085
       89      176     549.085
       89      178     549.085
       89      180     549.085
       89      182     549.085
       89      184     549.085
       89      186     549.085
       89      188     549.085
       89      190     549.085
       89      192     549.085
       89      194     549.085
       89      196     549.085
       89      198     549.085
       89      200     549.085
       89      202     549.085
       89      204     549.085
       89      206     549.085
       89      208     549.085
       89      210     549.085
       89      212     549.085
       89      214     549.085
       91        0     554.010
       91        2     554.010
       91        4     554.010
       91        6     554.010
       91        8     554.010
       91       10     554.010
       91       12     554.010
       91       14     554.010
       91       16     554.010
       91       18     554.010
       91       20     554.010
       91       22     554.010
       91       24     554.010
       91       26     554.010
       91       28     554.010
       91       30     554.010
       91       32     554.010
       91       34     554.010
       91       36     554.010
       91       38     554.010
       91       40     554.010
       91       42     554.010
       91       44     554.010
       91       46     554.010
       91       48     554.010
       91       50     554.010
       91       52     554.010
       91       54     554.010
       91       56     554.010
       91       58     554.010
       91       60     554.010
       91       62     554.010
       91       64     554.010
       91       66     554.010
       91       68     554.010
       91       70     554.010
       91       72     554.010
       91       74     554.010
       91       76     554.010
       91       78     554.010
       91       80     554.010
       91       82     554.010
       91       84     554.010
       91       86     554.010
       91       88     554.010
       91       90     554.010
       91       92     554.010
       91       94     554.010
       91       96     554.010
       91       98     554.010
       91      100     554.010
       91      102     554.010
       91      104     554.010
       91      106     554.010
       91      108     554.010
       91      110     554.010
       91      112     554.010
       91      114     554.010
       91      116     554.010
       91      118     554.010
       91      120     554.010
       91      122     554.010
       91      124     554.010
       91      126     554.010
       91      128     554.010
       91      130     554.010
       91      132     554.010
       91      134     554.010
       91      136     554.010
       91      138     554.010
       91      140     554.010
       91      142     554.010
       91      144     554.010
       91      146     554.010
       91      148     554.010
       91      150     554.010
       91      152     554.010
       91      154     554.010
       91      156     554.010
       91      158     554.010
       91      160     554.010
       91      162     554.010
       91      164     554.010
       91      166     554.010
       91      168     554.010
       91      170     554.010
       91      172     554.010
       91      174     554.010
       91      176     554.010
       91      178     554.010
       91      180     554.010
       91      182     554.010
       91      184     554.010
       91      186     554.010
       91      188     554.010
       91      190     554.010
       91      192     554.010
       91      194     554.010
       91      196     554.010
       91      198     554.010
       91      200     554.010
       91      202     554.010
       91      204     554.010
       91      206     554.010
       91      208     554.010
       91      210     554.010
       91      212     554.010
       93        0     558.932
       93        2     558.932
       93        4     558.932
       93        6     558.932
       93        8     558.932
       93       10     558.932
       93       12     558.932
       93       14     558.932
       93       16     558.932
       93       18     558.932
       93       20     558.932
       93       22     558.932
       93       24     558.932
       93       26     558.932
       93       28     558.932
       93       30     558.932
       93       32     558.932
       93       34     558.932
       93       36     558.932
       93       38     558.932
       93       40     558.932
       93       42     558.932
       93       44     558.932
       93       46     558.932
       93       48     558.932
       93       50     558.932
       93       52     558.932
       93       54     558.932
       93       56     558.932
       93       58     558.932
       93       60     558.932
       93       62     558.932
       93       64     558.932
       93       66     558.932
       93       68     558.932
       93       70     558.932
       93       72     558.932
       93       74     558.932
       93       76     558.932
       93       78     558.932
       93       80     558.932
       93       82     558.932
       93       84     558.932
       93       86     558.932
       93       88     558.932
       93       90     558.932
       93       92     558.932
       93       94     558.932
       93       96     558.932
       93       98     558.932
       93      100     558.932
       93      102     558.932
       93      104     558.932
       93      106     558.932
       93      108     558.932
       93      110     558.932
       93      112     558.932
       93      114     558.932
       93      116     558.932
       93      118     558.932
       93      120     558.932
       93      122     558.932
       93      124     558.932
       93      126     558.932
       93      128     558.932
       93      130     558.932
       93      132     558.932
       93      134     558.932
       93      136     558.932
       93      138     558.932
       93      140     558.932
       93      142     558.932
       93      144     558.932
       93      146     558.932
       93      148     558.932
       93      150     558.932
       93      152     558.932
       93      154     558.932
       93      156     558.932
       93      158     558.932
       93      160     558.932
       93      162     558.932
       93      164     558.932
       93      166     558.932
       93      168     558.932
       93      170     558.932
       93      172     558.932
       93      174     558.932
       93      176     558.932
       93      178     558.932
       93      180     558.932
       93      182     558.932
       93      184     558.932
       93      186     558.932
       93      188     558.932
       93      190     558.932
       93      192     558.932
       93      194     558.932
       93      196     558.932
       93      198     558.932
       93      200     558.932
       93      202     558.932
       93      204     558.932
       93      206     558.932
       93      208     558.932
       93      210     558.932
       95        0     563.742
       95        2     563.742
       95        4     563.742
       95        6     563.742
       95        8     563.742
       95       10     563.742
       95       12     563.742
       95       14     563.742
       95       16     563.742
       95       18     563.742
       95       20     563.742
       95       22     563.742
       95       24     563.742
       95       26     563.742
       95       28     563.742
       95       30     563.742
       95       32     563.742
       95       34     563.742
       95       36     563.742
       95       38     563.742
       95       40     563.742
       95       42     563.742
       95       44     563.742
       95       46     563.742
       95       48     563.742
       95       50     563.742
       95       52     563.742
       95       54     563.742
       95       56     563.742
       95       58     563.742
       95       60     563.742
       95       62     563.742
       95       64     563.742
       95       66     563.742
       95       68     563.742
       95       70     563.742
       95       72     563.742
       95       74     563.742
       95       76     563.742
       95       78     563.742
       95       80     563.742
       95       82     563.742
       95       84     563.742
       95       86     563.742
       95       88     563.742
       95       90     563.742
       95       92     563.742
       95       94     563.742
       95       96     563.742
       95       98     563.742
       95      100     563.742
       95      102     563.742
       95      104     563.742
       95      106     563.742
       95      108     563.742
       95      110     563.742
       95      112     563.742
       95      114     563.742
       95      116     563.742
       95      118     563.742
       95      120     563.742
       95      122     563.742
       95      124     563.742
       95      126     563.742
       95      128     563.742
       95      130     563.742
       95      132     563.742
       95      134     563.742
       95      136     563.742
       95      138     563.742
       95      140     563.742
       95      142     563.742
       95      144     563.742
       95      146     563.742
       95      148     563.742
       95      150     563.742
       95      152     563.742
       95      154     563.742
       95      156     563.742
       95      158     563.742
       95      160     563.742
       95      162     563.742
       95      164     563.742
       95      166     563.742
       95      168     563.742
       95      170     563.742
       95      172     563.742
       95      174     563.742
       95      176     563.742
       95      178     563.742
       95      180     563.742
       95      182     563.742
       95      184     563.742
       95      186     563.742
       95      188     563.742
       95      190     563.742
       95      192     563.742
       95      194     563.742
       95      196     563.742
       95      198     563.742
       95      200     563.742
       95      202     563.742
       95      204     563.742
       95      206     563.742
       95      208     563.742
       97        0     568.552
       97        2     568.552
       97        4     568.552
       97        6     568.552
       97        8     568.552
       97       10     568.552
       97       12     568.552
       97       14     568.552
       97       16     568.552
       97       18     568.552
       97       20     568.552
       97       22     568.552
       97       24     568.552
       97       26     568.552
       97       28     568.552
       97       30     568.552
       97       32     568.552
       97       34     568.552
       97       36     568.552
       97       38     568.552
       97       40     568.552
       97       42     568.552
       97       44     568.552
       97       46     568.552
       97       48     568.552
       97       50     568.552
       97       52     568.552
       97       54     568.552
       97       56     568.552
       97       58     568.552
       97       60     568.552
       97       62     568.552
       97       64     568.552
       97       66     568.552
       97       68     568.552
       97       70     568.552
       97       72     568.552
       97       74     568.552
       97       76     568.552
       97       78     568.552
       97       80     568.552
       97       82     568.552
       97       84     568.552
       97       86     568.552
       97       88     568.552
       97       90     568.552
       97       92     568.552
       97       94     568.552
       97       96     568.552
       97       98     568.552
       97      100     568.552
       97      102     568.552
       97      104     568.552
       97      106     568.552
       97      108     568.552
       97      110     568.552
       97      112     568.552
       97      114     568.552
       97      116     568.552
       97      118     568.552
       97      120     568.552
       97      122     568.552
       97      124     568.552
       97      126     568.552
       97      128     568.552
       97      130     568.552
       97      132     568.552
       97      134     568.552
       97      136     568.552
       97      138     568.552
       97      140     568.552
       97      142     568.552
       97      144     568.552
       97      146     568.552
       97      148     568.552
       97      150     568.552
       97      152     568.552
       97      154     568.552
       97      156     568.552
       97      158     568.552
       97      160     568.552
       97      162     568.552
       97      164     568.552
       97      166     568.552
       97      168     568.552
       97      170     568.552
       97      172     568.552
       97      174     568.552
       97      176     568.552
       97      178     568.552
       97      180     568.552
       97      182     568.552
       97      184     568.552
       97      186     568.552
       97      188     568.552
       97      190     568.552
       97      192     568.552
       97      194     568.552
       97      196     568.552
       97      198     568.552
       97      200     568.552
       97      202     568.552
       97      204     568.552
       97      206     568.552
       99        0     573.308
       99        2     573.308
       99        4     573.308
       99        6     573.308
       99        8     573.308
       99       10     573.308
       99       12     573.308
       99       14     573.308
       99       16     573.308
       99       18     573.308
       99       20     573.308
       99       22     573.308
       99       24     573.308
       99       26     573.308
       99       28     573.308
       99       30     573.308
       99       32     573.308
       99       34     573.308
       99       36     573.308
       99       38     573.308
       99       40     573.308
       99       42     573.308
       99       44     573.308
       99       46     573.308
       99       48     573.308
       99       50     573.308
       99       52     573.308
       99       54     573.308
       99       56     573.308
       99       58     573.308
       99       60     573.308
       99       62     573.308
       99       64     573.308
       99       66     573.308
       99       68     573.308
       99       70     573.308
       99       72     573.308
       99       74     573.308
       99       76     573.308
       99       78     573.308
       99       80     573.308
       99       82     573.308
       99       84     573.308
       99       86     573.308
       99       88     573.308
       99       90     573.308
       99       92     573.308
       99       94     573.308
       99       96     573.308
       99       98     573.308
       99      100     573.308
       99      102     573.308
       99      104     573.308
       99      106     573.308
       99      108     573.308
       99      110     573.308
       99      112     573.308
       99      114     573.308
       99      116     573.308
       99      118     573.308
       99      120     573.308
       99      122     573.308
       99      124     573.308
       99      126     573.308
       99      128     573.308
       99      130     573.308
       99      132     573.308
       99      134     573.308
       99      136     573.308
       99      138     573.308
       99      140     573.308
       99      142     573.308
       99      144     573.308
       99      146     573.308
       99      148     573.308
       99      150     573.308
       99      152     573.308
       99      154     573.308
       99      156     573.308
       99      158     573.308
       99      160     573.308
       99      162     573.308
       99      164     573.308
       99      166     573.308
       99      168     573.308
       99      170     573.308
       99      172     573.308
       99      174     573.308
       99      176     573.308
       99      178     573.308
       99      180     573.308
       99      182     573.308
       99      184     573.308
       99      186     573.308
       99      188     573.308
       99      190     573.308
       99      192     573.308
       99      194     573.308
       99      196     573.308
       99      198     573.308
       99      200     573.308
       99      202     573.308
       99      204     573.308
       99      206     573.308
      101        0     578.011
      101        2     578.011
      101        4     578.011
      101        6     578.011
      101        8     578.011
      101       10     578.011
      101       12     578.011
      101       14     578.011
      101       16     578.011
      101       18     578.011
      101       20     578.011
      101       22     578.011
      101       24     578.011
      101       26     578.011
      101       28     578.011
      101       30     578.011
      101       32     578.011
      101       34     578.011
      101       36     578.011
      101       38     578.011
      101       40     578.011
      101       42     578.011
      101       44     578.011
      101       46     578.011
      101       48     578.011
      101       50     578.011
      101       52     578.011
      101       54     578.011
      101       56     578.011
      101       58     578.011
      101       60     578.011
      101       62     578.011
      101       64     578.011
      101       66     578.011
      101       68     578.011
      101       70     578.011
      101       72     578.011
      101       74     578.011
      101       76     578.011
      101       78     578.011
      101       80     578.011
      101       82     578.011
      101       84     578.011
      101       86     578.011
      101       88     578.011
      101       90     578.011
      101       92     578.011
      101       94     578.011
      101       96     578.011
      101       98     578.011
      101      100     578.011
      101      102     578.011
      101      104     578.011
      101      106     578.011
      101      108     578.011
      101      110     578.011
      101      112     578.011
      101      114     578.011
      101      116     578.011
      101      118     578.011
      101      120     578.011
      101      122     578.011
      101      124     578.011
      101      126     578.011
      101      128     578.011
      101      130     578.011
      101      132     578.011
      101      134     578.011
      101      136     578.011
      101      138     578.011
      101      140     578.011
      101      142     578.011
      101      144     578.011
      101      146     578.011
      101      148     578.011
      101      150     578.011
      101      152     578.011
      101      154     578.011
      101      156     578.011
      101      158     578.011
      101      160     578.011
      101      162     578.011
      101      164     578.011
      101      166     578.011
      101      168     578.011
      101      170     578.011
      101      172     578.011
      101      174     578.011
      101      176     578.011
      101      178     578.011
      101      180     578.011
      101      182     578.011
      101      184     578.011
      101      186     578.011
      101      188     578.011
      101      190     578.011
      101      192     578.011
      101      194     578.011
      101      196     578.011
      101      198     578.011
      101      200     578.011
      101      202     578.011
      101      204     578.011
      103        0     582.714
      103        2     582.714
      103        4     582.714
      103        6     582.714
      103        8     582.714
      103       10     582.714
      103       12     582.714
      103       14     582.714
      103       16     582.714
      103       18     582.714
      103       20     582.714
      103       22     582.714
      103       24     582.714
      103       26     582.714
      103       28     582.714
      103       30     582.714
      103       32     582.714
      103       34     582.714
      103       36     582.714
      103       38     582.714
      103       40     582.714
      103       42     582.714
      103       44     582.714
      103       46     582.714
      103       48     582.714
      103       50     582.714
      103       52     582.714
      103       54     582.714
      103       56     582.714
      103       58     582.714
      103       60     582.714
      103       62     582.714
      103       64     582.714
      103       66     582.714
      103       68     582.714
      103       70     582.714
      103       72     582.714
      103       74     582.714
      103       76     582.714
      103       78     582.714
      103       80     582.714
      103       82     582.714
      103       84     582.714
      103       86     582.714
      103       88     582.714
      103       90     582.714
      103       92     582.714
      103       94     582.714
      103       96     582.714
      103       98     582.714
      103      100     582.714
      103      102     582.714
      103      104     582.714
      103      106     582.714
      103      108     582.714
      103      110     582.714
      103      112     582.714
      103      114     582.714
      103      116     582.714
      103      118     582.714
      103      120     582.714
      103      122     582.714
      103      124     582.714
      103      126     582.714
      103      128     582.714
      103      130     582.714
      103      132     582.714
      103      134     582.714
      103      136     582.714
      103      138     582.714
      103      140     582.714
      103      142     582.714
      103      144     582.714
      103      146     582.714
      103      148     582.714
      103      150     582.714
      103      152     582.714
      103      154     582.714
      103      156     582.714
      103      158     582.714
      103      160     582.714
      103      162     582.714
      103      164     582.714
      103      166     582.714
      103      168     582.714
      103      170     582.714
      103      172     582.714
      103      174     582.714
      103      176     582.714
      103      178     582.714
      103      180     582.714
      103      182     582.714
      103      184     582.714
      103      186     582.714
      103      188     582.714
      103      190     582.714
      103      192     582.714
      103      194     582.714
      103      196     582.714
      103      198     582.714
      103      200     582.714
      103      202     582.714
      105        0     587.325
      105        2     587.325
      105        4     587.325
      105        6     587.325
      105        8     587.325
      105       10     587.325
      105       12     587.325
      105       14     587.325
      105       16     587.325
      105       18     587.325
      105       20     587.325
      105       22     587.325
      105       24     587.325
      105       26     587.325
      105       28     587.325
      105       30     587.325
      105       32     587.325
      105       34     587.325
      105       36     587.325
      105       38     587.325
      105       40     587.325
      105       42     587.325
      105       44     587.325
      105       46     587.325
      105       48     587.325
      105       50     587.325
      105       52     587.325
      105       54     587.325
      105       56     587.325
      105       58     587.325
      105       60     587.325
      105       62     587.325
      105       64     587.325
      105       66     587.325
      105       68     587.325
      105       70     587.325
      105       72     587.325
      105       74     587.325
      105       76     587.325
      105       78     587.325
      105       80     587.325
      105       82     587.325
      105       84     587.325
      105       86     587.325
      105       88     587.325
      105       90     587.325
      105       92     587.325
      105       94     587.325
      105       96     587.325
      105       98     587.325
      105      100     587.325
      105      102     587.325
      105      104     587.325
      105      106     587.325
      105      108     587.325
      105      110     587.325
      105      112     587.325
      105      114     587.325
      105      116     587.325
      105      118     587.325
      105      120     587.325
      105      122     587.325
      105      124     587.325
      105      126     587.325
      105      128     587.325
      105      130     587.325
      105      132     587.325
      105      134     587.325
      105      136     587.325
      105      138     587.325
      105      140     587.325
      105      142     587.325
      105      144     587.325
      105      146     587.325
      105      148     587.325
      105      150     587.325
      105      152     587.325
      105      154     587.325
      105      156     587.325
      105      158     587.325
      105      160     587.325
      105      162     587.325
      105      164     587.325
      105      166     587.325
      105      168     587.325
      105      170     587.325
      105      172     587.325
      105      174     587.325
      105      176     587.325
      105      178     587.325
      105      180     587.325
      105      182     587.325
      105      184     587.325
      105      186     587.325
      105      188     587.325
      105      190     587.325
      105      192     587.325
      105      194     587.325
      105      196     587.325
      105      198     587.325
      105      200     587.325
      107        0     591.927
      107        2     591.927
      107        4     591.927
      107        6     591.927
      107        8     591.927
      107       10     591.927
      107       12     591.927
      107       14     591.927
      107       16     591.927
      107       18     591.927
      107       20     591.927
      107       22     591.927
      107       24     591.927
      107       26     591.927
      107       28     591.927
      107       30     591.927
      107       32     591.927
      107       34     591.927
      107       36     591.927
      107       38     591.927
      107       40     591.927
      107       42     591.927
      107       44     591.927
      107       46     591.927
      107       48     591.927
      107       50     591.927
      107       52     591.927
      107       54     591.927
      107       56     591.927
      107       58     591.927
      107       60     591.927
      107       62     591.927
      107       64     591.927
      107       66     591.927
      107       68     591.927
      107       70     591.927
      107       72     591.927
      107       74     591.927
      107       76     591.927
      107       78     591.927
      107       80     591.927
      107       82     591.927
      107       84     591.927
      107       86     591.927
      107       88     591.927
      107       90     591.927
      107       92     591.927
      107       94     591.927
      107       96     591.927
      107       98     591.927
      107      100     591.927
      107      102     591.927
      107      104     591.927
      107      106     591.927
      107      108     591.927
      107      110     591.927
      107      112     591.927
      107      114     591.927
      107      116     591.927
      107      118     591.927
      107      120     591.927
      107      122     591.927
      107      124     591.927
      107      126     591.927
      107      128     591.927
      107      130     591.927
      107      132     591.927
      107      134     591.927
      107      136     591.927
      107      138     591.927
      107      140     591.927
      107      142     591.927
      107      144     591.927
      107      146     591.927
      107      148     591.927
      107      150     591.927
      107      152     591.927
      107      154     591.927
      107      156     591.927
      107      158     591.927
      107      160     591.927
      107      162     591.927
      107      164     591.927
      107      166     591.927
      107      168     591.927
      107      170     591.927
      107      172     591.927
      107      174     591.927
      107      176     591.927
      107      178     591.927
      107      180     591.927
      107      182     591.927
      107      184     591.927
      107      186     591.927
      107      188     591.927
      107      190     591.927
      107      192     591.927
      107      194     591.927
      107      196     591.927
      107      198     591.927
      107      200     591.927
      109        0     596.506
      109        2     596.506
      109        4     596.506
      109        6     596.506
      109        8     596.506
      109       10     596.506
      109       12     596.506
      109       14     596.506
      109       16     596.506
      109       18     596.506
      109       20     596.506
      109       22     596.506
      109       24     596.506
      109       26     596.506
      109       28     596.506
      109       30     596.506
      109       32     596.506
      109       34     596.506
      109       36     596.506
      109       38     596.506
      109       40     596.506
      109       42     596.506
      109       44     596.506
      109       46     596.506
      109       48     596.506
      109       50     596.506
      109       52     596.506
      109       54     596.506
      109       56     596.506
      109       58     596.506
      109       60     596.506
      109       62     596.506
      109       64     596.506
      109       66     596.506
      109       68     596.506
      109       70     596.506
      109       72     596.506
      109       74     596.506
      109       76     596.506
      109       78     596.506
      109       80     596.506
      109       82     596.506
      109       84     596.506
      109       86     596.506
      109       88     596.506
      109       90     596.506
      109       92     596.506
      109       94     596.506
      109       96     596.506
      109       98     596.506
      109      100     596.506
      109      102     596.506
      109      104     596.506
      109      106     596.506
      109      108     596.506
      109      110     596.506
      109      112     596.506
      109      114     596.506
      109      116     596.506
      109      118     596.506
      109      120     596.506
      109      122     596.506
      109      124     596.506
      109      126     596.506
      109      128     596.506
      109      130     596.506
      109      132     596.506
      109      134     596.506
      109      136     596.506
      109      138     596.506
      109      140     596.506
      109      142     596.506
      109      144     596.506
      109      146     596.506
      109      148     596.506
      109      150     596.506
      109      152     596.506
      109      154     596.506
      109      156     596.506
      109      158     596.506
      109      160     596.506
      109      162     596.506
      109      164     596.506
      109      166     596.506
      109      168     596.506
      109      170     596.506
      109      172     596.506
      109      174     596.506
      109      176     596.506
      109      178     596.506
      109      180     596.506
      109      182     596.506
      109      184     596.506
      109      186     596.506
      109      188     596.506
      109      190     596.506
      109      192     596.506
      109      194     596.506
      109      196     596.506
      109      198     596.506
      111        0     601.013
      111        2     601.013
      111        4     601.013
      111        6     601.013
      111        8     601.013
      111       10     601.013
      111       12     601.013
      111       14     601.013
      111       16     601.013
      111       18     601.013
      111       20     601.013
      111       22     601.013
      111       24     601.013
      111       26     601.013
      111       28     601.013
      111       30     601.013
      111       32     601.013
      111       34     601.013
      111       36     601.013
      111       38     601.013
      111       40     601.013
      111       42     601.013
      111       44     601.013
      111       46     601.013
      111       48     601.013
      111       50     601.013
      111       52     601.013
      111       54     601.013
      111       56     601.013
      111       58     601.013
      111       60     601.013
      111       62     601.013
      111       64     601.013
      111       66     601.013
      111       68     601.013
      111       70     601.013
      111       72     601.013
      111       74     601.013
      111       76     601.013
      111       78     601.013
      111       80     601.013
      111       82     601.013
      111       84     601.013
      111       86     601.013
      111       88     601.013
      111       90     601.013
      111       92     601.013
      111       94     601.013
      111       96     601.013
      111       98     601.013
      111      100     601.013
      111      102     601.013
      111      104     601.013
      111      106     601.013
      111      108     601.013
      111      110     601.013
      111      112     601.013
      111      114     601.013
      111      116     601.013
      111      118     601.013
      111      120     601.013
      111      122     601.013
      111      124     601.013
      111      126     601.013
      111      128     601.013
      111      130     601.013
      111      132     601.013
      111      134     601.013
      111      136     601.013
      111      138     601.013
      111      140     601.013
      111      142     601.013
      111      144     601.013
      111      146     601.013
      111      148     601.013
      111      150     601.013
      111      152     601.013
      111      154     601.013
      111      156     601.013
      111      158     601.013
      111      160     601.013
      111      162     601.013
      111      164     601.013
      111      166     601.013
      111      168     601.013
      111      170     601.013
      111      172     601.013
      111      174     601.013
      111      176     601.013
      111      178     601.013
      111      180     601.013
      111      182     601.013
      111      184     601.013
      111      186     601.013
      111      188     601.013
      111      190     601.013
      111      192     601.013
      111      194     601.013
      111      196     601.013
      113        0     605.520
      113        2     605.520
      113        4     605.520
      113        6     605.520
      113        8     605.520
      113       10     605.520
      113       12     605.520
      113       14     605.520
      113       16     605.520
      113       18     605.520
      113       20     605.520
      113       22     605.520
      113       24     605.520
      113       26     605.520
      113       28     605.520
      113       30     605.520
      113       32     605.520
      113       34     605.520
      113       36     605.520
      113       38     605.520
      113       40     605.520
      113       42     605.520
      113       44     605.520
      113       46     605.520
      113       48     605.520
      113       50     605.520
      113       52     605.520
      113       54     605.520
      113       56     605.520
      113       58     605.520
      113       60     605.520
      113       62     605.520
      113       64     605.520
      113       66     605.520
      113       68     605.520
      113       70     605.520
      113       72     605.520
      113       74     605.520
      113       76     605.520
      113       78     605.520
      113       80     605.520
      113       82     605.520
      113       84     605.520
      113       86     605.520
      113       88     605.520
      113       90     605.520
      113       92     605.520
      113       94     605.520
      113       96     605.520
      113       98     605.520
      113      100     605.520
      113      102     605.520
      113      104     605.520
      113      106     605.520
      113      108     605.520
      113      110     605.520
      113      112     605.520
      113      114     605.520
      113      116     605.520
      113      118     605.520
      113      120     605.520
      113      122     605.520
      113      124     605.520
      113      126     605.520
      113      128     605.520
      113      130     605.520
      113      132     605.520
      113      134     605.520
      113      136     605.520
      113      138     605.520
      113      140     605.520
      113      142     605.520
      113      144     605.520
      113      146     605.520
      113      148     605.520
      113      150     605.520
      113      152     605.520
      113      154     605.520
      113      156     605.520
      113      158     605.520
      113      160     605.520
      113      162     605.520
      113      164     605.520
      113      166     605.520
      113      168     605.520
      113      170     605.520
      113      172     605.520
      113      174     605.520
      113      176     605.520
      113      178     605.520
      113      180     605.520
      113      182     605.520
      113      184     605.520
      113      186     605.520
      113      188     605.520
      113      190     605.520
      113      192     605.520
      113      194     605.520
      115        0     609.984
      115        2     609.984
      115        4     609.984
      115        6     609.984
      115        8     609.984
      115       10     609.984
      115       12     609.984
      115       14     609.984
      115       16     609.984
      115       18     609.984
      115       20     609.984
      115       22     609.984
      115       24     609.984
      115       26     609.984
      115       28     609.984
      115       30     609.984
      115       32     609.984
      115       34     609.984
      115       36     609.984
      115       38     609.984
      115       40     609.984
      115       42     609.984
      115       44     609.984
      115       46     609.984
      115       48     609.984
      115       50     609.984
      115       52     609.984
      115       54     609.984
      115       56     609.984
      115       58     609.984
      115       60     609.984
      115       62     609.984
      115       64     609.984
      115       66     609.984
      115       68     609.984
      115       70     609.984
      115       72     609.984
      115       74     609.984
      115       76     609.984
      115       78     609.984
      115       80     609.984
      115       82     609.984
      115       84     609.984
      115       86     609.984
      115       88     609.984
      115       90     609.984
      115       92     609.984
      115       94     609.984
      115       96     609.984
      115       98     609.984
      115      100     609.984
      115      102     609.984
      115      104     609.984
      115      106     609.984
      115      108     609.984
      115      110     609.984
      115      112     609.984
      115      114     609.984
      115      116     609.984
      115      118     609.984
      115      120     609.984
      115      122     609.984
      115      124     609.984
      115      126     609.984
      115      128     609.984
      115      130     609.984
      115      132     609.984
      115      134     609.984
      115      136     609.984
      115      138     609.984
      115      140     609.984
      115      142     609.984
      115      144     609.984
      115      146     609.984
      115      148     609.984
      115      150     609.984
      115      152     609.984
      115      154     609.984
      115      156     609.984
      115      158     609.984
      115      160     609.984
      115      162     609.984
      115      164     609.984
      115      166     609.984
      115      168     609.984
      115      170     609.984
      115      172     609.984
      115      174     609.984
      115      176     609.984
      115      178     609.984
      115      180     609.984
      115      182     609.984
      115      184     609.984
      115      186     609.984
      115      188     609.984
      115      190     609.984
      115      192     609.984
      115      194     609.984
      117        0     614.401
      117        2     614.401
      117        4     614.401
      117        6     614.401
      117        8     614.401
      117       10     614.401
      117       12     614.401
      117       14     614.401
      117       16     614.401
      117       18     614.401
      117       20     614.401
      117       22     614.401
      117       24     614.401
      117       26     614.401
      117       28     614.401
      117       30     614.401
      117       32     614.401
      117       34     614.401
      117       36     614.401
      117       38     614.401
      117       40     614.401
      117       42     614.401
      117       44     614.401
      117       46     614.401
      117       48     614.401
      117       50     614.401
      117       52     614.401
      117       54     614.401
      117       56     614.401
      117       58     614.401
      117       60     614.401
      117       62     614.401
      117       64     614.401
      117       66     614.401
      117       68     614.401
      117       70     614.401
      117       72     614.401
      117       74     614.401
      117       76     614.401
      117       78     614.401
      117       80     614.401
      117       82     614.401
      117       84     614.401
      117       86     614.401
      117       88     614.401
      117       90     614.401
      117       92     614.401
      117       94     614.401
      117       96     614.401
      117       98     614.401
      117      100     614.401
      117      102     614.401
      117      104     614.401
      117      106     614.401
      117      108     614.401
      117      110     614.401
      117      112     614.401
      117      114     614.401
      117      116     614.401
      117      118     614.401
      117      120     614.401
      117      122     614.401
      117      124     614.401
      117      126     614.401
      117      128     614.401
      117      130     614.401
      117      132     614.401
      117      134     614.401
      117      136     614.401
      117      138     614.401
      117      140     614.401
      117      142     614.401
      117      144     614.401
      117      146     614.401
      117      148     614.401
      117      150     614.401
      117      152     614.401
      117      154     614.401
      117      156     614.401
      117      158     614.401
      117      160     614.401
      117      162     614.401
      117      164     614.401
      117      166     614.401
      117      168     614.401
      117      170     614.401
      117      172     614.401
      117      174     614.401
      117      176     614.401
      117      178     614.401
      117      180     614.401
      117      182     614.401
      117      184     614.401
      117      186     614.401
      117      188     614.401
      117      190     614.401
      117      192     614.401
      119        0     618.819
      119        2     618.819
      119        4     618.819
      119        6     618.819
      119        8     618.819
      119       10     618.819
      119       12     618.819
      119       14     618.819
      119       16     618.819
      119       18     618.819
      119       20     618.819
      119       22     618.819
      119       24     618.819
      119       26     618.819
      119       28     618.819
      119       30     618.819
      119       32     618.819
      119       34     618.819
      119       36     618.819
      119       38     618.819
      119       40     618.819
      119       42     618.819
      119       44     618.819
      119       46     618.819
      119       48     618.819
      119       50     618.819
      119       52     618.819
      119       54     618.819
      119       56     618.819
      119       58     618.819
      119       60     618.819
      119       62     618.819
      119       64     618.819
      119       66     618.819
      119       68     618.819
      119       70     618.819
      119       72     618.819
      119       74     618.819
      119       76     618.819
      119       78     618.819
      119       80     618.819
      119       82     618.819
      119       84     618.819
      119       86     618.819
      119       88     618.819
      119       90     618.819
      119       92     618.819
      119       94     618.819
      119       96     618.819
      119       98     618.819
      119      100     618.819
      119      102     618.819
      119      104     618.819
      119      106     618.819
      119      108     618.819
      119      110     618.819
      119      112     618.819
      119      114     618.819
      119      116     618.819
      119      118     618.819
      119      120     618.819
      119      122     618.819
      119      124     618.819
      119      126     618.819
      119      128     618.819
      119      130     618.819
      119      132     618.819
      119      134     618.819
      119      136     618.819
      119      138     618.819
      119      140     618.819
      119      142     618.819
      119      144     618.819
      119      146     618.819
      119      148     618.819
      119      150     618.819
      119      152     618.819
      119      154     618.819
      119      156     618.819
      119      158     618.819
      119      160     618.819
      119      162     618.819
      119      164     618.819
      119      166     618.819
      119      168     618.819
      119      170     618.819
      119      172     618.819
      119      174     618.819
      119      176     618.819
      119      178     618.819
      119      180     618.819
      119      182     618.819
      119      184     618.819
      119      186     618.819
      119      188     618.819
      119      190     618.819
      119      192     618.819
      121        0     623.181
      121        2     623.181
      121        4     623.181
      121        6     623.181
      121        8     623.181
      121       10     623.181
      121       12     623.181
      121       14     623.181
      121       16     623.181
      121       18     623.181
      121       20     623.181
      121       22     623.181
      121       24     623.181
      121       26     623.181
      121       28     623.181
      121       30     623.181
      121       32     623.181
      121       34     623.181
      121       36     623.181
      121       38     623.181
      121       40     623.181
      121       42     623.181
      121       44     623.181
      121       46     623.181
      121       48     623.181
      121       50     623.181
      121       52     623.181
      121       54     623.181
      121       56     623.181
      121       58     623.181
      121       60     623.181
      121       62     623.181
      121       64     623.181
      121       66     623.181
      121       68     623.181
      121       70     623.181
      121       72     623.181
      121       74     623.181
      121       76     623.181
      121       78     623.181
      121       80     623.181
      121       82     623.181
      121       84     623.181
      121       86     623.181
      121       88     623.181
      121       90     623.181
      121       92     623.181
      121       94     623.181
      121       96     623.181
      121       98     623.181
      121      100     623.181
      121      102     623.181
      121      104     623.181
      121      106     623.181
      121      108     623.181
      121      110     623.181
      121      112     623.181
      121      114     623.181
      121      116     623.181
      121      118     623.181
      121      120     623.181
      121      122     623.181
      121      124     623.181
      121      126     623.181
      121      128     623.181
      121      130     623.181
      121      132     623.181
      121      134     623.181
      121      136     623.181
      121      138     623.181
      121      140     623.181
      121      142     623.181
      121      144     623.181
      121      146     623.181
      121      148     623.181
      121      150     623.181
      121      152     623.181
      121      154     623.181
      121      156     623.181
      121      158     623.181
      121      160     623.181
      121      162     623.181
      121      164     623.181
      121      166     623.181
      121      168     623.181
      121      170     623.181
      121      172     623.181
      121      174     623.181
      121      176     623.181
      121      178     623.181
      121      180     623.181
      121      182     623.181
      121      184     623.181
      121      186     623.181
      121      188     623.181
      121      190     623.181
      123        0     627.515
      123        2     627.515
      123        4     627.515
      123        6     627.515
      123        8     627.515
      123       10     627.515
      123       12     627.515
      123       14     627.515
      123       16     627.515
      123       18     627.515
      123       20     627.515
      123       22     627.515
      123       24     627.515
      123       26     627.515
      123       28     627.515
      123       30     627.515
      123       32     627.515
      123       34     627.515
      123       36     627.515
      123       38     627.515
      123       40     627.515
      123       42     627.515
      123       44     627.515
      123       46     627.515
      123       48     627.515
      123       50     627.515
      123       52     627.515
      123       54     627.515
      123       56     627.515
      123       58     627.515
      123       60     627.515
      123       62     627.515
      123       64     627.515
      123       66     627.515
      123       68     627.515
      123       70     627.515
      123       72     627.515
      123       74     627.515
      123       76     627.515
      123       78     627.515
      123       80     627.515
      123       82     627.515
      123       84     627.515
      123       86     627.515
      123       88     627.515
      123       90     627.515
      123       92     627.515
      123       94     627.515
      123       96     627.515
      123       98     627.515
      123      100     627.515
      123      102     627.515
      123      104     627.515
      123      106     627.515
      123      108     627.515
      123      110     627.515
      123      112     627.515
      123      114     627.515
      123      116     627.515
      123      118     627.515
      123      120     627.515
      123      122     627.515
      123      124     627.515
      123      126     627.515
      123      128     627.515
      123      130     627.515
      123      132     627.515
      123      134     627.515
      123      136     627.515
      123      138     627.515
      123      140     627.515
      123      142     627.515
      123      144     627.515
      123      146     627.515
      123      148     627.515
      123      150     627.515
      123      152     627.515
      123      154     627.515
      123      156     627.515
      123      158     627.515
      123      160     627.515
      123      162     627.515
      123      164     627.515
      123      166     627.515
      123      168     627.515
      123      170     627.515
      123      172     627.515
      123      174     627.515
      123      176     627.515
      123      178     627.515
      123      180     627.515
      123      182     627.515
      123      184     627.515
      123      186     627.515
      123      188     627.515
      125        0     631.848
      125        2     631.848
      125        4     631.848
      125        6     631.848
      125        8     631.848
      125       10     631.848
      125       12     631.848
      125       14     631.848
      125       16     631.848
      125       18     631.848
      125       20     631.848
      125       22     631.848
      125       24     631.848
      125       26     631.848
      125       28     631.848
      125       30     631.848
      125       32     631.848
      125       34     631.848
      125       36     631.848
      125       38     631.848
      125       40     631.848
      125       42     631.848
      125       44     631.848
      125       46     631.848
      125       48     631.848
      125       50     631.848
      125       52     631.848
      125       54     631.848
      125       56     631.848
      125       58     631.848
      125       60     631.848
      125       62     631.848
      125       64     631.848
      125       66     631.848
      125       68     631.848
      125       70     631.848
      125       72     631.848
      125       74     631.848
      125       76     631.848
      125       78     631.848
      125       80     631.848
      125       82     631.848
      125       84     631.848
      125       86     631.848
      125       88     631.848
      125       90     631.848
      125       92     631.848
      125       94     631.848
      125       96     631.848
      125       98     631.848
      125      100     631.848
      125      102     631.848
      125      104     631.848
      125      106     631.848
      125      108     631.848
      125      110     631.848
      125      112     631.848
      125      114     631.848
      125      116     631.848
      125      118     631.848
      125      120     631.848
      125      122     631.848
      125      124     631.848
      125      126     631.848
      125      128     631.848
      125      130     631.848
      125      132     631.848
      125      134     631.848
      125      136     631.848
      125      138     631.848
      125      140     631.848
      125      142     631.848
      125      144     631.848
      125      146     631.848
      125      148     631.848
      125      150     631.848
      125      152     631.848
      125      154     631.848
      125      156     631.848
      125      158     631.848
      125      160     631.848
      125      162     631.848
      125      164     631.848
      125      166     631.848
      125      168     631.848
      125      170     631.848
      125      172     631.848
      125      174     631.848
      125      176     631.848
      125      178     631.848
      125      180     631.848
      125      182     631.848
      125      184     631.848
      125      186     631.848
      125      188     631.848
      127        0     636.122
      127        2     636.122
      127        4     636.122
      127        6     636.122
      127        8     636.122
      127       10     636.122
      127       12     636.122
      127       14     636.122
      127       16     636.122
      127       18     636.122
      127       20     636.122
      127       22     636.122
      127       24     636.122
      127       26     636.122
      127       28     636.122
      127       30     636.122
      127       32     636.122
      127       34     636.122
      127       36     636.122
      127       38     636.122
      127       40     636.122
      127       42     636.122
      127       44     636.122
      127       46     636.122
      127       48     636.122
      127       50     636.122
      127       52     636.122
      127       54     636.122
      127       56     636.122
      127       58     636.122
      127       60     636.122
      127       62     636.122
      127       64     636.122
      127       66     636.122
      127       68     636.122
      127       70     636.122
      127       72     636.122
      127       74     636.122
      127       76     636.122
      127       78     636.122
      127       80     636.122
      127       82     636.122
      127       84     636.122
      127       86     636.122
      127       88     636.122
      127       90     636.122
      127       92     636.122
      127       94     636.122
      127       96     636.122
      127       98     636.122
      127      100     636.122
      127      102     636.122
      127      104     636.122
      127      106     636.122
      127      108     636.122
      127      110     636.122
      127      112     636.122
      127      114     636.122
      127      116     636.122
      127      118     636.122
      127      120     636.122
      127      122     636.122
      127      124     636.122
      127      126     636.122
      127      128     636.122
      127      130     636.122
      127      132     636.122
      127      134     636.122
      127      136     636.122
      127      138     636.122
      127      140     636.122
      127      142     636.122
      127      144     636.122
      127      146     636.122
      127      148     636.122
      127      150     636.122
      127      152     636.122
      127      154     636.122
      127      156     636.122
      127      158     636.122
      127      160     636.122
      127      162     636.122
      127      164     636.122
      127      166     636.122
      127      168     636.122
      127      170     636.122
      127      172     636.122
      127      174     636.122
      127      176     636.122
      127      178     636.122
      127      180     636.122
      127      182     636.122
      127      184     636.122
      127      186     636.122
      129        0     640.376
      129        2     640.376
      129        4     640.376
      129        6     640.376
      129        8     640.376
      129       10     640.376
      129       12     640.376
      129       14     640.376
      129       16     640.376
      129       18     640.376
      129       20     640.376
      129       22     640.376
      129       24     640.376
      129       26     640.376
      129       28     640.376
      129       30     640.376
      129       32     640.376
      129       34     640.376
      129       36     640.376
      129       38     640.376
      129       40     640.376
      129       42     640.376
      129       44     640.376
      129       46     640.376
      129       48     640.376
      129       50     640.376
      129       52     640.376
      129       54     640.376
      129       56     640.376
      129       58     640.376
      129       60     640.376
      129       62     640.376
      129       64     640.376
      129       66     640.376
      129       68     640.376
      129       70     640.376
      129       72     640.376
      129       74     640.376
      129       76     640.376
      129       78     640.376
      129       80     640.376
      129       82     640.376
      129       84     640.376
      129       86     640.376
      129       88     640.376
      129       90     640.376
      129       92     640.376
      129       94     640.376
      129       96     640.376
      129       98     640.376
      129      100     640.376
      129      102     640.376
      129      104     640.376
      129      106     640.376
      129      108     640.376
      129      110     640.376
      129      112     640.376
      129      114     640.376
      129      116     640.376
      129      118     640.376
      129      120     640.376
      129      122     640.376
      129      124     640.376
      129      126     640.376
      129      128     640.376
      129      130     640.376
      129      132     640.376
      129      134     640.376
      129      136     640.376
      129      138     640.376
      129      140     640.376
      129      142     640.376
      129      144     640.376
      129      146     640.376
      129      148     640.376
      129      150     640.376
      129      152     640.376
      129      154     640.376
      129      156     640.376
      129      158     640.376
      129      160     640.376
      129      162     640.376
      129      164     640.376
      129      166     640.376
      129      168     640.376
      129      170     640.376
      129      172     640.376
      129      174     640.376
      129      176     640.376
      129      178     640.376
      129      180     640.376
      129      182     640.376
      129      184     640.376
      129      186     640.376
      131        0     644.630
      131        2     644.630
      131        4     644.630
      131        6     644.630
      131        8     644.630
      131       10     644.630
      131       12     644.630
      131       14     644.630
      131       16     644.630
      131       18     644.630
      131       20     644.630
      131       22     644.630
      131       24     644.630
      131       26     644.630
      131       28     644.630
      131       30     644.630
      131       32     644.630
      131       34     644.630
      131       36     644.630
      131       38     644.630
      131       40     644.630
      131       42     644.630
      131       44     644.630
      131       46     644.630
      131       48     644.630
      131       50     644.630
      131       52     644.630
      131       54     644.630
      131       56     644.630
      131       58     644.630
      131       60     644.630
      131       62     644.630
      131       64     644.630
      131       66     644.630
      131       68     644.630
      131       70     644.630
      131       72     644.630
      131       74     644.630
      131       76     644.630
      131       78     644.630
      131       80     644.630
      131       82     644.630
      131       84     644.630
      131       86     644.630
      131       88     644.630
      131       90     644.630
      131       92     644.630
      131       94     644.630
      131       96     644.630
      131       98     644.630
      131      100     644.630
      131      102     644.630
      131      104     644.630
      131      106     644.630
      131      108     644.630
      131      110     644.630
      131      112     644.630
      131      114     644.630
      131      116     644.630
      131      118     644.630
      131      120     644.630
      131      122     644.630
      131      124     644.630
      131      126     644.630
      131      128     644.630
      131      130     644.630
      131      132     644.630
      131      134     644.630
      131      136     644.630
      131      138     644.630
      131      140     644.630
      131      142     644.630
      131      144     644.630
      131      146     644.630
      131      148     644.630
      131      150     644.630
      131      152     644.630
      131      154     644.630
      131      156     644.630
      131      158     644.630
      131      160     644.630
      131      162     644.630
      131      164     644.630
      131      166     644.630
      131      168     644.630
      131      170     644.630
      131      172     644.630
      131      174     644.630
      131      176     644.630
      131      178     644.630
      131      180     644.630
      131      182     644.630
      131      184     644.630
      133        0     648.827
      133        2     648.827
      133        4     648.827
      133        6     648.827
      133        8     648.827
      133       10     648.827
      133       12     648.827
      133       14     648.827
      133       16     648.827
      133       18     648.827
      133       20     648.827
      133       22     648.827
      133       24     648.827
      133       26     648.827
      133       28     648.827
      133       30     648.827
      133       32     648.827
      133       34     648.827
      133       36     648.827
      133       38     648.827
      133       40     648.827
      133       42     648.827
      133       44     648.827
      133       46     648.827
      133       48     648.827
      133       50     648.827
      133       52     648.827
      133       54     648.827
      133       56     648.827
      133       58     648.827
      133       60     648.827
      133       62     648.827
      133       64     648.827
      133       66     648.827
      133       68     648.827
      133       70     648.827
      133       72     648.827
      133       74     648.827
      133       76     648.827
      133       78     648.827
      133       80     648.827
      133       82     648.827
      133       84     648.827
      133       86     648.827
      133       88     648.827
      133       90     648.827
      133       92     648.827
      133       94     648.827
      133       96     648.827
      133       98     648.827
      133      100     648.827
      133      102     648.827
      133      104     648.827
      133      106     648.827
      133      108     648.827
      133      110     648.827
      133      112     648.827
      133      114     648.827
      133      116     648.827
      133      118     648.827
      133      120     648.827
      133      122     648.827
      133      124     648.827
      133      126     648.827
      133      128     648.827
      133      130     648.827
      133      132     648.827
      133      134     648.827
      133      136     648.827
      133      138     648.827
      133      140     648.827
      133      142     648.827
      133      144     648.827
      133      146     648.827
      133      148     648.827
      133      150     648.827
      133      152     648.827
      133      154     648.827
      133      156     648.827
      133      158     648.827
      133      160     648.827
      133      162     648.827
      133      164     648.827
      133      166     648.827
      133      168     648.827
      133      170     648.827
      133      172     648.827
      133      174     648.827
      133      176     648.827
      133      178     648.827
      133      180     648.827
      133      182     648.827
      135        0     653.006
      135        2     653.006
      135        4     653.006
      135        6     653.006
      135        8     653.006
      135       10     653.006
      135       12     653.006
      135       14     653.006
      135       16     653.006
      135       18     653.006
      135       20     653.006
      135       22     653.006
      135       24     653.006
      135       26     653.006
      135       28     653.006
      135       30     653.006
      135       32     653.006
      135       34     653.006
      135       36     653.006
      135       38     653.006
      135       40     653.006
      135       42     653.006
      135       44     653.006
      135       46     653.006
      135       48     653.006
      135       50     653.006
      135       52     653.006
      135       54     653.006
      135       56     653.006
      135       58     653.006
      135       60     653.006
      135       62     653.006
      135       64     653.006
      135       66     653.006
      135       68     653.006
      135       70     653.006
      135       72     653.006
      135       74     653.006
      135       76     653.006
      135       78     653.006
      135       80     653.006
      135       82     653.006
      135       84     653.006
      135       86     653.006
      135       88     653.006
      135       90     653.006
      135       92     653.006
      135       94     653.006
      135       96     653.006
      135       98     653.006
      135      100     653.006
      135      102     653.006
      135      104     653.006
      135      106     653.006
      135      108     653.006
      135      110     653.006
      135      112     653.006
      135      114     653.006
      135      116     653.006
      135      118     653.006
      135      120     653.006
      135      122     653.006
      135      124     653.006
      135      126     653.006
      135      128     653.006
      135      130     653.006
      135      132     653.006
      135      134     653.006
      135      136     653.006
      135      138     653.006
      135      140     653.006
      135      142     653.006
      135      144     653.006
      135      146     653.006
      135      148     653.006
      135      150     653.006
      135      152     653.006
      135      154     653.006
      135      156     653.006
      135      158     653.006
      135      160     653.006
      135      162     653.006
      135      164     653.006
      135      166     653.006
      135      168     653.006
      135      170     653.006
      135      172     653.006
      135      174     653.006
      135      176     653.006
      135      178     653.006
      135      180     653.006
      135      182     653.006
      137        0     657.185
      137        2     657.185
      137        4     657.185
      137        6     657.185
      137        8     657.185
      137       10     657.185
      137       12     657.185
      137       14     657.185
      137       16     657.185
      137       18     657.185
      137       20     657.185
      137       22     657.185
      137       24     657.185
      137       26     657.185
      137       28     657.185
      137       30     657.185
      137       32     657.185
      137       34     657.185
      137       36     657.185
      137       38     657.185
      137       40     657.185
      137       42     657.185
      137       44     657.185
      137       46     657.185
      137       48     657.185
      137       50     657.185
      137       52     657.185
      137       54     657.185
      137       56     657.185
      137       58     657.185
      137       60     657.185
      137       62     657.185
      137       64     657.185
      137       66     657.185
      137       68     657.185
      137       70     657.185
      137       72     657.185
      137       74     657.185
      137       76     657.185
      137       78     657.185
      137       80     657.185
      137       82     657.185
      137       84     657.185
      137       86     657.185
      137       88     657.185
      137       90     657.185
      137       92     657.185
      137       94     657.185
      137       96     657.185
      137       98     657.185
      137      100     657.185
      137      102     657.185
      137      104     657.185
      137      106     657.185
      137      108     657.185
      137      110     657.185
      137      112     657.185
      137      114     657.185
      137      116     657.185
      137      118     657.185
      137      120     657.185
      137      122     657.185
      137      124     657.185
      137      126     657.185
      137      128     657.185
      137      130     657.185
      137      132     657.185
      137      134     657.185
      137      136     657.185
      137      138     657.185
      137      140     657.185
      137      142     657.185
      137      144     657.185
      137      146     657.185
      137      148     657.185
      137      150     657.185
      137      152     657.185
      137      154     657.185
      137      156     657.185
      137      158     657.185
      137      160     657.185
      137      162     657.185
      137      164     657.185
      137      166     657.185
      137      168     657.185
      137      170     657.185
      137      172     657.185
      137      174     657.185
      137      176     657.185
      137      178     657.185
      137      180     657.185
      139        0     661.314
      139        2     661.314
      139        4     661.314
      139        6     661.314
      139        8     661.314
      139       10     661.314
      139       12     661.314
      139       14     661.314
      139       16     661.314
      139       18     661.314
      139       20     661.314
      139       22     661.314
      139       24     661.314
      139       26     661.314
      139       28     661.314
      139       30     661.314
      139       32     661.314
      139       34     661.314
      139       36     661.314
      139       38     661.314
      139       40     661.314
      139       42     661.314
      139       44     661.314
      139       46     661.314
      139       48     661.314
      139       50     661.314
      139       52     661.314
      139       54     661.314
      139       56     661.314
      139       58     661.314
      139       60     661.314
      139       62     661.314
      139       64     661.314
      139       66     661.314
      139       68     661.314
      139       70     661.314
      139       72     661.314
      139       74     661.314
      139       76     661.314
      139       78     661.314
      139       80     661.314
      139       82     661.314
      139       84     661.314
      139       86     661.314
      139       88     661.314
      139       90     661.314
      139       92     661.314
      139       94     661.314
      139       96     661.314
      139       98     661.314
      139      100     661.314
      139      102     661.314
      139      104     661.314
      139      106     661.314
      139      108     661.314
      139      110     661.314
      139      112     661.314
      139      114     661.314
      139      116     661.314
      139      118     661.314
      139      120     661.314
      139      122     661.314
      139      124     661.314
      139      126     661.314
      139      128     661.314
      139      130     661.314
      139      132     661.314
      139      134     661.314
      139      136     661.314
      139      138     661.314
      139      140     661.314
      139      142     661.314
      139      144     661.314
      139      146     661.314
      139      148     661.314
      139      150     661.314
      139      152     661.314
      139      154     661.314
      139      156     661.314
      139      158     661.314
      139      160     661.314
      139      162     661.314
      139      164     661.314
      139      166     661.314
      139      168     661.314
      139      170     661.314
      139      172     661.314
      139      174     661.314
      139      176     661.314
      139      178     661.314
      139      180     661.314
      141        0     665.423
      141        2     665.423
      141        4     665.423
      141        6     665.423
      141        8     665.423
      141       10     665.423
      141       12     665.423
      141       14     665.423
      141       16     665.423
      141       18     665.423
      141       20     665.423
      141       22     665.423
      141       24     665.423
      141       26     665.423
      141       28     665.423
      141       30     665.423
      141       32     665.423
      141       34     665.423
      141       36     665.423
      141       38     665.423
      141       40     665.423
      141       42     665.423
      141       44     665.423
      141       46     665.423
      141       48     665.423
      141       50     665.423
      141       52     665.423
      141       54     665.423
      141       56     665.423
      141       58     665.423
      141       60     665.423
      141       62     665.423
      141       64     665.423
      141       66     665.423
      141       68     665.423
      141       70     665.423
      141       72     665.423
      141       74     665.423
      141       76     665.423
      141       78     665.423
      141       80     665.423
      141       82     665.423
      141       84     665.423
      141       86     665.423
      141       88     665.423
      141       90     665.423
      141       92     665.423
      141       94     665.423
      141       96     665.423
      141       98     665.423
      141      100     665.423
      141      102     665.423
      141      104     665.423
      141      106     665.423
      141      108     665.423
      141      110     665.423
      141      112     665.423
      141      114     665.423
      141      116     665.423
      141      118     665.423
      141      120     665.423
      141      122     665.423
      141      124     665.423
      141      126     665.423
      141      128     665.423
      141      130     665.423
      141      132     665.423
      141      134     665.423
      141      136     665.423
      141      138     665.423
      141      140     665.423
      141      142     665.423
      141      144     665.423
      141      146     665.423
      141      148     665.423
      141      150     665.423
      141      152     665.423
      141      154     665.423
      141      156     665.423
      141      158     665.423
      141      160     665.423
      141      162     665.423
      141      164     665.423
      141      166     665.423
      141      168     665.423
      141      170     665.423
      141      172     665.423
      141      174     665.423
      141      176     665.423
      141      178     665.423
      143        0     669.531
      143        2     669.531
      143        4     669.531
      143        6     669.531
      143        8     669.531
      143       10     669.531
      143       12     669.531
      143       14     669.531
      143       16     669.531
      143       18     669.531
      143       20     669.531
      143       22     669.531
      143       24     669.531
      143       26     669.531
      143       28     669.531
      143       30     669.531
      143       32     669.531
      143       34     669.531
      143       36     669.531
      143       38     669.531
      143       40     669.531
      143       42     669.531
      143       44     669.531
      143       46     669.531
      143       48     669.531
      143       50     669.531
      143       52     669.531
      143       54     669.531
      143       56     669.531
      143       58     669.531
      143       60     669.531
      143       62     669.531
      143       64     669.531
      143       66     669.531
      143       68     669.531
      143       70     669.531
      143       72     669.531
      143       74     669.531
      143       76     669.531
      143       78     669.531
      143       80     669.531
      143       82     669.531
      143       84     669.531
      143       86     669.531
      143       88     669.531
      143       90     669.531
      143       92     669.531
      143       94     669.531
      143       96     669.531
      143       98     669.531
      143      100     669.531
      143      102     669.531
      143      104     669.531
      143      106     669.531
      143      108     669.531
      143      110     669.531
      143      112     669.531
      143      114     669.531
      143      116     669.531
      143      118     669.531
      143      120     669.531
      143      122     669.531
      143      124     669.531
      143      126     669.531
      143      128     669.531
      143      130     669.531
      143      132     669.531
      143      134     669.531
      143      136     669.531
      143      138     669.531
      143      140     669.531
      143      142     669.531
      143      144     669.531
      143      146     669.531
      143      148     669.531
      143      150     669.531
      143      152     669.531
      143      154     669.531
      143      156     669.531
      143      158     669.531
      143      160     669.531
      143      162     669.531
      143      164     669.531
      143      166     669.531
      143      168     669.531
      143      170     669.531
      143      172     669.531
      143      174     669.531
      143      176     669.531
      143      178     669.531
      145        0     673.601
      145        2     673.601
      145        4     673.601
      145        6     673.601
      145        8     673.601
      145       10     673.601
      145       12     673.601
      145       14     673.601
      145       16     673.601
      145       18     673.601
      145       20     673.601
      145       22     673.601
      145       24     673.601
      145       26     673.601
      145       28     673.601
      145       30     673.601
      145       32     673.601
      145       34     673.601
      145       36     673.601
      145       38     673.601
      145       40     673.601
      145       42     673.601
      145       44     673.601
      145       46     673.601
      145       48     673.601
      145       50     673.601
      145       52     673.601
      145       54     673.601
      145       56     673.601
      145       58     673.601
      145       60     673.601
      145       62     673.601
      145       64     673.601
      145       66     673.601
      145       68     673.601
      145       70     673.601
      145       72     673.601
      145       74     673.601
      145       76     673.601
      145       78     673.601
      145       80     673.601
      145       82     673.601
      145       84     673.601
      145       86     673.601
      145       88     673.601
      145       90     673.601
      145       92     673.601
      145       94     673.601
      145       96     673.601
      145       98     673.601
      145      100     673.601
      145      102     673.601
      145      104     673.601
      145      106     673.601
      145      108     673.601
      145      110     673.601
      145      112     673.601
      145      114     673.601
      145      116     673.601
      145      118     673.601
      145      120     673.601
      145      122     673.601
      145      124     673.601
      145      126     673.601
      145      128     673.601
      145      130     673.601
      145      132     673.601
      145      134     673.601
      145      136     673.601
      145      138     673.601
      145      140     673.601
      145      142     673.601
      145      144     673.601
      145      146     673.601
      145      148     673.601
      145      150     673.601
      145      152     673.601
      145      154     673.601
      145      156     673.601
      145      158     673.601
      145      160     673.601
      145      162     673.601
      145      164     673.601
      145      166     673.601
      145      168     673.601
      145      170     673.601
      145      172     673.601
      145      174     673.601
      145      176     673.601
      147        0     677.643
      147        2     677.643
      147        4     677.643
      147        6     677.643
      147        8     677.643
      147       10     677.643
      147       12     677.643
      147       14     677.643
      147       16     677.643
      147       18     677.643
      147       20     677.643
      147       22     677.643
      147       24     677.643
      147       26     677.643
      147       28     677.643
      147       30     677.643
      147       32     677.643
      147       34     677.643
      147       36     677.643
      147       38     677.643
      147       40     677.643
      147       42     677.643
      147       44     677.643
      147       46     677.643
      147       48     677.643
      147       50     677.643
      147       52     677.643
      147       54     677.643
      147       56     677.643
      147       58     677.643
      147       60     677.643
      147       62     677.643
      147       64     677.643
      147       66     677.643
      147       68     677.643
      147       70     677.643
      147       72     677.643
      147       74     677.643
      147       76     677.643
      147       78     677.643
      147       80     677.643
      147       82     677.643
      147       84     677.643
      147       86     677.643
      147       88     677.643
      147       90     677.643
      147       92     677.643
      147       94     677.643
      147       96     677.643
      147       98     677.643
      147      100     677.643
      147      102     677.643
      147      104     677.643
      147      106     677.643
      147      108     677.643
      147      110     677.643
      147      112     677.643
      147      114     677.643
      147      116     677.643
      147      118     677.643
      147      120     677.643
      147      122     677.643
      147      124     677.643
      147      126     677.643
      147      128     677.643
      147      130     677.643
      147      132     677.643
      147      134     677.643
      147      136     677.643
      147      138     677.643
      147      140     677.643
      147      142     677.643
      147      144     677.643
      147      146     677.643
      147      148     677.643
      147      150     677.643
      147      152     677.643
      147      154     677.643
      147      156     677.643
      147      158     677.643
      147      160     677.643
      147      162     677.643
      147      164     677.643
      147      166     677.643
      147      168     677.643
      147      170     677.643
      147      172     677.643
      147      174     677.643
      147      176     677.643
      149        0     681.685
      149        2     681.685
      149        4     681.685
      149        6     681.685
      149        8     681.685
      149       10     681.685
      149       12     681.685
      149       14     681.685
      149       16     681.685
      149       18     681.685
      149       20     681.685
      149       22     681.685
      149       24     681.685
      149       26     681.685
      149       28     681.685
      149       30     681.685
      149       32     681.685
      149       34     681.685
      149       36     681.685
      149       38     681.685
      149       40     681.685
      149       42     681.685
      149       44     681.685
      149       46     681.685
      149       48     681.685
      149       50     681.685
      149       52     681.685
      149       54     681.685
      149       56     681.685
      149       58     681.685
      149       60     681.685
      149       62     681.685
      149       64     681.685
      149       66     681.685
      149       68     681.685
      149       70     681.685
      149       72     681.685
      149       74     681.685
      149       76     681.685
      149       78     681.685
      149       80     681.685
      149       82     681.685
      149       84     681.685
      149       86     681.685
      149       88     681.685
      149       90     681.685
      149       92     681.685
      149       94     681.685
      149       96     681.685
      149       98     681.685
      149      100     681.685
      149      102     681.685
      149      104     681.685
      149      106     681.685
      149      108     681.685
      149      110     681.685
      149      112     681.685
      149      114     681.685
      149      116     681.685
      149      118     681.685
      149      120     681.685
      149      122     681.685
      149      124     681.685
      149      126     681.685
      149      128     681.685
      149      130     681.685
      149      132     681.685
      149      134     681.685
      149      136     681.685
      149      138     681.685
      149      140     681.685
      149      142     681.685
      149      144     681.685
      149      146     681.685
      149      148     681.685
      149      150     681.685
      149      152     681.685
      149      154     681.685
      149      156     681.685
      149      158     681.685
      149      160     681.685
      149      162     681.685
      149      164     681.685
      149      166     681.685
      149      168     681.685
      149      170     681.685
      149      172     681.685
      149      174     681.685
      149      176     681.685
      151        0     685.703
      151        2     685.703
      151        4     685.703
      151        6     685.703
      151        8     685.703
      151       10     685.703
      151       12     685.703
      151       14     685.703
      151       16     685.703
      151       18     685.703
      151       20     685.703
      151       22     685.703
      151       24     685.703
      151       26     685.703
      151       28     685.703
      151       30     685.703
      151       32     685.703
      151       34     685.703
      151       36     685.703
      151       38     685.703
      151       40     685.703
      151       42     685.703
      151       44     685.703
      151       46     685.703
      151       48     685.703
      151       50     685.703
      151       52     685.703
      151       54     685.703
      151       56     685.703
      151       58     685.703
      151       60     685.703
      151       62     685.703
      151       64     685.703
      151       66     685.703
      151       68     685.703
      151       70     685.703
      151       72     685.703
      151       74     685.703
      151       76     685.703
      151       78     685.703
      151       80     685.703
      151       82     685.703
      151       84     685.703
      151       86     685.703
      151       88     685.703
      151       90     685.703
      151       92     685.703
      151       94     685.703
      151       96     685.703
      151       98     685.703
      151      100     685.703
      151      102     685.703
      151      104     685.703
      151      106     685.703
      151      108     685.703
      151      110     685.703
      151      112     685.703
      151      114     685.703
      151      116     685.703
      151      118     685.703
      151      120     685.703
      151      122     685.703
      151      124     685.703
      151      126     685.703
      151      128     685.703
      151      130     685.703
      151      132     685.703
      151      134     685.703
      151      136     685.703
      151      138     685.703
      151      140     685.703
      151      142     685.703
      151      144     685.703
      151      146     685.703
      151      148     685.703
      151      150     685.703
      151      152     685.703
      151      154     685.703
      151      156     685.703
      151      158     685.703
      151      160     685.703
      151      162     685.703
      151      164     685.703
      151      166     685.703
      151      168     685.703
      151      170     685.703
      151      172     685.703
      151      174     685.703
      153        0     689.682
      153        2     689.682
      153        4     689.682
      153        6     689.682
      153        8     689.682
      153       10     689.682
      153       12     689.682
      153       14     689.682
      153       16     689.682
      153       18     689.682
      153       20     689.682
      153       22     689.682
      153       24     689.682
      153       26     689.682
      153       28     689.682
      153       30     689.682
      153       32     689.682
      153       34     689.682
      153       36     689.682
      153       38     689.682
      153       40     689.682
      153       42     689.682
      153       44     689.682
      153       46     689.682
      153       48     689.682
      153       50     689.682
      153       52     689.682
      153       54     689.682
      153       56     689.682
      153       58     689.682
      153       60     689.682
      153       62     689.682
      153       64     689.682
      153       66     689.682
      153       68     689.682
      153       70     689.682
      153       72     689.682
      153       74     689.682
      153       76     689.682
      153       78     689.682
      153       80     689.682
      153       82     689.682
      153       84     689.682
      153       86     689.682
      153       88     689.682
      153       90     689.682
      153       92     689.682
      153       94     689.682
      153       96     689.682
      153       98     689.682
      153      100     689.682
      153      102     689.682
      153      104     689.682
      153      106     689.682
      153      108     689.682
      153      110     689.682
      153      112     689.682
      153      114     689.682
      153      116     689.682
      153      118     689.682
      153      120     689.682
      153      122     689.682
      153      124     689.682
      153      126     689.682
      153      128     689.682
      153      130     689.682
      153      132     689.682
      153      134     689.682
      153      136     689.682
      153      138     689.682
      153      140     689.682
      153      142     689.682
      153      144     689.682
      153      146     689.682
      153      148     689.682
      153      150     689.682
      153      152     689.682
      153      154     689.682
      153      156     689.682
      153      158     689.682
      153      160     689.682
      153      162     689.682
      153      164     689.682
      153      166     689.682
      153      168     689.682
      153      170     689.682
      153      172     689.682
      153      174     689.682
      155        0     693.660
      155        2     693.660
      155        4     693.660
      155        6     693.660
      155        8     693.660
      155       10     693.660
      155       12     693.660
      155       14     693.660
      155       16     693.660
      155       18     693.660
      155       20     693.660
      155       22     693.660
      155       24     693.660
      155       26     693.660
      155       28     693.660
      155       30     693.660
      155       32     693.660
      155       34     693.660
      155       36     693.660
      155       38     693.660
      155       40     693.660
      155       42     693.660
      155       44     693.660
      155       46     693.660
      155       48     693.660
      155       50     693.660
      155       52     693.660
      155       54     693.660
      155       56     693.660
      155       58     693.660
      155       60     693.660
      155       62     693.660
      155       64     693.660
      155       66     693.660
      155       68     693.660
      155       70     693.660
      155       72     693.660
      155       74     693.660
      155       76     693.660
      155       78     693.660
      155       80     693.660
      155       82     693.660
      155       84     693.660
      155       86     693.660
      155       88     693.660
      155       90     693.660
      155       92     693.660
      155       94     693.660
      155       96     693.660
      155       98     693.660
      155      100     693.660
      155      102     693.660
      155      104     693.660
      155      106     693.660
      155      108     693.660
      155      110     693.660
      155      112     693.660
      155      114     693.660
      155      116     693.660
      155      118     693.660
      155      120     693.660
      155      122     693.660
      155      124     693.660
      155      126     693.660
      155      128     693.660
      155      130     693.660
      155      132     693.660
      155      134     693.660
      155      136     693.660
      155      138     693.660
      155      140     693.660
      155      142     693.660
      155      144     693.660
      155      146     693.660
      155      148     693.660
      155      150     693.660
      155      152     693.660
      155      154     693.660
      155      156     693.660
      155      158     693.660
      155      160     693.660
      155      162     693.660
      155      164     693.660
      155      166     693.660
      155      168     693.660
      155      170     693.660
      155      172     693.660
      157        0     697.635
      157        2     697.635
      157        4     697.635
      157        6     697.635
      157        8     697.635
      157       10     697.635
      157       12     697.635
      157       14     697.635
      157       16     697.635
      157       18     697.635
      157       20     697.635
      157       22     697.635
      157       24     697.635
      157       26     697.635
      157       28     697.635
      157       30     697.635
      157       32     697.635
      157       34     697.635
      157       36     697.635
      157       38     697.635
      157       40     697.635
      157       42     697.635
      157       44     697.635
      157       46     697.635
      157       48     697.635
      157       50     697.635
      157       52     697.635
      157       54     697.635
      157       56     697.635
      157       58     697.635
      157       60     697.635
      157       62     697.635
      157       64     697.635
      157       66     697.635
      157       68     697.635
      157       70     697.635
      157       72     697.635
      157       74     697.635
      157       76     697.635
      157       78     697.635
      157       80     697.635
      157       82     697.635
      157       84     697.635
      157       86     697.635
      157       88     697.635
      157       90     697.635
      157       92     697.635
      157       94     697.635
      157       96     697.635
      157       98     697.635
      157      100     697.635
      157      102     697.635
      157      104     697.635
      157      106     697.635
      157      108     697.635
      157      110     697.635
      157      112     697.635
      157      114     697.635
      157      116     697.635
      157      118     697.635
      157      120     697.635
      157      122     697.635
      157      124     697.635
      157      126     697.635
      157      128     697.635
      157      130     697.635
      157      132     697.635
      157      134     697.635
      157      136     697.635
      157      138     697.635
      157      140     697.635
      157      142     697.635
      157      144     697.635
      157      146     697.635
      157      148     697.635
      157      150     697.635
      157      152     697.635
      157      154     697.635
      157      156     697.635
      157      158     697.635
      157      160     697.635
      157      162     697.635
      157      164     697.635
      157      166     697.635
      157      168     697.635
      157      170     697.635
      157      172     697.635
      159        0     701.553
      159        2     701.553
      159        4     701.553
      159        6     701.553
      159        8     701.553
      159       10     701.553
      159       12     701.553
      159       14     701.553
      159       16     701.553
      159       18     701.553
      159       20     701.553
      159       22     701.553
      159       24     701.553
      159       26     701.553
      159       28     701.553
      159       30     701.553
      159       32     701.553
      159       34     701.553
      159       36     701.553
      159       38     701.553
      159       40     701.553
      159       42     701.553
      159       44     701.553
      159       46     701.553
      159       48     701.553
      159       50     701.553
      159       52     701.553
      159       54     701.553
      159       56     701.553
      159       58     701.553
      159       60     701.553
      159       62     701.553
      159       64     701.553
      159       66     701.553
      159       68     701.553
      159       70     701.553
      159       72     701.553
      159       74     701.553
      159       76     701.553
      159       78     701.553
      159       80     701.553
      159       82     701.553
      159       84     701.553
      159       86     701.553
      159       88     701.553
      159       90     701.553
      159       92     701.553
      159       94     701.553
      159       96     701.553
      159       98     701.553
      159      100     701.553
      159      102     701.553
      159      104     701.553
      159      106     701.553
      159      108     701.553
      159      110     701.553
      159      112     701.553
      159      114     701.553
      159      116     701.553
      159      118     701.553
      159      120     701.553
      159      122     701.553
      159      124     701.553
      159      126     701.553
      159      128     701.553
      159      130     701.553
      159      132     701.553
      159      134     701.553
      159      136     701.553
      159      138     701.553
      159      140     701.553
      159      142     701.553
      159      144     701.553
      159      146     701.553
      159      148     701.553
      159      150     701.553
      159      152     701.553
      159      154     701.553
      159      156     701.553
      159      158     701.553
      159      160     701.553
      159      162     701.553
      159      164     701.553
      159      166     701.553
      159      168     701.553
      159      170     701.553
      161        0     705.472
      161        2     705.472
      161        4     705.472
      161        6     705.472
      161        8     705.472
      161       10     705.472
      161       12     705.472
      161       14     705.472
      161       16     705.472
      161       18     705.472
      161       20     705.472
      161       22     705.472
      161       24     705.472
      161       26     705.472
      161       28     705.472
      161       30     705.472
      161       32     705.472
      161       34     705.472
      161       36     705.472
      161       38     705.472
      161       40     705.472
      161       42     705.472
      161       44     705.472
      161       46     705.472
      161       48     705.472
      161       50     705.472
      161       52     705.472
      161       54     705.472
      161       56     705.472
      161       58     705.472
      161       60     705.472
      161       62     705.472
      161       64     705.472
      161       66     705.472
      161       68     705.472
      161       70     705.472
      161       72     705.472
      161       74     705.472
      161       76     705.472
      161       78     705.472
      161       80     705.472
      161       82     705.472
      161       84     705.472
      161       86     705.472
      161       88     705.472
      161       90     705.472
      161       92     705.472
      161       94     705.472
      161       96     705.472
      161       98     705.472
      161      100     705.472
      161      102     705.472
      161      104     705.472
      161      106     705.472
      161      108     705.472
      161      110     705.472
      161      112     705.472
      161      114     705.472
      161      116     705.472
      161      118     705.472
      161      120     705.472
      161      122     705.472
      161      124     705.472
      161      126     705.472
      161      128     705.472
      161      130     705.472
      161      132     705.472
      161      134     705.472
      161      136     705.472
      161      138     705.472
      161      140     705.472
      161      142     705.472
      161      144     705.472
      161      146     705.472
      161      148     705.472
      161      150     705.472
      161      152     705.472
      161      154     705.472
      161      156     705.472
      161      158     705.472
      161      160     705.472
      161      162     705.472
      161      164     705.472
      161      166     705.472
      161      168     705.472
      161      170     705.472
      163        0     709.390
      163        2     709.390
      163        4     709.390
      163        6     709.390
      163        8     709.390
      163       10     709.390
      163       12     709.390
      163       14     709.390
      163       16     709.390
      163       18     709.390
      163       20     709.390
      163       22     709.390
      163       24     709.390
      163       26     709.390
      163       28     709.390
      163       30     709.390
      163       32     709.390
      163       34     709.390
      163       36     709.390
      163       38     709.390
      163       40     709.390
      163       42     709.390
      163       44     709.390
      163       46     709.390
      163       48     709.390
      163       50     709.390
      163       52     709.390
      163       54     709.390
      163       56     709.390
      163       58     709.390
      163       60     709.390
      163       62     709.390
      163       64     709.390
      163       66     709.390
      163       68     709.390
      163       70     709.390
      163       72     709.390
      163       74     709.390
      163       76     709.390
      163       78     709.390
      163       80     709.390
      163       82     709.390
      163       84     709.390
      163       86     709.390
      163       88     709.390
      163       90     709.390
      163       92     709.390
      163       94     709.390
      163       96     709.390
      163       98     709.390
      163      100     709.390
      163      102     709.390
      163      104     709.390
      163      106     709.390
      163      108     709.390
      163      110     709.390
      163      112     709.390
      163      114     709.390
      163      116     709.390
      163      118     709.390
      163      120     709.390
      163      122     709.390
      163      124     709.390
      163      126     709.390
      163      128     709.390
      163      130     709.390
      163      132     709.390
      163      134     709.390
      163      136     709.390
      163      138     709.390
      163      140     709.390
      163      142     709.390
      163      144     709.390
      163      146     709.390
      163      148     709.390
      163      150     709.390
      163      152     709.390
      163      154     709.390
      163      156     709.390
      163      158     709.390
      163      160     709.390
      163      162     709.390
      163      164     709.390
      163      166     709.390
      163      168     709.390
      165        0     713.269
      165        2     713.269
      165        4     713.269
      165        6     713.269
      165        8     713.269
      165       10     713.269
      165       12     713.269
      165       14     713.269
      165       16     713.269
      165       18     713.269
      165       20     713.269
      165       22     713.269
      165       24     713.269
      165       26     713.269
      165       28     713.269
      165       30     713.269
      165       32     713.269
      165       34     713.269
      165       36     713.269
      165       38     713.269
      165       40     713.269
      165       42     713.269
      165       44     713.269
      165       46     713.269
      165       48     713.269
      165       50     713.269
      165       52     713.269
      165       54     713.269
      165       56     713.269
      165       58     713.269
      165       60     713.269
      165       62     713.269
      165       64     713.269
      165       66     713.269
      165       68     713.269
      165       70     713.269
      165       72     713.269
      165       74     713.269
      165       76     713.269
      165       78     713.269
      165       80     713.269
      165       82     713.269
      165       84     713.269
      165       86     713.269
      165       88     713.269
      165       90     713.269
      165       92     713.269
      165       94     713.269
      165       96     713.269
      165       98     713.269
      165      100     713.269
      165      102     713.269
      165      104     713.269
      165      106     713.269
      165      108     713.269
      165      110     713.269
      165      112     713.269
      165      114     713.269
      165      116     713.269
      165      118     713.269
      165      120     713.269
      165      122     713.269
      165      124     713.269
      165      126     713.269
      165      128     713.269
      165      130     713.269
      165      132     713.269
      165      134     713.269
      165      136     713.269
      165      138     713.269
      165      140     713.269
      165      142     713.269
      165      144     713.269
      165      146     713.269
      165      148     713.269
      165      150     713.269
      165      152     713.269
      165      154     713.269
      165      156     713.269
      165      158     713.269
      165      160     713.269
      165      162     713.269
      165      164     713.269
      165      166     713.269
      165      168     713.269
      167        0     717.131
      167        2     717.131
      167        4     717.131
      167        6     717.131
      167        8     717.131
      167       10     717.131
      167       12     717.131
      167       14     717.131
      167       16     717.131
      167       18     717.131
      167       20     717.131
      167       22     717.131
      167       24     717.131
      167       26     717.131
      167       28     717.131
      167       30     717.131
      167       32     717.131
      167       34     717.131
      167       36     717.131
      167       38     717.131
      167       40     717.131
      167       42     717.131
      167       44     717.131
      167       46     717.131
      167       48     717.131
      167       50     717.131
      167       52     717.131
      167       54     717.131
      167       56     717.131
      167       58     717.131
      167       60     717.131
      167       62     717.131
      167       64     717.131
      167       66     717.131
      167       68     717.131
      167       70     717.131
      167       72     717.131
      167       74     717.131
      167       76     717.131
      167       78     717.131
      167       80     717.131
      167       82     717.131
      167       84     717.131
      167       86     717.131
      167       88     717.131
      167       90     717.131
      167       92     717.131
      167       94     717.131
      167       96     717.131
      167       98     717.131
      167      100     717.131
      167      102     717.131
      167      104     717.131
      167      106     717.131
      167      108     717.131
      167      110     717.131
      167      112     717.131
      167      114     717.131
      167      116     717.131
      167      118     717.131
      167      120     717.131
      167      122     717.131
      167      124     717.131
      167      126     717.131
      167      128     717.131
      167      130     717.131
      167      132     717.131
      167      134     717.131
      167      136     717.131
      167      138     717.131
      167      140     717.131
      167      142     717.131
      167      144     717.131
      167      146     717.131
      167      148     717.131
      167      150     717.131
      167      152     717.131
      167      154     717.131
      167      156     717.131
      167      158     717.131
      167      160     717.131
      167      162     717.131
      167      164     717.131
      167      166     717.131
      167      168     717.131
      169        0     720.993
      169        2     720.993
      169        4     720.993
      169        6     720.993
      169        8     720.993
      169       10     720.993
      169       12     720.993
      169       14     720.993
      169       16     720.993
      169       18     720.993
      169       20     720.993
      169       22     720.993
      169       24     720.993
      169       26     720.993
      169       28     720.993
      169       30     720.993
      169       32     720.993
      169       34     720.993
      169       36     720.993
      169       38     720.993
      169       40     720.993
      169       42     720.993
      169       44     720.993
      169       46     720.993
      169       48     720.993
      169       50     720.993
      169       52     720.993
      169       54     720.993
      169       56     720.993
      169       58     720.993
      169       60     720.993
      169       62     720.993
      169       64     720.993
      169       66     720.993
      169       68     720.993
      169       70     720.993
      169       72     720.993
      169       74     720.993
      169       76     720.993
      169       78     720.993
      169       80     720.993
      169       82     720.993
      169       84     720.993
      169       86     720.993
      169       88     720.993
      169       90     720.993
      169       92     720.993
      169       94     720.993
      169       96     720.993
      169       98     720.993
      169      100     720.993
      169      102     720.993
      169      104     720.993
      169      106     720.993
      169      108     720.993
      169      110     720.993
      169      112     720.993
      169      114     720.993
      169      116     720.993
      169      118     720.993
      169      120     720.993
      169      122     720.993
      169      124     720.993
      169      126     720.993
      169      128     720.993
      169      130     720.993
      169      132     720.993
      169      134     720.993
      169      136     720.993
      169      138     720.993
      169      140     720.993
      169      142     720.993
      169      144     720.993
      169      146     720.993
      169      148     720.993
      169      150     720.993
      169      152     720.993
      169      154     720.993
      169      156     720.993
      169      158     720.993
      169      160     720.993
      169      162     720.993
      169      164     720.993
      169      166     720.993
      171        0     724.841
      171        2     724.841
      171        4     724.841
      171        6     724.841
      171        8     724.841
      171       10     724.841
      171       12     724.841
      171       14     724.841
      171       16     724.841
      171       18     724.841
      171       20     724.841
      171       22     724.841
      171       24     724.841
      171       26     724.841
      171       28     724.841
      171       30     724.841
      171       32     724.841
      171       34     724.841
      171       36     724.841
      171       38     724.841
      171       40     724.841
      171       42     724.841
      171       44     724.841
      171       46     724.841
      171       48     724.841
      171       50     724.841
      171       52     724.841
      171       54     724.841
      171       56     724.841
      171       58     724.841
      171       60     724.841
      171       62     724.841
      171       64     724.841
      171       66     724.841
      171       68     724.841
      171       70     724.841
      171       72     724.841
      171       74     724.841
      171       76     724.841
      171       78     724.841
      171       80     724.841
      171       82     724.841
      171       84     724.841
      171       86     724.841
      171       88     724.841
      171       90     724.841
      171       92     724.841
      171       94     724.841
      171       96     724.841
      171       98     724.841
      171      100     724.841
      171      102     724.841
      171      104     724.841
      171      106     724.841
      171      108     724.841
      171      110     724.841
      171      112     724.841
      171      114     724.841
      171      116     724.841
      171      118     724.841
      171      120     724.841
      171      122     724.841
      171      124     724.841
      171      126     724.841
      171      128     724.841
      171      130     724.841
      171      132     724.841
      171      134     724.841
      171      136     724.841
      171      138     724.841
      171      140     724.841
      171      142     724.841
      171      144     724.841
      171      146     724.841
      171      148     724.841
      171      150     724.841
      171      152     724.841
      171      154     724.841
      171      156     724.841
      171      158     724.841
      171      160     724.841
      171      162     724.841
      171      164     724.841
      171      166     724.841
      173        0     728.649
      173        2     728.649
      173        4     728.649
      173        6     728.649
      173        8     728.649
      173       10     728.649
      173       12     728.649
      173       14     728.649
      173       16     728.649
      173       18     728.649
      173       20     728.649
      173       22     728.649
      173       24     728.649
      173       26     728.649
      173       28     728.649
      173       30     728.649
      173       32     728.649
      173       34     728.649
      173       36     728.649
      173       38     728.649
      173       40     728.649
      173       42     728.649
      173       44     728.649
      173       46     728.649
      173       48     728.649
      173       50     728.649
      173       52     728.649
      173       54     728.649
      173       56     728.649
      173       58     728.649
      173       60     728.649
      173       62     728.649
      173       64     728.649
      173       66     728.649
      173       68     728.649
      173       70     728.649
      173       72     728.649
      173       74     728.649
      173       76     728.649
      173       78     728.649
      173       80     728.649
      173       82     728.649
      173       84     728.649
      173       86     728.649
      173       88     728.649
      173       90     728.649
      173       92     728.649
      173       94     728.649
      173       96     728.649
      173       98     728.649
      173      100     728.649
      173      102     728.649
      173      104     728.649
      173      106     728.649
      173      108     728.649
      173      110     728.649
      173      112     728.649
      173      114     728.649
      173      116     728.649
      173      118     728.649
      173      120     728.649
      173      122     728.649
      173      124     728.649
      173      126     728.649
      173      128     728.649
      173      130     728.649
      173      132     728.649
      173      134     728.649
      173      136     728.649
      173      138     728.649
      173      140     728.649
      173      142     728.649
      173      144     728.649
      173      146     728.649
      173      148     728.649
      173      150     728.649
      173      152     728.649
      173      154     728.649
      173      156     728.649
      173      158     728.649
      173      160     728.649
      173      162     728.649
      173      164     728.649
      173      166     728.649
      175        0     732.457
      175        2     732.457
      175        4     732.457
      175        6     732.457
      175        8     732.457
      175       10     732.457
      175       12     732.457
      175       14     732.457
      175       16     732.457
      175       18     732.457
      175       20     732.457
      175       22     732.457
      175       24     732.457
      175       26     732.457
      175       28     732.457
      175       30     732.457
      175       32     732.457
      175       34     732.457
      175       36     732.457
      175       38     732.457
      175       40     732.457
      175       42     732.457
      175       44     732.457
      175       46     732.457
      175       48     732.457
      175       50     732.457
      175       52     732.457
      175       54     732.457
      175       56     732.457
      175       58     732.457
      175       60     732.457
      175       62     732.457
      175       64     732.457
      175       66     732.457
      175       68     732.457
      175       70     732.457
      175       72     732.457
      175       74     732.457
      175       76     732.457
      175       78     732.457
      175       80     732.457
      175       82     732.457
      175       84     732.457
      175       86     732.457
      175       88     732.457
      175       90     732.457
      175       92     732.457
      175       94     732.457
      175       96     732.457
      175       98     732.457
      175      100     732.457
      175      102     732.457
      175      104     732.457
      175      106     732.457
      175      108     732.457
      175      110     732.457
      175      112     732.457
      175      114     732.457
      175      116     732.457
      175      118     732.457
      175      120     732.457
      175      122     732.457
      175      124     732.457
      175      126     732.457
      175      128     732.457
      175      130     732.457
      175      132     732.457
      175      134     732.457
      175      136     732.457
      175      138     732.457
      175      140     732.457
      175      142     732.457
      175      144     732.457
      175      146     732.457
      175      148     732.457
      175      150     732.457
      175      152     732.457
      175      154     732.457
      175      156     732.457
      175      158     732.457
      175      160     732.457
      175      162     732.457
      175      164     732.457
      177        0     736.265
      177        2     736.265
      177        4     736.265
      177        6     736.265
      177        8     736.265
      177       10     736.265
      177       12     736.265
      177       14     736.265
      177       16     736.265
      177       18     736.265
      177       20     736.265
      177       22     736.265
      177       24     736.265
      177       26     736.265
      177       28     736.265
      177       30     736.265
      177       32     736.265
      177       34     736.265
      177       36     736.265
      177       38     736.265
      177       40     736.265
      177       42     736.265
      177       44     736.265
      177       46     736.265
      177       48     736.265
      177       50     736.265
      177       52     736.265
      177       54     736.265
      177       56     736.265
      177       58     736.265
      177       60     736.265
      177       62     736.265
      177       64     736.265
      177       66     736.265
      177       68     736.265
      177       70     736.265
      177       72     736.265
      177       74     736.265
      177       76     736.265
      177       78     736.265
      177       80     736.265
      177       82     736.265
      177       84     736.265
      177       86     736.265
      177       88     736.265
      177       90     736.265
      177       92     736.265
      177       94     736.265
      177       96     736.265
      177       98     736.265
      177      100     736.265
      177      102     736.265
      177      104     736.265
      177      106     736.265
      177      108     736.265
      177      110     736.265
      177      112     736.265
      177      114     736.265
      177      116     736.265
      177      118     736.265
      177      120     736.265
      177      122     736.265
      177      124     736.265
      177      126     736.265
      177      128     736.265
      177      130     736.265
      177      132     736.265
      177      134     736.265
      177      136     736.265
      177      138     736.265
      177      140     736.265
      177      142     736.265
      177      144     736.265
      177      146     736.265
      177      148     736.265
      177      150     736.265
      177      152     736.265
      177      154     736.265
      177      156     736.265
      177      158     736.265
      177      160     736.265
      177      162     736.265
      177      164     736.265
      179        0     740.035
      179        2     740.035
      179        4     740.035
      179        6     740.035
      179        8     740.035
      179       10     740.035
      179       12     740.035
      179       14     740.035
      179       16     740.035
      179       18     740.035
      179       20     740.035
      179       22     740.035
      179       24     740.035
      179       26     740.035
      179       28     740.035
      179       30     740.035
      179       32     740.035
      179       34     740.035
      179       36     740.035
      179       38     740.035
      179       40     740.035
      179       42     740.035
      179       44     740.035
      179       46     740.035
      179       48     740.035
      179       50     740.035
      179       52     740.035
      179       54     740.035
      179       56     740.035
      179       58     740.035
      179       60     740.035
      179       62     740.035
      179       64     740.035
      179       66     740.035
      179       68     740.035
      179       70     740.035
      179       72     740.035
      179       74     740.035
      179       76     740.035
      179       78     740.035
      179       80     740.035
      179       82     740.035
      179       84     740.035
      179       86     740.035
      179       88     740.035
      179       90     740.035
      179       92     740.035
      179       94     740.035
      179       96     740.035
      179       98     740.035
      179      100     740.035
      179      102     740.035
      179      104     740.035
      179      106     740.035
      179      108     740.035
      179      110     740.035
      179      112     740.035
      179      114     740.035
      179      116     740.035
      179      118     740.035
      179      120     740.035
      179      122     740.035
      179      124     740.035
      179      126     740.035
      179      128     740.035
      179      130     740.035
      179      132     740.035
      179      134     740.035
      179      136     740.035
      179      138     740.035
      179      140     740.035
      179      142     740.035
      179      144     740.035
      179      146     740.035
      179      148     740.035
      179      150     740.035
      179      152     740.035
      179      154     740.035
      179      156     740.035
      179      158     740.035
      179      160     740.035
      179      162     740.035
      179      164     740.035
      181        0     743.792
      181        2     743.792
      181        4     743.792
      181        6     743.792
      181        8     743.792
      181       10     743.792
      181       12     743.792
      181       14     743.792
      181       16     743.792
      181       18     743.792
      181       20     743.792
      181       22     743.792
      181       24     743.792
      181       26     743.792
      181       28     743.792
      181       30     743.792
      181       32     743.792
      181       34     743.792
      181       36     743.792
      181       38     743.792
      181       40     743.792
      181       42     743.792
      181       44     743.792
      181       46     743.792
      181       48     743.792
      181       50     743.792
      181       52     743.792
      181       54     743.792
      181       56     743.792
      181       58     743.792
      181       60     743.792
      181       62     743.792
      181       64     743.792
      181       66     743.792
      181       68     743.792
      181       70     743.792
      181       72     743.792
      181       74     743.792
      181       76     743.792
      181       78     743.792
      181       80     743.792
      181       82     743.792
      181       84     743.792
      181       86     743.792
      181       88     743.792
      181       90     743.792
      181       92     743.792
      181       94     743.792
      181       96     743.792
      181       98     743.792
      181      100     743.792
      181      102     743.792
      181      104     743.792
      181      106     743.792
      181      108     743.792
      181      110     743.792
      181      112     743.792
      181      114     743.792
      181      116     743.792
      181      118     743.792
      181      120     743.792
      181      122     743.792
      181      124     743.792
      181      126     743.792
      181      128     743.792
      181      130     743.792
      181      132     743.792
      181      134     743.792
      181      136     743.792
      181      138     743.792
      181      140     743.792
      181      142     743.792
      181      144     743.792
      181      146     743.792
      181      148     743.792
      181      150     743.792
      181      152     743.792
      181      154     743.792
      181      156     743.792
      181      158     743.792
      181      160     743.792
      181      162     743.792
      183        0     747.549
      183        2     747.549
      183        4     747.549
      183        6     747.549
      183        8     747.549
      183       10     747.549
      183       12     747.549
      183       14     747.549
      183       16     747.549
      183       18     747.549
      183       20     747.549
      183       22     747.549
      183       24     747.549
      183       26     747.549
      183       28     747.549
      183       30     747.549
      183       32     747.549
      183       34     747.549
      183       36     747.549
      183       38     747.549
      183       40     747.549
      183       42     747.549
      183       44     747.549
      183       46     747.549
      183       48     747.549
      183       50     747.549
      183       52     747.549
      183       54     747.549
      183       56     747.549
      183       58     747.549
      183       60     747.549
      183       62     747.549
      183       64     747.549
      183       66     747.549
      183       68     747.549
      183       70     747.549
      183       72     747.549
      183       74     747.549
      183       76     747.549
      183       78     747.549
      183       80     747.549
      183       82     747.549
      183       84     747.549
      183       86     747.549
      183       88     747.549
      183       90     747.549
      183       92     747.549
      183       94     747.549
      183       96     747.549
      183       98     747.549
      183      100     747.549
      183      102     747.549
      183      104     747.549
      183      106     747.549
      183      108     747.549
      183      110     747.549
      183      112     747.549
      183      114     747.549
      183      116     747.549
      183      118     747.549
      183      120     747.549
      183      122     747.549
      183      124     747.549
      183      126     747.549
      183      128     747.549
      183      130     747.549
      183      132     747.549
      183      134     747.549
      183      136     747.549
      183      138     747.549
      183      140     747.549
      183      142     747.549
      183      144     747.549
      183      146     747.549
      183      148     747.549
      183      150     747.549
      183      152     747.549
      183      154     747.549
      183      156     747.549
      183      158     747.549
      183      160     747.549
      183      162     747.549
      185        0     751.300
      185        2     751.300
      185        4     751.300
      185        6     751.300
      185        8     751.300
      185       10     751.300
      185       12     751.300
      185       14     751.300
      185       16     751.300
      185       18     751.300
      185       20     751.300
      185       22     751.300
      185       24     751.300
      185       26     751.300
      185       28     751.300
      185       30     751.300
      185       32     751.300
      185       34     751.300
      185       36     751.300
      185       38     751.300
      185       40     751.300
      185       42     751.300
      185       44     751.300
      185       46     751.300
      185       48     751.300
      185       50     751.300
      185       52     751.300
      185       54     751.300
      185       56     751.300
      185       58     751.300
      185       60     751.300
      185       62     751.300
      185       64     751.300
      185       66     751.300
      185       68     751.300
      185       70     751.300
      185       72     751.300
      185       74     751.300
      185       76     751.300
      185       78     751.300
      185       80     751.300
      185       82     751.300
      185       84     751.300
      185       86     751.300
      185       88     751.300
      185       90     751.300
      185       92     751.300
      185       94     751.300
      185       96     751.300
      185       98     751.300
      185      100     751.300
      185      102     751.300
      185      104     751.300
      185      106     751.300
      185      108     751.300
      185      110     751.300
      185      112     751.300
      185      114     751.300
      185      116     751.300
      185      118     751.300
      185      120     751.300
      185      122     751.300
      185      124     751.300
      185      126     751.300
      185      128     751.300
      185      130     751.300
      185      132     751.300
      185      134     751.300
      185      136     751.300
      185      138     751.300
      185      140     751.300
      185      142     751.300
      185      144     751.300
      185      146     751.300
      185      148     751.300
      185      150     751.300
      185      152     751.300
      185      154     751.300
      185      156     751.300
      185      158     751.300
      185      160     751.300
      185      162     751.300
      187        0     755.008
      187        2     755.008
      187        4     755.008
      187        6     755.008
      187        8     755.008
      187       10     755.008
      187       12     755.008
      187       14     755.008
      187       16     755.008
      187       18     755.008
      187       20     755.008
      187       22     755.008
      187       24     755.008
      187       26     755.008
      187       28     755.008
      187       30     755.008
      187       32     755.008
      187       34     755.008
      187       36     755.008
      187       38     755.008
      187       40     755.008
      187       42     755.008
      187       44     755.008
      187       46     755.008
      187       48     755.008
      187       50     755.008
      187       52     755.008
      187       54     755.008
      187       56     755.008
      187       58     755.008
      187       60     755.008
      187       62     755.008
      187       64     755.008
      187       66     755.008
      187       68     755.008
      187       70     755.008
      187       72     755.008
      187       74     755.008
      187       76     755.008
      187       78     755.008
      187       80     755.008
      187       82     755.008
      187       84     755.008
      187       86     755.008
      187       88     755.008
      187       90     755.008
      187       92     755.008
      187       94     755.008
      187       96     755.008
      187       98     755.008
      187      100     755.008
      187      102     755.008
      187      104     755.008
      187      106     755.008
      187      108     755.008
      187      110     755.008
      187      112     755.008
      187      114     755.008
      187      116     755.008
      187      118     755.008
      187      120     755.008
      187      122     755.008
      187      124     755.008
      187      126     755.008
      187      128     755.008
      187      130     755.008
      187      132     755.008
      187      134     755.008
      187      136     755.008
      187      138     755.008
      187      140     755.008
      187      142     755.008
      187      144     755.008
      187      146     755.008
      187      148     755.008
      187      150     755.008
      187      152     755.008
      187      154     755.008
      187      156     755.008
      187      158     755.008
      187      160     755.008
      189        0     758.717
      189        2     758.717
      189        4     758.717
      189        6     758.717
      189        8     758.717
      189       10     758.717
      189       12     758.717
      189       14     758.717
      189       16     758.717
      189       18     758.717
      189       20     758.717
      189       22     758.717
      189       24     758.717
      189       26     758.717
      189       28     758.717
      189       30     758.717
      189       32     758.717
      189       34     758.717
      189       36     758.717
      189       38     758.717
      189       40     758.717
      189       42     758.717
      189       44     758.717
      189       46     758.717
      189       48     758.717
      189       50     758.717
      189       52     758.717
      189       54     758.717
      189       56     758.717
      189       58     758.717
      189       60     758.717
      189       62     758.717
      189       64     758.717
      189       66     758.717
      189       68     758.717
      189       70     758.717
      189       72     758.717
      189       74     758.717
      189       76     758.717
      189       78     758.717
      189       80     758.717
      189       82     758.717
      189       84     758.717
      189       86     758.717
      189       88     758.717
      189       90     758.717
      189       92     758.717
      189       94     758.717
      189       96     758.717
      189       98     758.717
      189      100     758.717
      189      102     758.717
      189      104     758.717
      189      106     758.717
      189      108     758.717
      189      110     758.717
      189      112     758.717
      189      114     758.717
      189      116     758.717
      189      118     758.717
      189      120     758.717
      189      122     758.717
      189      124     758.717
      189      126     758.717
      189      128     758.717
      189      130     758.717
      189      132     758.717
      189      134     758.717
      189      136     758.717
      189      138     758.717
      189      140     758.717
      189      142     758.717
      189      144     758.717
      189      146     758.717
      189      148     758.717
      189      150     758.717
      189      152     758.717
      189      154     758.717
      189      156     758.717
      189      158     758.717
      189      160     758.717
      191        0     762.426
      191        2     762.426
      191        4     762.426
      191        6     762.426
      191        8     762.426
      191       10     762.426
      191       12     762.426
      191       14     762.426
      191       16     762.426
      191       18     762.426
      191       20     762.426
      191       22     762.426
      191       24     762.426
      191       26     762.426
      191       28     762.426
      191       30     762.426
      191       32     762.426
      191       34     762.426
      191       36     762.426
      191       38     762.426
      191       40     762.426
      191       42     762.426
      191       44     762.426
      191       46     762.426
      191       48     762.426
      191       50     762.426
      191       52     762.426
      191       54     762.426
      191       56     762.426
      191       58     762.426
      191       60     762.426
      191       62     762.426
      191       64     762.426
      191       66     762.426
      191       68     762.426
      191       70     762.426
      191       72     762.426
      191       74     762.426
      191       76     762.426
      191       78     762.426
      191       80     762.426
      191       82     762.426
      191       84     762.426
      191       86     762.426
      191       88     762.426
      191       90     762.426
      191       92     762.426
      191       94     762.426
      191       96     762.426
      191       98     762.426
      191      100     762.426
      191      102     762.426
      191      104     762.426
      191      106     762.426
      191      108     762.426
      191      110     762.426
      191      112     762.426
      191      114     762.426
      191      116     762.426
      191      118     762.426
      191      120     762.426
      191      122     762.426
      191      124     762.426
      191      126     762.426
      191      128     762.426
      191      130     762.426
      191      132     762.426
      191      134     762.426
      191      136     762.426
      191      138     762.426
      191      140     762.426
      191      142     762.426
      191      144     762.426
      191      146     762.426
      191      148     762.426
      191      150     762.426
      191      152     762.426
      191      154     762.426
      191      156     762.426
      191      158     762.426
      191      160     762.426
      193        0     766.112
      193        2     766.112
      193        4     766.112
      193        6     766.112
      193        8     766.112
      193       10     766.112
      193       12     766.112
      193       14     766.112
      193       16     766.112
      193       18     766.112
      193       20     766.112
      193       22     766.112
      193       24     766.112
      193       26     766.112
      193       28     766.112
      193       30     766.112
      193       32     766.112
      193       34     766.112
      193       36     766.112
      193       38     766.112
      193       40     766.112
      193       42     766.112
      193       44     766.112
      193       46     766.112
      193       48     766.112
      193       50     766.112
      193       52     766.112
      193       54     766.112
      193       56     766.112
      193       58     766.112
      193       60     766.112
      193       62     766.112
      193       64     766.112
      193       66     766.112
      193       68     766.112
      193       70     766.112
      193       72     766.112
      193       74     766.112
      193       76     766.112
      193       78     766.112
      193       80     766.112
      193       82     766.112
      193       84     766.112
      193       86     766.112
      193       88     766.112
      193       90     766.112
      193       92     766.112
      193       94     766.112
      193       96     766.112
      193       98     766.112
      193      100     766.112
      193      102     766.112
      193      104     766.112
      193      106     766.112
      193      108     766.112
      193      110     766.112
      193      112     766.112
      193      114     766.112
      193      116     766.112
      193      118     766.112
      193      120     766.112
      193      122     766.112
      193      124     766.112
      193      126     766.112
      193      128     766.112
      193      130     766.112
      193      132     766.112
      193      134     766.112
      193      136     766.112
      193      138     766.112
      193      140     766.112
      193      142     766.112
      193      144     766.112
      193      146     766.112
      193      148     766.112
      193      150     766.112
      193      152     766.112
      193      154     766.112
      193      156     766.112
      193      158     766.112
      195        0     769.775
      195        2     769.775
      195        4     769.775
      195        6     769.775
      195        8     769.775
      195       10     769.775
      195       12     769.775
      195       14     769.775
      195       16     769.775
      195       18     769.775
      195       20     769.775
      195       22     769.775
      195       24     769.775
      195       26     769.775
      195       28     769.775
      195       30     769.775
      195       32     769.775
      195       34     769.775
      195       36     769.775
      195       38     769.775
      195       40     769.775
      195       42     769.775
      195       44     769.775
      195       46     769.775
      195       48     769.775
      195       50     769.775
      195       52     769.775
      195       54     769.775
      195       56     769.775
      195       58     769.775
      195       60     769.775
      195       62     769.775
      195       64     769.775
      195       66     769.775
      195       68     769.775
      195       70     769.775
      195       72     769.775
      195       74     769.775
      195       76     769.775
      195       78     769.775
      195       80     769.775
      195       82     769.775
      195       84     769.775
      195       86     769.775
      195       88     769.775
      195       90     769.775
      195       92     769.775
      195       94     769.775
      195       96     769.775
      195       98     769.775
      195      100     769.775
      195      102     769.775
      195      104     769.775
      195      106     769.775
      195      108     769.775
      195      110     769.775
      195      112     769.775
      195      114     769.775
      195      116     769.775
      195      118     769.775
      195      120     769.775
      195      122     769.775
      195      124     769.775
      195      126     769.775
      195      128     769.775
      195      130     769.775
      195      132     769.775
      195      134     769.775
      195      136     769.775
      195      138     769.775
      195      140     769.775
      195      142     769.775
      195      144     769.775
      195      146     769.775
      195      148     769.775
      195      150     769.775
      195      152     769.775
      195      154     769.775
      195      156     769.775
      195      158     769.775
      197        0     773.438
      197        2     773.438
      197        4     773.438
      197        6     773.438
      197        8     773.438
      197       10     773.438
      197       12     773.438
      197       14     773.438
      197       16     773.438
      197       18     773.438
      197       20     773.438
      197       22     773.438
      197       24     773.438
      197       26     773.438
      197       28     773.438
      197       30     773.438
      197       32     773.438
      197       34     773.438
      197       36     773.438
      197       38     773.438
      197       40     773.438
      197       42     773.438
      197       44     773.438
      197       46     773.438
      197       48     773.438
      197       50     773.438
      197       52     773.438
      197       54     773.438
      197       56     773.438
      197       58     773.438
      197       60     773.438
      197       62     773.438
      197       64     773.438
      197       66     773.438
      197       68     773.438
      197       70     773.438
      197       72     773.438
      197       74     773.438
      197       76     773.438
      197       78     773.438
      197       80     773.438
      197       82     773.438
      197       84     773.438
      197       86     773.438
      197       88     773.438
      197       90     773.438
      197       92     773.438
      197       94     773.438
      197       96     773.438
      197       98     773.438
      197      100     773.438
      197      102     773.438
      197      104     773.438
      197      106     773.438
      197      108     773.438
      197      110     773.438
      197      112     773.438
      197      114     773.438
      197      116     773.438
      197      118     773.438
      197      120     773.438
      197      122     773.438
      197      124     773.438
      197      126     773.438
      197      128     773.438
      197      130     773.438
      197      132     773.438
      197      134     773.438
      197      136     773.438
      197      138     773.438
      197      140     773.438
      197      142     773.438
      197      144     773.438
      197      146     773.438
      197      148     773.438
      197      150     773.438
      197      152     773.438
      197      154     773.438
      197      156     773.438
      197      158     773.438
      199        0     777.100
      199        2     777.100
      199        4     777.100
      199        6     777.100
      199        8     777.100
      199       10     777.100
      199       12     777.100
      199       14     777.100
      199       16     777.100
      199       18     777.100
      199       20     777.100
      199       22     777.100
      199       24     777.100
      199       26     777.100
      199       28     777.100
      199       30     777.100
      199       32     777.100
      199       34     777.100
      199       36     777.100
      199       38     777.100
      199       40     777.100
      199       42     777.100
      199       44     777.100
      199       46     777.100
      199       48     777.100
      199       50     777.100
      199       52     777.100
      199       54     777.100
      199       56     777.100
      199       58     777.100
      199       60     777.100
      199       62     777.100
      199       64     777.100
      199       66     777.100
      199       68     777.100
      199       70     777.100
      199       72     777.100
      199       74     777.100
      199       76     777.100
      199       78     777.100
      199       80     777.100
      199       82     777.100
      199       84     777.100
      199       86     777.100
      199       88     777.100
      199       90     777.100
      199       92     777.100
      199       94     777.100
      199       96     777.100
      199       98     777.100
      199      100     777.100
      199      102     777.100
      199      104     777.100
      199      106     777.100
      199      108     777.100
      199      110     777.100
      199      112     777.100
      199      114     777.100
      199      116     777.100
      199      118     777.100
      199      120     777.100
      199      122     777.100
      199      124     777.100
      199      126     777.100
      199      128     777.100
      199      130     777.100
      199      132     777.100
      199      134     777.100
      199      136     777.100
      199      138     777.100
      199      140     777.100
      199      142     777.100
      199      144     777.100
      199      146     777.100
      199      148     777.100
      199      150     777.100
      199      152     777.100
      199      154     777.100
      199      156     777.100
      201        0     780.731
      201        2     780.731
      201        4     780.731
      201        6     780.731
      201        8     780.731
      201       10     780.731
      201       12     780.731
      201       14     780.731
      201       16     780.731
      201       18     780.731
      201       20     780.731
      201       22     780.731
      201       24     780.731
      201       26     780.731
      201       28     780.731
      201       30     780.731
      201       32     780.731
      201       34     780.731
      201       36     780.731
      201       38     780.731
      201       40     780.731
      201       42     780.731
      201       44     780.731
      201       46     780.731
      201       48     780.731
      201       50     780.731
      201       52     780.731
      201       54     780.731
      201       56     780.731
      201       58     780.731
      201       60     780.731
      201       62     780.731
      201       64     780.731
      201       66     780.731
      201       68     780.731
      201       70     780.731
      201       72     780.731
      201       74     780.731
      201       76     780.731
      201       78     780.731
      201       80     780.731
      201       82     780.731
      201       84     780.731
      201       86     780.731
      201       88     780.731
      201       90     780.731
      201       92     780.731
      201       94     780.731
      201       96     780.731
      201       98     780.731
      201      100     780.731
      201      102     780.731
      201      104     780.731
      201      106     780.731
      201      108     780.731
      201      110     780.731
      201      112     780.731
      201      114     780.731
      201      116     780.731
      201      118     780.731
      201      120     780.731
      201      122     780.731
      201      124     780.731
      201      126     780.731
      201      128     780.731
      201      130     780.731
      201      132     780.731
      201      134     780.731
      201      136     780.731
      201      138     780.731
      201      140     780.731
      201      142     780.731
      201      144     780.731
      201      146     780.731
      201      148     780.731
      201      150     780.731
      201      152     780.731
      201      154     780.731
      201      156     780.731
      203        0     784.350
      203        2     784.350
      203        4     784.350
      203        6     784.350
      203        8     784.350
      203       10     784.350
      203       12     784.350
      203       14     784.350
      203       16     784.350
      203       18     784.350
      203       20     784.350
      203       22     784.350
      203       24     784.350
      203       26     784.350
      203       28     784.350
      203       30     784.350
      203       32     784.350
      203       34     784.350
      203       36     784.350
      203       38     784.350
      203       40     784.350
      203       42     784.350
      203       44     784.350
      203       46     784.350
      203       48     784.350
      203       50     784.350
      203       52     784.350
      203       54     784.350
      203       56     784.350
      203       58     784.350
      203       60     784.350
      203       62     784.350
      203       64     784.350
      203       66     784.350
      203       68     784.350
      203       70     784.350
      203       72     784.350
      203       74     784.350
      203       76     784.350
      203       78     784.350
      203       80     784.350
      203       82     784.350
      203       84     784.350
      203       86     784.350
      203       88     784.350
      203       90     784.350
      203       92     784.350
      203       94     784.350
      203       96     784.350
      203       98     784.350
      203      100     784.350
      203      102     784.350
      203      104     784.350
      203      106     784.350
      203      108     784.350
      203      110     784.350
      203      112     784.350
      203      114     784.350
      203      116     784.350
      203      118     784.350
      203      120     784.350
      203      122     784.350
      203      124     784.350
      203      126     784.350
      203      128     784.350
      203      130     784.350
      203      132     784.350
      203      134     784.350
      203      136     784.350
      203      138     784.350
      203      140     784.350
      203      142     784.350
      203      144     784.350
      203      146     784.350
      203      148     784.350
      203      150     784.350
      203      152     784.350
      203      154     784.350
      203      156     784.350
      205        0     787.969
      205        2     787.969
      205        4     787.969
      205        6     787.969
      205        8     787.969
      205       10     787.969
      205       12     787.969
      205       14     787.969
      205       16     787.969
      205       18     787.969
      205       20     787.969
      205       22     787.969
      205       24     787.969
      205       26     787.969
      205       28     787.969
      205       30     787.969
      205       32     787.969
      205       34     787.969
      205       36     787.969
      205       38     787.969
      205       40     787.969
      205       42     787.969
      205       44     787.969
      205       46     787.969
      205       48     787.969
      205       50     787.969
      205       52     787.969
      205       54     787.969
      205       56     787.969
      205       58     787.969
      205       60     787.969
      205       62     787.969
      205       64     787.969
      205       66     787.969
      205       68     787.969
      205       70     787.969
      205       72     787.969
      205       74     787.969
      205       76     787.969
      205       78     787.969
      205       80     787.969
      205       82     787.969
      205       84     787.969
      205       86     787.969
      205       88     787.969
      205       90     787.969
      205       92     787.969
      205       94     787.969
      205       96     787.969
      205       98     787.969
      205      100     787.969
      205      102     787.969
      205      104     787.969
      205      106     787.969
      205      108     787.969
      205      110     787.969
      205      112     787.969
      205      114     787.969
      205      116     787.969
      205      118     787.969
      205      120     787.969
      205      122     787.969
      205      124     787.969
      205      126     787.969
      205      128     787.969
      205      130     787.969
      205      132     787.969
      205      134     787.969
      205      136     787.969
      205      138     787.969
      205      140     787.969
      205      142     787.969
      205      144     787.969
      205      146     787.969
      205      148     787.969
      205      150     787.969
      205      152     787.969
      205      154     787.969
      205      156     787.969
      207        0     791.588
      207        2     791.588
      207        4     791.588
      207        6     791.588
      207        8     791.588
      207       10     791.588
      207       12     791.588
      207       14     791.588
      207       16     791.588
      207       18     791.588
      207       20     791.588
      207       22     791.588
      207       24     791.588
      207       26     791.588
      207       28     791.588
      207       30     791.588
      207       32     791.588
      207       34     791.588
      207       36     791.588
      207       38     791.588
      207       40     791.588
      207       42     791.588
      207       44     791.588
      207       46     791.588
      207       48     791.588
      207       50     791.588
      207       52     791.588
      207       54     791.588
      207       56     791.588
      207       58     791.588
      207       60     791.588
      207       62     791.588
      207       64     791.588
      207       66     791.588
      207       68     791.588
      207       70     791.588
      207       72     791.588
      207       74     791.588
      207       76     791.588
      207       78     791.588
      207       80     791.588
      207       82     791.588
      207       84     791.588
      207       86     791.588
      207       88     791.588
      207       90     791.588
      207       92     791.588
      207       94     791.588
      207       96     791.588
      207       98     791.588
      207      100     791.588
      207      102     791.588
      207      104     791.588
      207      106     791.588
      207      108     791.588
      207      110     791.588
      207      112     791.588
      207      114     791.588
      207      116     791.588
      207      118     791.588
      207      120     791.588
      207      122     791.588
      207      124     791.588
      207      126     791.588
      207      128     791.588
      207      130     791.588
      207      132     791.588
      207      134     791.588
      207      136     791.588
      207      138     791.588
      207      140     791.588
      207      142     791.588
      207      144     791.588
      207      146     791.588
      207      148     791.588
      207      150     791.588
      207      152     791.588
      207      154     791.588
      209        0     795.169
      209        2     795.169
      209        4     795.169
      209        6     795.169
      209        8     795.169
      209       10     795.169
      209       12     795.169
      209       14     795.169
      209       16     795.169
      209       18     795.169
      209       20     795.169
      209       22     795.169
      209       24     795.169
      209       26     795.169
      209       28     795.169
      209       30     795.169
      209       32     795.169
      209       34     795.169
      209       36     795.169
      209       38     795.169
      209       40     795.169
      209       42     795.169
      209       44     795.169
      209       46     795.169
      209       48     795.169
      209       50     795.169
      209       52     795.169
      209       54     795.169
      209       56     795.169
      209       58     795.169
      209       60     795.169
      209       62     795.169
      209       64     795.169
      209       66     795.169
      209       68     795.169
      209       70     795.169
      209       72     795.169
      209       74     795.169
      209       76     795.169
      209       78     795.169
      209       80     795.169
      209       82     795.169
      209       84     795.169
      209       86     795.169
      209       88     795.169
      209       90     795.169
      209       92     795.169
      209       94     795.169
      209       96     795.169
      209       98     795.169
      209      100     795.169
      209      102     795.169
      209      104     795.169
      209      106     795.169
      209      108     795.169
      209      110     795.169
      209      112     795.169
      209      114     795.169
      209      116     795.169
      209      118     795.169
      209      120     795.169
      209      122     795.169
      209      124     795.169
      209      126     795.169
      209      128     795.169
      209      130     795.169
      209      132     795.169
      209      134     795.169
      209      136     795.169
      209      138     795.169
      209      140     795.169
      209      142     795.169
      209      144     795.169
      209      146     795.169
      209      148     795.169
      209      150     795.169
      209      152     795.169
      209      154     795.169
      211        0     798.746
      211        2     798.746
      211        4     798.746
      211        6     798.746
      211        8     798.746
      211       10     798.746
      211       12     798.746
      211       14     798.746
      211       16     798.746
      211       18     798.746
      211       20     798.746
      211       22     798.746
      211       24     798.746
      211       26     798.746
      211       28     798.746
      211       30     798.746
      211       32     798.746
      211       34     798.746
      211       36     798.746
      211       38     798.746
      211       40     798.746
      211       42     798.746
      211       44     798.746
      211       46     798.746
      211       48     798.746
      211       50     798.746
      211       52     798.746
      211       54     798.746
      211       56     798.746
      211       58     798.746
      211       60     798.746
      211       62     798.746
      211       64     798.746
      211       66     798.746
      211       68     798.746
      211       70     798.746
      211       72     798.746
      211       74     798.746
      211       76     798.746
      211       78     798.746
      211       80     798.746
      211       82     798.746
      211       84     798.746
      211       86     798.746
      211       88     798.746
      211       90     798.746
      211       92     798.746
      211       94     798.746
      211       96     798.746
      211       98     798.746
      211      100     798.746
      211      102     798.746
      211      104     798.746
      211      106     798.746
      211      108     798.746
      211      110     798.746
      211      112     798.746
      211      114     798.746
      211      116     798.746
      211      118     798.746
      211      120     798.746
      211      122     798.746
      211      124     798.746
      211      126     798.746
      211      128     798.746
      211      130     798.746
      211      132     798.746
      211      134     798.746
      211      136     798.746
      211      138     798.746
      211      140     798.746
      211      142     798.746
      211      144     798.746
      211      146     798.746
      211      148     798.746
      211      150     798.746
      211      152     798.746
      211      154     798.746
      213        0     802.323
      213        2     802.323
      213        4     802.323
      213        6     802.323
      213        8     802.323
      213       10     802.323
      213       12     802.323
      213       14     802.323
      213       16     802.323
      213       18     802.323
      213       20     802.323
      213       22     802.323
      213       24     802.323
      213       26     802.323
      213       28     802.323
      213       30     802.323
      213       32     802.323
      213       34     802.323
      213       36     802.323
      213       38     802.323
      213       40     802.323
      213       42     802.323
      213       44     802.323
      213       46     802.323
      213       48     802.323
      213       50     802.323
      213       52     802.323
      213       54     802.323
      213       56     802.323
      213       58     802.323
      213       60     802.323
      213       62     802.323
      213       64     802.323
      213       66     802.323
      213       68     802.323
      213       70     802.323
      213       72     802.323
      213       74     802.323
      213       76     802.323
      213       78     802.323
      213       80     802.323
      213       82     802.323
      213       84     802.323
      213       86     802.323
      213       88     802.323
      213       90     802.323
      213       92     802.323
      213       94     802.323
      213       96     802.323
      213       98     802.323
      213      100     802.323
      213      102     802.323
      213      104     802.323
      213      106     802.323
      213      108     802.323
      213      110     802.323
      213      112     802.323
      213      114     802.323
      213      116     802.323
      213      118     802.323
      213      120     802.323
      213      122     802.323
      213      124     802.323
      213      126     802.323
      213      128     802.323
      213      130     802.323
      213      132     802.323
      213      134     802.323
      213      136     802.323
      213      138     802.323
      213      140     802.323
      213      142     802.323
      213      144     802.323
      213      146     802.323
      213      148     802.323
      213      150     802.323
      213      152     802.323
      213      154     802.323
      215        0     805.900
      215        2     805.900
      215        4     805.900
      215        6     805.900
      215        8     805.900
      215       10     805.900
      215       12     805.900
      215       14     805.900
      215       16     805.900
      215       18     805.900
      215       20     805.900
      215       22     805.900
      215       24     805.900
      215       26     805.900
      215       28     805.900
      215       30     805.900
      215       32     805.900
      215       34     805.900
      215       36     805.900
      215       38     805.900
      215       40     805.900
      215       42     805.900
      215       44     805.900
      215       46     805.900
      215       48     805.900
      215       50     805.900
      215       52     805.900
      215       54     805.900
      215       56     805.900
      215       58     805.900
      215       60     805.900
      215       62     805.900
      215       64     805.900
      215       66     805.900
      215       68     805.900
      215       70     805.900
      215       72     805.900
      215       74     805.900
      215       76     805.900
      215       78     805.900
      215       80     805.900
      215       82     805.900
      215       84     805.900
      215       86     805.900
      215       88     805.900
      215       90     805.900
      215       92     805.900
      215       94     805.900
      215       96     805.900
      215       98     805.900
      215      100     805.900
      215      102     805.900
      215      104     805.900
      215      106     805.900
      215      108     805.900
      215      110     805.900
      215      112     805.900
      215      114     805.900
      215      116     805.900
      215      118     805.900
      215      120     805.900
      215      122     805.900
      215      124     805.900
      215      126     805.900
      215      128     805.900
      215      130     805.900
      215      132     805.900
      215      134     805.900
      215      136     805.900
      215      138     805.900
      215      140     805.900
      215      142     805.900
      215      144     805.900
      215      146     805.900
      215      148     805.900
      215      150     805.900
      215      152     805.900
      217        0     809.437
      217        2     809.437
      217        4     809.437
      217        6     809.437
      217        8     809.437
      217       10     809.437
      217       12     809.437
      217       14     809.437
      217       16     809.437
      217       18     809.437
      217       20     809.437
      217       22     809.437
      217       24     809.437
      217       26     809.437
      217       28     809.437
      217       30     809.437
      217       32     809.437
      217       34     809.437
      217       36     809.437
      217       38     809.437
      217       40     809.437
      217       42     809.437
      217       44     809.437
      217       46     809.437
      217       48     809.437
      217       50     809.437
      217       52     809.437
      217       54     809.437
      217       56     809.437
      217       58     809.437
      217       60     809.437
      217       62     809.437
      217       64     809.437
      217       66     809.437
      217       68     809.437
      217       70     809.437
      217       72     809.437
      217       74     809.437
      217       76     809.437
      217       78     809.437
      217       80     809.437
      217       82     809.437
      217       84     809.437
      217       86     809.437
      217       88     809.437
      217       90     809.437
      217       92     809.437
      217       94     809.437
      217       96     809.437
      217       98     809.437
      217      100     809.437
      217      102     809.437
      217      104     809.437
      217      106     809.437
      217      108     809.437
      217      110     809.437
      217      112     809.437
      217      114     809.437
      217      116     809.437
      217      118     809.437
      217      120     809.437
      217      122     809.437
      217      124     809.437
      217      126     809.437
      217      128     809.437
      217      130     809.437
      217      132     809.437
      217      134     809.437
      217      136     809.437
      217      138     809.437
      217      140     809.437
      217      142     809.437
      217      144     809.437
      217      146     809.437
      217      148     809.437
      217      150     809.437
      217      152     809.437
      219        0     812.975
      219        2     812.975
      219        4     812.975
      219        6     812.975
      219        8     812.975
      219       10     812.975
      219       12     812.975
      219       14     812.975
      219       16     812.975
      219       18     812.975
      219       20     812.975
      219       22     812.975
      219       24     812.975
      219       26     812.975
      219       28     812.975
      219       30     812.975
      219       32     812.975
      219       34     812.975
      219       36     812.975
      219       38     812.975
      219       40     812.975
      219       42     812.975
      219       44     812.975
      219       46     812.975
      219       48     812.975
      219       50     812.975
      219       52     812.975
      219       54     812.975
      219       56     812.975
      219       58     812.975
      219       60     812.975
      219       62     812.975
      219       64     812.975
      219       66     812.975
      219       68     812.975
      219       70     812.975
      219       72     812.975
      219       74     812.975
      219       76     812.975
      219       78     812.975
      219       80     812.975
      219       82     812.975
      219       84     812.975
      219       86     812.975
      219       88     812.975
      219       90     812.975
      219       92     812.975
      219       94     812.975
      219       96     812.975
      219       98     812.975
      219      100     812.975
      219      102     812.975
      219      104     812.975
      219      106     812.975
      219      108     812.975
      219      110     812.975
      219      112     812.975
      219      114     812.975
      219      116     812.975
      219      118     812.975
      219      120     812.975
      219      122     812.975
      219      124     812.975
      219      126     812.975
      219      128     812.975
      219      130     812.975
      219      132     812.975
      219      134     812.975
      219      136     812.975
      219      138     812.975
      219      140     812.975
      219      142     812.975
      219      144     812.975
      219      146     812.975
      219      148     812.975
      219      150     812.975
      219      152     812.975
      221        0     816.513
      221        2     816.513
      221        4     816.513
      221        6     816.513
      221        8     816.513
      221       10     816.513
      221       12     816.513
      221       14     816.513
      221       16     816.513
      221       18     816.513
      221       20     816.513
      221       22     816.513
      221       24     816.513
      221       26     816.513
      221       28     816.513
      221       30     816.513
      221       32     816.513
      221       34     816.513
      221       36     816.513
      221       38     816.513
      221       40     816.513
      221       42     816.513
      221       44     816.513
      221       46     816.513
      221       48     816.513
      221       50     816.513
      221       52     816.513
      221       54     816.513
      221       56     816.513
      221       58     816.513
      221       60     816.513
      221       62     816.513
      221       64     816.513
      221       66     816.513
      221       68     816.513
      221       70     816.513
      221       72     816.513
      221       74     816.513
      221       76     816.513
      221       78     816.513
      221       80     816.513
      221       82     816.513
      221       84     816.513
      221       86     816.513
      221       88     816.513
      221       90     816.513
      221       92     816.513
      221       94     816.513
      221       96     816.513
      221       98     816.513
      221      100     816.513
      221      102     816.513
      221      104     816.513
      221      106     816.513
      221      108     816.513
      221      110     816.513
      221      112     816.513
      221      114     816.513
      221      116     816.513
      221      118     816.513
      221      120     816.513
      221      122     816.513
      221      124     816.513
      221      126     816.513
      221      128     816.513
      221      130     816.513
      221      132     816.513
      221      134     816.513
      221      136     816.513
      221      138     816.513
      221      140     816.513
      221      142     816.513
      221      144     816.513
      221      146     816.513
      221      148     816.513
      221      150     816.513
      221      152     816.513
      223        0     820.049
      223        2     820.049
      223        4     820.049
      223        6     820.049
      223        8     820.049
      223       10     820.049
      223       12     820.049
      223       14     820.049
      223       16     820.049
      223       18     820.049
      223       20     820.049
      223       22     820.049
      223       24     820.049
      223       26     820.049
      223       28     820.049
      223       30     820.049
      223       32     820.049
      223       34     820.049
      223       36     820.049
      223       38     820.049
      223       40     820.049
      223       42     820.049
      223       44     820.049
      223       46     820.049
      223       48     820.049
      223       50     820.049
      223       52     820.049
      223       54     820.049
      223       56     820.049
      223       58     820.049
      223       60     820.049
      223       62     820.049
      223       64     820.049
      223       66     820.049
      223       68     820.049
      223       70     820.049
      223       72     820.049
      223       74     820.049
      223       76     820.049
      223       78     820.049
      223       80     820.049
      223       82     820.049
      223       84     820.049
      223       86     820.049
      223       88     820.049
      223       90     820.049
      223       92     820.049
      223       94     820.049
      223       96     820.049
      223       98     820.049
      223      100     820.049
      223      102     820.049
      223      104     820.049
      223      106     820.049
      223      108     820.049
      223      110     820.049
      223      112     820.049
      223      114     820.049
      223      116     820.049
      223      118     820.049
      223      120     820.049
      223      122     820.049
      223      124     820.049
      223      126     820.049
      223      128     820.049
      223      130     820.049
      223      132     820.049
      223      134     820.049
      223      136     820.049
      223      138     820.049
      223      140     820.049
      223      142     820.049
      223      144     820.049
      223      146     820.049
      223      148     820.049
      223      150     820.049
      225        0     823.549
      225        2     823.549
      225        4     823.549
      225        6     823.549
      225        8     823.549
      225       10     823.549
      225       12     823.549
      225       14     823.549
      225       16     823.549
      225       18     823.549
      225       20     823.549
      225       22     823.549
      225       24     823.549
      225       26     823.549
      225       28     823.549
      225       30     823.549
      225       32     823.549
      225       34     823.549
      225       36     823.549
      225       38     823.549
      225       40     823.549
      225       42     823.549
      225       44     823.549
      225       46     823.549
      225       48     823.549
      225       50     823.549
      225       52     823.549
      225       54     823.549
      225       56     823.549
      225       58     823.549
      225       60     823.549
      225       62     823.549
      225       64     823.549
      225       66     823.549
      225       68     823.549
      225       70     823.549
      225       72     823.549
      225       74     823.549
      225       76     823.549
      225       78     823.549
      225       80     823.549
      225       82     823.549
      225       84     823.549
      225       86     823.549
      225       88     823.549
      225       90     823.549
      225       92     823.549
      225       94     823.549
      225       96     823.549
      225       98     823.549
      225      100     823.549
      225      102     823.549
      225      104     823.549
      225      106     823.549
      225      108     823.549
      225      110     823.549
      225      112     823.549
      225      114     823.549
      225      116     823.549
      225      118     823.549
      225      120     823.549
      225      122     823.549
      225      124     823.549
      225      126     823.549
      225      128     823.549
      225      130     823.549
      225      132     823.549
      225      134     823.549
      225      136     823.549
      225      138     823.549
      225      140     823.549
      225      142     823.549
      225      144     823.549
      225      146     823.549
      225      148     823.549
      225      150     823.549
      227        0     827.049
      227        2     827.049
      227        4     827.049
      227        6     827.049
      227        8     827.049
      227       10     827.049
      227       12     827.049
      227       14     827.049
      227       16     827.049
      227       18     827.049
      227       20     827.049
      227       22     827.049
      227       24     827.049
      227       26     827.049
      227       28     827.049
      227       30     827.049
      227       32     827.049
      227       34     827.049
      227       36     827.049
      227       38     827.049
      227       40     827.049
      227       42     827.049
      227       44     827.049
      227       46     827.049
      227       48     827.049
      227       50     827.049
      227       52     827.049
      227       54     827.049
      227       56     827.049
      227       58     827.049
      227       60     827.049
      227       62     827.049
      227       64     827.049
      227       66     827.049
      227       68     827.049
      227       70     827.049
      227       72     827.049
      227       74     827.049
      227       76     827.049
      227       78     827.049
      227       80     827.049
      227       82     827.049
      227       84     827.049
      227       86     827.049
      227       88     827.049
      227       90     827.049
      227       92     827.049
      227       94     827.049
      227       96     827.049
      227       98     827.049
      227      100     827.049
      227      102     827.049
      227      104     827.049
      227      106     827.049
      227      108     827.049
      227      110     827.049
      227      112     827.049
      227      114     827.049
      227      116     827.049
      227      118     827.049
      227      120     827.049
      227      122     827.049
      227      124     827.049
      227      126     827.049
      227      128     827.049
      227      130     827.049
      227      132     827.049
      227      134     827.049
      227      136     827.049
      227      138     827.049
      227      140     827.049
      227      142     827.049
      227      144     827.049
      227      146     827.049
      227      148     827.049
      227      150     827.049
      229        0     830.549
      229        2     830.549
      229        4     830.549
      229        6     830.549
      229        8     830.549
      229       10     830.549
      229       12     830.549
      229       14     830.549
      229       16     830.549
      229       18     830.549
      229       20     830.549
      229       22     830.549
      229       24     830.549
      229       26     830.549
      229       28     830.549
      229       30     830.549
      229       32     830.549
      229       34     830.549
      229       36     830.549
      229       38     830.549
      229       40     830.549
      229       42     830.549
      229       44     830.549
      229       46     830.549
      229       48     830.549
      229       50     830.549
      229       52     830.549
      229       54     830.549
      229       56     830.549
      229       58     830.549
      229       60     830.549
      229       62     830.549
      229       64     830.549
      229       66     830.549
      229       68     830.549
      229       70     830.549
      229       72     830.549
      229       74     830.549
      229       76     830.549
      229       78     830.549
      229       80     830.549
      229       82     830.549
      229       84     830.549
      229       86     830.549
      229       88     830.549
      229       90     830.549
      229       92     830.549
      229       94     830.549
      229       96     830.549
      229       98     830.549
      229      100     830.549
      229      102     830.549
      229      104     830.549
      229      106     830.549
      229      108     830.549
      229      110     830.549
      229      112     830.549
      229      114     830.549
      229      116     830.549
      229      118     830.549
      229      120     830.549
      229      122     830.549
      229      124     830.549
      229      126     830.549
      229      128     830.549
      229      130     830.549
      229      132     830.549
      229      134     830.549
      229      136     830.549
      229      138     830.549
      229      140     830.549
      229      142     830.549
      229      144     830.549
      229      146     830.549
      229      148     830.549
      229      150     830.549
      231        0     834.048
      231        2     834.048
      231        4     834.048
      231        6     834.048
      231        8     834.048
      231       10     834.048
      231       12     834.048
      231       14     834.048
      231       16     834.048
      231       18     834.048
      231       20     834.048
      231       22     834.048
      231       24     834.048
      231       26     834.048
      231       28     834.048
      231       30     834.048
      231       32     834.048
      231       34     834.048
      231       36     834.048
      231       38     834.048
      231       40     834.048
      231       42     834.048
      231       44     834.048
      231       46     834.048
      231       48     834.048
      231       50     834.048
      231       52     834.048
      231       54     834.048
      231       56     834.048
      231       58     834.048
      231       60     834.048
      231       62     834.048
      231       64     834.048
      231       66     834.048
      231       68     834.048
      231       70     834.048
      231       72     834.048
      231       74     834.048
      231       76     834.048
      231       78     834.048
      231       80     834.048
      231       82     834.048
      231       84     834.048
      231       86     834.048
      231       88     834.048
      231       90     834.048
      231       92     834.048
      231       94     834.048
      231       96     834.048
      231       98     834.048
      231      100     834.048
      231      102     834.048
      231      104     834.048
      231      106     834.048
      231      108     834.048
      231      110     834.048
      231      112     834.048
      231      114     834.048
      231      116     834.048
      231      118     834.048
      231      120     834.048
      231      122     834.048
      231      124     834.048
      231      126     834.048
      231      128     834.048
      231      130     834.048
      231      132     834.048
      231      134     834.048
      231      136     834.048
      231      138     834.048
      231      140     834.048
      231      142     834.048
      231      144     834.048
      231      146     834.048
      231      148     834.048
      231      150     834.048
      233        0     837.512
      233        2     837.512
      233        4     837.512
      233        6     837.512
      233        8     837.512
      233       10     837.512
      233       12     837.512
      233       14     837.512
      233       16     837.512
      233       18     837.512
      233       20     837.512
      233       22     837.512
      233       24     837.512
      233       26     837.512
      233       28     837.512
      233       30     837.512
      233       32     837.512
      233       34     837.512
      233       36     837.512
      233       38     837.512
      233       40     837.512
      233       42     837.512
      233       44     837.512
      233       46     837.512
      233       48     837.512
      233       50     837.512
      233       52     837.512
      233       54     837.512
      233       56     837.512
      233       58     837.512
      233       60     837.512
      233       62     837.512
      233       64     837.512
      233       66     837.512
      233       68     837.512
      233       70     837.512
      233       72     837.512
      233       74     837.512
      233       76     837.512
      233       78     837.512
      233       80     837.512
      233       82     837.512
      233       84     837.512
      233       86     837.512
      233       88     837.512
      233       90     837.512
      233       92     837.512
      233       94     837.512
      233       96     837.512
      233       98     837.512
      233      100     837.512
      233      102     837.512
      233      104     837.512
      233      106     837.512
      233      108     837.512
      233      110     837.512
      233      112     837.512
      233      114     837.512
      233      116     837.512
      233      118     837.512
      233      120     837.512
      233      122     837.512
      233      124     837.512
      233      126     837.512
      233      128     837.512
      233      130     837.512
      233      132     837.512
      233      134     837.512
      233      136     837.512
      233      138     837.512
      233      140     837.512
      233      142     837.512
      233      144     837.512
      233      146     837.512
      233      148     837.512
      235        0     840.976
      235        2     840.976
      235        4     840.976
      235        6     840.976
      235        8     840.976
      235       10     840.976
      235       12     840.976
      235       14     840.976
      235       16     840.976
      235       18     840.976
      235       20     840.976
      235       22     840.976
      235       24     840.976
      235       26     840.976
      235       28     840.976
      235       30     840.976
      235       32     840.976
      235       34     840.976
      235       36     840.976
      235       38     840.976
      235       40     840.976
      235       42     840.976
      235       44     840.976
      235       46     840.976
      235       48     840.976
      235       50     840.976
      235       52     840.976
      235       54     840.976
      235       56     840.976
      235       58     840.976
      235       60     840.976
      235       62     840.976
      235       64     840.976
      235       66     840.976
      235       68     840.976
      235       70     840.976
      235       72     840.976
      235       74     840.976
      235       76     840.976
      235       78     840.976
      235       80     840.976
      235       82     840.976
      235       84     840.976
      235       86     840.976
      235       88     840.976
      235       90     840.976
      235       92     840.976
      235       94     840.976
      235       96     840.976
      235       98     840.976
      235      100     840.976
      235      102     840.976
      235      104     840.976
      235      106     840.976
      235      108     840.976
      235      110     840.976
      235      112     840.976
      235      114     840.976
      235      116     840.976
      235      118     840.976
      235      120     840.976
      235      122     840.976
      235      124     840.976
      235      126     840.976
      235      128     840.976
      235      130     840.976
      235      132     840.976
      235      134     840.976
      235      136     840.976
      235      138     840.976
      235      140     840.976
      235      142     840.976
      235      144     840.976
      235      146     840.976
      235      148     840.976
      237        0     844.440
      237        2     844.440
      237        4     844.440
      237        6     844.440
      237        8     844.440
      237       10     844.440
      237       12     844.440
      237       14     844.440
      237       16     844.440
      237       18     844.440
      237       20     844.440
      237       22     844.440
      237       24     844.440
      237       26     844.440
      237       28     844.440
      237       30     844.440
      237       32     844.440
      237       34     844.440
      237       36     844.440
      237       38     844.440
      237       40     844.440
      237       42     844.440
      237       44     844.440
      237       46     844.440
      237       48     844.440
      237       50     844.440
      237       52     844.440
      237       54     844.440
      237       56     844.440
      237       58     844.440
      237       60     844.440
      237       62     844.440
      237       64     844.440
      237       66     844.440
      237       68     844.440
      237       70     844.440
      237       72     844.440
      237       74     844.440
      237       76     844.440
      237       78     844.440
      237       80     844.440
      237       82     844.440
      237       84     844.440
      237       86     844.440
      237       88     844.440
      237       90     844.440
      237       92     844.440
      237       94     844.440
      237       96     844.440
      237       98     844.440
      237      100     844.440
      237      102     844.440
      237      104     844.440
      237      106     844.440
      237      108     844.440
      237      110     844.440
      237      112     844.440
      237      114     844.440
      237      116     844.440
      237      118     844.440
      237      120     844.440
      237      122     844.440
      237      124     844.440
      237      126     844.440
      237      128     844.440
      237      130     844.440
      237      132     844.440
      237      134     844.440
      237      136     844.440
      237      138     844.440
      237      140     844.440
      237      142     844.440
      237      144     844.440
      237      146     844.440
      237      148     844.440
      239        0     847.904
      239        2     847.904
      239        4     847.904
      239        6     847.904
      239        8     847.904
      239       10     847.904
      239       12     847.904
      239       14     847.904
      239       16     847.904
      239       18     847.904
      239       20     847.904
      239       22     847.904
      239       24     847.904
      239       26     847.904
      239       28     847.904
      239       30     847.904
      239       32     847.904
      239       34     847.904
      239       36     847.904
      239       38     847.904
      239       40     847.904
      239       42     847.904
      239       44     847.904
      239       46     847.904
      239       48     847.904
      239       50     847.904
      239       52     847.904
      239       54     847.904
      239       56     847.904
      239       58     847.904
      239       60     847.904
      239       62     847.904
      239       64     847.904
      239       66     847.904
      239       68     847.904
      239       70     847.904
      239       72     847.904
      239       74     847.904
      239       76     847.904
      239       78     847.904
      239       80     847.904
      239       82     847.904
      239       84     847.904
      239       86     847.904
      239       88     847.904
      239       90     847.904
      239       92     847.904
      239       94     847.904
      239       96     847.904
      239       98     847.904
      239      100     847.904
      239      102     847.904
      239      104     847.904
      239      106     847.904
      239      108     847.904
      239      110     847.904
      239      112     847.904
      239      114     847.904
      239      116     847.904
      239      118     847.904
      239      120     847.904
      239      122     847.904
      239      124     847.904
      239      126     847.904
      239      128     847.904
      239      130     847.904
      239      132     847.904
      239      134     847.904
      239      136     847.904
      239      138     847.904
      239      140     847.904
      239      142     847.904
      239      144     847.904
      239      146     847.904
      239      148     847.904
      241        0     851.338
      241        2     851.338
      241        4     851.338
      241        6     851.338
      241        8     851.338
      241       10     851.338
      241       12     851.338
      241       14     851.338
      241       16     851.338
      241       18     851.338
      241       20     851.338
      241       22     851.338
      241       24     851.338
      241       26     851.338
      241       28     851.338
      241       30     851.338
      241       32     851.338
      241       34     851.338
      241       36     851.338
      241       38     851.338
      241       40     851.338
      241       42     851.338
      241       44     851.338
      241       46     851.338
      241       48     851.338
      241       50     851.338
      241       52     851.338
      241       54     851.338
      241       56     851.338
      241       58     851.338
      241       60     851.338
      241       62     851.338
      241       64     851.338
      241       66     851.338
      241       68     851.338
      241       70     851.338
      241       72     851.338
      241       74     851.338
      241       76     851.338
      241       78     851.338
      241       80     851.338
      241       82     851.338
      241       84     851.338
      241       86     851.338
      241       88     851.338
      241       90     851.338
      241       92     851.338
      241       94     851.338
      241       96     851.338
      241       98     851.338
      241      100     851.338
      241      102     851.338
      241      104     851.338
      241      106     851.338
      241      108     851.338
      241      110     851.338
      241      112     851.338
      241      114     851.338
      241      116     851.338
      241      118     851.338
      241      120     851.338
      241      122     851.338
      241      124     851.338
      241      126     851.338
      241      128     851.338
      241      130     851.338
      241      132     851.338
      241      134     851.338
      241      136     851.338
      241      138     851.338
      241      140     851.338
      241      142     851.338
      241      144     851.338
      241      146     851.338
      241      148     851.338
      243        0     854.767
      243        2     854.767
      243        4     854.767
      243        6     854.767
      243        8     854.767
      243       10     854.767
      243       12     854.767
      243       14     854.767
      243       16     854.767
      243       18     854.767
      243       20     854.767
      243       22     854.767
      243       24     854.767
      243       26     854.767
      243       28     854.767
      243       30     854.767
      243       32     854.767
      243       34     854.767
      243       36     854.767
      243       38     854.767
      243       40     854.767
      243       42     854.767
      243       44     854.767
      243       46     854.767
      243       48     854.767
      243       50     854.767
      243       52     854.767
      243       54     854.767
      243       56     854.767
      243       58     854.767
      243       60     854.767
      243       62     854.767
      243       64     854.767
      243       66     854.767
      243       68     854.767
      243       70     854.767
      243       72     854.767
      243       74     854.767
      243       76     854.767
      243       78     854.767
      243       80     854.767
      243       82     854.767
      243       84     854.767
      243       86     854.767
      243       88     854.767
      243       90     854.767
      243       92     854.767
      243       94     854.767
      243       96     854.767
      243       98     854.767
      243      100     854.767
      243      102     854.767
      243      104     854.767
      243      106     854.767
      243      108     854.767
      243      110     854.767
      243      112     854.767
      243      114     854.767
      243      116     854.767
      243      118     854.767
      243      120     854.767
      243      122     854.767
      243      124     854.767
      243      126     854.767
      243      128     854.767
      243      130     854.767
      243      132     854.767
      243      134     854.767
      243      136     854.767
      243      138     854.767
      243      140     854.767
      243      142     854.767
      243      144     854.767
      243      146     854.767
      243      148     854.767
      245        0     858.197
      245        2     858.197
      245        4     858.197
      245        6     858.197
      245        8     858.197
      245       10     858.197
      245       12     858.197
      245       14     858.197
      245       16     858.197
      245       18     858.197
      245       20     858.197
      245       22     858.197
      245       24     858.197
      245       26     858.197
      245       28     858.197
      245       30     858.197
      245       32     858.197
      245       34     858.197
      245       36     858.197
      245       38     858.197
      245       40     858.197
      245       42     858.197
      245       44     858.197
      245       46     858.197
      245       48     858.197
      245       50     858.197
      245       52     858.197
      245       54     858.197
      245       56     858.197
      245       58     858.197
      245       60     858.197
      245       62     858.197
      245       64     858.197
      245       66     858.197
      245       68     858.197
      245       70     858.197
      245       72     858.197
      245       74     858.197
      245       76     858.197
      245       78     858.197
      245       80     858.197
      245       82     858.197
      245       84     858.197
      245       86     858.197
      245       88     858.197
      245       90     858.197
      245       92     858.197
      245       94     858.197
      245       96     858.197
      245       98     858.197
      245      100     858.197
      245      102     858.197
      245      104     858.197
      245      106     858.197
      245      108     858.197
      245      110     858.197
      245      112     858.197
      245      114     858.197
      245      116     858.197
      245      118     858.197
      245      120     858.197
      245      122     858.197
      245      124     858.197
      245      126     858.197
      245      128     858.197
      245      130     858.197
      245      132     858.197
      245      134     858.197
      245      136     858.197
      245      138     858.197
      245      140     858.197
      245      142     858.197
      245      144     858.197
      245      146     858.197
      247        0     861.627
      247        2     861.627
      247        4     861.627
      247        6     861.627
      247        8     861.627
      247       10     861.627
      247       12     861.627
      247       14     861.627
      247       16     861.627
      247       18     861.627
      247       20     861.627
      247       22     861.627
      247       24     861.627
      247       26     861.627
      247       28     861.627
      247       30     861.627
      247       32     861.627
      247       34     861.627
      247       36     861.627
      247       38     861.627
      247       40     861.627
      247       42     861.627
      247       44     861.627
      247       46     861.627
      247       48     861.627
      247       50     861.627
      247       52     861.627
      247       54     861.627
      247       56     861.627
      247       58     861.627
      247       60     861.627
      247       62     861.627
      247       64     861.627
      247       66     861.627
      247       68     861.627
      247       70     861.627
      247       72     861.627
      247       74     861.627
      247       76     861.627
      247       78     861.627
      247       80     861.627
      247       82     861.627
      247       84     861.627
      247       86     861.627
      247       88     861.627
      247       90     861.627
      247       92     861.627
      247       94     861.627
      247       96     861.627
      247       98     861.627
      247      100     861.627
      247      102     861.627
      247      104     861.627
      247      106     861.627
      247      108     861.627
      247      110     861.627
      247      112     861.627
      247      114     861.627
      247      116     861.627
      247      118     861.627
      247      120     861.627
      247      122     861.627
      247      124     861.627
      247      126     861.627
      247      128     861.627
      247      130     861.627
      247      132     861.627
      247      134     861.627
      247      136     861.627
      247      138     861.627
      247      140     861.627
      247      142     861.627
      247      144     861.627
      247      146     861.627
      249        0     865.033
      249        2     865.033
      249        4     865.033
      249        6     865.033
      249        8     865.033
      249       10     865.033
      249       12     865.033
      249       14     865.033
      249       16     865.033
      249       18     865.033
      249       20     865.033
      249       22     865.033
      249       24     865.033
      249       26     865.033
      249       28     865.033
      249       30     865.033
      249       32     865.033
      249       34     865.033
      249       36     865.033
      249       38     865.033
      249       40     865.033
      249       42     865.033
      249       44     865.033
      249       46     865.033
      249       48     865.033
      249       50     865.033
      249       52     865.033
      249       54     865.033
      249       56     865.033
      249       58     865.033
      249       60     865.033
      249       62     865.033
      249       64     865.033
      249       66     865.033
      249       68     865.033
      249       70     865.033
      249       72     865.033
      249       74     865.033
      249       76     865.033
      249       78     865.033
      249       80     865.033
      249       82     865.033
      249       84     865.033
      249       86     865.033
      249       88     865.033
      249       90     865.033
      249       92     865.033
      249       94     865.033
      249       96     865.033
      249       98     865.033
      249      100     865.033
      249      102     865.033
      249      104     865.033
      249      106     865.033
      249      108     865.033
      249      110     865.033
      249      112     865.033
      249      114     865.033
      249      116     865.033
      249      118     865.033
      249      120     865.033
      249      122     865.033
      249      124     865.033
      249      126     865.033
      249      128     865.033
      249      130     865.033
      249      132     865.033
      249      134     865.033
      249      136     865.033
      249      138     865.033
      249      140     865.033
      249      142     865.033
      249      144     865.033
      249      146     865.033
      251        0     868.430
      251        2     868.430
      251        4     868.430
      251        6     868.430
      251        8     868.430
      251       10     868.430
      251       12     868.430
      251       14     868.430
      251       16     868.430
      251       18     868.430
      251       20     868.430
      251       22     868.430
      251       24     868.430
      251       26     868.430
      251       28     868.430
      251       30     868.430
      251       32     868.430
      251       34     868.430
      251       36     868.430
      251       38     868.430
      251       40     868.430
      251       42     868.430
      251       44     868.430
      251       46     868.430
      251       48     868.430
      251       50     868.430
      251       52     868.430
      251       54     868.430
      251       56     868.430
      251       58     868.430
      251       60     868.430
      251       62     868.430
      251       64     868.430
      251       66     868.430
      251       68     868.430
      251       70     868.430
      251       72     868.430
      251       74     868.430
      251       76     868.430
      251       78     868.430
      251       80     868.430
      251       82     868.430
      251       84     868.430
      251       86     868.430
      251       88     868.430
      251       90     868.430
      251       92     868.430
      251       94     868.430
      251       96     868.430
      251       98     868.430
      251      100     868.430
      251      102     868.430
      251      104     868.430
      251      106     868.430
      251      108     868.430
      251      110     868.430
      251      112     868.430
      251      114     868.430
      251      116     868.430
      251      118     868.430
      251      120     868.430
      251      122     868.430
      251      124     868.430
      251      126     868.430
      251      128     868.430
      251      130     868.430
      251      132     868.430
      251      134     868.430
      251      136     868.430
      251      138     868.430
      251      140     868.430
      251      142     868.430
      251      144     868.430
      251      146     868.430
      253        0     871.827
      253        2     871.827
      253        4     871.827
      253        6     871.827
      253        8     871.827
      253       10     871.827
      253       12     871.827
      253       14     871.827
      253       16     871.827
      253       18     871.827
      253       20     871.827
      253       22     871.827
      253       24     871.827
      253       26     871.827
      253       28     871.827
      253       30     871.827
      253       32     871.827
      253       34     871.827
      253       36     871.827
      253       38     871.827
      253       40     871.827
      253       42     871.827
      253       44     871.827
      253       46     871.827
      253       48     871.827
      253       50     871.827
      253       52     871.827
      253       54     871.827
      253       56     871.827
      253       58     871.827
      253       60     871.827
      253       62     871.827
      253       64     871.827
      253       66     871.827
      253       68     871.827
      253       70     871.827
      253       72     871.827
      253       74     871.827
      253       76     871.827
      253       78     871.827
      253       80     871.827
      253       82     871.827
      253       84     871.827
      253       86     871.827
      253       88     871.827
      253       90     871.827
      253       92     871.827
      253       94     871.827
      253       96     871.827
      253       98     871.827
      253      100     871.827
      253      102     871.827
      253      104     871.827
      253      106     871.827
      253      108     871.827
      253      110     871.827
      253      112     871.827
      253      114     871.827
      253      116     871.827
      253      118     871.827
      253      120     871.827
      253      122     871.827
      253      124     871.827
      253      126     871.827
      253      128     871.827
      253      130     871.827
      253      132     871.827
      253      134     871.827
      253      136     871.827
      253      138     871.827
      253      140     871.827
      253      142     871.827
      253      144     871.827
      253      146     871.827
      255        0     875.224
      255        2     875.224
      255        4     875.224
      255        6     875.224
      255        8     875.224
      255       10     875.224
      255       12     875.224
      255       14     875.224
      255       16     875.224
      255       18     875.224
      255       20     875.224
      255       22     875.224
      255       24     875.224
      255       26     875.224
      255       28     875.224
      255       30     875.224
      255       32     875.224
      255       34     875.224
      255       36     875.224
      255       38     875.224
      255       40     875.224
      255       42     875.224
      255       44     875.224
      255       46     875.224
      255       48     875.224
      255       50     875.224
      255       52     875.224
      255       54     875.224
      255       56     875.224
      255       58     875.224
      255       60     875.224
      255       62     875.224
      255       64     875.224
      255       66     875.224
      255       68     875.224
      255       70     875.224
      255       72     875.224
      255       74     875.224
      255       76     875.224
      255       78     875.224
      255       80     875.224
      255       82     875.224
      255       84     875.224
      255       86     875.224
      255       88     875.224
      255       90     875.224
      255       92     875.224
      255       94     875.224
      255       96     875.224
      255       98     875.224
      255      100     875.224
      255      102     875.224
      255      104     875.224
      255      106     875.224
      255      108     875.224
      255      110     875.224
      255      112     875.224
      255      114     875.224
      255      116     875.224
      255      118     875.224
      255      120     875.224
      255      122     875.224
      255      124     875.224
      255      126     875.224
      255      128     875.224
      255      130     875.224
      255      132     875.224
      255      134     875.224
      255      136     875.224
      255      138     875.224
      255      140     875.224
      255      142     875.224
      255      144     875.224
      255      146     875.224
      257        0     878.607
      257        2     878.607
      257        4     878.607
      257        6     878.607
      257        8     878.607
      257       10     878.607
      257       12     878.607
      257       14     878.607
      257       16     878.607
      257       18     878.607
      257       20     878.607
      257       22     878.607
      257       24     878.607
      257       26     878.607
      257       28     878.607
      257       30     878.607
      257       32     878.607
      257       34     878.607
      257       36     878.607
      257       38     878.607
      257       40     878.607
      257       42     878.607
      257       44     878.607
      257       46     878.607
      257       48     878.607
      257       50     878.607
      257       52     878.607
      257       54     878.607
      257       56     878.607
      257       58     878.607
      257       60     878.607
      257       62     878.607
      257       64     878.607
      257       66     878.607
      257       68     878.607
      257       70     878.607
      257       72     878.607
      257       74     878.607
      257       76     878.607
      257       78     878.607
      257       80     878.607
      257       82     878.607
      257       84     878.607
      257       86     878.607
      257       88     878.607
      257       90     878.607
      257       92     878.607
      257       94     878.607
      257       96     878.607
      257       98     878.607
      257      100     878.607
      257      102     878.607
      257      104     878.607
      257      106     878.607
      257      108     878.607
      257      110     878.607
      257      112     878.607
      257      114     878.607
      257      116     878.607
      257      118     878.607
      257      120     878.607
      257      122     878.607
      257      124     878.607
      257      126     878.607
      257      128     878.607
      257      130     878.607
      257      132     878.607
      257      134     878.607
      257      136     878.607
      257      138     878.607
      257      140     878.607
      257      142     878.607
      257      144     878.607
      257      146     878.607
      259        0     881.973
      259        2     881.973
      259        4     881.973
      259        6     881.973
      259        8     881.973
      259       10     881.973
      259       12     881.973
      259       14     881.973
      259       16     881.973
      259       18     881.973
      259       20     881.973
      259       22     881.973
      259       24     881.973
      259       26     881.973
      259       28     881.973
      259       30     881.973
      259       32     881.973
      259       34     881.973
      259       36     881.973
      259       38     881.973
      259       40     881.973
      259       42     881.973
      259       44     881.973
      259       46     881.973
      259       48     881.973
      259       50     881.973
      259       52     881.973
      259       54     881.973
      259       56     881.973
      259       58     881.973
      259       60     881.973
      259       62     881.973
      259       64     881.973
      259       66     881.973
      259       68     881.973
      259       70     881.973
      259       72     881.973
      259       74     881.973
      259       76     881.973
      259       78     881.973
      259       80     881.973
      259       82     881.973
      259       84     881.973
      259       86     881.973
      259       88     881.973
      259       90     881.973
      259       92     881.973
      259       94     881.973
      259       96     881.973
      259       98     881.973
      259      100     881.973
      259      102     881.973
      259      104     881.973
      259      106     881.973
      259      108     881.973
      259      110     881.973
      259      112     881.973
      259      114     881.973
      259      116     881.973
      259      118     881.973
      259      120     881.973
      259      122     881.973
      259      124     881.973
      259      126     881.973
      259      128     881.973
      259      130     881.973
      259      132     881.973
      259      134     881.973
      259      136     881.973
      259      138     881.973
      259      140     881.973
      259      142     881.973
      259      144     881.973
      259      146     881.973
      261        0     885.339
      261        2     885.339
      261        4     885.339
      261        6     885.339
      261        8     885.339
      261       10     885.339
      261       12     885.339
      261       14     885.339
      261       16     885.339
      261       18     885.339
      261       20     885.339
      261       22     885.339
      261       24     885.339
      261       26     885.339
      261       28     885.339
      261       30     885.339
      261       32     885.339
      261       34     885.339
      261       36     885.339
      261       38     885.339
      261       40     885.339
      261       42     885.339
      261       44     885.339
      261       46     885.339
      261       48     885.339
      261       50     885.339
      261       52     885.339
      261       54     885.339
      261       56     885.339
      261       58     885.339
      261       60     885.339
      261       62     885.339
      261       64     885.339
      261       66     885.339
      261       68     885.339
      261       70     885.339
      261       72     885.339
      261       74     885.339
      261       76     885.339
      261       78     885.339
      261       80     885.339
      261       82     885.339
      261       84     885.339
      261       86     885.339
      261       88     885.339
      261       90     885.339
      261       92     885.339
      261       94     885.339
      261       96     885.339
      261       98     885.339
      261      100     885.339
      261      102     885.339
      261      104     885.339
      261      106     885.339
      261      108     885.339
      261      110     885.339
      261      112     885.339
      261      114     885.339
      261      116     885.339
      261      118     885.339
      261      120     885.339
      261      122     885.339
      261      124     885.339
      261      126     885.339
      261      128     885.339
      261      130     885.339
      261      132     885.339
      261      134     885.339
      261      136     885.339
      261      138     885.339
      261      140     885.339
      261      142     885.339
      261      144     885.339
      263        0     888.704
      263        2     888.704
      263        4     888.704
      263        6     888.704
      263        8     888.704
      263       10     888.704
      263       12     888.704
      263       14     888.704
      263       16     888.704
      263       18     888.704
      263       20     888.704
      263       22     888.704
      263       24     888.704
      263       26     888.704
      263       28     888.704
      263       30     888.704
      263       32     888.704
      263       34     888.704
      263       36     888.704
      263       38     888.704
      263       40     888.704
      263       42     888.704
      263       44     888.704
      263       46     888.704
      263       48     888.704
      263       50     888.704
      263       52     888.704
      263       54     888.704
      263       56     888.704
      263       58     888.704
      263       60     888.704
      263       62     888.704
      263       64     888.704
      263       66     888.704
      263       68     888.704
      263       70     888.704
      263       72     888.704
      263       74     888.704
      263       76     888.704
      263       78     888.704
      263       80     888.704
      263       82     888.704
      263       84     888.704
      263       86     888.704
      263       88     888.704
      263       90     888.704
      263       92     888.704
      263       94     888.704
      263       96     888.704
      263       98     888.704
      263      100     888.704
      263      102     888.704
      263      104     888.704
      263      106     888.704
      263      108     888.704
      263      110     888.704
      263      112     888.704
      263      114     888.704
      263      116     888.704
      263      118     888.704
      263      120     888.704
      263      122     888.704
      263      124     888.704
      263      126     888.704
      263      128     888.704
      263      130     888.704
      263      132     888.704
      263      134     888.704
      263      136     888.704
      263      138     888.704
      263      140     888.704
      263      142     888.704
      263      144     888.704
      265        0     892.067
      265        2     892.067
      265        4     892.067
      265        6     892.067
      265        8     892.067
      265       10     892.067
      265       12     892.067
      265       14     892.067
      265       16     892.067
      265       18     892.067
      265       20     892.067
      265       22     892.067
      265       24     892.067
      265       26     892.067
      265       28     892.067
      265       30     892.067
      265       32     892.067
      265       34     892.067
      265       36     892.067
      265       38     892.067
      265       40     892.067
      265       42     892.067
      265       44     892.067
      265       46     892.067
      265       48     892.067
      265       50     892.067
      265       52     892.067
      265       54     892.067
      265       56     892.067
      265       58     892.067
      265       60     892.067
      265       62     892.067
      265       64     892.067
      265       66     892.067
      265       68     892.067
      265       70     892.067
      265       72     892.067
      265       74     892.067
      265       76     892.067
      265       78     892.067
      265       80     892.067
      265       82     892.067
      265       84     892.067
      265       86     892.067
      265       88     892.067
      265       90     892.067
      265       92     892.067
      265       94     892.067
      265       96     892.067
      265       98     892.067
      265      100     892.067
      265      102     892.067
      265      104     892.067
      265      106     892.067
      265      108     892.067
      265      110     892.067
      265      112     892.067
      265      114     892.067
      265      116     892.067
      265      118     892.067
      265      120     892.067
      265      122     892.067
      265      124     892.067
      265      126     892.067
      265      128     892.067
      265      130     892.067
      265      132     892.067
      265      134     892.067
      265      136     892.067
      265      138     892.067
      265      140     892.067
      265      142     892.067
      265      144     892.067
      267        0     895.403
      267        2     895.403
      267        4     895.403
      267        6     895.403
      267        8     895.403
      267       10     895.403
      267       12     895.403
      267       14     895.403
      267       16     895.403
      267       18     895.403
      267       20     895.403
      267       22     895.403
      267       24     895.403
      267       26     895.403
      267       28     895.403
      267       30     895.403
      267       32     895.403
      267       34     895.403
      267       36     895.403
      267       38     895.403
      267       40     895.403
      267       42     895.403
      267       44     895.403
      267       46     895.403
      267       48     895.403
      267       50     895.403
      267       52     895.403
      267       54     895.403
      267       56     895.403
      267       58     895.403
      267       60     895.403
      267       62     895.403
      267       64     895.403
      267       66     895.403
      267       68     895.403
      267       70     895.403
      267       72     895.403
      267       74     895.403
      267       76     895.403
      267       78     895.403
      267       80     895.403
      267       82     895.403
      267       84     895.403
      267       86     895.403
      267       88     895.403
      267       90     895.403
      267       92     895.403
      267       94     895.403
      267       96     895.403
      267       98     895.403
      267      100     895.403
      267      102     895.403
      267      104     895.403
      267      106     895.403
      267      108     895.403
      267      110     895.403
      267      112     895.403
      267      114     895.403
      267      116     895.403
      267      118     895.403
      267      120     895.403
      267      122     895.403
      267      124     895.403
      267      126     895.403
      267      128     895.403
      267      130     895.403
      267      132     895.403
      267      134     895.403
      267      136     895.403
      267      138     895.403
      267      140     895.403
      267      142     895.403
      267      144     895.403
      269        0     898.738
      269        2     898.738
      269        4     898.738
      269        6     898.738
      269        8     898.738
      269       10     898.738
      269       12     898.738
      269       14     898.738
      269       16     898.738
      269       18     898.738
      269       20     898.738
      269       22     898.738
      269       24     898.738
      269       26     898.738
      269       28     898.738
      269       30     898.738
      269       32     898.738
      269       34     898.738
      269       36     898.738
      269       38     898.738
      269       40     898.738
      269       42     898.738
      269       44     898.738
      269       46     898.738
      269       48     898.738
      269       50     898.738
      269       52     898.738
      269       54     898.738
      269       56     898.738
      269       58     898.738
      269       60     898.738
      269       62     898.738
      269       64     898.738
      269       66     898.738
      269       68     898.738
      269       70     898.738
      269       72     898.738
      269       74     898.738
      269       76     898.738
      269       78     898.738
      269       80     898.738
      269       82     898.738
      269       84     898.738
      269       86     898.738
      269       88     898.738
      269       90     898.738
      269       92     898.738
      269       94     898.738
      269       96     898.738
      269       98     898.738
      269      100     898.738
      269      102     898.738
      269      104     898.738
      269      106     898.738
      269      108     898.738
      269      110     898.738
      269      112     898.738
      269      114     898.738
      269      116     898.738
      269      118     898.738
      269      120     898.738
      269      122     898.738
      269      124     898.738
      269      126     898.738
      269      128     898.738
      269      130     898.738
      269      132     898.738
      269      134     898.738
      269      136     898.738
      269      138     898.738
      269      140     898.738
      269      142     898.738
      269      144     898.738
      271        0     902.074
      271        2     902.074
      271        4     902.074
      271        6     902.074
      271        8     902.074
      271       10     902.074
      271       12     902.074
      271       14     902.074
      271       16     902.074
      271       18     902.074
      271       20     902.074
      271       22     902.074
      271       24     902.074
      271       26     902.074
      271       28     902.074
      271       30     902.074
      271       32     902.074
      271       34     902.074
      271       36     902.074
      271       38     902.074
      271       40     902.074
      271       42     902.074
      271       44     902.074
      271       46     902.074
      271       48     902.074
      271       50     902.074
      271       52     902.074
      271       54     902.074
      271       56     902.074
      271       58     902.074
      271       60     902.074
      271       62     902.074
      271       64     902.074
      271       66     902.074
      271       68     902.074
      271       70     902.074
      271       72     902.074
      271       74     902.074
      271       76     902.074
      271       78     902.074
      271       80     902.074
      271       82     902.074
      271       84     902.074
      271       86     902.074
      271       88     902.074
      271       90     902.074
      271       92     902.074
      271       94     902.074
      271       96     902.074
      271       98     902.074
      271      100     902.074
      271      102     902.074
      271      104     902.074
      271      106     902.074
      271      108     902.074
      271      110     902.074
      271      112     902.074
      271      114     902.074
      271      116     902.074
      271      118     902.074
      271      120     902.074
      271      122     902.074
      271      124     902.074
      271      126     902.074
      271      128     902.074
      271      130     902.074
      271      132     902.074
      271      134     902.074
      271      136     902.074
      271      138     902.074
      271      140     902.074
      271      142     902.074
      271      144     902.074
      273        0     905.410
      273        2     905.410
      273        4     905.410
      273        6     905.410
      273        8     905.410
      273       10     905.410
      273       12     905.410
      273       14     905.410
      273       16     905.410
      273       18     905.410
      273       20     905.410
      273       22     905.410
      273       24     905.410
      273       26     905.410
      273       28     905.410
      273       30     905.410
      273       32     905.410
      273       34     905.410
      273       36     905.410
      273       38     905.410
      273       40     905.410
      273       42     905.410
      273       44     905.410
      273       46     905.410
      273       48     905.410
      273       50     905.410
      273       52     905.410
      273       54     905.410
      273       56     905.410
      273       58     905.410
      273       60     905.410
      273       62     905.410
      273       64     905.410
      273       66     905.410
      273       68     905.410
      273       70     905.410
      273       72     905.410
      273       74     905.410
      273       76     905.410
      273       78     905.410
      273       80     905.410
      273       82     905.410
      273       84     905.410
      273       86     905.410
      273       88     905.410
      273       90     905.410
      273       92     905.410
      273       94     905.410
      273       96     905.410
      273       98     905.410
      273      100     905.410
      273      102     905.410
      273      104     905.410
      273      106     905.410
      273      108     905.410
      273      110     905.410
      273      112     905.410
      273      114     905.410
      273      116     905.410
      273      118     905.410
      273      120     905.410
      273      122     905.410
      273      124     905.410
      273      126     905.410
      273      128     905.410
      273      130     905.410
      273      132     905.410
      273      134     905.410
      273      136     905.410
      273      138     905.410
      273      140     905.410
      273      142     905.410
      273      144     905.410
      275        0     908.726
      275        2     908.726
      275        4     908.726
      275        6     908.726
      275        8     908.726
      275       10     908.726
      275       12     908.726
      275       14     908.726
      275       16     908.726
      275       18     908.726
      275       20     908.726
      275       22     908.726
      275       24     908.726
      275       26     908.726
      275       28     908.726
      275       30     908.726
      275       32     908.726
      275       34     908.726
      275       36     908.726
      275       38     908.726
      275       40     908.726
      275       42     908.726
      275       44     908.726
      275       46     908.726
      275       48     908.726
      275       50     908.726
      275       52     908.726
      275       54     908.726
      275       56     908.726
      275       58     908.726
      275       60     908.726
      275       62     908.726
      275       64     908.726
      275       66     908.726
      275       68     908.726
      275       70     908.726
      275       72     908.726
      275       74     908.726
      275       76     908.726
      275       78     908.726
      275       80     908.726
      275       82     908.726
      275       84     908.726
      275       86     908.726
      275       88     908.726
      275       90     908.726
      275       92     908.726
      275       94     908.726
      275       96     908.726
      275       98     908.726
      275      100     908.726
      275      102     908.726
      275      104     908.726
      275      106     908.726
      275      108     908.726
      275      110     908.726
      275      112     908.726
      275      114     908.726
      275      116     908.726
      275      118     908.726
      275      120     908.726
      275      122     908.726
      275      124     908.726
      275      126     908.726
      275      128     908.726
      275      130     908.726
      275      132     908.726
      275      134     908.726
      275      136     908.726
      275      138     908.726
      275      140     908.726
      275      142     908.726
      275      144     908.726
      277        0     912.033
      277        2     912.033
      277        4     912.033
      277        6     912.033
      277        8     912.033
      277       10     912.033
      277       12     912.033
      277       14     912.033
      277       16     912.033
      277       18     912.033
      277       20     912.033
      277       22     912.033
      277       24     912.033
      277       26     912.033
      277       28     912.033
      277       30     912.033
      277       32     912.033
      277       34     912.033
      277       36     912.033
      277       38     912.033
      277       40     912.033
      277       42     912.033
      277       44     912.033
      277       46     912.033
      277       48     912.033
      277       50     912.033
      277       52     912.033
      277       54     912.033
      277       56     912.033
      277       58     912.033
      277       60     912.033
      277       62     912.033
      277       64     912.033
      277       66     912.033
      277       68     912.033
      277       70     912.033
      277       72     912.033
      277       74     912.033
      277       76     912.033
      277       78     912.033
      277       80     912.033
      277       82     912.033
      277       84     912.033
      277       86     912.033
      277       88     912.033
      277       90     912.033
      277       92     912.033
      277       94     912.033
      277       96     912.033
      277       98     912.033
      277      100     912.033
      277      102     912.033
      277      104     912.033
      277      106     912.033
      277      108     912.033
      277      110     912.033
      277      112     912.033
      277      114     912.033
      277      116     912.033
      277      118     912.033
      277      120     912.033
      277      122     912.033
      277      124     912.033
      277      126     912.033
      277      128     912.033
      277      130     912.033
      277      132     912.033
      277      134     912.033
      277      136     912.033
      277      138     912.033
      277      140     912.033
      277      142     912.033
      277      144     912.033
      279        0     915.340
      279        2     915.340
      279        4     915.340
      279        6     915.340
      279        8     915.340
      279       10     915.340
      279       12     915.340
      279       14     915.340
      279       16     915.340
      279       18     915.340
      279       20     915.340
      279       22     915.340
      279       24     915.340
      279       26     915.340
      279       28     915.340
      279       30     915.340
      279       32     915.340
      279       34     915.340
      279       36     915.340
      279       38     915.340
      279       40     915.340
      279       42     915.340
      279       44     915.340
      279       46     915.340
      279       48     915.340
      279       50     915.340
      279       52     915.340
      279       54     915.340
      279       56     915.340
      279       58     915.340
      279       60     915.340
      279       62     915.340
      279       64     915.340
      279       66     915.340
      279       68     915.340
      279       70     915.340
      279       72     915.340
      279       74     915.340
      279       76     915.340
      279       78     915.340
      279       80     915.340
      279       82     915.340
      279       84     915.340
      279       86     915.340
      279       88     915.340
      279       90     915.340
      279       92     915.340
      279       94     915.340
      279       96     915.340
      279       98     915.340
      279      100     915.340
      279      102     915.340
      279      104     915.340
      279      106     915.340
      279      108     915.340
      279      110     915.340
      279      112     915.340
      279      114     915.340
      279      116     915.340
      279      118     915.340
      279      120     915.340
      279      122     915.340
      279      124     915.340
      279      126     915.340
      279      128     915.340
      279      130     915.340
      279      132     915.340
      279      134     915.340
      279      136     915.340
      279      138     915.340
      279      140     915.340
      279      142     915.340
      279      144     915.340
      281        0     918.648
      281        2     918.648
      281        4     918.648
      281        6     918.648
      281        8     918.648
      281       10     918.648
      281       12     918.648
      281       14     918.648
      281       16     918.648
      281       18     918.648
      281       20     918.648
      281       22     918.648
      281       24     918.648
      281       26     918.648
      281       28     918.648
      281       30     918.648
      281       32     918.648
      281       34     918.648
      281       36     918.648
      281       38     918.648
      281       40     918.648
      281       42     918.648
      281       44     918.648
      281       46     918.648
      281       48     918.648
      281       50     918.648
      281       52     918.648
      281       54     918.648
      281       56     918.648
      281       58     918.648
      281       60     918.648
      281       62     918.648
      281       64     918.648
      281       66     918.648
      281       68     918.648
      281       70     918.648
      281       72     918.648
      281       74     918.648
      281       76     918.648
      281       78     918.648
      281       80     918.648
      281       82     918.648
      281       84     918.648
      281       86     918.648
      281       88     918.648
      281       90     918.648
      281       92     918.648
      281       94     918.648
      281       96     918.648
      281       98     918.648
      281      100     918.648
      281      102     918.648
      281      104     918.648
      281      106     918.648
      281      108     918.648
      281      110     918.648
      281      112     918.648
      281      114     918.648
      281      116     918.648
      281      118     918.648
      281      120     918.648
      281      122     918.648
      281      124     918.648
      281      126     918.648
      281      128     918.648
      281      130     918.648
      281      132     918.648
      281      134     918.648
      281      136     918.648
      281      138     918.648
      281      140     918.648
      281      142     918.648
      281      144     918.648
      283        0     921.949
      283        2     921.949
      283        4     921.949
      283        6     921.949
      283        8     921.949
      283       10     921.949
      283       12     921.949
      283       14     921.949
      283       16     921.949
      283       18     921.949
      283       20     921.949
      283       22     921.949
      283       24     921.949
      283       26     921.949
      283       28     921.949
      283       30     921.949
      283       32     921.949
      283       34     921.949
      283       36     921.949
      283       38     921.949
      283       40     921.949
      283       42     921.949
      283       44     921.949
      283       46     921.949
      283       48     921.949
      283       50     921.949
      283       52     921.949
      283       54     921.949
      283       56     921.949
      283       58     921.949
      283       60     921.949
      283       62     921.949
      283       64     921.949
      283       66     921.949
      283       68     921.949
      283       70     921.949
      283       72     921.949
      283       74     921.949
      283       76     921.949
      283       78     921.949
      283       80     921.949
      283       82     921.949
      283       84     921.949
      283       86     921.949
      283       88     921.949
      283       90     921.949
      283       92     921.949
      283       94     921.949
      283       96     921.949
      283       98     921.949
      283      100     921.949
      283      102     921.949
      283      104     921.949
      283      106     921.949
      283      108     921.949
      283      110     921.949
      283      112     921.949
      283      114     921.949
      283      116     921.949
      283      118     921.949
      283      120     921.949
      283      122     921.949
      283      124     921.949
      283      126     921.949
      283      128     921.949
      283      130     921.949
      283      132     921.949
      283      134     921.949
      283      136     921.949
      283      138     921.949
      283      140     921.949
      283      142     921.949
      283      144     921.949
      285        0     925.229
      285        2     925.229
      285        4     925.229
      285        6     925.229
      285        8     925.229
      285       10     925.229
      285       12     925.229
      285       14     925.229
      285       16     925.229
      285       18     925.229
      285       20     925.229
      285       22     925.229
      285       24     925.229
      285       26     925.229
      285       28     925.229
      285       30     925.229
      285       32     925.229
      285       34     925.229
      285       36     925.229
      285       38     925.229
      285       40     925.229
      285       42     925.229
      285       44     925.229
      285       46     925.229
      285       48     925.229
      285       50     925.229
      285       52     925.229
      285       54     925.229
      285       56     925.229
      285       58     925.229
      285       60     925.229
      285       62     925.229
      285       64     925.229
      285       66     925.229
      285       68     925.229
      285       70     925.229
      285       72     925.229
      285       74     925.229
      285       76     925.229
      285       78     925.229
      285       80     925.229
      285       82     925.229
      285       84     925.229
      285       86     925.229
      285       88     925.229
      285       90     925.229
      285       92     925.229
      285       94     925.229
      285       96     925.229
      285       98     925.229
      285      100     925.229
      285      102     925.229
      285      104     925.229
      285      106     925.229
      285      108     925.229
      285      110     925.229
      285      112     925.229
      285      114     925.229
      285      116     925.229
      285      118     925.229
      285      120     925.229
      285      122     925.229
      285      124     925.229
      285      126     925.229
      285      128     925.229
      285      130     925.229
      285      132     925.229
      285      134     925.229
      285      136     925.229
      285      138     925.229
      285      140     925.229
      285      142     925.229
      285      144     925.229
      287        0     928.508
      287        2     928.508
      287        4     928.508
      287        6     928.508
      287        8     928.508
      287       10     928.508
      287       12     928.508
      287       14     928.508
      287       16     928.508
      287       18     928.508
      287       20     928.508
      287       22     928.508
      287       24     928.508
      287       26     928.508
      287       28     928.508
      287       30     928.508
      287       32     928.508
      287       34     928.508
      287       36     928.508
      287       38     928.508
      287       40     928.508
      287       42     928.508
      287       44     928.508
      287       46     928.508
      287       48     928.508
      287       50     928.508
      287       52     928.508
      287       54     928.508
      287       56     928.508
      287       58     928.508
      287       60     928.508
      287       62     928.508
      287       64     928.508
      287       66     928.508
      287       68     928.508
      287       70     928.508
      287       72     928.508
      287       74     928.508
      287       76     928.508
      287       78     928.508
      287       80     928.508
      287       82     928.508
      287       84     928.508
      287       86     928.508
      287       88     928.508
      287       90     928.508
      287       92     928.508
      287       94     928.508
      287       96     928.508
      287       98     928.508
      287      100     928.508
      287      102     928.508
      287      104     928.508
      287      106     928.508
      287      108     928.508
      287      110     928.508
      287      112     928.508
      287      114     928.508
      287      116     928.508
      287      118     928.508
      287      120     928.508
      287      122     928.508
      287      124     928.508
      287      126     928.508
      287      128     928.508
      287      130     928.508
      287      132     928.508
      287      134     928.508
      287      136     928.508
      287      138     928.508
      287      140     928.508
      287      142     928.508
      287      144     928.508
      289        0     931.788
      289        2     931.788
      289        4     931.788
      289        6     931.788
      289        8     931.788
      289       10     931.788
      289       12     931.788
      289       14     931.788
      289       16     931.788
      289       18     931.788
      289       20     931.788
      289       22     931.788
      289       24     931.788
      289       26     931.788
      289       28     931.788
      289       30     931.788
      289       32     931.788
      289       34     931.788
      289       36     931.788
      289       38     931.788
      289       40     931.788
      289       42     931.788
      289       44     931.788
      289       46     931.788
      289       48     931.788
      289       50     931.788
      289       52     931.788
      289       54     931.788
      289       56     931.788
      289       58     931.788
      289       60     931.788
      289       62     931.788
      289       64     931.788
      289       66     931.788
      289       68     931.788
      289       70     931.788
      289       72     931.788
      289       74     931.788
      289       76     931.788
      289       78     931.788
      289       80     931.788
      289       82     931.788
      289       84     931.788
      289       86     931.788
      289       88     931.788
      289       90     931.788
      289       92     931.788
      289       94     931.788
      289       96     931.788
      289       98     931.788
      289      100     931.788
      289      102     931.788
      289      104     931.788
      289      106     931.788
      289      108     931.788
      289      110     931.788
      289      112     931.788
      289      114     931.788
      289      116     931.788
      289      118     931.788
      289      120     931.788
      289      122     931.788
      289      124     931.788
      289      126     931.788
      289      128     931.788
      289      130     931.788
      289      132     931.788
      289      134     931.788
      289      136     931.788
      289      138     931.788
      289      140     931.788
      289      142     931.788
      289      144     931.788
      291        0     935.068
      291        2     935.068
      291        4     935.068
      291        6     935.068
      291        8     935.068
      291       10     935.068
      291       12     935.068
      291       14     935.068
      291       16     935.068
      291       18     935.068
      291       20     935.068
      291       22     935.068
      291       24     935.068
      291       26     935.068
      291       28     935.068
      291       30     935.068
      291       32     935.068
      291       34     935.068
      291       36     935.068
      291       38     935.068
      291       40     935.068
      291       42     935.068
      291       44     935.068
      291       46     935.068
      291       48     935.068
      291       50     935.068
      291       52     935.068
      291       54     935.068
      291       56     935.068
      291       58     935.068
      291       60     935.068
      291       62     935.068
      291       64     935.068
      291       66     935.068
      291       68     935.068
      291       70     935.068
      291       72     935.068
      291       74     935.068
      291       76     935.068
      291       78     935.068
      291       80     935.068
      291       82     935.068
      291       84     935.068
      291       86     935.068
      291       88     935.068
      291       90     935.068
      291       92     935.068
      291       94     935.068
      291       96     935.068
      291       98     935.068
      291      100     935.068
      291      102     935.068
      291      104     935.068
      291      106     935.068
      291      108     935.068
      291      110     935.068
      291      112     935.068
      291      114     935.068
      291      116     935.068
      291      118     935.068
      291      120     935.068
      291      122     935.068
      291      124     935.068
      291      126     935.068
      291      128     935.068
      291      130     935.068
      291      132     935.068
      291      134     935.068
      291      136     935.068
      291      138     935.068
      291      140     935.068
      291      142     935.068
      291      144     935.068
      293        0     938.330
      293        2     938.330
      293        4     938.330
      293        6     938.330
      293        8     938.330
      293       10     938.330
      293       12     938.330
      293       14     938.330
      293       16     938.330
      293       18     938.330
      293       20     938.330
      293       22     938.330
      293       24     938.330
      293       26     938.330
      293       28     938.330
      293       30     938.330
      293       32     938.330
      293       34     938.330
      293       36     938.330
      293       38     938.330
      293       40     938.330
      293       42     938.330
      293       44     938.330
      293       46     938.330
      293       48     938.330
      293       50     938.330
      293       52     938.330
      293       54     938.330
      293       56     938.330
      293       58     938.330
      293       60     938.330
      293       62     938.330
      293       64     938.330
      293       66     938.330
      293       68     938.330
      293       70     938.330
      293       72     938.330
      293       74     938.330
      293       76     938.330
      293       78     938.330
      293       80     938.330
      293       82     938.330
      293       84     938.330
      293       86     938.330
      293       88     938.330
      293       90     938.330
      293       92     938.330
      293       94     938.330
      293       96     938.330
      293       98     938.330
      293      100     938.330
      293      102     938.330
      293      104     938.330
      293      106     938.330
      293      108     938.330
      293      110     938.330
      293      112     938.330
      293      114     938.330
      293      116     938.330
      293      118     938.330
      293      120     938.330
      293      122     938.330
      293      124     938.330
      293      126     938.330
      293      128     938.330
      293      130     938.330
      293      132     938.330
      293      134     938.330
      293      136     938.330
      293      138     938.330
      293      140     938.330
      293      142     938.330
      293      144     938.330
      295        0     941.584
      295        2     941.584
      295        4     941.584
      295        6     941.584
      295        8     941.584
      295       10     941.584
      295       12     941.584
      295       14     941.584
      295       16     941.584
      295       18     941.584
      295       20     941.584
      295       22     941.584
      295       24     941.584
      295       26     941.584
      295       28     941.584
      295       30     941.584
      295       32     941.584
      295       34     941.584
      295       36     941.584
      295       38     941.584
      295       40     941.584
      295       42     941.584
      295       44     941.584
      295       46     941.584
      295       48     941.584
      295       50     941.584
      295       52     941.584
      295       54     941.584
      295       56     941.584
      295       58     941.584
      295       60     941.584
      295       62     941.584
      295       64     941.584
      295       66     941.584
      295       68     941.584
      295       70     941.584
      295       72     941.584
      295       74     941.584
      295       76     941.584
      295       78     941.584
      295       80     941.584
      295       82     941.584
      295       84     941.584
      295       86     941.584
      295       88     941.584
      295       90     941.584
      295       92     941.584
      295       94     941.584
      295       96     941.584
      295       98     941.584
      295      100     941.584
      295      102     941.584
      295      104     941.584
      295      106     941.584
      295      108     941.584
      295      110     941.584
      295      112     941.584
      295      114     941.584
      295      116     941.584
      295      118     941.584
      295      120     941.584
      295      122     941.584
      295      124     941.584
      295      126     941.584
      295      128     941.584
      295      130     941.584
      295      132     941.584
      295      134     941.584
      295      136     941.584
      295      138     941.584
      295      140     941.584
      295      142     941.584
      295      144     941.584
      297        0     944.838
      297        2     944.838
      297        4     944.838
      297        6     944.838
      297        8     944.838
      297       10     944.838
      297       12     944.838
      297       14     944.838
      297       16     944.838
      297       18     944.838
      297       20     944.838
      297       22     944.838
      297       24     944.838
      297       26     944.838
      297       28     944.838
      297       30     944.838
      297       32     944.838
      297       34     944.838
      297       36     944.838
      297       38     944.838
      297       40     944.838
      297       42     944.838
      297       44     944.838
      297       46     944.838
      297       48     944.838
      297       50     944.838
      297       52     944.838
      297       54     944.838
      297       56     944.838
      297       58     944.838
      297       60     944.838
      297       62     944.838
      297       64     944.838
      297       66     944.838
      297       68     944.838
      297       70     944.838
      297       72     944.838
      297       74     944.838
      297       76     944.838
      297       78     944.838
      297       80     944.838
      297       82     944.838
      297       84     944.838
      297       86     944.838
      297       88     944.838
      297       90     944.838
      297       92     944.838
      297       94     944.838
      297       96     944.838
      297       98     944.838
      297      100     944.838
      297      102     944.838
      297      104     944.838
      297      106     944.838
      297      108     944.838
      297      110     944.838
      297      112     944.838
      297      114     944.838
      297      116     944.838
      297      118     944.838
      297      120     944.838
      297      122     944.838
      297      124     944.838
      297      126     944.838
      297      128     944.838
      297      130     944.838
      297      132     944.838
      297      134     944.838
      297      136     944.838
      297      138     944.838
      297      140     944.838
      297      142     944.838
      297      144     944.838
      299        0     948.092
      299        2     948.092
      299        4     948.092
      299        6     948.092
      299        8     948.092
      299       10     948.092
      299       12     948.092
      299       14     948.092
      299       16     948.092
      299       18     948.092
      299       20     948.092
      299       22     948.092
      299       24     948.092
      299       26     948.092
      299       28     948.092
      299       30     948.092
      299       32     948.092
      299       34     948.092
      299       36     948.092
      299       38     948.092
      299       40     948.092
      299       42     948.092
      299       44     948.092
      299       46     948.092
      299       48     948.092
      299       50     948.092
      299       52     948.092
      299       54     948.092
      299       56     948.092
      299       58     948.092
      299       60     948.092
      299       62     948.092
      299       64     948.092
      299       66     948.092
      299       68     948.092
      299       70     948.092
      299       72     948.092
      299       74     948.092
      299       76     948.092
      299       78     948.092
      299       80     948.092
      299       82     948.092
      299       84     948.092
      299       86     948.092
      299       88     948.092
      299       90     948.092
      299       92     948.092
      299       94     948.092
      299       96     948.092
      299       98     948.092
      299      100     948.092
      299      102     948.092
      299      104     948.092
      299      106     948.092
      299      108     948.092
      299      110     948.092
      299      112     948.092
      299      114     948.092
      299      116     948.092
      299      118     948.092
      299      120     948.092
      299      122     948.092
      299      124     948.092
      299      126     948.092
      299      128     948.092
      299      130     948.092
      299      132     948.092
      299      134     948.092
      299      136     948.092
      299      138     948.092
      299      140     948.092
      299      142     948.092
      299      144     948.092
      301        0     951.344
      301        2     951.344
      301        4     951.344
      301        6     951.344
      301        8     951.344
      301       10     951.344
      301       12     951.344
      301       14     951.344
      301       16     951.344
      301       18     951.344
      301       20     951.344
      301       22     951.344
      301       24     951.344
      301       26     951.344
      301       28     951.344
      301       30     951.344
      301       32     951.344
      301       34     951.344
      301       36     951.344
      301       38     951.344
      301       40     951.344
      301       42     951.344
      301       44     951.344
      301       46     951.344
      301       48     951.344
      301       50     951.344
      301       52     951.344
      301       54     951.344
      301       56     951.344
      301       58     951.344
      301       60     951.344
      301       62     951.344
      301       64     951.344
      301       66     951.344
      301       68     951.344
      301       70     951.344
      301       72     951.344
      301       74     951.344
      301       76     951.344
      301       78     951.344
      301       80     951.344
      301       82     951.344
      301       84     951.344
      301       86     951.344
      301       88     951.344
      301       90     951.344
      301       92     951.344
      301       94     951.344
      301       96     951.344
      301       98     951.344
      301      100     951.344
      301      102     951.344
      301      104     951.344
      301      106     951.344
      301      108     951.344
      301      110     951.344
      301      112     951.344
      301      114     951.344
      301      116     951.344
      301      118     951.344
      301      120     951.344
      301      122     951.344
      301      124     951.344
      301      126     951.344
      301      128     951.344
      301      130     951.344
      301      132     951.344
      301      134     951.344
      301      136     951.344
      301      138     951.344
      301      140     951.344
      301      142     951.344
      301      144     951.344
      303        0     954.573
      303        2     954.573
      303        4     954.573
      303        6     954.573
      303        8     954.573
      303       10     954.573
      303       12     954.573
      303       14     954.573
      303       16     954.573
      303       18     954.573
      303       20     954.573
      303       22     954.573
      303       24     954.573
      303       26     954.573
      303       28     954.573
      303       30     954.573
      303       32     954.573
      303       34     954.573
      303       36     954.573
      303       38     954.573
      303       40     954.573
      303       42     954.573
      303       44     954.573
      303       46     954.573
      303       48     954.573
      303       50     954.573
      303       52     954.573
      303       54     954.573
      303       56     954.573
      303       58     954.573
      303       60     954.573
      303       62     954.573
      303       64     954.573
      303       66     954.573
      303       68     954.573
      303       70     954.573
      303       72     954.573
      303       74     954.573
      303       76     954.573
      303       78     954.573
      303       80     954.573
      303       82     954.573
      303       84     954.573
      303       86     954.573
      303       88     954.573
      303       90     954.573
      303       92     954.573
      303       94     954.573
      303       96     954.573
      303       98     954.573
      303      100     954.573
      303      102     954.573
      303      104     954.573
      303      106     954.573
      303      108     954.573
      303      110     954.573
      303      112     954.573
      303      114     954.573
      303      116     954.573
      303      118     954.573
      303      120     954.573
      303      122     954.573
      303      124     954.573
      303      126     954.573
      303      128     954.573
      303      130     954.573
      303      132     954.573
      303      134     954.573
      303      136     954.573
      303      138     954.573
      303      140     954.573
      303      142     954.573
      303      144     954.573
      305        0     957.801
      305        2     957.801
      305        4     957.801
      305        6     957.801
      305        8     957.801
      305       10     957.801
      305       12     957.801
      305       14     957.801
      305       16     957.801
      305       18     957.801
      305       20     957.801
      305       22     957.801
      305       24     957.801
      305       26     957.801
      305       28     957.801
      305       30     957.801
      305       32     957.801
      305       34     957.801
      305       36     957.801
      305       38     957.801
      305       40     957.801
      305       42     957.801
      305       44     957.801
      305       46     957.801
      305       48     957.801
      305       50     957.801
      305       52     957.801
      305       54     957.801
      305       56     957.801
      305       58     957.801
      305       60     957.801
      305       62     957.801
      305       64     957.801
      305       66     957.801
      305       68     957.801
      305       70     957.801
      305       72     957.801
      305       74     957.801
      305       76     957.801
      305       78     957.801
      305       80     957.801
      305       82     957.801
      305       84     957.801
      305       86     957.801
      305       88     957.801
      305       90     957.801
      305       92     957.801
      305       94     957.801
      305       96     957.801
      305       98     957.801
      305      100     957.801
      305      102     957.801
      305      104     957.801
      305      106     957.801
      305      108     957.801
      305      110     957.801
      305      112     957.801
      305      114     957.801
      305      116     957.801
      305      118     957.801
      305      120     957.801
      305      122     957.801
      305      124     957.801
      305      126     957.801
      305      128     957.801
      305      130     957.801
      305      132     957.801
      305      134     957.801
      305      136     957.801
      305      138     957.801
      305      140     957.801
      305      142     957.801
      305      144     957.801
      307        0     961.030
      307        2     961.030
      307        4     961.030
      307        6     961.030
      307        8     961.030
      307       10     961.030
      307       12     961.030
      307       14     961.030
      307       16     961.030
      307       18     961.030
      307       20     961.030
      307       22     961.030
      307       24     961.030
      307       26     961.030
      307       28     961.030
      307       30     961.030
      307       32     961.030
      307       34     961.030
      307       36     961.030
      307       38     961.030
      307       40     961.030
      307       42     961.030
      307       44     961.030
      307       46     961.030
      307       48     961.030
      307       50     961.030
      307       52     961.030
      307       54     961.030
      307       56     961.030
      307       58     961.030
      307       60     961.030
      307       62     961.030
      307       64     961.030
      307       66     961.030
      307       68     961.030
      307       70     961.030
      307       72     961.030
      307       74     961.030
      307       76     961.030
      307       78     961.030
      307       80     961.030
      307       82     961.030
      307       84     961.030
      307       86     961.030
      307       88     961.030
      307       90     961.030
      307       92     961.030
      307       94     961.030
      307       96     961.030
      307       98     961.030
      307      100     961.030
      307      102     961.030
      307      104     961.030
      307      106     961.030
      307      108     961.030
      307      110     961.030
      307      112     961.030
      307      114     961.030
      307      116     961.030
      307      118     961.030
      307      120     961.030
      307      122     961.030
      307      124     961.030
      307      126     961.030
      307      128     961.030
      307      130     961.030
      307      132     961.030
      307      134     961.030
      307      136     961.030
      307      138     961.030
      307      140     961.030
      307      142     961.030
      307      144     961.030
      309        0     964.259
      309        2     964.259
      309        4     964.259
      309        6     964.259
      309        8     964.259
      309       10     964.259
      309       12     964.259
      309       14     964.259
      309       16     964.259
      309       18     964.259
      309       20     964.259
      309       22     964.259
      309       24     964.259
      309       26     964.259
      309       28     964.259
      309       30     964.259
      309       32     964.259
      309       34     964.259
      309       36     964.259
      309       38     964.259
      309       40     964.259
      309       42     964.259
      309       44     964.259
      309       46     964.259
      309       48     964.259
      309       50     964.259
      309       52     964.259
      309       54     964.259
      309       56     964.259
      309       58     964.259
      309       60     964.259
      309       62     964.259
      309       64     964.259
      309       66     964.259
      309       68     964.259
      309       70     964.259
      309       72     964.259
      309       74     964.259
      309       76     964.259
      309       78     964.259
      309       80     964.259
      309       82     964.259
      309       84     964.259
      309       86     964.259
      309       88     964.259
      309       90     964.259
      309       92     964.259
      309       94     964.259
      309       96     964.259
      309       98     964.259
      309      100     964.259
      309      102     964.259
      309      104     964.259
      309      106     964.259
      309      108     964.259
      309      110     964.259
      309      112     964.259
      309      114     964.259
      309      116     964.259
      309      118     964.259
      309      120     964.259
      309      122     964.259
      309      124     964.259
      309      126     964.259
      309      128     964.259
      309      130     964.259
      309      132     964.259
      309      134     964.259
      309      136     964.259
      309      138     964.259
      309      140     964.259
      309      142     964.259
      309      144     964.259
      311        0     967.479
      311        2     967.479
      311        4     967.479
      311        6     967.479
      311        8     967.479
      311       10     967.479
      311       12     967.479
      311       14     967.479
      311       16     967.479
      311       18     967.479
      311       20     967.479
      311       22     967.479
      311       24     967.479
      311       26     967.479
      311       28     967.479
      311       30     967.479
      311       32     967.479
      311       34     967.479
      311       36     967.479
      311       38     967.479
      311       40     967.479
      311       42     967.479
      311       44     967.479
      311       46     967.479
      311       48     967.479
      311       50     967.479
      311       52     967.479
      311       54     967.479
      311       56     967.479
      311       58     967.479
      311       60     967.479
      311       62     967.479
      311       64     967.479
      311       66     967.479
      311       68     967.479
      311       70     967.479
      311       72     967.479
      311       74     967.479
      311       76     967.479
      311       78     967.479
      311       80     967.479
      311       82     967.479
      311       84     967.479
      311       86     967.479
      311       88     967.479
      311       90     967.479
      311       92     967.479
      311       94     967.479
      311       96     967.479
      311       98     967.479
      311      100     967.479
      311      102     967.479
      311      104     967.479
      311      106     967.479
      311      108     967.479
      311      110     967.479
      311      112     967.479
      311      114     967.479
      311      116     967.479
      311      118     967.479
      311      120     967.479
      311      122     967.479
      311      124     967.479
      311      126     967.479
      311      128     967.479
      311      130     967.479
      311      132     967.479
      311      134     967.479
      311      136     967.479
      311      138     967.479
      311      140     967.479
      311      142     967.479
      311      144     967.479
      313        0     970.683
      313        2     970.683
      313        4     970.683
      313        6     970.683
      313        8     970.683
      313       10     970.683
      313       12     970.683
      313       14     970.683
      313       16     970.683
      313       18     970.683
      313       20     970.683
      313       22     970.683
      313       24     970.683
      313       26     970.683
      313       28     970.683
      313       30     970.683
      313       32     970.683
      313       34     970.683
      313       36     970.683
      313       38     970.683
      313       40     970.683
      313       42     970.683
      313       44     970.683
      313       46     970.683
      313       48     970.683
      313       50     970.683
      313       52     970.683
      313       54     970.683
      313       56     970.683
      313       58     970.683
      313       60     970.683
      313       62     970.683
      313       64     970.683
      313       66     970.683
      313       68     970.683
      313       70     970.683
      313       72     970.683
      313       74     970.683
      313       76     970.683
      313       78     970.683
      313       80     970.683
      313       82     970.683
      313       84     970.683
      313       86     970.683
      313       88     970.683
      313       90     970.683
      313       92     970.683
      313       94     970.683
      313       96     970.683
      313       98     970.683
      313      100     970.683
      313      102     970.683
      313      104     970.683
      313      106     970.683
      313      108     970.683
      313      110     970.683
      313      112     970.683
      313      114     970.683
      313      116     970.683
      313      118     970.683
      313      120     970.683
      313      122     970.683
      313      124     970.683
      313      126     970.683
      313      128     970.683
      313      130     970.683
      313      132     970.683
      313      134     970.683
      313      136     970.683
      313      138     970.683
      313      140     970.683
      313      142     970.683
      313      144     970.683
      315        0     973.888
      315        2     973.888
      315        4     973.888
      315        6     973.888
      315        8     973.888
      315       10     973.888
      315       12     973.888
      315       14     973.888
      315       16     973.888
      315       18     973.888
      315       20     973.888
      315       22     973.888
      315       24     973.888
      315       26     973.888
      315       28     973.888
      315       30     973.888
      315       32     973.888
      315       34     973.888
      315       36     973.888
      315       38     973.888
      315       40     973.888
      315       42     973.888
      315       44     973.888
      315       46     973.888
      315       48     973.888
      315       50     973.888
      315       52     973.888
      315       54     973.888
      315       56     973.888
      315       58     973.888
      315       60     973.888
      315       62     973.888
      315       64     973.888
      315       66     973.888
      315       68     973.888
      315       70     973.888
      315       72     973.888
      315       74     973.888
      315       76     973.888
      315       78     973.888
      315       80     973.888
      315       82     973.888
      315       84     973.888
      315       86     973.888
      315       88     973.888
      315       90     973.888
      315       92     973.888
      315       94     973.888
      315       96     973.888
      315       98     973.888
      315      100     973.888
      315      102     973.888
      315      104     973.888
      315      106     973.888
      315      108     973.888
      315      110     973.888
      315      112     973.888
      315      114     973.888
      315      116     973.888
      315      118     973.888
      315      120     973.888
      315      122     973.888
      315      124     973.888
      315      126     973.888
      315      128     973.888
      315      130     973.888
      315      132     973.888
      315      134     973.888
      315      136     973.888
      315      138     973.888
      315      140     973.888
      315      142     973.888
      315      144     973.888
      315      146     973.888
      317        0     977.092
      317        2     977.092
      317        4     977.092
      317        6     977.092
      317        8     977.092
      317       10     977.092
      317       12     977.092
      317       14     977.092
      317       16     977.092
      317       18     977.092
      317       20     977.092
      317       22     977.092
      317       24     977.092
      317       26     977.092
      317       28     977.092
      317       30     977.092
      317       32     977.092
      317       34     977.092
      317       36     977.092
      317       38     977.092
      317       40     977.092
      317       42     977.092
      317       44     977.092
      317       46     977.092
      317       48     977.092
      317       50     977.092
      317       52     977.092
      317       54     977.092
      317       56     977.092
      317       58     977.092
      317       60     977.092
      317       62     977.092
      317       64     977.092
      317       66     977.092
      317       68     977.092
      317       70     977.092
      317       72     977.092
      317       74     977.092
      317       76     977.092
      317       78     977.092
      317       80     977.092
      317       82     977.092
      317       84     977.092
      317       86     977.092
      317       88     977.092
      317       90     977.092
      317       92     977.092
      317       94     977.092
      317       96     977.092
      317       98     977.092
      317      100     977.092
      317      102     977.092
      317      104     977.092
      317      106     977.092
      317      108     977.092
      317      110     977.092
      317      112     977.092
      317      114     977.092
      317      116     977.092
      317      118     977.092
      317      120     977.092
      317      122     977.092
      317      124     977.092
      317      126     977.092
      317      128     977.092
      317      130     977.092
      317      132     977.092
      317      134     977.092
      317      136     977.092
      317      138     977.092
      317      140     977.092
      317      142     977.092
      317      144     977.092
      317      146     977.092
      319        0     980.297
      319        2     980.297
      319        4     980.297
      319        6     980.297
      319        8     980.297
      319       10     980.297
      319       12     980.297
      319       14     980.297
      319       16     980.297
      319       18     980.297
      319       20     980.297
      319       22     980.297
      319       24     980.297
      319       26     980.297
      319       28     980.297
      319       30     980.297
      319       32     980.297
      319       34     980.297
      319       36     980.297
      319       38     980.297
      319       40     980.297
      319       42     980.297
      319       44     980.297
      319       46     980.297
      319       48     980.297
      319       50     980.297
      319       52     980.297
      319       54     980.297
      319       56     980.297
      319       58     980.297
      319       60     980.297
      319       62     980.297
      319       64     980.297
      319       66     980.297
      319       68     980.297
      319       70     980.297
      319       72     980.297
      319       74     980.297
      319       76     980.297
      319       78     980.297
      319       80     980.297
      319       82     980.297
      319       84     980.297
      319       86     980.297
      319       88     980.297
      319       90     980.297
      319       92     980.297
      319       94     980.297
      319       96     980.297
      319       98     980.297
      319      100     980.297
      319      102     980.297
      319      104     980.297
      319      106     980.297
      319      108     980.297
      319      110     980.297
      319      112     980.297
      319      114     980.297
      319      116     980.297
      319      118     980.297
      319      120     980.297
      319      122     980.297
      319      124     980.297
      319      126     980.297
      319      128     980.297
      319      130     980.297
      319      132     980.297
      319      134     980.297
      319      136     980.297
      319      138     980.297
      319      140     980.297
      319      142     980.297
      319      144     980.297
      319      146     980.297
      321        0     983.488
      321        2     983.488
      321        4     983.488
      321        6     983.488
      321        8     983.488
      321       10     983.488
      321       12     983.488
      321       14     983.488
      321       16     983.488
      321       18     983.488
      321       20     983.488
      321       22     983.488
      321       24     983.488
      321       26     983.488
      321       28     983.488
      321       30     983.488
      321       32     983.488
      321       34     983.488
      321       36     983.488
      321       38     983.488
      321       40     983.488
      321       42     983.488
      321       44     983.488
      321       46     983.488
      321       48     983.488
      321       50     983.488
      321       52     983.488
      321       54     983.488
      321       56     983.488
      321       58     983.488
      321       60     983.488
      321       62     983.488
      321       64     983.488
      321       66     983.488
      321       68     983.488
      321       70     983.488
      321       72     983.488
      321       74     983.488
      321       76     983.488
      321       78     983.488
      321       80     983.488
      321       82     983.488
      321       84     983.488
      321       86     983.488
      321       88     983.488
      321       90     983.488
      321       92     983.488
      321       94     983.488
      321       96     983.488
      321       98     983.488
      321      100     983.488
      321      102     983.488
      321      104     983.488
      321      106     983.488
      321      108     983.488
      321      110     983.488
      321      112     983.488
      321      114     983.488
      321      116     983.488
      321      118     983.488
      321      120     983.488
      321      122     983.488
      321      124     983.488
      321      126     983.488
      321      128     983.488
      321      130     983.488
      321      132     983.488
      321      134     983.488
      321      136     983.488
      321      138     983.488
      321      140     983.488
      321      142     983.488
      321      144     983.488
      321      146     983.488
      323        0     986.669
      323        2     986.669
      323        4     986.669
      323        6     986.669
      323        8     986.669
      323       10     986.669
      323       12     986.669
      323       14     986.669
      323       16     986.669
      323       18     986.669
      323       20     986.669
      323       22     986.669
      323       24     986.669
      323       26     986.669
      323       28     986.669
      323       30     986.669
      323       32     986.669
      323       34     986.669
      323       36     986.669
      323       38     986.669
      323       40     986.669
      323       42     986.669
      323       44     986.669
      323       46     986.669
      323       48     986.669
      323       50     986.669
      323       52     986.669
      323       54     986.669
      323       56     986.669
      323       58     986.669
      323       60     986.669
      323       62     986.669
      323       64     986.669
      323       66     986.669
      323       68     986.669
      323       70     986.669
      323       72     986.669
      323       74     986.669
      323       76     986.669
      323       78     986.669
      323       80     986.669
      323       82     986.669
      323       84     986.669
      323       86     986.669
      323       88     986.669
      323       90     986.669
      323       92     986.669
      323       94     986.669
      323       96     986.669
      323       98     986.669
      323      100     986.669
      323      102     986.669
      323      104     986.669
      323      106     986.669
      323      108     986.669
      323      110     986.669
      323      112     986.669
      323      114     986.669
      323      116     986.669
      323      118     986.669
      323      120     986.669
      323      122     986.669
      323      124     986.669
      323      126     986.669
      323      128     986.669
      323      130     986.669
      323      132     986.669
      323      134     986.669
      323      136     986.669
      323      138     986.669
      323      140     986.669
      323      142     986.669
      323      144     986.669
      323      146     986.669
      325        0     989.851
      325        2     989.851
      325        4     989.851
      325        6     989.851
      325        8     989.851
      325       10     989.851
      325       12     989.851
      325       14     989.851
      325       16     989.851
      325       18     989.851
      325       20     989.851
      325       22     989.851
      325       24     989.851
      325       26     989.851
      325       28     989.851
      325       30     989.851
      325       32     989.851
      325       34     989.851
      325       36     989.851
      325       38     989.851
      325       40     989.851
      325       42     989.851
      325       44     989.851
      325       46     989.851
      325       48     989.851
      325       50     989.851
      325       52     989.851
      325       54     989.851
      325       56     989.851
      325       58     989.851
      325       60     989.851
      325       62     989.851
      325       64     989.851
      325       66     989.851
      325       68     989.851
      325       70     989.851
      325       72     989.851
      325       74     989.851
      325       76     989.851
      325       78     989.851
      325       80     989.851
      325       82     989.851
      325       84     989.851
      325       86     989.851
      325       88     989.851
      325       90     989.851
      325       92     989.851
      325       94     989.851
      325       96     989.851
      325       98     989.851
      325      100     989.851
      325      102     989.851
      325      104     989.851
      325      106     989.851
      325      108     989.851
      325      110     989.851
      325      112     989.851
      325      114     989.851
      325      116     989.851
      325      118     989.851
      325      120     989.851
      325      122     989.851
      325      124     989.851
      325      126     989.851
      325      128     989.851
      325      130     989.851
      325      132     989.851
      325      134     989.851
      325      136     989.851
      325      138     989.851
      325      140     989.851
      325      142     989.851
      325      144     989.851
      325      146     989.851
      325      148     989.851
      327        0     993.033
      327        2     993.033
      327        4     993.033
      327        6     993.033
      327        8     993.033
      327       10     993.033
      327       12     993.033
      327       14     993.033
      327       16     993.033
      327       18     993.033
      327       20     993.033
      327       22     993.033
      327       24     993.033
      327       26     993.033
      327       28     993.033
      327       30     993.033
      327       32     993.033
      327       34     993.033
      327       36     993.033
      327       38     993.033
      327       40     993.033
      327       42     993.033
      327       44     993.033
      327       46     993.033
      327       48     993.033
      327       50     993.033
      327       52     993.033
      327       54     993.033
      327       56     993.033
      327       58     993.033
      327       60     993.033
      327       62     993.033
      327       64     993.033
      327       66     993.033
      327       68     993.033
      327       70     993.033
      327       72     993.033
      327       74     993.033
      327       76     993.033
      327       78     993.033
      327       80     993.033
      327       82     993.033
      327       84     993.033
      327       86     993.033
      327       88     993.033
      327       90     993.033
      327       92     993.033
      327       94     993.033
      327       96     993.033
      327       98     993.033
      327      100     993.033
      327      102     993.033
      327      104     993.033
      327      106     993.033
      327      108     993.033
      327      110     993.033
      327      112     993.033
      327      114     993.033
      327      116     993.033
      327      118     993.033
      327      120     993.033
      327      122     993.033
      327      124     993.033
      327      126     993.033
      327      128     993.033
      327      130     993.033
      327      132     993.033
      327      134     993.033
      327      136     993.033
      327      138     993.033
      327      140     993.033
      327      142     993.033
      327      144     993.033
      327      146     993.033
      327      148     993.033
      329        0     996.214
      329        2     996.214
      329        4     996.214
      329        6     996.214
      329        8     996.214
      329       10     996.214
      329       12     996.214
      329       14     996.214
      329       16     996.214
      329       18     996.214
      329       20     996.214
      329       22     996.214
      329       24     996.214
      329       26     996.214
      329       28     996.214
      329       30     996.214
      329       32     996.214
      329       34     996.214
      329       36     996.214
      329       38     996.214
      329       40     996.214
      329       42     996.214
      329       44     996.214
      329       46     996.214
      329       48     996.214
      329       50     996.214
      329       52     996.214
      329       54     996.214
      329       56     996.214
      329       58     996.214
      329       60     996.214
      329       62     996.214
      329       64     996.214
      329       66     996.214
      329       68     996.214
      329       70     996.214
      329       72     996.214
      329       74     996.214
      329       76     996.214
      329       78     996.214
      329       80     996.214
      329       82     996.214
      329       84     996.214
      329       86     996.214
      329       88     996.214
      329       90     996.214
      329       92     996.214
      329       94     996.214
      329       96     996.214
      329       98     996.214
      329      100     996.214
      329      102     996.214
      329      104     996.214
      329      106     996.214
      329      108     996.214
      329      110     996.214
      329      112     996.214
      329      114     996.214
      329      116     996.214
      329      118     996.214
      329      120     996.214
      329      122     996.214
      329      124     996.214
      329      126     996.214
      329      128     996.214
      329      130     996.214
      329      132     996.214
      329      134     996.214
      329      136     996.214
      329      138     996.214
      329      140     996.214
      329      142     996.214
      329      144     996.214
      329      146     996.214
      329      148     996.214


==> anc/Parameter_Space_Contours/m75/Cat4.dat <==
        3      142     154.526
        3      144     154.526
        3      146     154.526
        3      148     154.526
        3      150     154.526
        3      152     154.526
        3      154     154.526
        3      156     154.526
        3      160     154.526
        3      162     154.526
        3      164     154.526
        3      168     154.526
        3      170     154.526
        3      174     154.526
        3      176     154.526
        3      178     154.526
        3      180     154.526
        3      184     154.526
        3      186     154.526
        3      190     154.526
        3      192     154.526
        3      196     154.526
        3      198     154.526
        3      200     154.526
        3      202     154.526
        3      204     154.526
        3      208     154.526
        3      210     154.526
        3      212     154.526
        3      214     154.526
        3      216     154.526
        3      222     154.526
        3      224     154.526
        3      226     154.526
        3      232     154.526
        3      234     154.526
        3      236     154.526
        3      238     154.526
        3      240     154.526
        3      242     154.526
        3      244     154.526
        3      248     154.526
        3      252     154.526
        3      254     154.526
        3      256     154.526
        3      258     154.526
        3      260     154.526
        3      262     154.526
        3      268     154.526
        3      270     154.526
        3      272     154.526
        3      274     154.526
        3      284     154.526
        3      288     154.526
        3      292     154.526
        3      296     154.526
        3      302     154.526
        3      306     154.526
        3      308     154.526
        3      310     154.526
        3      312     154.526
        3      320     154.526
        3      322     154.526
        3      326     154.526
        3      328     154.526
        3      334     154.526
        3      336     154.526
        3      338     154.526
        3      340     154.526
        3      342     154.526
        3      354     154.526
        3      356     154.526
        3      370     154.526
        3      374     154.526
        3      376     154.526
        3      382     154.526
        3      386     154.526
        3      396     154.526
        3      414     154.526
        3      418     154.526
        3      420     154.526
        3      422     154.526
        3      424     154.526
        3      440     154.526
        3      444     154.526
        3      462     154.526
        3      466     154.526
        3      468     154.526
        3      470     154.526
        5      166     189.707
        5      168     189.707
        5      170     189.707
        5      172     189.707
        5      174     189.707
        5      176     189.707
        5      178     189.707
        5      180     189.707
        5      182     189.707
        5      184     189.707
        5      186     189.707
        5      188     189.707
        5      190     189.707
        5      192     189.707
        5      194     189.707
        5      196     189.707
        5      198     189.707
        5      202     189.707
        5      204     189.707
        5      206     189.707
        5      208     189.707
        5      212     189.707
        5      216     189.707
        5      218     189.707
        5      222     189.707
        5      224     189.707
        5      228     189.707
        5      230     189.707
        5      234     189.707
        5      236     189.707
        5      240     189.707
        5      242     189.707
        5      244     189.707
        5      250     189.707
        5      252     189.707
        5      254     189.707
        5      256     189.707
        5      258     189.707
        5      260     189.707
        5      264     189.707
        5      266     189.707
        5      268     189.707
        5      272     189.707
        5      274     189.707
        5      276     189.707
        5      278     189.707
        5      280     189.707
        5      282     189.707
        5      284     189.707
        5      286     189.707
        5      288     189.707
        5      292     189.707
        5      294     189.707
        5      296     189.707
        5      302     189.707
        5      304     189.707
        5      306     189.707
        5      310     189.707
        5      318     189.707
        5      320     189.707
        5      324     189.707
        5      328     189.707
        5      332     189.707
        5      336     189.707
        5      342     189.707
        5      352     189.707
        5      354     189.707
        5      356     189.707
        5      360     189.707
        5      370     189.707
        5      378     189.707
        5      384     189.707
        5      386     189.707
        5      388     189.707
        5      390     189.707
        5      400     189.707
        5      402     189.707
        5      406     189.707
        5      424     189.707
        5      426     189.707
        5      428     189.707
        7      180     215.607
        7      182     215.607
        7      184     215.607
        7      186     215.607
        7      190     215.607
        7      192     215.607
        7      194     215.607
        7      196     215.607
        7      198     215.607
        7      200     215.607
        7      206     215.607
        7      208     215.607
        7      210     215.607
        7      212     215.607
        7      214     215.607
        7      218     215.607
        7      220     215.607
        7      222     215.607
        7      224     215.607
        7      226     215.607
        7      228     215.607
        7      230     215.607
        7      232     215.607
        7      236     215.607
        7      238     215.607
        7      242     215.607
        7      244     215.607
        7      246     215.607
        7      248     215.607
        7      252     215.607
        7      254     215.607
        7      256     215.607
        7      260     215.607
        7      262     215.607
        7      266     215.607
        7      268     215.607
        7      270     215.607
        7      272     215.607
        7      274     215.607
        7      276     215.607
        7      280     215.607
        7      282     215.607
        7      284     215.607
        7      288     215.607
        7      290     215.607
        7      292     215.607
        7      298     215.607
        7      300     215.607
        7      304     215.607
        7      306     215.607
        7      308     215.607
        7      310     215.607
        7      312     215.607
        7      314     215.607
        7      316     215.607
        7      318     215.607
        7      320     215.607
        7      326     215.607
        7      330     215.607
        7      332     215.607
        7      334     215.607
        7      338     215.607
        7      340     215.607
        7      342     215.607
        7      344     215.607
        7      352     215.607
        7      354     215.607
        7      362     215.607
        7      364     215.607
        7      366     215.607
        7      368     215.607
        7      370     215.607
        7      372     215.607
        7      378     215.607
        7      380     215.607
        7      382     215.607
        7      384     215.607
        7      386     215.607
        7      392     215.607
        7      396     215.607
        7      398     215.607
        7      414     215.607
        7      416     215.607
        7      420     215.607
        9      192     236.592
        9      194     236.592
        9      196     236.592
        9      198     236.592
        9      202     236.592
        9      204     236.592
        9      206     236.592
        9      208     236.592
        9      212     236.592
        9      214     236.592
        9      216     236.592
        9      218     236.592
        9      220     236.592
        9      224     236.592
        9      226     236.592
        9      228     236.592
        9      230     236.592
        9      232     236.592
        9      234     236.592
        9      236     236.592
        9      238     236.592
        9      242     236.592
        9      244     236.592
        9      246     236.592
        9      248     236.592
        9      252     236.592
        9      254     236.592
        9      258     236.592
        9      260     236.592
        9      262     236.592
        9      264     236.592
        9      266     236.592
        9      270     236.592
        9      276     236.592
        9      278     236.592
        9      280     236.592
        9      282     236.592
        9      284     236.592
        9      288     236.592
        9      290     236.592
        9      292     236.592
        9      294     236.592
        9      296     236.592
        9      298     236.592
        9      300     236.592
        9      304     236.592
        9      306     236.592
        9      308     236.592
        9      312     236.592
        9      314     236.592
        9      316     236.592
        9      320     236.592
        9      322     236.592
        9      324     236.592
        9      326     236.592
        9      332     236.592
        9      334     236.592
        9      342     236.592
        9      344     236.592
        9      346     236.592
        9      352     236.592
        9      354     236.592
        9      360     236.592
        9      362     236.592
        9      364     236.592
        9      366     236.592
        9      368     236.592
        9      372     236.592
        9      376     236.592
        9      378     236.592
        9      380     236.592
        9      390     236.592
        9      392     236.592
        9      394     236.592
        9      396     236.592
        9      398     236.592
        9      402     236.592
       11      204     254.500
       11      206     254.500
       11      212     254.500
       11      214     254.500
       11      216     254.500
       11      218     254.500
       11      222     254.500
       11      224     254.500
       11      226     254.500
       11      228     254.500
       11      230     254.500
       11      232     254.500
       11      234     254.500
       11      236     254.500
       11      238     254.500
       11      240     254.500
       11      242     254.500
       11      244     254.500
       11      246     254.500
       11      248     254.500
       11      250     254.500
       11      252     254.500
       11      254     254.500
       11      256     254.500
       11      260     254.500
       11      262     254.500
       11      264     254.500
       11      266     254.500
       11      270     254.500
       11      272     254.500
       11      274     254.500
       11      276     254.500
       11      278     254.500
       11      282     254.500
       11      286     254.500
       11      288     254.500
       11      290     254.500
       11      292     254.500
       11      294     254.500
       11      296     254.500
       11      300     254.500
       11      302     254.500
       11      306     254.500
       11      308     254.500
       11      316     254.500
       11      318     254.500
       11      322     254.500
       11      324     254.500
       11      326     254.500
       11      328     254.500
       11      330     254.500
       11      332     254.500
       11      334     254.500
       11      340     254.500
       11      342     254.500
       11      344     254.500
       11      348     254.500
       11      350     254.500
       11      352     254.500
       11      354     254.500
       11      356     254.500
       11      358     254.500
       11      360     254.500
       11      362     254.500
       11      364     254.500
       11      370     254.500
       11      372     254.500
       11      374     254.500
       11      376     254.500
       11      382     254.500
       11      384     254.500
       11      386     254.500
       13      214     270.274
       13      216     270.274
       13      218     270.274
       13      220     270.274
       13      222     270.274
       13      224     270.274
       13      226     270.274
       13      228     270.274
       13      230     270.274
       13      232     270.274
       13      234     270.274
       13      236     270.274
       13      240     270.274
       13      242     270.274
       13      244     270.274
       13      246     270.274
       13      248     270.274
       13      250     270.274
       13      252     270.274
       13      254     270.274
       13      256     270.274
       13      258     270.274
       13      260     270.274
       13      264     270.274
       13      266     270.274
       13      268     270.274
       13      270     270.274
       13      272     270.274
       13      276     270.274
       13      278     270.274
       13      280     270.274
       13      282     270.274
       13      284     270.274
       13      286     270.274
       13      288     270.274
       13      294     270.274
       13      298     270.274
       13      300     270.274
       13      302     270.274
       13      304     270.274
       13      306     270.274
       13      308     270.274
       13      310     270.274
       13      312     270.274
       13      314     270.274
       13      316     270.274
       13      318     270.274
       13      320     270.274
       13      322     270.274
       13      324     270.274
       13      326     270.274
       13      328     270.274
       13      330     270.274
       13      334     270.274
       13      336     270.274
       13      338     270.274
       13      340     270.274
       13      342     270.274
       13      344     270.274
       13      346     270.274
       13      348     270.274
       13      350     270.274
       13      352     270.274
       13      354     270.274
       13      356     270.274
       13      358     270.274
       13      360     270.274
       13      364     270.274
       13      366     270.274
       13      372     270.274
       13      374     270.274
       15      220     284.437
       15      222     284.437
       15      224     284.437
       15      226     284.437
       15      228     284.437
       15      230     284.437
       15      232     284.437
       15      234     284.437
       15      236     284.437
       15      238     284.437
       15      240     284.437
       15      242     284.437
       15      244     284.437
       15      246     284.437
       15      248     284.437
       15      250     284.437
       15      254     284.437
       15      256     284.437
       15      258     284.437
       15      262     284.437
       15      264     284.437
       15      266     284.437
       15      268     284.437
       15      270     284.437
       15      272     284.437
       15      274     284.437
       15      276     284.437
       15      278     284.437
       15      280     284.437
       15      282     284.437
       15      284     284.437
       15      288     284.437
       15      292     284.437
       15      294     284.437
       15      296     284.437
       15      298     284.437
       15      300     284.437
       15      304     284.437
       15      306     284.437
       15      308     284.437
       15      310     284.437
       15      312     284.437
       15      316     284.437
       15      318     284.437
       15      320     284.437
       15      322     284.437
       15      324     284.437
       15      326     284.437
       15      328     284.437
       15      330     284.437
       15      332     284.437
       15      336     284.437
       15      338     284.437
       15      340     284.437
       15      342     284.437
       15      344     284.437
       15      346     284.437
       15      348     284.437
       15      350     284.437
       15      354     284.437
       15      356     284.437
       15      358     284.437
       15      360     284.437
       15      362     284.437
       17      230     297.380
       17      232     297.380
       17      234     297.380
       17      236     297.380
       17      238     297.380
       17      242     297.380
       17      244     297.380
       17      246     297.380
       17      248     297.380
       17      254     297.380
       17      256     297.380
       17      258     297.380
       17      260     297.380
       17      262     297.380
       17      266     297.380
       17      268     297.380
       17      270     297.380
       17      272     297.380
       17      274     297.380
       17      276     297.380
       17      278     297.380
       17      280     297.380
       17      282     297.380
       17      284     297.380
       17      286     297.380
       17      288     297.380
       17      290     297.380
       17      296     297.380
       17      298     297.380
       17      300     297.380
       17      302     297.380
       17      304     297.380
       17      306     297.380
       17      312     297.380
       17      314     297.380
       17      316     297.380
       17      318     297.380
       17      320     297.380
       17      322     297.380
       17      324     297.380
       17      326     297.380
       17      330     297.380
       17      332     297.380
       17      336     297.380
       17      338     297.380
       17      340     297.380
       17      342     297.380
       17      346     297.380
       17      348     297.380
       17      350     297.380
       19      236     309.394
       19      238     309.394
       19      240     309.394
       19      242     309.394
       19      246     309.394
       19      248     309.394
       19      250     309.394
       19      252     309.394
       19      254     309.394
       19      256     309.394
       19      258     309.394
       19      260     309.394
       19      262     309.394
       19      264     309.394
       19      266     309.394
       19      270     309.394
       19      272     309.394
       19      276     309.394
       19      278     309.394
       19      280     309.394
       19      282     309.394
       19      284     309.394
       19      286     309.394
       19      288     309.394
       19      290     309.394
       19      292     309.394
       19      298     309.394
       19      300     309.394
       19      302     309.394
       19      306     309.394
       19      308     309.394
       19      310     309.394
       19      312     309.394
       19      316     309.394
       19      318     309.394
       19      320     309.394
       19      324     309.394
       19      326     309.394
       19      328     309.394
       19      330     309.394
       19      332     309.394
       19      336     309.394
       19      338     309.394
       19      340     309.394
       19      342     309.394
       21      242     320.624
       21      244     320.624
       21      246     320.624
       21      248     320.624
       21      250     320.624
       21      252     320.624
       21      254     320.624
       21      256     320.624
       21      260     320.624
       21      262     320.624
       21      264     320.624
       21      266     320.624
       21      268     320.624
       21      270     320.624
       21      272     320.624
       21      274     320.624
       21      276     320.624
       21      280     320.624
       21      282     320.624
       21      284     320.624
       21      286     320.624
       21      288     320.624
       21      290     320.624
       21      294     320.624
       21      296     320.624
       21      298     320.624
       21      300     320.624
       21      302     320.624
       21      304     320.624
       21      306     320.624
       21      308     320.624
       21      310     320.624
       21      312     320.624
       21      314     320.624
       21      316     320.624
       21      318     320.624
       21      320     320.624
       21      322     320.624
       21      324     320.624
       21      328     320.624
       21      330     320.624
       21      332     320.624
       21      334     320.624
       23      248     331.192
       23      252     331.192
       23      256     331.192
       23      258     331.192
       23      260     331.192
       23      262     331.192
       23      264     331.192
       23      266     331.192
       23      270     331.192
       23      272     331.192
       23      274     331.192
       23      276     331.192
       23      278     331.192
       23      280     331.192
       23      282     331.192
       23      284     331.192
       23      286     331.192
       23      288     331.192
       23      290     331.192
       23      292     331.192
       23      294     331.192
       23      298     331.192
       23      302     331.192
       23      304     331.192
       23      306     331.192
       23      308     331.192
       23      310     331.192
       23      312     331.192
       23      314     331.192
       23      316     331.192
       23      320     331.192
       23      322     331.192
       23      324     331.192
       25      254     341.196
       25      256     341.196
       25      258     341.196
       25      260     341.196
       25      262     341.196
       25      264     341.196
       25      266     341.196
       25      268     341.196
       25      270     341.196
       25      272     341.196
       25      276     341.196
       25      278     341.196
       25      282     341.196
       25      284     341.196
       25      286     341.196
       25      288     341.196
       25      290     341.196
       25      294     341.196
       25      296     341.196
       25      298     341.196
       25      302     341.196
       25      304     341.196
       25      306     341.196
       25      308     341.196
       25      310     341.196
       25      314     341.196
       25      316     341.196
       25      318     341.196
       25      320     341.196
       27      260     350.721
       27      262     350.721
       27      264     350.721
       27      266     350.721
       27      268     350.721
       27      270     350.721
       27      272     350.721
       27      274     350.721
       27      276     350.721
       27      278     350.721
       27      280     350.721
       27      282     350.721
       27      286     350.721
       27      288     350.721
       27      292     350.721
       27      294     350.721
       27      296     350.721
       27      298     350.721
       27      300     350.721
       27      302     350.721
       27      304     350.721
       27      306     350.721
       27      308     350.721
       27      310     350.721
       27      312     350.721
       27      314     350.721
       29      264     359.836
       29      266     359.836
       29      268     359.836
       29      270     359.836
       29      272     359.836
       29      274     359.836
       29      276     359.836
       29      280     359.836
       29      282     359.836
       29      284     359.836
       29      286     359.836
       29      288     359.836
       29      290     359.836
       29      292     359.836
       29      294     359.836
       29      298     359.836
       29      300     359.836
       29      302     359.836
       29      304     359.836
       29      308     359.836
       31      268     368.600
       31      270     368.600
       31      272     368.600
       31      274     368.600
       31      276     368.600
       31      278     368.600
       31      280     368.600
       31      282     368.600
       31      284     368.600
       31      288     368.600
       31      290     368.600
       31      292     368.600
       31      294     368.600
       31      296     368.600
       31      298     368.600
       31      300     368.600
       31      302     368.600
       33      272     377.061
       33      274     377.061
       33      276     377.061
       33      278     377.061
       33      280     377.061
       33      282     377.061
       33      284     377.061
       33      286     377.061
       33      290     377.061
       33      292     377.061
       33      294     377.061
       33      296     377.061
       35      276     385.165
       35      278     385.165
       35      280     385.165
       35      282     385.165
       35      284     385.165
       35      286     385.165
       35      288     385.165
       35      290     385.165
       35      292     385.165
       37      282     393.017
       37      284     393.017
       37      286     393.017


==> anc/Parameter_Space_Contours/m75/NICER2.dat <==
        3        0     154.526
        3        2     154.526
        3        4     154.526
        3        6     154.526
        3        8     154.526
        3       10     154.526
        3       12     154.526
        3       14     154.526
        3       16     154.526
        3       18     154.526
        3       20     154.526
        3       22     154.526
        3       24     154.526
        3       26     154.526
        3       28     154.526
        3       30     154.526
        3       32     154.526
        3       34     154.526
        3       36     154.526
        3       38     154.526
        3       40     154.526
        3       42     154.526
        3       44     154.526
        3       46     154.526
        3       48     154.526
        3       50     154.526
        3       52     154.526
        3       54     154.526
        3       56     154.526
        3       58     154.526
        3       60     154.526
        3       62     154.526
        3       64     154.526
        3       66     154.526
        3       68     154.526
        3       70     154.526
        3       72     154.526
        3       74     154.526
        3       76     154.526
        3       78     154.526
        3       80     154.526
        3       82     154.526
        3       84     154.526
        3       86     154.526
        3       88     154.526
        3       90     154.526
        3       92     154.526
        3       94     154.526
        3       96     154.526
        3       98     154.526
        3      100     154.526
        3      102     154.526
        3      106     154.526
        3      108     154.526
        3      110     154.526
        3      112     154.526
        3      114     154.526
        3      116     154.526
        3      118     154.526
        3      120     154.526
        3      122     154.526
        3      124     154.526
        3      126     154.526
        3      128     154.526
        3      130     154.526
        3      132     154.526
        3      134     154.526
        3      136     154.526
        3      138     154.526
        3      142     154.526
        3      144     154.526
        3      146     154.526
        3      148     154.526
        3      150     154.526
        3      152     154.526
        3      154     154.526
        3      156     154.526
        3      160     154.526
        3      162     154.526
        3      164     154.526
        3      168     154.526
        3      170     154.526
        3      174     154.526
        3      176     154.526
        3      178     154.526
        3      180     154.526
        3      184     154.526
        3      186     154.526
        3      190     154.526
        3      192     154.526
        3      196     154.526
        3      198     154.526
        3      200     154.526
        3      202     154.526
        3      204     154.526
        3      208     154.526
        3      210     154.526
        3      212     154.526
        3      214     154.526
        3      216     154.526
        3      222     154.526
        3      224     154.526
        3      226     154.526
        3      232     154.526
        3      234     154.526
        3      236     154.526
        3      238     154.526
        3      240     154.526
        3      242     154.526
        3      244     154.526
        3      248     154.526
        3      252     154.526
        3      254     154.526
        3      256     154.526
        3      258     154.526
        3      260     154.526
        3      262     154.526
        3      268     154.526
        3      270     154.526
        3      272     154.526
        3      274     154.526
        3      284     154.526
        5        0     189.707
        5        2     189.707
        5        4     189.707
        5        6     189.707
        5        8     189.707
        5       10     189.707
        5       12     189.707
        5       14     189.707
        5       16     189.707
        5       18     189.707
        5       20     189.707
        5       22     189.707
        5       24     189.707
        5       26     189.707
        5       28     189.707
        5       30     189.707
        5       32     189.707
        5       34     189.707
        5       36     189.707
        5       38     189.707
        5       40     189.707
        5       42     189.707
        5       44     189.707
        5       46     189.707
        5       48     189.707
        5       50     189.707
        5       52     189.707
        5       54     189.707
        5       56     189.707
        5       58     189.707
        5       60     189.707
        5       62     189.707
        5       64     189.707
        5       66     189.707
        5       68     189.707
        5       70     189.707
        5       72     189.707
        5       74     189.707
        5       76     189.707
        5       78     189.707
        5       80     189.707
        5       82     189.707
        5       84     189.707
        5       86     189.707
        5       88     189.707
        5       90     189.707
        5       92     189.707
        5       94     189.707
        5       96     189.707
        5       98     189.707
        5      100     189.707
        5      102     189.707
        5      104     189.707
        5      106     189.707
        5      108     189.707
        5      110     189.707
        5      112     189.707
        5      114     189.707
        5      116     189.707
        5      118     189.707
        5      120     189.707
        5      122     189.707
        5      124     189.707
        5      126     189.707
        5      128     189.707
        5      130     189.707
        5      132     189.707
        5      134     189.707
        5      136     189.707
        5      138     189.707
        5      140     189.707
        5      142     189.707
        5      144     189.707
        5      146     189.707
        5      148     189.707
        5      150     189.707
        5      152     189.707
        5      154     189.707
        5      156     189.707
        5      158     189.707
        5      160     189.707
        5      162     189.707
        5      164     189.707
        5      166     189.707
        5      168     189.707
        5      170     189.707
        5      172     189.707
        5      174     189.707
        5      176     189.707
        5      178     189.707
        5      180     189.707
        5      182     189.707
        5      184     189.707
        5      186     189.707
        5      188     189.707
        5      190     189.707
        5      192     189.707
        5      194     189.707
        5      196     189.707
        5      198     189.707
        5      202     189.707
        5      204     189.707
        5      206     189.707
        5      208     189.707
        5      212     189.707
        5      216     189.707
        5      218     189.707
        5      222     189.707
        5      224     189.707
        5      228     189.707
        5      230     189.707
        5      234     189.707
        5      236     189.707
        5      240     189.707
        5      242     189.707
        5      244     189.707
        5      250     189.707
        5      252     189.707
        5      254     189.707
        5      256     189.707
        5      258     189.707
        5      260     189.707
        7        0     215.607
        7        2     215.607
        7        4     215.607
        7        6     215.607
        7        8     215.607
        7       10     215.607
        7       12     215.607
        7       14     215.607
        7       16     215.607
        7       18     215.607
        7       20     215.607
        7       22     215.607
        7       24     215.607
        7       26     215.607
        7       28     215.607
        7       30     215.607
        7       32     215.607
        7       34     215.607
        7       36     215.607
        7       38     215.607
        7       40     215.607
        7       42     215.607
        7       44     215.607
        7       46     215.607
        7       48     215.607
        7       50     215.607
        7       52     215.607
        7       54     215.607
        7       56     215.607
        7       58     215.607
        7       60     215.607
        7       62     215.607
        7       64     215.607
        7       66     215.607
        7       68     215.607
        7       70     215.607
        7       72     215.607
        7       74     215.607
        7       76     215.607
        7       78     215.607
        7       80     215.607
        7       82     215.607
        7       84     215.607
        7       86     215.607
        7       88     215.607
        7       90     215.607
        7       92     215.607
        7       94     215.607
        7       96     215.607
        7       98     215.607
        7      100     215.607
        7      102     215.607
        7      104     215.607
        7      106     215.607
        7      108     215.607
        7      110     215.607
        7      112     215.607
        7      114     215.607
        7      116     215.607
        7      118     215.607
        7      120     215.607
        7      122     215.607
        7      124     215.607
        7      126     215.607
        7      128     215.607
        7      130     215.607
        7      132     215.607
        7      134     215.607
        7      136     215.607
        7      138     215.607
        7      140     215.607
        7      142     215.607
        7      144     215.607
        7      146     215.607
        7      148     215.607
        7      150     215.607
        7      152     215.607
        7      154     215.607
        7      156     215.607
        7      158     215.607
        7      160     215.607
        7      164     215.607
        7      166     215.607
        7      168     215.607
        7      170     215.607
        7      172     215.607
        7      176     215.607
        7      180     215.607
        7      182     215.607
        7      184     215.607
        7      186     215.607
        7      190     215.607
        7      192     215.607
        7      194     215.607
        7      196     215.607
        7      198     215.607
        7      200     215.607
        7      206     215.607
        7      208     215.607
        7      210     215.607
        7      212     215.607
        7      214     215.607
        7      218     215.607
        7      220     215.607
        7      222     215.607
        7      224     215.607
        7      226     215.607
        7      228     215.607
        7      230     215.607
        7      232     215.607
        7      236     215.607
        7      238     215.607
        7      242     215.607
        7      244     215.607
        9        0     236.592
        9        2     236.592
        9        4     236.592
        9        6     236.592
        9        8     236.592
        9       10     236.592
        9       12     236.592
        9       14     236.592
        9       16     236.592
        9       18     236.592
        9       20     236.592
        9       22     236.592
        9       24     236.592
        9       26     236.592
        9       28     236.592
        9       30     236.592
        9       32     236.592
        9       34     236.592
        9       36     236.592
        9       38     236.592
        9       40     236.592
        9       42     236.592
        9       44     236.592
        9       46     236.592
        9       48     236.592
        9       50     236.592
        9       52     236.592
        9       54     236.592
        9       56     236.592
        9       58     236.592
        9       60     236.592
        9       62     236.592
        9       64     236.592
        9       66     236.592
        9       68     236.592
        9       70     236.592
        9       72     236.592
        9       74     236.592
        9       76     236.592
        9       78     236.592
        9       80     236.592
        9       82     236.592
        9       84     236.592
        9       86     236.592
        9       88     236.592
        9       90     236.592
        9       92     236.592
        9       94     236.592
        9       96     236.592
        9       98     236.592
        9      100     236.592
        9      102     236.592
        9      104     236.592
        9      106     236.592
        9      108     236.592
        9      110     236.592
        9      112     236.592
        9      114     236.592
        9      116     236.592
        9      118     236.592
        9      120     236.592
        9      122     236.592
        9      124     236.592
        9      126     236.592
        9      128     236.592
        9      130     236.592
        9      132     236.592
        9      134     236.592
        9      136     236.592
        9      138     236.592
        9      140     236.592
        9      142     236.592
        9      144     236.592
        9      146     236.592
        9      148     236.592
        9      150     236.592
        9      152     236.592
        9      154     236.592
        9      156     236.592
        9      158     236.592
        9      160     236.592
        9      162     236.592
        9      164     236.592
        9      166     236.592
        9      168     236.592
        9      170     236.592
        9      172     236.592
        9      174     236.592
        9      176     236.592
        9      178     236.592
        9      182     236.592
        9      184     236.592
        9      186     236.592
        9      188     236.592
        9      190     236.592
        9      192     236.592
        9      194     236.592
        9      196     236.592
        9      198     236.592
        9      202     236.592
        9      204     236.592
        9      206     236.592
        9      208     236.592
        9      212     236.592
        9      214     236.592
        9      216     236.592
        9      218     236.592
        9      220     236.592
        9      224     236.592
        9      226     236.592
        9      228     236.592
        9      230     236.592
        9      232     236.592
       11        0     254.500
       11        2     254.500
       11        4     254.500
       11        6     254.500
       11        8     254.500
       11       10     254.500
       11       12     254.500
       11       14     254.500
       11       16     254.500
       11       18     254.500
       11       20     254.500
       11       22     254.500
       11       24     254.500
       11       26     254.500
       11       28     254.500
       11       30     254.500
       11       32     254.500
       11       34     254.500
       11       36     254.500
       11       38     254.500
       11       40     254.500
       11       42     254.500
       11       44     254.500
       11       46     254.500
       11       48     254.500
       11       50     254.500
       11       52     254.500
       11       54     254.500
       11       56     254.500
       11       58     254.500
       11       60     254.500
       11       62     254.500
       11       64     254.500
       11       66     254.500
       11       68     254.500
       11       70     254.500
       11       72     254.500
       11       74     254.500
       11       76     254.500
       11       78     254.500
       11       80     254.500
       11       82     254.500
       11       84     254.500
       11       86     254.500
       11       88     254.500
       11       90     254.500
       11       92     254.500
       11       94     254.500
       11       96     254.500
       11       98     254.500
       11      100     254.500
       11      102     254.500
       11      104     254.500
       11      106     254.500
       11      108     254.500
       11      110     254.500
       11      112     254.500
       11      114     254.500
       11      116     254.500
       11      118     254.500
       11      120     254.500
       11      122     254.500
       11      124     254.500
       11      126     254.500
       11      128     254.500
       11      130     254.500
       11      132     254.500
       11      134     254.500
       11      136     254.500
       11      138     254.500
       11      140     254.500
       11      142     254.500
       11      144     254.500
       11      146     254.500
       11      148     254.500
       11      150     254.500
       11      152     254.500
       11      154     254.500
       11      156     254.500
       11      158     254.500
       11      160     254.500
       11      162     254.500
       11      164     254.500
       11      166     254.500
       11      168     254.500
       11      170     254.500
       11      174     254.500
       11      176     254.500
       11      178     254.500
       11      180     254.500
       11      182     254.500
       11      184     254.500
       11      186     254.500
       11      188     254.500
       11      190     254.500
       11      192     254.500
       11      194     254.500
       11      196     254.500
       11      198     254.500
       11      202     254.500
       11      204     254.500
       11      206     254.500
       11      212     254.500
       11      214     254.500
       11      216     254.500
       11      218     254.500
       11      222     254.500
       13        0     270.274
       13        2     270.274
       13        4     270.274
       13        6     270.274
       13        8     270.274
       13       10     270.274
       13       12     270.274
       13       14     270.274
       13       16     270.274
       13       18     270.274
       13       20     270.274
       13       22     270.274
       13       24     270.274
       13       26     270.274
       13       28     270.274
       13       30     270.274
       13       32     270.274
       13       34     270.274
       13       36     270.274
       13       38     270.274
       13       40     270.274
       13       42     270.274
       13       44     270.274
       13       46     270.274
       13       48     270.274
       13       50     270.274
       13       52     270.274
       13       54     270.274
       13       56     270.274
       13       58     270.274
       13       60     270.274
       13       62     270.274
       13       64     270.274
       13       66     270.274
       13       68     270.274
       13       70     270.274
       13       72     270.274
       13       74     270.274
       13       76     270.274
       13       78     270.274
       13       80     270.274
       13       82     270.274
       13       84     270.274
       13       86     270.274
       13       88     270.274
       13       90     270.274
       13       92     270.274
       13       94     270.274
       13       96     270.274
       13       98     270.274
       13      100     270.274
       13      102     270.274
       13      104     270.274
       13      106     270.274
       13      108     270.274
       13      110     270.274
       13      112     270.274
       13      114     270.274
       13      116     270.274
       13      118     270.274
       13      120     270.274
       13      122     270.274
       13      124     270.274
       13      126     270.274
       13      128     270.274
       13      130     270.274
       13      132     270.274
       13      134     270.274
       13      136     270.274
       13      138     270.274
       13      140     270.274
       13      142     270.274
       13      144     270.274
       13      146     270.274
       13      148     270.274
       13      150     270.274
       13      152     270.274
       13      154     270.274
       13      156     270.274
       13      158     270.274
       13      160     270.274
       13      162     270.274
       13      164     270.274
       13      166     270.274
       13      168     270.274
       13      170     270.274
       13      172     270.274
       13      174     270.274
       13      176     270.274
       13      178     270.274
       13      180     270.274
       13      182     270.274
       13      184     270.274
       13      186     270.274
       13      188     270.274
       13      190     270.274
       13      192     270.274
       13      194     270.274
       13      196     270.274
       13      198     270.274
       13      200     270.274
       13      202     270.274
       13      204     270.274
       13      206     270.274
       13      208     270.274
       13      210     270.274
       13      212     270.274
       13      214     270.274
       15        0     284.437
       15        2     284.437
       15        4     284.437
       15        6     284.437
       15        8     284.437
       15       10     284.437
       15       12     284.437
       15       14     284.437
       15       16     284.437
       15       18     284.437
       15       20     284.437
       15       22     284.437
       15       24     284.437
       15       26     284.437
       15       28     284.437
       15       30     284.437
       15       32     284.437
       15       34     284.437
       15       36     284.437
       15       38     284.437
       15       40     284.437
       15       42     284.437
       15       44     284.437
       15       46     284.437
       15       48     284.437
       15       50     284.437
       15       52     284.437
       15       54     284.437
       15       56     284.437
       15       58     284.437
       15       60     284.437
       15       62     284.437
       15       64     284.437
       15       66     284.437
       15       68     284.437
       15       70     284.437
       15       72     284.437
       15       74     284.437
       15       76     284.437
       15       78     284.437
       15       80     284.437
       15       82     284.437
       15       84     284.437
       15       86     284.437
       15       88     284.437
       15       90     284.437
       15       92     284.437
       15       94     284.437
       15       96     284.437
       15       98     284.437
       15      100     284.437
       15      102     284.437
       15      104     284.437
       15      106     284.437
       15      108     284.437
       15      110     284.437
       15      112     284.437
       15      114     284.437
       15      116     284.437
       15      118     284.437
       15      120     284.437
       15      122     284.437
       15      124     284.437
       15      126     284.437
       15      128     284.437
       15      130     284.437
       15      132     284.437
       15      134     284.437
       15      136     284.437
       15      138     284.437
       15      140     284.437
       15      142     284.437
       15      144     284.437
       15      146     284.437
       15      148     284.437
       15      150     284.437
       15      152     284.437
       15      154     284.437
       15      156     284.437
       15      158     284.437
       15      160     284.437
       15      162     284.437
       15      164     284.437
       15      166     284.437
       15      168     284.437
       15      170     284.437
       15      172     284.437
       15      174     284.437
       15      176     284.437
       15      178     284.437
       15      180     284.437
       15      182     284.437
       15      184     284.437
       15      186     284.437
       15      188     284.437
       15      190     284.437
       15      192     284.437
       15      194     284.437
       15      200     284.437
       15      202     284.437
       15      204     284.437
       15      206     284.437
       17        0     297.380
       17        2     297.380
       17        4     297.380
       17        6     297.380
       17        8     297.380
       17       10     297.380
       17       12     297.380
       17       14     297.380
       17       16     297.380
       17       18     297.380
       17       20     297.380
       17       22     297.380
       17       24     297.380
       17       26     297.380
       17       28     297.380
       17       30     297.380
       17       32     297.380
       17       34     297.380
       17       36     297.380
       17       38     297.380
       17       40     297.380
       17       42     297.380
       17       44     297.380
       17       46     297.380
       17       48     297.380
       17       50     297.380
       17       52     297.380
       17       54     297.380
       17       56     297.380
       17       58     297.380
       17       60     297.380
       17       62     297.380
       17       64     297.380
       17       66     297.380
       17       68     297.380
       17       70     297.380
       17       72     297.380
       17       74     297.380
       17       76     297.380
       17       78     297.380
       17       80     297.380
       17       82     297.380
       17       84     297.380
       17       86     297.380
       17       88     297.380
       17       90     297.380
       17       92     297.380
       17       94     297.380
       17       96     297.380
       17       98     297.380
       17      100     297.380
       17      102     297.380
       17      104     297.380
       17      106     297.380
       17      108     297.380
       17      110     297.380
       17      112     297.380
       17      114     297.380
       17      116     297.380
       17      118     297.380
       17      120     297.380
       17      122     297.380
       17      124     297.380
       17      126     297.380
       17      128     297.380
       17      130     297.380
       17      132     297.380
       17      134     297.380
       17      136     297.380
       17      138     297.380
       17      140     297.380
       17      142     297.380
       17      144     297.380
       17      146     297.380
       17      148     297.380
       17      150     297.380
       17      152     297.380
       17      154     297.380
       17      156     297.380
       17      158     297.380
       17      160     297.380
       17      162     297.380
       17      164     297.380
       17      166     297.380
       17      168     297.380
       17      170     297.380
       17      172     297.380
       17      174     297.380
       17      176     297.380
       17      178     297.380
       17      180     297.380
       17      182     297.380
       17      184     297.380
       17      186     297.380
       17      188     297.380
       17      190     297.380
       17      194     297.380
       17      196     297.380
       17      198     297.380
       19        0     309.394
       19        2     309.394
       19        4     309.394
       19        6     309.394
       19        8     309.394
       19       10     309.394
       19       12     309.394
       19       14     309.394
       19       16     309.394
       19       18     309.394
       19       20     309.394
       19       22     309.394
       19       24     309.394
       19       26     309.394
       19       28     309.394
       19       30     309.394
       19       32     309.394
       19       34     309.394
       19       36     309.394
       19       38     309.394
       19       40     309.394
       19       42     309.394
       19       44     309.394
       19       46     309.394
       19       48     309.394
       19       50     309.394
       19       52     309.394
       19       54     309.394
       19       56     309.394
       19       58     309.394
       19       60     309.394
       19       62     309.394
       19       64     309.394
       19       66     309.394
       19       68     309.394
       19       70     309.394
       19       72     309.394
       19       74     309.394
       19       76     309.394
       19       78     309.394
       19       80     309.394
       19       82     309.394
       19       84     309.394
       19       86     309.394
       19       88     309.394
       19       90     309.394
       19       92     309.394
       19       94     309.394
       19       96     309.394
       19       98     309.394
       19      100     309.394
       19      102     309.394
       19      104     309.394
       19      106     309.394
       19      108     309.394
       19      110     309.394
       19      112     309.394
       19      114     309.394
       19      116     309.394
       19      118     309.394
       19      120     309.394
       19      122     309.394
       19      124     309.394
       19      126     309.394
       19      128     309.394
       19      130     309.394
       19      132     309.394
       19      134     309.394
       19      136     309.394
       19      138     309.394
       19      140     309.394
       19      142     309.394
       19      144     309.394
       19      146     309.394
       19      148     309.394
       19      150     309.394
       19      152     309.394
       19      154     309.394
       19      156     309.394
       19      158     309.394
       19      160     309.394
       19      162     309.394
       19      164     309.394
       19      166     309.394
       19      168     309.394
       19      170     309.394
       19      172     309.394
       19      174     309.394
       19      176     309.394
       19      178     309.394
       19      180     309.394
       19      182     309.394
       19      184     309.394
       19      186     309.394
       19      188     309.394
       19      190     309.394
       19      192     309.394
       19      194     309.394
       21        0     320.624
       21        2     320.624
       21        4     320.624
       21        6     320.624
       21        8     320.624
       21       10     320.624
       21       12     320.624
       21       14     320.624
       21       16     320.624
       21       18     320.624
       21       20     320.624
       21       22     320.624
       21       24     320.624
       21       26     320.624
       21       28     320.624
       21       30     320.624
       21       32     320.624
       21       34     320.624
       21       36     320.624
       21       38     320.624
       21       40     320.624
       21       42     320.624
       21       44     320.624
       21       46     320.624
       21       48     320.624
       21       50     320.624
       21       52     320.624
       21       54     320.624
       21       56     320.624
       21       58     320.624
       21       60     320.624
       21       62     320.624
       21       64     320.624
       21       66     320.624
       21       68     320.624
       21       70     320.624
       21       72     320.624
       21       74     320.624
       21       76     320.624
       21       78     320.624
       21       80     320.624
       21       82     320.624
       21       84     320.624
       21       86     320.624
       21       88     320.624
       21       90     320.624
       21       92     320.624
       21       94     320.624
       21       96     320.624
       21       98     320.624
       21      100     320.624
       21      102     320.624
       21      104     320.624
       21      106     320.624
       21      108     320.624
       21      110     320.624
       21      112     320.624
       21      114     320.624
       21      116     320.624
       21      118     320.624
       21      120     320.624
       21      122     320.624
       21      124     320.624
       21      126     320.624
       21      128     320.624
       21      130     320.624
       21      132     320.624
       21      134     320.624
       21      136     320.624
       21      138     320.624
       21      140     320.624
       21      142     320.624
       21      144     320.624
       21      146     320.624
       21      148     320.624
       21      150     320.624
       21      152     320.624
       21      154     320.624
       21      156     320.624
       21      158     320.624
       21      160     320.624
       21      162     320.624
       21      164     320.624
       21      166     320.624
       21      168     320.624
       21      170     320.624
       21      172     320.624
       21      174     320.624
       21      176     320.624
       21      178     320.624
       21      180     320.624
       21      182     320.624
       21      184     320.624
       21      186     320.624
       21      188     320.624
       23        0     331.192
       23        2     331.192
       23        4     331.192
       23        6     331.192
       23        8     331.192
       23       10     331.192
       23       12     331.192
       23       14     331.192
       23       16     331.192
       23       18     331.192
       23       20     331.192
       23       22     331.192
       23       24     331.192
       23       26     331.192
       23       28     331.192
       23       30     331.192
       23       32     331.192
       23       34     331.192
       23       36     331.192
       23       38     331.192
       23       40     331.192
       23       42     331.192
       23       44     331.192
       23       46     331.192
       23       48     331.192
       23       50     331.192
       23       52     331.192
       23       54     331.192
       23       56     331.192
       23       58     331.192
       23       60     331.192
       23       62     331.192
       23       64     331.192
       23       66     331.192
       23       68     331.192
       23       70     331.192
       23       72     331.192
       23       74     331.192
       23       76     331.192
       23       78     331.192
       23       80     331.192
       23       82     331.192
       23       84     331.192
       23       86     331.192
       23       88     331.192
       23       90     331.192
       23       92     331.192
       23       94     331.192
       23       96     331.192
       23       98     331.192
       23      100     331.192
       23      102     331.192
       23      104     331.192
       23      106     331.192
       23      108     331.192
       23      110     331.192
       23      112     331.192
       23      114     331.192
       23      116     331.192
       23      118     331.192
       23      120     331.192
       23      122     331.192
       23      124     331.192
       23      126     331.192
       23      128     331.192
       23      130     331.192
       23      132     331.192
       23      134     331.192
       23      136     331.192
       23      138     331.192
       23      140     331.192
       23      142     331.192
       23      144     331.192
       23      146     331.192
       23      148     331.192
       23      150     331.192
       23      152     331.192
       23      154     331.192
       23      156     331.192
       23      158     331.192
       23      160     331.192
       23      162     331.192
       23      164     331.192
       23      166     331.192
       23      168     331.192
       23      170     331.192
       23      172     331.192
       23      174     331.192
       23      176     331.192
       23      178     331.192
       23      180     331.192
       23      182     331.192
       23      184     331.192
       25        0     341.196
       25        2     341.196
       25        4     341.196
       25        6     341.196
       25        8     341.196
       25       10     341.196
       25       12     341.196
       25       14     341.196
       25       16     341.196
       25       18     341.196
       25       20     341.196
       25       22     341.196
       25       24     341.196
       25       26     341.196
       25       28     341.196
       25       30     341.196
       25       32     341.196
       25       34     341.196
       25       36     341.196
       25       38     341.196
       25       40     341.196
       25       42     341.196
       25       44     341.196
       25       46     341.196
       25       48     341.196
       25       50     341.196
       25       52     341.196
       25       54     341.196
       25       56     341.196
       25       58     341.196
       25       60     341.196
       25       62     341.196
       25       64     341.196
       25       66     341.196
       25       68     341.196
       25       70     341.196
       25       72     341.196
       25       74     341.196
       25       76     341.196
       25       78     341.196
       25       80     341.196
       25       82     341.196
       25       84     341.196
       25       86     341.196
       25       88     341.196
       25       90     341.196
       25       92     341.196
       25       94     341.196
       25       96     341.196
       25       98     341.196
       25      100     341.196
       25      102     341.196
       25      104     341.196
       25      106     341.196
       25      108     341.196
       25      110     341.196
       25      112     341.196
       25      114     341.196
       25      116     341.196
       25      118     341.196
       25      120     341.196
       25      122     341.196
       25      124     341.196
       25      126     341.196
       25      128     341.196
       25      130     341.196
       25      132     341.196
       25      134     341.196
       25      136     341.196
       25      138     341.196
       25      140     341.196
       25      142     341.196
       25      144     341.196
       25      146     341.196
       25      148     341.196
       25      150     341.196
       25      152     341.196
       25      154     341.196
       25      156     341.196
       25      158     341.196
       25      160     341.196
       25      162     341.196
       25      164     341.196
       25      166     341.196
       25      168     341.196
       25      170     341.196
       25      172     341.196
       25      174     341.196
       25      176     341.196
       25      178     341.196
       25      180     341.196
       27        0     350.721
       27        2     350.721
       27        4     350.721
       27        6     350.721
       27        8     350.721
       27       10     350.721
       27       12     350.721
       27       14     350.721
       27       16     350.721
       27       18     350.721
       27       20     350.721
       27       22     350.721
       27       24     350.721
       27       26     350.721
       27       28     350.721
       27       30     350.721
       27       32     350.721
       27       34     350.721
       27       36     350.721
       27       38     350.721
       27       40     350.721
       27       42     350.721
       27       44     350.721
       27       46     350.721
       27       48     350.721
       27       50     350.721
       27       52     350.721
       27       54     350.721
       27       56     350.721
       27       58     350.721
       27       60     350.721
       27       62     350.721
       27       64     350.721
       27       66     350.721
       27       68     350.721
       27       70     350.721
       27       72     350.721
       27       74     350.721
       27       76     350.721
       27       78     350.721
       27       80     350.721
       27       82     350.721
       27       84     350.721
       27       86     350.721
       27       88     350.721
       27       90     350.721
       27       92     350.721
       27       94     350.721
       27       96     350.721
       27       98     350.721
       27      100     350.721
       27      102     350.721
       27      104     350.721
       27      106     350.721
       27      108     350.721
       27      110     350.721
       27      112     350.721
       27      114     350.721
       27      116     350.721
       27      118     350.721
       27      120     350.721
       27      122     350.721
       27      124     350.721
       27      126     350.721
       27      128     350.721
       27      130     350.721
       27      132     350.721
       27      134     350.721
       27      136     350.721
       27      138     350.721
       27      140     350.721
       27      142     350.721
       27      144     350.721
       27      146     350.721
       27      148     350.721
       27      150     350.721
       27      152     350.721
       27      154     350.721
       27      156     350.721
       27      158     350.721
       27      160     350.721
       27      162     350.721
       27      164     350.721
       27      166     350.721
       27      168     350.721
       27      170     350.721
       27      172     350.721
       27      174     350.721
       29        0     359.836
       29        2     359.836
       29        4     359.836
       29        6     359.836
       29        8     359.836
       29       10     359.836
       29       12     359.836
       29       14     359.836
       29       16     359.836
       29       18     359.836
       29       20     359.836
       29       22     359.836
       29       24     359.836
       29       26     359.836
       29       28     359.836
       29       30     359.836
       29       32     359.836
       29       34     359.836
       29       36     359.836
       29       38     359.836
       29       40     359.836
       29       42     359.836
       29       44     359.836
       29       46     359.836
       29       48     359.836
       29       50     359.836
       29       52     359.836
       29       54     359.836
       29       56     359.836
       29       58     359.836
       29       60     359.836
       29       62     359.836
       29       64     359.836
       29       66     359.836
       29       68     359.836
       29       70     359.836
       29       72     359.836
       29       74     359.836
       29       76     359.836
       29       78     359.836
       29       80     359.836
       29       82     359.836
       29       84     359.836
       29       86     359.836
       29       88     359.836
       29       90     359.836
       29       92     359.836
       29       94     359.836
       29       96     359.836
       29       98     359.836
       29      100     359.836
       29      102     359.836
       29      104     359.836
       29      106     359.836
       29      108     359.836
       29      110     359.836
       29      112     359.836
       29      114     359.836
       29      116     359.836
       29      118     359.836
       29      120     359.836
       29      122     359.836
       29      124     359.836
       29      126     359.836
       29      128     359.836
       29      130     359.836
       29      132     359.836
       29      134     359.836
       29      136     359.836
       29      138     359.836
       29      140     359.836
       29      142     359.836
       29      144     359.836
       29      146     359.836
       29      148     359.836
       29      150     359.836
       29      152     359.836
       29      154     359.836
       29      156     359.836
       29      158     359.836
       29      160     359.836
       29      162     359.836
       29      164     359.836
       29      166     359.836
       29      168     359.836
       29      170     359.836
       31        0     368.600
       31        2     368.600
       31        4     368.600
       31        6     368.600
       31        8     368.600
       31       10     368.600
       31       12     368.600
       31       14     368.600
       31       16     368.600
       31       18     368.600
       31       20     368.600
       31       22     368.600
       31       24     368.600
       31       26     368.600
       31       28     368.600
       31       30     368.600
       31       32     368.600
       31       34     368.600
       31       36     368.600
       31       38     368.600
       31       40     368.600
       31       42     368.600
       31       44     368.600
       31       46     368.600
       31       48     368.600
       31       50     368.600
       31       52     368.600
       31       54     368.600
       31       56     368.600
       31       58     368.600
       31       60     368.600
       31       62     368.600
       31       64     368.600
       31       66     368.600
       31       68     368.600
       31       70     368.600
       31       72     368.600
       31       74     368.600
       31       76     368.600
       31       78     368.600
       31       80     368.600
       31       82     368.600
       31       84     368.600
       31       86     368.600
       31       88     368.600
       31       90     368.600
       31       92     368.600
       31       94     368.600
       31       96     368.600
       31       98     368.600
       31      100     368.600
       31      102     368.600
       31      104     368.600
       31      106     368.600
       31      108     368.600
       31      110     368.600
       31      112     368.600
       31      114     368.600
       31      116     368.600
       31      118     368.600
       31      120     368.600
       31      122     368.600
       31      124     368.600
       31      126     368.600
       31      128     368.600
       31      130     368.600
       31      132     368.600
       31      134     368.600
       31      136     368.600
       31      138     368.600
       31      140     368.600
       31      142     368.600
       31      144     368.600
       31      146     368.600
       31      148     368.600
       31      150     368.600
       31      152     368.600
       31      154     368.600
       31      156     368.600
       31      158     368.600
       31      160     368.600
       31      162     368.600
       31      164     368.600
       31      166     368.600
       33        0     377.061
       33        2     377.061
       33        4     377.061
       33        6     377.061
       33        8     377.061
       33       10     377.061
       33       12     377.061
       33       14     377.061
       33       16     377.061
       33       18     377.061
       33       20     377.061
       33       22     377.061
       33       24     377.061
       33       26     377.061
       33       28     377.061
       33       30     377.061
       33       32     377.061
       33       34     377.061
       33       36     377.061
       33       38     377.061
       33       40     377.061
       33       42     377.061
       33       44     377.061
       33       46     377.061
       33       48     377.061
       33       50     377.061
       33       52     377.061
       33       54     377.061
       33       56     377.061
       33       58     377.061
       33       60     377.061
       33       62     377.061
       33       64     377.061
       33       66     377.061
       33       68     377.061
       33       70     377.061
       33       72     377.061
       33       74     377.061
       33       76     377.061
       33       78     377.061
       33       80     377.061
       33       82     377.061
       33       84     377.061
       33       86     377.061
       33       88     377.061
       33       90     377.061
       33       92     377.061
       33       94     377.061
       33       96     377.061
       33       98     377.061
       33      100     377.061
       33      102     377.061
       33      104     377.061
       33      106     377.061
       33      108     377.061
       33      110     377.061
       33      112     377.061
       33      114     377.061
       33      116     377.061
       33      118     377.061
       33      120     377.061
       33      122     377.061
       33      124     377.061
       33      126     377.061
       33      128     377.061
       33      130     377.061
       33      132     377.061
       33      134     377.061
       33      136     377.061
       33      138     377.061
       33      140     377.061
       33      142     377.061
       33      144     377.061
       33      146     377.061
       33      148     377.061
       33      150     377.061
       33      152     377.061
       33      154     377.061
       33      156     377.061
       33      158     377.061
       33      160     377.061
       33      162     377.061
       33      164     377.061
       35        0     385.165
       35        2     385.165
       35        4     385.165
       35        6     385.165
       35        8     385.165
       35       10     385.165
       35       12     385.165
       35       14     385.165
       35       16     385.165
       35       18     385.165
       35       20     385.165
       35       22     385.165
       35       24     385.165
       35       26     385.165
       35       28     385.165
       35       30     385.165
       35       32     385.165
       35       34     385.165
       35       36     385.165
       35       38     385.165
       35       40     385.165
       35       42     385.165
       35       44     385.165
       35       46     385.165
       35       48     385.165
       35       50     385.165
       35       52     385.165
       35       54     385.165
       35       56     385.165
       35       58     385.165
       35       60     385.165
       35       62     385.165
       35       64     385.165
       35       66     385.165
       35       68     385.165
       35       70     385.165
       35       72     385.165
       35       74     385.165
       35       76     385.165
       35       78     385.165
       35       80     385.165
       35       82     385.165
       35       84     385.165
       35       86     385.165
       35       88     385.165
       35       90     385.165
       35       92     385.165
       35       94     385.165
       35       96     385.165
       35       98     385.165
       35      100     385.165
       35      102     385.165
       35      104     385.165
       35      106     385.165
       35      108     385.165
       35      110     385.165
       35      112     385.165
       35      114     385.165
       35      116     385.165
       35      118     385.165
       35      120     385.165
       35      122     385.165
       35      124     385.165
       35      126     385.165
       35      128     385.165
       35      130     385.165
       35      132     385.165
       35      134     385.165
       35      136     385.165
       35      138     385.165
       35      140     385.165
       35      142     385.165
       35      144     385.165
       35      146     385.165
       35      148     385.165
       35      150     385.165
       35      152     385.165
       35      154     385.165
       35      156     385.165
       35      158     385.165
       35      160     385.165
       37        0     393.017
       37        2     393.017
       37        4     393.017
       37        6     393.017
       37        8     393.017
       37       10     393.017
       37       12     393.017
       37       14     393.017
       37       16     393.017
       37       18     393.017
       37       20     393.017
       37       22     393.017
       37       24     393.017
       37       26     393.017
       37       28     393.017
       37       30     393.017
       37       32     393.017
       37       34     393.017
       37       36     393.017
       37       38     393.017
       37       40     393.017
       37       42     393.017
       37       44     393.017
       37       46     393.017
       37       48     393.017
       37       50     393.017
       37       52     393.017
       37       54     393.017
       37       56     393.017
       37       58     393.017
       37       60     393.017
       37       62     393.017
       37       64     393.017
       37       66     393.017
       37       68     393.017
       37       70     393.017
       37       72     393.017
       37       74     393.017
       37       76     393.017
       37       78     393.017
       37       80     393.017
       37       82     393.017
       37       84     393.017
       37       86     393.017
       37       88     393.017
       37       90     393.017
       37       92     393.017
       37       94     393.017
       37       96     393.017
       37       98     393.017
       37      100     393.017
       37      102     393.017
       37      104     393.017
       37      106     393.017
       37      108     393.017
       37      110     393.017
       37      112     393.017
       37      114     393.017
       37      116     393.017
       37      118     393.017
       37      120     393.017
       37      122     393.017
       37      124     393.017
       37      126     393.017
       37      128     393.017
       37      130     393.017
       37      132     393.017
       37      134     393.017
       37      136     393.017
       37      138     393.017
       37      140     393.017
       37      142     393.017
       37      144     393.017
       37      146     393.017
       37      148     393.017
       37      150     393.017
       37      152     393.017
       37      154     393.017
       37      156     393.017
       37      158     393.017
       39        0     400.671
       39        2     400.671
       39        4     400.671
       39        6     400.671
       39        8     400.671
       39       10     400.671
       39       12     400.671
       39       14     400.671
       39       16     400.671
       39       18     400.671
       39       20     400.671
       39       22     400.671
       39       24     400.671
       39       26     400.671
       39       28     400.671
       39       30     400.671
       39       32     400.671
       39       34     400.671
       39       36     400.671
       39       38     400.671
       39       40     400.671
       39       42     400.671
       39       44     400.671
       39       46     400.671
       39       48     400.671
       39       50     400.671
       39       52     400.671
       39       54     400.671
       39       56     400.671
       39       58     400.671
       39       60     400.671
       39       62     400.671
       39       64     400.671
       39       66     400.671
       39       68     400.671
       39       70     400.671
       39       72     400.671
       39       74     400.671
       39       76     400.671
       39       78     400.671
       39       80     400.671
       39       82     400.671
       39       84     400.671
       39       86     400.671
       39       88     400.671
       39       90     400.671
       39       92     400.671
       39       94     400.671
       39       96     400.671
       39       98     400.671
       39      100     400.671
       39      102     400.671
       39      104     400.671
       39      106     400.671
       39      108     400.671
       39      110     400.671
       39      112     400.671
       39      114     400.671
       39      116     400.671
       39      118     400.671
       39      120     400.671
       39      122     400.671
       39      124     400.671
       39      126     400.671
       39      128     400.671
       39      130     400.671
       39      132     400.671
       39      134     400.671
       39      136     400.671
       39      138     400.671
       39      140     400.671
       39      142     400.671
       39      144     400.671
       39      146     400.671
       39      148     400.671
       39      150     400.671
       39      152     400.671
       39      154     400.671
       41        0     408.109
       41        2     408.109
       41        4     408.109
       41        6     408.109
       41        8     408.109
       41       10     408.109
       41       12     408.109
       41       14     408.109
       41       16     408.109
       41       18     408.109
       41       20     408.109
       41       22     408.109
       41       24     408.109
       41       26     408.109
       41       28     408.109
       41       30     408.109
       41       32     408.109
       41       34     408.109
       41       36     408.109
       41       38     408.109
       41       40     408.109
       41       42     408.109
       41       44     408.109
       41       46     408.109
       41       48     408.109
       41       50     408.109
       41       52     408.109
       41       54     408.109
       41       56     408.109
       41       58     408.109
       41       60     408.109
       41       62     408.109
       41       64     408.109
       41       66     408.109
       41       68     408.109
       41       70     408.109
       41       72     408.109
       41       74     408.109
       41       76     408.109
       41       78     408.109
       41       80     408.109
       41       82     408.109
       41       84     408.109
       41       86     408.109
       41       88     408.109
       41       90     408.109
       41       92     408.109
       41       94     408.109
       41       96     408.109
       41       98     408.109
       41      100     408.109
       41      102     408.109
       41      104     408.109
       41      106     408.109
       41      108     408.109
       41      110     408.109
       41      112     408.109
       41      114     408.109
       41      116     408.109
       41      118     408.109
       41      120     408.109
       41      122     408.109
       41      124     408.109
       41      126     408.109
       41      128     408.109
       41      130     408.109
       41      132     408.109
       41      134     408.109
       41      136     408.109
       41      138     408.109
       41      140     408.109
       41      142     408.109
       41      144     408.109
       41      146     408.109
       41      148     408.109
       41      150     408.109
       41      152     408.109
       43        0     415.297
       43        2     415.297
       43        4     415.297
       43        6     415.297
       43        8     415.297
       43       10     415.297
       43       12     415.297
       43       14     415.297
       43       16     415.297
       43       18     415.297
       43       20     415.297
       43       22     415.297
       43       24     415.297
       43       26     415.297
       43       28     415.297
       43       30     415.297
       43       32     415.297
       43       34     415.297
       43       36     415.297
       43       38     415.297
       43       40     415.297
       43       42     415.297
       43       44     415.297
       43       46     415.297
       43       48     415.297
       43       50     415.297
       43       52     415.297
       43       54     415.297
       43       56     415.297
       43       58     415.297
       43       60     415.297
       43       62     415.297
       43       64     415.297
       43       66     415.297
       43       68     415.297
       43       70     415.297
       43       72     415.297
       43       74     415.297
       43       76     415.297
       43       78     415.297
       43       80     415.297
       43       82     415.297
       43       84     415.297
       43       86     415.297
       43       88     415.297
       43       90     415.297
       43       92     415.297
       43       94     415.297
       43       96     415.297
       43       98     415.297
       43      100     415.297
       43      102     415.297
       43      104     415.297
       43      106     415.297
       43      108     415.297
       43      110     415.297
       43      112     415.297
       43      114     415.297
       43      116     415.297
       43      118     415.297
       43      120     415.297
       43      122     415.297
       43      124     415.297
       43      126     415.297
       43      128     415.297
       43      130     415.297
       43      132     415.297
       43      134     415.297
       43      136     415.297
       43      138     415.297
       43      140     415.297
       43      142     415.297
       43      144     415.297
       43      146     415.297
       43      148     415.297
       45        0     422.358
       45        2     422.358
       45        4     422.358
       45        6     422.358
       45        8     422.358
       45       10     422.358
       45       12     422.358
       45       14     422.358
       45       16     422.358
       45       18     422.358
       45       20     422.358
       45       22     422.358
       45       24     422.358
       45       26     422.358
       45       28     422.358
       45       30     422.358
       45       32     422.358
       45       34     422.358
       45       36     422.358
       45       38     422.358
       45       40     422.358
       45       42     422.358
       45       44     422.358
       45       46     422.358
       45       48     422.358
       45       50     422.358
       45       52     422.358
       45       54     422.358
       45       56     422.358
       45       58     422.358
       45       60     422.358
       45       62     422.358
       45       64     422.358
       45       66     422.358
       45       68     422.358
       45       70     422.358
       45       72     422.358
       45       74     422.358
       45       76     422.358
       45       78     422.358
       45       80     422.358
       45       82     422.358
       45       84     422.358
       45       86     422.358
       45       88     422.358
       45       90     422.358
       45       92     422.358
       45       94     422.358
       45       96     422.358
       45       98     422.358
       45      100     422.358
       45      102     422.358
       45      104     422.358
       45      106     422.358
       45      108     422.358
       45      110     422.358
       45      112     422.358
       45      114     422.358
       45      116     422.358
       45      118     422.358
       45      120     422.358
       45      122     422.358
       45      124     422.358
       45      126     422.358
       45      128     422.358
       45      130     422.358
       45      132     422.358
       45      134     422.358
       45      136     422.358
       45      138     422.358
       45      140     422.358
       45      142     422.358
       45      144     422.358
       45      146     422.358
       47        0     429.233
       47        2     429.233
       47        4     429.233
       47        6     429.233
       47        8     429.233
       47       10     429.233
       47       12     429.233
       47       14     429.233
       47       16     429.233
       47       18     429.233
       47       20     429.233
       47       22     429.233
       47       24     429.233
       47       26     429.233
       47       28     429.233
       47       30     429.233
       47       32     429.233
       47       34     429.233
       47       36     429.233
       47       38     429.233
       47       40     429.233
       47       42     429.233
       47       44     429.233
       47       46     429.233
       47       48     429.233
       47       50     429.233
       47       52     429.233
       47       54     429.233
       47       56     429.233
       47       58     429.233
       47       60     429.233
       47       62     429.233
       47       64     429.233
       47       66     429.233
       47       68     429.233
       47       70     429.233
       47       72     429.233
       47       74     429.233
       47       76     429.233
       47       78     429.233
       47       80     429.233
       47       82     429.233
       47       84     429.233
       47       86     429.233
       47       88     429.233
       47       90     429.233
       47       92     429.233
       47       94     429.233
       47       96     429.233
       47       98     429.233
       47      100     429.233
       47      102     429.233
       47      104     429.233
       47      106     429.233
       47      108     429.233
       47      110     429.233
       47      112     429.233
       47      114     429.233
       47      116     429.233
       47      118     429.233
       47      120     429.233
       47      122     429.233
       47      124     429.233
       47      126     429.233
       47      128     429.233
       47      130     429.233
       47      132     429.233
       47      134     429.233
       47      136     429.233
       47      138     429.233
       47      140     429.233
       47      142     429.233
       49        0     435.934
       49        2     435.934
       49        4     435.934
       49        6     435.934
       49        8     435.934
       49       10     435.934
       49       12     435.934
       49       14     435.934
       49       16     435.934
       49       18     435.934
       49       20     435.934
       49       22     435.934
       49       24     435.934
       49       26     435.934
       49       28     435.934
       49       30     435.934
       49       32     435.934
       49       34     435.934
       49       36     435.934
       49       38     435.934
       49       40     435.934
       49       42     435.934
       49       44     435.934
       49       46     435.934
       49       48     435.934
       49       50     435.934
       49       52     435.934
       49       54     435.934
       49       56     435.934
       49       58     435.934
       49       60     435.934
       49       62     435.934
       49       64     435.934
       49       66     435.934
       49       68     435.934
       49       70     435.934
       49       72     435.934
       49       74     435.934
       49       76     435.934
       49       78     435.934
       49       80     435.934
       49       82     435.934
       49       84     435.934
       49       86     435.934
       49       88     435.934
       49       90     435.934
       49       92     435.934
       49       94     435.934
       49       96     435.934
       49       98     435.934
       49      100     435.934
       49      102     435.934
       49      104     435.934
       49      106     435.934
       49      108     435.934
       49      110     435.934
       49      112     435.934
       49      114     435.934
       49      116     435.934
       49      118     435.934
       49      120     435.934
       49      122     435.934
       49      124     435.934
       49      126     435.934
       49      128     435.934
       49      130     435.934
       49      132     435.934
       49      134     435.934
       49      136     435.934
       49      138     435.934
       49      140     435.934
       51        0     442.557
       51        2     442.557
       51        4     442.557
       51        6     442.557
       51        8     442.557
       51       10     442.557
       51       12     442.557
       51       14     442.557
       51       16     442.557
       51       18     442.557
       51       20     442.557
       51       22     442.557
       51       24     442.557
       51       26     442.557
       51       28     442.557
       51       30     442.557
       51       32     442.557
       51       34     442.557
       51       36     442.557
       51       38     442.557
       51       40     442.557
       51       42     442.557
       51       44     442.557
       51       46     442.557
       51       48     442.557
       51       50     442.557
       51       52     442.557
       51       54     442.557
       51       56     442.557
       51       58     442.557
       51       60     442.557
       51       62     442.557
       51       64     442.557
       51       66     442.557
       51       68     442.557
       51       70     442.557
       51       72     442.557
       51       74     442.557
       51       76     442.557
       51       78     442.557
       51       80     442.557
       51       82     442.557
       51       84     442.557
       51       86     442.557
       51       88     442.557
       51       90     442.557
       51       92     442.557
       51       94     442.557
       51       96     442.557
       51       98     442.557
       51      100     442.557
       51      102     442.557
       51      104     442.557
       51      106     442.557
       51      108     442.557
       51      110     442.557
       51      112     442.557
       51      114     442.557
       51      116     442.557
       51      118     442.557
       51      120     442.557
       51      122     442.557
       51      124     442.557
       51      126     442.557
       51      128     442.557
       51      130     442.557
       51      132     442.557
       51      134     442.557
       51      136     442.557
       51      138     442.557
       53        0     448.951
       53        2     448.951
       53        4     448.951
       53        6     448.951
       53        8     448.951
       53       10     448.951
       53       12     448.951
       53       14     448.951
       53       16     448.951
       53       18     448.951
       53       20     448.951
       53       22     448.951
       53       24     448.951
       53       26     448.951
       53       28     448.951
       53       30     448.951
       53       32     448.951
       53       34     448.951
       53       36     448.951
       53       38     448.951
       53       40     448.951
       53       42     448.951
       53       44     448.951
       53       46     448.951
       53       48     448.951
       53       50     448.951
       53       52     448.951
       53       54     448.951
       53       56     448.951
       53       58     448.951
       53       60     448.951
       53       62     448.951
       53       64     448.951
       53       66     448.951
       53       68     448.951
       53       70     448.951
       53       72     448.951
       53       74     448.951
       53       76     448.951
       53       78     448.951
       53       80     448.951
       53       82     448.951
       53       84     448.951
       53       86     448.951
       53       88     448.951
       53       90     448.951
       53       92     448.951
       53       94     448.951
       53       96     448.951
       53       98     448.951
       53      100     448.951
       53      102     448.951
       53      104     448.951
       53      106     448.951
       53      108     448.951
       53      110     448.951
       53      112     448.951
       53      114     448.951
       53      116     448.951
       53      118     448.951
       53      120     448.951
       53      122     448.951
       53      124     448.951
       53      126     448.951
       53      128     448.951
       53      130     448.951
       53      132     448.951
       53      134     448.951
       53      136     448.951
       55        0     455.292
       55        2     455.292
       55        4     455.292
       55        6     455.292
       55        8     455.292
       55       10     455.292
       55       12     455.292
       55       14     455.292
       55       16     455.292
       55       18     455.292
       55       20     455.292
       55       22     455.292
       55       24     455.292
       55       26     455.292
       55       28     455.292
       55       30     455.292
       55       32     455.292
       55       34     455.292
       55       36     455.292
       55       38     455.292
       55       40     455.292
       55       42     455.292
       55       44     455.292
       55       46     455.292
       55       48     455.292
       55       50     455.292
       55       52     455.292
       55       54     455.292
       55       56     455.292
       55       58     455.292
       55       60     455.292
       55       62     455.292
       55       64     455.292
       55       66     455.292
       55       68     455.292
       55       70     455.292
       55       72     455.292
       55       74     455.292
       55       76     455.292
       55       78     455.292
       55       80     455.292
       55       82     455.292
       55       84     455.292
       55       86     455.292
       55       88     455.292
       55       90     455.292
       55       92     455.292
       55       94     455.292
       55       96     455.292
       55       98     455.292
       55      100     455.292
       55      102     455.292
       55      104     455.292
       55      106     455.292
       55      108     455.292
       55      110     455.292
       55      112     455.292
       55      114     455.292
       55      116     455.292
       55      118     455.292
       55      120     455.292
       55      122     455.292
       55      124     455.292
       55      126     455.292
       55      128     455.292
       55      130     455.292
       55      132     455.292
       55      134     455.292
       57        0     461.472
       57        2     461.472
       57        4     461.472
       57        6     461.472
       57        8     461.472
       57       10     461.472
       57       12     461.472
       57       14     461.472
       57       16     461.472
       57       18     461.472
       57       20     461.472
       57       22     461.472
       57       24     461.472
       57       26     461.472
       57       28     461.472
       57       30     461.472
       57       32     461.472
       57       34     461.472
       57       36     461.472
       57       38     461.472
       57       40     461.472
       57       42     461.472
       57       44     461.472
       57       46     461.472
       57       48     461.472
       57       50     461.472
       57       52     461.472
       57       54     461.472
       57       56     461.472
       57       58     461.472
       57       60     461.472
       57       62     461.472
       57       64     461.472
       57       66     461.472
       57       68     461.472
       57       70     461.472
       57       72     461.472
       57       74     461.472
       57       76     461.472
       57       78     461.472
       57       80     461.472
       57       82     461.472
       57       84     461.472
       57       86     461.472
       57       88     461.472
       57       90     461.472
       57       92     461.472
       57       94     461.472
       57       96     461.472
       57       98     461.472
       57      100     461.472
       57      102     461.472
       57      104     461.472
       57      106     461.472
       57      108     461.472
       57      110     461.472
       57      112     461.472
       57      114     461.472
       57      116     461.472
       57      118     461.472
       57      120     461.472
       57      122     461.472
       57      124     461.472
       57      126     461.472
       57      128     461.472
       57      130     461.472
       57      132     461.472
       59        0     467.570
       59        2     467.570
       59        4     467.570
       59        6     467.570
       59        8     467.570
       59       10     467.570
       59       12     467.570
       59       14     467.570
       59       16     467.570
       59       18     467.570
       59       20     467.570
       59       22     467.570
       59       24     467.570
       59       26     467.570
       59       28     467.570
       59       30     467.570
       59       32     467.570
       59       34     467.570
       59       36     467.570
       59       38     467.570
       59       40     467.570
       59       42     467.570
       59       44     467.570
       59       46     467.570
       59       48     467.570
       59       50     467.570
       59       52     467.570
       59       54     467.570
       59       56     467.570
       59       58     467.570
       59       60     467.570
       59       62     467.570
       59       64     467.570
       59       66     467.570
       59       68     467.570
       59       70     467.570
       59       72     467.570
       59       74     467.570
       59       76     467.570
       59       78     467.570
       59       80     467.570
       59       82     467.570
       59       84     467.570
       59       86     467.570
       59       88     467.570
       59       90     467.570
       59       92     467.570
       59       94     467.570
       59       96     467.570
       59       98     467.570
       59      100     467.570
       59      102     467.570
       59      104     467.570
       59      106     467.570
       59      108     467.570
       59      110     467.570
       59      112     467.570
       59      114     467.570
       59      116     467.570
       59      118     467.570
       59      120     467.570
       59      122     467.570
       59      124     467.570
       59      126     467.570
       59      128     467.570
       59      130     467.570
       61        0     473.552
       61        2     473.552
       61        4     473.552
       61        6     473.552
       61        8     473.552
       61       10     473.552
       61       12     473.552
       61       14     473.552
       61       16     473.552
       61       18     473.552
       61       20     473.552
       61       22     473.552
       61       24     473.552
       61       26     473.552
       61       28     473.552
       61       30     473.552
       61       32     473.552
       61       34     473.552
       61       36     473.552
       61       38     473.552
       61       40     473.552
       61       42     473.552
       61       44     473.552
       61       46     473.552
       61       48     473.552
       61       50     473.552
       61       52     473.552
       61       54     473.552
       61       56     473.552
       61       58     473.552
       61       60     473.552
       61       62     473.552
       61       64     473.552
       61       66     473.552
       61       68     473.552
       61       70     473.552
       61       72     473.552
       61       74     473.552
       61       76     473.552
       61       78     473.552
       61       80     473.552
       61       82     473.552
       61       84     473.552
       61       86     473.552
       61       88     473.552
       61       90     473.552
       61       92     473.552
       61       94     473.552
       61       96     473.552
       61       98     473.552
       61      100     473.552
       61      102     473.552
       61      104     473.552
       61      106     473.552
       61      108     473.552
       61      110     473.552
       61      112     473.552
       61      114     473.552
       61      116     473.552
       61      118     473.552
       61      120     473.552
       61      122     473.552
       61      124     473.552
       61      126     473.552
       61      128     473.552
       63        0     479.441
       63        2     479.441
       63        4     479.441
       63        6     479.441
       63        8     479.441
       63       10     479.441
       63       12     479.441
       63       14     479.441
       63       16     479.441
       63       18     479.441
       63       20     479.441
       63       22     479.441
       63       24     479.441
       63       26     479.441
       63       28     479.441
       63       30     479.441
       63       32     479.441
       63       34     479.441
       63       36     479.441
       63       38     479.441
       63       40     479.441
       63       42     479.441
       63       44     479.441
       63       46     479.441
       63       48     479.441
       63       50     479.441
       63       52     479.441
       63       54     479.441
       63       56     479.441
       63       58     479.441
       63       60     479.441
       63       62     479.441
       63       64     479.441
       63       66     479.441
       63       68     479.441
       63       70     479.441
       63       72     479.441
       63       74     479.441
       63       76     479.441
       63       78     479.441
       63       80     479.441
       63       82     479.441
       63       84     479.441
       63       86     479.441
       63       88     479.441
       63       90     479.441
       63       92     479.441
       63       94     479.441
       63       96     479.441
       63       98     479.441
       63      100     479.441
       63      102     479.441
       63      104     479.441
       63      106     479.441
       63      108     479.441
       63      110     479.441
       63      112     479.441
       63      114     479.441
       63      116     479.441
       63      118     479.441
       63      120     479.441
       63      122     479.441
       63      124     479.441
       63      126     479.441
       65        0     485.238
       65        2     485.238
       65        4     485.238
       65        6     485.238
       65        8     485.238
       65       10     485.238
       65       12     485.238
       65       14     485.238
       65       16     485.238
       65       18     485.238
       65       20     485.238
       65       22     485.238
       65       24     485.238
       65       26     485.238
       65       28     485.238
       65       30     485.238
       65       32     485.238
       65       34     485.238
       65       36     485.238
       65       38     485.238
       65       40     485.238
       65       42     485.238
       65       44     485.238
       65       46     485.238
       65       48     485.238
       65       50     485.238
       65       52     485.238
       65       54     485.238
       65       56     485.238
       65       58     485.238
       65       60     485.238
       65       62     485.238
       65       64     485.238
       65       66     485.238
       65       68     485.238
       65       70     485.238
       65       72     485.238
       65       74     485.238
       65       76     485.238
       65       78     485.238
       65       80     485.238
       65       82     485.238
       65       84     485.238
       65       86     485.238
       65       88     485.238
       65       90     485.238
       65       92     485.238
       65       94     485.238
       65       96     485.238
       65       98     485.238
       65      100     485.238
       65      102     485.238
       65      104     485.238
       65      106     485.238
       65      108     485.238
       65      110     485.238
       65      112     485.238
       65      114     485.238
       65      116     485.238
       65      118     485.238
       65      120     485.238
       65      122     485.238
       65      124     485.238
       67        0     490.946
       67        2     490.946
       67        4     490.946
       67        6     490.946
       67        8     490.946
       67       10     490.946
       67       12     490.946
       67       14     490.946
       67       16     490.946
       67       18     490.946
       67       20     490.946
       67       22     490.946
       67       24     490.946
       67       26     490.946
       67       28     490.946
       67       30     490.946
       67       32     490.946
       67       34     490.946
       67       36     490.946
       67       38     490.946
       67       40     490.946
       67       42     490.946
       67       44     490.946
       67       46     490.946
       67       48     490.946
       67       50     490.946
       67       52     490.946
       67       54     490.946
       67       56     490.946
       67       58     490.946
       67       60     490.946
       67       62     490.946
       67       64     490.946
       67       66     490.946
       67       68     490.946
       67       70     490.946
       67       72     490.946
       67       74     490.946
       67       76     490.946
       67       78     490.946
       67       80     490.946
       67       82     490.946
       67       84     490.946
       67       86     490.946
       67       88     490.946
       67       90     490.946
       67       92     490.946
       67       94     490.946
       67       96     490.946
       67       98     490.946
       67      100     490.946
       67      102     490.946
       67      104     490.946
       67      106     490.946
       67      108     490.946
       67      110     490.946
       67      112     490.946
       67      114     490.946
       67      116     490.946
       67      118     490.946
       67      120     490.946
       67      122     490.946
       69        0     496.572
       69        2     496.572
       69        4     496.572
       69        6     496.572
       69        8     496.572
       69       10     496.572
       69       12     496.572
       69       14     496.572
       69       16     496.572
       69       18     496.572
       69       20     496.572
       69       22     496.572
       69       24     496.572
       69       26     496.572
       69       28     496.572
       69       30     496.572
       69       32     496.572
       69       34     496.572
       69       36     496.572
       69       38     496.572
       69       40     496.572
       69       42     496.572
       69       44     496.572
       69       46     496.572
       69       48     496.572
       69       50     496.572
       69       52     496.572
       69       54     496.572
       69       56     496.572
       69       58     496.572
       69       60     496.572
       69       62     496.572
       69       64     496.572
       69       66     496.572
       69       68     496.572
       69       70     496.572
       69       72     496.572
       69       74     496.572
       69       76     496.572
       69       78     496.572
       69       80     496.572
       69       82     496.572
       69       84     496.572
       69       86     496.572
       69       88     496.572
       69       90     496.572
       69       92     496.572
       69       94     496.572
       69       96     496.572
       69       98     496.572
       69      100     496.572
       69      102     496.572
       69      104     496.572
       69      106     496.572
       69      108     496.572
       69      110     496.572
       69      112     496.572
       69      114     496.572
       69      116     496.572
       69      118     496.572
       69      120     496.572
       71        0     502.124
       71        2     502.124
       71        4     502.124
       71        6     502.124
       71        8     502.124
       71       10     502.124
       71       12     502.124
       71       14     502.124
       71       16     502.124
       71       18     502.124
       71       20     502.124
       71       22     502.124
       71       24     502.124
       71       26     502.124
       71       28     502.124
       71       30     502.124
       71       32     502.124
       71       34     502.124
       71       36     502.124
       71       38     502.124
       71       40     502.124
       71       42     502.124
       71       44     502.124
       71       46     502.124
       71       48     502.124
       71       50     502.124
       71       52     502.124
       71       54     502.124
       71       56     502.124
       71       58     502.124
       71       60     502.124
       71       62     502.124
       71       64     502.124
       71       66     502.124
       71       68     502.124
       71       70     502.124
       71       72     502.124
       71       74     502.124
       71       76     502.124
       71       78     502.124
       71       80     502.124
       71       82     502.124
       71       84     502.124
       71       86     502.124
       71       88     502.124
       71       90     502.124
       71       92     502.124
       71       94     502.124
       71       96     502.124
       71       98     502.124
       71      100     502.124
       71      102     502.124
       71      104     502.124
       71      106     502.124
       71      108     502.124
       71      110     502.124
       71      112     502.124
       71      114     502.124
       71      116     502.124
       71      118     502.124
       73        0     507.590
       73        2     507.590
       73        4     507.590
       73        6     507.590
       73        8     507.590
       73       10     507.590
       73       12     507.590
       73       14     507.590
       73       16     507.590
       73       18     507.590
       73       20     507.590
       73       22     507.590
       73       24     507.590
       73       26     507.590
       73       28     507.590
       73       30     507.590
       73       32     507.590
       73       34     507.590
       73       36     507.590
       73       38     507.590
       73       40     507.590
       73       42     507.590
       73       44     507.590
       73       46     507.590
       73       48     507.590
       73       50     507.590
       73       52     507.590
       73       54     507.590
       73       56     507.590
       73       58     507.590
       73       60     507.590
       73       62     507.590
       73       64     507.590
       73       66     507.590
       73       68     507.590
       73       70     507.590
       73       72     507.590
       73       74     507.590
       73       76     507.590
       73       78     507.590
       73       80     507.590
       73       82     507.590
       73       84     507.590
       73       86     507.590
       73       88     507.590
       73       90     507.590
       73       92     507.590
       73       94     507.590
       73       96     507.590
       73       98     507.590
       73      100     507.590
       73      102     507.590
       73      104     507.590
       73      106     507.590
       73      108     507.590
       73      110     507.590
       73      112     507.590
       73      114     507.590
       73      116     507.590
       75        0     513.007
       75        2     513.007
       75        4     513.007
       75        6     513.007
       75        8     513.007
       75       10     513.007
       75       12     513.007
       75       14     513.007
       75       16     513.007
       75       18     513.007
       75       20     513.007
       75       22     513.007
       75       24     513.007
       75       26     513.007
       75       28     513.007
       75       30     513.007
       75       32     513.007
       75       34     513.007
       75       36     513.007
       75       38     513.007
       75       40     513.007
       75       42     513.007
       75       44     513.007
       75       46     513.007
       75       48     513.007
       75       50     513.007
       75       52     513.007
       75       54     513.007
       75       56     513.007
       75       58     513.007
       75       60     513.007
       75       62     513.007
       75       64     513.007
       75       66     513.007
       75       68     513.007
       75       70     513.007
       75       72     513.007
       75       74     513.007
       75       76     513.007
       75       78     513.007
       75       80     513.007
       75       82     513.007
       75       84     513.007
       75       86     513.007
       75       88     513.007
       75       90     513.007
       75       92     513.007
       75       94     513.007
       75       96     513.007
       75       98     513.007
       75      100     513.007
       75      102     513.007
       75      104     513.007
       75      106     513.007
       75      108     513.007
       75      110     513.007
       75      112     513.007
       75      114     513.007
       77        0     518.324
       77        2     518.324
       77        4     518.324
       77        6     518.324
       77        8     518.324
       77       10     518.324
       77       12     518.324
       77       14     518.324
       77       16     518.324
       77       18     518.324
       77       20     518.324
       77       22     518.324
       77       24     518.324
       77       26     518.324
       77       28     518.324
       77       30     518.324
       77       32     518.324
       77       34     518.324
       77       36     518.324
       77       38     518.324
       77       40     518.324
       77       42     518.324
       77       44     518.324
       77       46     518.324
       77       48     518.324
       77       50     518.324
       77       52     518.324
       77       54     518.324
       77       56     518.324
       77       58     518.324
       77       60     518.324
       77       62     518.324
       77       64     518.324
       77       66     518.324
       77       68     518.324
       77       70     518.324
       77       72     518.324
       77       74     518.324
       77       76     518.324
       77       78     518.324
       77       80     518.324
       77       82     518.324
       77       84     518.324
       77       86     518.324
       77       88     518.324
       77       90     518.324
       77       92     518.324
       77       94     518.324
       77       96     518.324
       77       98     518.324
       77      100     518.324
       77      102     518.324
       77      104     518.324
       77      106     518.324
       77      108     518.324
       77      110     518.324
       77      112     518.324
       79        0     523.624
       79        2     523.624
       79        4     523.624
       79        6     523.624
       79        8     523.624
       79       10     523.624
       79       12     523.624
       79       14     523.624
       79       16     523.624
       79       18     523.624
       79       20     523.624
       79       22     523.624
       79       24     523.624
       79       26     523.624
       79       28     523.624
       79       30     523.624
       79       32     523.624
       79       34     523.624
       79       36     523.624
       79       38     523.624
       79       40     523.624
       79       42     523.624
       79       44     523.624
       79       46     523.624
       79       48     523.624
       79       50     523.624
       79       52     523.624
       79       54     523.624
       79       56     523.624
       79       58     523.624
       79       60     523.624
       79       62     523.624
       79       64     523.624
       79       66     523.624
       79       68     523.624
       79       70     523.624
       79       72     523.624
       79       74     523.624
       79       76     523.624
       79       78     523.624
       79       80     523.624
       79       82     523.624
       79       84     523.624
       79       86     523.624
       79       88     523.624
       79       90     523.624
       79       92     523.624
       79       94     523.624
       79       96     523.624
       79       98     523.624
       79      100     523.624
       79      102     523.624
       79      104     523.624
       79      106     523.624
       79      108     523.624
       79      110     523.624
       79      112     523.624
       81        0     528.801
       81        2     528.801
       81        4     528.801
       81        6     528.801
       81        8     528.801
       81       10     528.801
       81       12     528.801
       81       14     528.801
       81       16     528.801
       81       18     528.801
       81       20     528.801
       81       22     528.801
       81       24     528.801
       81       26     528.801
       81       28     528.801
       81       30     528.801
       81       32     528.801
       81       34     528.801
       81       36     528.801
       81       38     528.801
       81       40     528.801
       81       42     528.801
       81       44     528.801
       81       46     528.801
       81       48     528.801
       81       50     528.801
       81       52     528.801
       81       54     528.801
       81       56     528.801
       81       58     528.801
       81       60     528.801
       81       62     528.801
       81       64     528.801
       81       66     528.801
       81       68     528.801
       81       70     528.801
       81       72     528.801
       81       74     528.801
       81       76     528.801
       81       78     528.801
       81       80     528.801
       81       82     528.801
       81       84     528.801
       81       86     528.801
       81       88     528.801
       81       90     528.801
       81       92     528.801
       81       94     528.801
       81       96     528.801
       81       98     528.801
       81      100     528.801
       81      102     528.801
       81      104     528.801
       81      106     528.801
       81      108     528.801
       81      110     528.801
       83        0     533.979
       83        2     533.979
       83        4     533.979
       83        6     533.979
       83        8     533.979
       83       10     533.979
       83       12     533.979
       83       14     533.979
       83       16     533.979
       83       18     533.979
       83       20     533.979
       83       22     533.979
       83       24     533.979
       83       26     533.979
       83       28     533.979
       83       30     533.979
       83       32     533.979
       83       34     533.979
       83       36     533.979
       83       38     533.979
       83       40     533.979
       83       42     533.979
       83       44     533.979
       83       46     533.979
       83       48     533.979
       83       50     533.979
       83       52     533.979
       83       54     533.979
       83       56     533.979
       83       58     533.979
       83       60     533.979
       83       62     533.979
       83       64     533.979
       83       66     533.979
       83       68     533.979
       83       70     533.979
       83       72     533.979
       83       74     533.979
       83       76     533.979
       83       78     533.979
       83       80     533.979
       83       82     533.979
       83       84     533.979
       83       86     533.979
       83       88     533.979
       83       90     533.979
       83       92     533.979
       83       94     533.979
       83       96     533.979
       83       98     533.979
       83      100     533.979
       83      102     533.979
       83      104     533.979
       83      106     533.979
       83      108     533.979
       85        0     539.048
       85        2     539.048
       85        4     539.048
       85        6     539.048
       85        8     539.048
       85       10     539.048
       85       12     539.048
       85       14     539.048
       85       16     539.048
       85       18     539.048
       85       20     539.048
       85       22     539.048
       85       24     539.048
       85       26     539.048
       85       28     539.048
       85       30     539.048
       85       32     539.048
       85       34     539.048
       85       36     539.048
       85       38     539.048
       85       40     539.048
       85       42     539.048
       85       44     539.048
       85       46     539.048
       85       48     539.048
       85       50     539.048
       85       52     539.048
       85       54     539.048
       85       56     539.048
       85       58     539.048
       85       60     539.048
       85       62     539.048
       85       64     539.048
       85       66     539.048
       85       68     539.048
       85       70     539.048
       85       72     539.048
       85       74     539.048
       85       76     539.048
       85       78     539.048
       85       80     539.048
       85       82     539.048
       85       84     539.048
       85       86     539.048
       85       88     539.048
       85       90     539.048
       85       92     539.048
       85       94     539.048
       85       96     539.048
       85       98     539.048
       85      100     539.048
       85      102     539.048
       85      104     539.048
       85      106     539.048
       87        0     544.095
       87        2     544.095
       87        4     544.095
       87        6     544.095
       87        8     544.095
       87       10     544.095
       87       12     544.095
       87       14     544.095
       87       16     544.095
       87       18     544.095
       87       20     544.095
       87       22     544.095
       87       24     544.095
       87       26     544.095
       87       28     544.095
       87       30     544.095
       87       32     544.095
       87       34     544.095
       87       36     544.095
       87       38     544.095
       87       40     544.095
       87       42     544.095
       87       44     544.095
       87       46     544.095
       87       48     544.095
       87       50     544.095
       87       52     544.095
       87       54     544.095
       87       56     544.095
       87       58     544.095
       87       60     544.095
       87       62     544.095
       87       64     544.095
       87       66     544.095
       87       68     544.095
       87       70     544.095
       87       72     544.095
       87       74     544.095
       87       76     544.095
       87       78     544.095
       87       80     544.095
       87       82     544.095
       87       84     544.095
       87       86     544.095
       87       88     544.095
       87       90     544.095
       87       92     544.095
       87       94     544.095
       87       96     544.095
       87       98     544.095
       87      100     544.095
       87      102     544.095
       87      104     544.095
       87      106     544.095
       89        0     549.085
       89        2     549.085
       89        4     549.085
       89        6     549.085
       89        8     549.085
       89       10     549.085
       89       12     549.085
       89       14     549.085
       89       16     549.085
       89       18     549.085
       89       20     549.085
       89       22     549.085
       89       24     549.085
       89       26     549.085
       89       28     549.085
       89       30     549.085
       89       32     549.085
       89       34     549.085
       89       36     549.085
       89       38     549.085
       89       40     549.085
       89       42     549.085
       89       44     549.085
       89       46     549.085
       89       48     549.085
       89       50     549.085
       89       52     549.085
       89       54     549.085
       89       56     549.085
       89       58     549.085
       89       60     549.085
       89       62     549.085
       89       64     549.085
       89       66     549.085
       89       68     549.085
       89       70     549.085
       89       72     549.085
       89       74     549.085
       89       76     549.085
       89       78     549.085
       89       80     549.085
       89       82     549.085
       89       84     549.085
       89       86     549.085
       89       88     549.085
       89       90     549.085
       89       92     549.085
       89       94     549.085
       89       96     549.085
       89       98     549.085
       89      100     549.085
       89      102     549.085
       89      104     549.085
       91        0     554.010
       91        2     554.010
       91        4     554.010
       91        6     554.010
       91        8     554.010
       91       10     554.010
       91       12     554.010
       91       14     554.010
       91       16     554.010
       91       18     554.010
       91       20     554.010
       91       22     554.010
       91       24     554.010
       91       26     554.010
       91       28     554.010
       91       30     554.010
       91       32     554.010
       91       34     554.010
       91       36     554.010
       91       38     554.010
       91       40     554.010
       91       42     554.010
       91       44     554.010
       91       46     554.010
       91       48     554.010
       91       50     554.010
       91       52     554.010
       91       54     554.010
       91       56     554.010
       91       58     554.010
       91       60     554.010
       91       62     554.010
       91       64     554.010
       91       66     554.010
       91       68     554.010
       91       70     554.010
       91       72     554.010
       91       74     554.010
       91       76     554.010
       91       78     554.010
       91       80     554.010
       91       82     554.010
       91       84     554.010
       91       86     554.010
       91       88     554.010
       91       90     554.010
       91       92     554.010
       91       94     554.010
       91       96     554.010
       91       98     554.010
       91      100     554.010
       91      102     554.010
       93        0     558.932
       93        2     558.932
       93        4     558.932
       93        6     558.932
       93        8     558.932
       93       10     558.932
       93       12     558.932
       93       14     558.932
       93       16     558.932
       93       18     558.932
       93       20     558.932
       93       22     558.932
       93       24     558.932
       93       26     558.932
       93       28     558.932
       93       30     558.932
       93       32     558.932
       93       34     558.932
       93       36     558.932
       93       38     558.932
       93       40     558.932
       93       42     558.932
       93       44     558.932
       93       46     558.932
       93       48     558.932
       93       50     558.932
       93       52     558.932
       93       54     558.932
       93       56     558.932
       93       58     558.932
       93       60     558.932
       93       62     558.932
       93       64     558.932
       93       66     558.932
       93       68     558.932
       93       70     558.932
       93       72     558.932
       93       74     558.932
       93       76     558.932
       93       78     558.932
       93       80     558.932
       93       82     558.932
       93       84     558.932
       93       86     558.932
       93       88     558.932
       93       90     558.932
       93       92     558.932
       93       94     558.932
       93       96     558.932
       93       98     558.932
       93      100     558.932
       95        0     563.742
       95        2     563.742
       95        4     563.742
       95        6     563.742
       95        8     563.742
       95       10     563.742
       95       12     563.742
       95       14     563.742
       95       16     563.742
       95       18     563.742
       95       20     563.742
       95       22     563.742
       95       24     563.742
       95       26     563.742
       95       28     563.742
       95       30     563.742
       95       32     563.742
       95       34     563.742
       95       36     563.742
       95       38     563.742
       95       40     563.742
       95       42     563.742
       95       44     563.742
       95       46     563.742
       95       48     563.742
       95       50     563.742
       95       52     563.742
       95       54     563.742
       95       56     563.742
       95       58     563.742
       95       60     563.742
       95       62     563.742
       95       64     563.742
       95       66     563.742
       95       68     563.742
       95       70     563.742
       95       72     563.742
       95       74     563.742
       95       76     563.742
       95       78     563.742
       95       80     563.742
       95       82     563.742
       95       84     563.742
       95       86     563.742
       95       88     563.742
       95       90     563.742
       95       92     563.742
       95       94     563.742
       95       96     563.742
       95       98     563.742
       97        0     568.552
       97        2     568.552
       97        4     568.552
       97        6     568.552
       97        8     568.552
       97       10     568.552
       97       12     568.552
       97       14     568.552
       97       16     568.552
       97       18     568.552
       97       20     568.552
       97       22     568.552
       97       24     568.552
       97       26     568.552
       97       28     568.552
       97       30     568.552
       97       32     568.552
       97       34     568.552
       97       36     568.552
       97       38     568.552
       97       40     568.552
       97       42     568.552
       97       44     568.552
       97       46     568.552
       97       48     568.552
       97       50     568.552
       97       52     568.552
       97       54     568.552
       97       56     568.552
       97       58     568.552
       97       60     568.552
       97       62     568.552
       97       64     568.552
       97       66     568.552
       97       68     568.552
       97       70     568.552
       97       72     568.552
       97       74     568.552
       97       76     568.552
       97       78     568.552
       97       80     568.552
       97       82     568.552
       97       84     568.552
       97       86     568.552
       97       88     568.552
       97       90     568.552
       97       92     568.552
       97       94     568.552
       97       96     568.552
       97       98     568.552
       99        0     573.308
       99        2     573.308
       99        4     573.308
       99        6     573.308
       99        8     573.308
       99       10     573.308
       99       12     573.308
       99       14     573.308
       99       16     573.308
       99       18     573.308
       99       20     573.308
       99       22     573.308
       99       24     573.308
       99       26     573.308
       99       28     573.308
       99       30     573.308
       99       32     573.308
       99       34     573.308
       99       36     573.308
       99       38     573.308
       99       40     573.308
       99       42     573.308
       99       44     573.308
       99       46     573.308
       99       48     573.308
       99       50     573.308
       99       52     573.308
       99       54     573.308
       99       56     573.308
       99       58     573.308
       99       60     573.308
       99       62     573.308
       99       64     573.308
       99       66     573.308
       99       68     573.308
       99       70     573.308
       99       72     573.308
       99       74     573.308
       99       76     573.308
       99       78     573.308
       99       80     573.308
       99       82     573.308
       99       84     573.308
       99       86     573.308
       99       88     573.308
       99       90     573.308
       99       92     573.308
       99       94     573.308
       99       96     573.308
      101        0     578.011
      101        2     578.011
      101        4     578.011
      101        6     578.011
      101        8     578.011
      101       10     578.011
      101       12     578.011
      101       14     578.011
      101       16     578.011
      101       18     578.011
      101       20     578.011
      101       22     578.011
      101       24     578.011
      101       26     578.011
      101       28     578.011
      101       30     578.011
      101       32     578.011
      101       34     578.011
      101       36     578.011
      101       38     578.011
      101       40     578.011
      101       42     578.011
      101       44     578.011
      101       46     578.011
      101       48     578.011
      101       50     578.011
      101       52     578.011
      101       54     578.011
      101       56     578.011
      101       58     578.011
      101       60     578.011
      101       62     578.011
      101       64     578.011
      101       66     578.011
      101       68     578.011
      101       70     578.011
      101       72     578.011
      101       74     578.011
      101       76     578.011
      101       78     578.011
      101       80     578.011
      101       82     578.011
      101       84     578.011
      101       86     578.011
      101       88     578.011
      101       90     578.011
      101       92     578.011
      101       94     578.011
      103        0     582.714
      103        2     582.714
      103        4     582.714
      103        6     582.714
      103        8     582.714
      103       10     582.714
      103       12     582.714
      103       14     582.714
      103       16     582.714
      103       18     582.714
      103       20     582.714
      103       22     582.714
      103       24     582.714
      103       26     582.714
      103       28     582.714
      103       30     582.714
      103       32     582.714
      103       34     582.714
      103       36     582.714
      103       38     582.714
      103       40     582.714
      103       42     582.714
      103       44     582.714
      103       46     582.714
      103       48     582.714
      103       50     582.714
      103       52     582.714
      103       54     582.714
      103       56     582.714
      103       58     582.714
      103       60     582.714
      103       62     582.714
      103       64     582.714
      103       66     582.714
      103       68     582.714
      103       70     582.714
      103       72     582.714
      103       74     582.714
      103       76     582.714
      103       78     582.714
      103       80     582.714
      103       82     582.714
      103       84     582.714
      103       86     582.714
      103       88     582.714
      103       90     582.714
      103       92     582.714
      103       94     582.714
      105        0     587.325
      105        2     587.325
      105        4     587.325
      105        6     587.325
      105        8     587.325
      105       10     587.325
      105       12     587.325
      105       14     587.325
      105       16     587.325
      105       18     587.325
      105       20     587.325
      105       22     587.325
      105       24     587.325
      105       26     587.325
      105       28     587.325
      105       30     587.325
      105       32     587.325
      105       34     587.325
      105       36     587.325
      105       38     587.325
      105       40     587.325
      105       42     587.325
      105       44     587.325
      105       46     587.325
      105       48     587.325
      105       50     587.325
      105       52     587.325
      105       54     587.325
      105       56     587.325
      105       58     587.325
      105       60     587.325
      105       62     587.325
      105       64     587.325
      105       66     587.325
      105       68     587.325
      105       70     587.325
      105       72     587.325
      105       74     587.325
      105       76     587.325
      105       78     587.325
      105       80     587.325
      105       82     587.325
      105       84     587.325
      105       86     587.325
      105       88     587.325
      105       90     587.325
      105       92     587.325
      107        0     591.927
      107        2     591.927
      107        4     591.927
      107        6     591.927
      107        8     591.927
      107       10     591.927
      107       12     591.927
      107       14     591.927
      107       16     591.927
      107       18     591.927
      107       20     591.927
      107       22     591.927
      107       24     591.927
      107       26     591.927
      107       28     591.927
      107       30     591.927
      107       32     591.927
      107       34     591.927
      107       36     591.927
      107       38     591.927
      107       40     591.927
      107       42     591.927
      107       44     591.927
      107       46     591.927
      107       48     591.927
      107       50     591.927
      107       52     591.927
      107       54     591.927
      107       56     591.927
      107       58     591.927
      107       60     591.927
      107       62     591.927
      107       64     591.927
      107       66     591.927
      107       68     591.927
      107       70     591.927
      107       72     591.927
      107       74     591.927
      107       76     591.927
      107       78     591.927
      107       80     591.927
      107       82     591.927
      107       84     591.927
      107       86     591.927
      107       88     591.927
      107       90     591.927
      109        0     596.506
      109        2     596.506
      109        4     596.506
      109        6     596.506
      109        8     596.506
      109       10     596.506
      109       12     596.506
      109       14     596.506
      109       16     596.506
      109       18     596.506
      109       20     596.506
      109       22     596.506
      109       24     596.506
      109       26     596.506
      109       28     596.506
      109       30     596.506
      109       32     596.506
      109       34     596.506
      109       36     596.506
      109       38     596.506
      109       40     596.506
      109       42     596.506
      109       44     596.506
      109       46     596.506
      109       48     596.506
      109       50     596.506
      109       52     596.506
      109       54     596.506
      109       56     596.506
      109       58     596.506
      109       60     596.506
      109       62     596.506
      109       64     596.506
      109       66     596.506
      109       68     596.506
      109       70     596.506
      109       72     596.506
      109       74     596.506
      109       76     596.506
      109       78     596.506
      109       80     596.506
      109       82     596.506
      109       84     596.506
      109       86     596.506
      109       88     596.506
      109       90     596.506
      111        0     601.013
      111        2     601.013
      111        4     601.013
      111        6     601.013
      111        8     601.013
      111       10     601.013
      111       12     601.013
      111       14     601.013
      111       16     601.013
      111       18     601.013
      111       20     601.013
      111       22     601.013
      111       24     601.013
      111       26     601.013
      111       28     601.013
      111       30     601.013
      111       32     601.013
      111       34     601.013
      111       36     601.013
      111       38     601.013
      111       40     601.013
      111       42     601.013
      111       44     601.013
      111       46     601.013
      111       48     601.013
      111       50     601.013
      111       52     601.013
      111       54     601.013
      111       56     601.013
      111       58     601.013
      111       60     601.013
      111       62     601.013
      111       64     601.013
      111       66     601.013
      111       68     601.013
      111       70     601.013
      111       72     601.013
      111       74     601.013
      111       76     601.013
      111       78     601.013
      111       80     601.013
      111       82     601.013
      111       84     601.013
      111       86     601.013
      111       88     601.013
      113        0     605.520
      113        2     605.520
      113        4     605.520
      113        6     605.520
      113        8     605.520
      113       10     605.520
      113       12     605.520
      113       14     605.520
      113       16     605.520
      113       18     605.520
      113       20     605.520
      113       22     605.520
      113       24     605.520
      113       26     605.520
      113       28     605.520
      113       30     605.520
      113       32     605.520
      113       34     605.520
      113       36     605.520
      113       38     605.520
      113       40     605.520
      113       42     605.520
      113       44     605.520
      113       46     605.520
      113       48     605.520
      113       50     605.520
      113       52     605.520
      113       54     605.520
      113       56     605.520
      113       58     605.520
      113       60     605.520
      113       62     605.520
      113       64     605.520
      113       66     605.520
      113       68     605.520
      113       70     605.520
      113       72     605.520
      113       74     605.520
      113       76     605.520
      113       78     605.520
      113       80     605.520
      113       82     605.520
      113       84     605.520
      113       86     605.520
      113       88     605.520
      115        0     609.984
      115        2     609.984
      115        4     609.984
      115        6     609.984
      115        8     609.984
      115       10     609.984
      115       12     609.984
      115       14     609.984
      115       16     609.984
      115       18     609.984
      115       20     609.984
      115       22     609.984
      115       24     609.984
      115       26     609.984
      115       28     609.984
      115       30     609.984
      115       32     609.984
      115       34     609.984
      115       36     609.984
      115       38     609.984
      115       40     609.984
      115       42     609.984
      115       44     609.984
      115       46     609.984
      115       48     609.984
      115       50     609.984
      115       52     609.984
      115       54     609.984
      115       56     609.984
      115       58     609.984
      115       60     609.984
      115       62     609.984
      115       64     609.984
      115       66     609.984
      115       68     609.984
      115       70     609.984
      115       72     609.984
      115       74     609.984
      115       76     609.984
      115       78     609.984
      115       80     609.984
      115       82     609.984
      115       84     609.984
      115       86     609.984
      117        0     614.401
      117        2     614.401
      117        4     614.401
      117        6     614.401
      117        8     614.401
      117       10     614.401
      117       12     614.401
      117       14     614.401
      117       16     614.401
      117       18     614.401
      117       20     614.401
      117       22     614.401
      117       24     614.401
      117       26     614.401
      117       28     614.401
      117       30     614.401
      117       32     614.401
      117       34     614.401
      117       36     614.401
      117       38     614.401
      117       40     614.401
      117       42     614.401
      117       44     614.401
      117       46     614.401
      117       48     614.401
      117       50     614.401
      117       52     614.401
      117       54     614.401
      117       56     614.401
      117       58     614.401
      117       60     614.401
      117       62     614.401
      117       64     614.401
      117       66     614.401
      117       68     614.401
      117       70     614.401
      117       72     614.401
      117       74     614.401
      117       76     614.401
      117       78     614.401
      117       80     614.401
      117       82     614.401
      117       84     614.401
      119        0     618.819
      119        2     618.819
      119        4     618.819
      119        6     618.819
      119        8     618.819
      119       10     618.819
      119       12     618.819
      119       14     618.819
      119       16     618.819
      119       18     618.819
      119       20     618.819
      119       22     618.819
      119       24     618.819
      119       26     618.819
      119       28     618.819
      119       30     618.819
      119       32     618.819
      119       34     618.819
      119       36     618.819
      119       38     618.819
      119       40     618.819
      119       42     618.819
      119       44     618.819
      119       46     618.819
      119       48     618.819
      119       50     618.819
      119       52     618.819
      119       54     618.819
      119       56     618.819
      119       58     618.819
      119       60     618.819
      119       62     618.819
      119       64     618.819
      119       66     618.819
      119       68     618.819
      119       70     618.819
      119       72     618.819
      119       74     618.819
      119       76     618.819
      119       78     618.819
      119       80     618.819
      119       82     618.819
      121        0     623.181
      121        2     623.181
      121        4     623.181
      121        6     623.181
      121        8     623.181
      121       10     623.181
      121       12     623.181
      121       14     623.181
      121       16     623.181
      121       18     623.181
      121       20     623.181
      121       22     623.181
      121       24     623.181
      121       26     623.181
      121       28     623.181
      121       30     623.181
      121       32     623.181
      121       34     623.181
      121       36     623.181
      121       38     623.181
      121       40     623.181
      121       42     623.181
      121       44     623.181
      121       46     623.181
      121       48     623.181
      121       50     623.181
      121       52     623.181
      121       54     623.181
      121       56     623.181
      121       58     623.181
      121       60     623.181
      121       62     623.181
      121       64     623.181
      121       66     623.181
      121       68     623.181
      121       70     623.181
      121       72     623.181
      121       74     623.181
      121       76     623.181
      121       78     623.181
      121       80     623.181
      121       82     623.181
      123        0     627.515
      123        2     627.515
      123        4     627.515
      123        6     627.515
      123        8     627.515
      123       10     627.515
      123       12     627.515
      123       14     627.515
      123       16     627.515
      123       18     627.515
      123       20     627.515
      123       22     627.515
      123       24     627.515
      123       26     627.515
      123       28     627.515
      123       30     627.515
      123       32     627.515
      123       34     627.515
      123       36     627.515
      123       38     627.515
      123       40     627.515
      123       42     627.515
      123       44     627.515
      123       46     627.515
      123       48     627.515
      123       50     627.515
      123       52     627.515
      123       54     627.515
      123       56     627.515
      123       58     627.515
      123       60     627.515
      123       62     627.515
      123       64     627.515
      123       66     627.515
      123       68     627.515
      123       70     627.515
      123       72     627.515
      123       74     627.515
      123       76     627.515
      123       78     627.515
      123       80     627.515
      125        0     631.848
      125        2     631.848
      125        4     631.848
      125        6     631.848
      125        8     631.848
      125       10     631.848
      125       12     631.848
      125       14     631.848
      125       16     631.848
      125       18     631.848
      125       20     631.848
      125       22     631.848
      125       24     631.848
      125       26     631.848
      125       28     631.848
      125       30     631.848
      125       32     631.848
      125       34     631.848
      125       36     631.848
      125       38     631.848
      125       40     631.848
      125       42     631.848
      125       44     631.848
      125       46     631.848
      125       48     631.848
      125       50     631.848
      125       52     631.848
      125       54     631.848
      125       56     631.848
      125       58     631.848
      125       60     631.848
      125       62     631.848
      125       64     631.848
      125       66     631.848
      125       68     631.848
      125       70     631.848
      125       72     631.848
      125       74     631.848
      125       76     631.848
      125       78     631.848
      125       80     631.848
      127        0     636.122
      127        2     636.122
      127        4     636.122
      127        6     636.122
      127        8     636.122
      127       10     636.122
      127       12     636.122
      127       14     636.122
      127       16     636.122
      127       18     636.122
      127       20     636.122
      127       22     636.122
      127       24     636.122
      127       26     636.122
      127       28     636.122
      127       30     636.122
      127       32     636.122
      127       34     636.122
      127       36     636.122
      127       38     636.122
      127       40     636.122
      127       42     636.122
      127       44     636.122
      127       46     636.122
      127       48     636.122
      127       50     636.122
      127       52     636.122
      127       54     636.122
      127       56     636.122
      127       58     636.122
      127       60     636.122
      127       62     636.122
      127       64     636.122
      127       66     636.122
      127       68     636.122
      127       70     636.122
      127       72     636.122
      127       74     636.122
      127       76     636.122
      127       78     636.122
      129        0     640.376
      129        2     640.376
      129        4     640.376
      129        6     640.376
      129        8     640.376
      129       10     640.376
      129       12     640.376
      129       14     640.376
      129       16     640.376
      129       18     640.376
      129       20     640.376
      129       22     640.376
      129       24     640.376
      129       26     640.376
      129       28     640.376
      129       30     640.376
      129       32     640.376
      129       34     640.376
      129       36     640.376
      129       38     640.376
      129       40     640.376
      129       42     640.376
      129       44     640.376
      129       46     640.376
      129       48     640.376
      129       50     640.376
      129       52     640.376
      129       54     640.376
      129       56     640.376
      129       58     640.376
      129       60     640.376
      129       62     640.376
      129       64     640.376
      129       66     640.376
      129       68     640.376
      129       70     640.376
      129       72     640.376
      129       74     640.376
      129       76     640.376
      129       78     640.376
      131        0     644.630
      131        2     644.630
      131        4     644.630
      131        6     644.630
      131        8     644.630
      131       10     644.630
      131       12     644.630
      131       14     644.630
      131       16     644.630
      131       18     644.630
      131       20     644.630
      131       22     644.630
      131       24     644.630
      131       26     644.630
      131       28     644.630
      131       30     644.630
      131       32     644.630
      131       34     644.630
      131       36     644.630
      131       38     644.630
      131       40     644.630
      131       42     644.630
      131       44     644.630
      131       46     644.630
      131       48     644.630
      131       50     644.630
      131       52     644.630
      131       54     644.630
      131       56     644.630
      131       58     644.630
      131       60     644.630
      131       62     644.630
      131       64     644.630
      131       66     644.630
      131       68     644.630
      131       70     644.630
      131       72     644.630
      131       74     644.630
      131       76     644.630
      133        0     648.827
      133        2     648.827
      133        4     648.827
      133        6     648.827
      133        8     648.827
      133       10     648.827
      133       12     648.827
      133       14     648.827
      133       16     648.827
      133       18     648.827
      133       20     648.827
      133       22     648.827
      133       24     648.827
      133       26     648.827
      133       28     648.827
      133       30     648.827
      133       32     648.827
      133       34     648.827
      133       36     648.827
      133       38     648.827
      133       40     648.827
      133       42     648.827
      133       44     648.827
      133       46     648.827
      133       48     648.827
      133       50     648.827
      133       52     648.827
      133       54     648.827
      133       56     648.827
      133       58     648.827
      133       60     648.827
      133       62     648.827
      133       64     648.827
      133       66     648.827
      133       68     648.827
      133       70     648.827
      133       72     648.827
      133       74     648.827
      133       76     648.827
      135        0     653.006
      135        2     653.006
      135        4     653.006
      135        6     653.006
      135        8     653.006
      135       10     653.006
      135       12     653.006
      135       14     653.006
      135       16     653.006
      135       18     653.006
      135       20     653.006
      135       22     653.006
      135       24     653.006
      135       26     653.006
      135       28     653.006
      135       30     653.006
      135       32     653.006
      135       34     653.006
      135       36     653.006
      135       38     653.006
      135       40     653.006
      135       42     653.006
      135       44     653.006
      135       46     653.006
      135       48     653.006
      135       50     653.006
      135       52     653.006
      135       54     653.006
      135       56     653.006
      135       58     653.006
      135       60     653.006
      135       62     653.006
      135       64     653.006
      135       66     653.006
      135       68     653.006
      135       70     653.006
      135       72     653.006
      135       74     653.006
      137        0     657.185
      137        2     657.185
      137        4     657.185
      137        6     657.185
      137        8     657.185
      137       10     657.185
      137       12     657.185
      137       14     657.185
      137       16     657.185
      137       18     657.185
      137       20     657.185
      137       22     657.185
      137       24     657.185
      137       26     657.185
      137       28     657.185
      137       30     657.185
      137       32     657.185
      137       34     657.185
      137       36     657.185
      137       38     657.185
      137       40     657.185
      137       42     657.185
      137       44     657.185
      137       46     657.185
      137       48     657.185
      137       50     657.185
      137       52     657.185
      137       54     657.185
      137       56     657.185
      137       58     657.185
      137       60     657.185
      137       62     657.185
      137       64     657.185
      137       66     657.185
      137       68     657.185
      137       70     657.185
      137       72     657.185
      139        0     661.314
      139        2     661.314
      139        4     661.314
      139        6     661.314
      139        8     661.314
      139       10     661.314
      139       12     661.314
      139       14     661.314
      139       16     661.314
      139       18     661.314
      139       20     661.314
      139       22     661.314
      139       24     661.314
      139       26     661.314
      139       28     661.314
      139       30     661.314
      139       32     661.314
      139       34     661.314
      139       36     661.314
      139       38     661.314
      139       40     661.314
      139       42     661.314
      139       44     661.314
      139       46     661.314
      139       48     661.314
      139       50     661.314
      139       52     661.314
      139       54     661.314
      139       56     661.314
      139       58     661.314
      139       60     661.314
      139       62     661.314
      139       64     661.314
      139       66     661.314
      139       68     661.314
      139       70     661.314
      139       72     661.314
      141        0     665.423
      141        2     665.423
      141        4     665.423
      141        6     665.423
      141        8     665.423
      141       10     665.423
      141       12     665.423
      141       14     665.423
      141       16     665.423
      141       18     665.423
      141       20     665.423
      141       22     665.423
      141       24     665.423
      141       26     665.423
      141       28     665.423
      141       30     665.423
      141       32     665.423
      141       34     665.423
      141       36     665.423
      141       38     665.423
      141       40     665.423
      141       42     665.423
      141       44     665.423
      141       46     665.423
      141       48     665.423
      141       50     665.423
      141       52     665.423
      141       54     665.423
      141       56     665.423
      141       58     665.423
      141       60     665.423
      141       62     665.423
      141       64     665.423
      141       66     665.423
      141       68     665.423
      141       70     665.423
      143        0     669.531
      143        2     669.531
      143        4     669.531
      143        6     669.531
      143        8     669.531
      143       10     669.531
      143       12     669.531
      143       14     669.531
      143       16     669.531
      143       18     669.531
      143       20     669.531
      143       22     669.531
      143       24     669.531
      143       26     669.531
      143       28     669.531
      143       30     669.531
      143       32     669.531
      143       34     669.531
      143       36     669.531
      143       38     669.531
      143       40     669.531
      143       42     669.531
      143       44     669.531
      143       46     669.531
      143       48     669.531
      143       50     669.531
      143       52     669.531
      143       54     669.531
      143       56     669.531
      143       58     669.531
      143       60     669.531
      143       62     669.531
      143       64     669.531
      143       66     669.531
      143       68     669.531
      145        0     673.601
      145        2     673.601
      145        4     673.601
      145        6     673.601
      145        8     673.601
      145       10     673.601
      145       12     673.601
      145       14     673.601
      145       16     673.601
      145       18     673.601
      145       20     673.601
      145       22     673.601
      145       24     673.601
      145       26     673.601
      145       28     673.601
      145       30     673.601
      145       32     673.601
      145       34     673.601
      145       36     673.601
      145       38     673.601
      145       40     673.601
      145       42     673.601
      145       44     673.601
      145       46     673.601
      145       48     673.601
      145       50     673.601
      145       52     673.601
      145       54     673.601
      145       56     673.601
      145       58     673.601
      145       60     673.601
      145       62     673.601
      145       64     673.601
      145       66     673.601
      145       68     673.601
      147        0     677.643
      147        2     677.643
      147        4     677.643
      147        6     677.643
      147        8     677.643
      147       10     677.643
      147       12     677.643
      147       14     677.643
      147       16     677.643
      147       18     677.643
      147       20     677.643
      147       22     677.643
      147       24     677.643
      147       26     677.643
      147       28     677.643
      147       30     677.643
      147       32     677.643
      147       34     677.643
      147       36     677.643
      147       38     677.643
      147       40     677.643
      147       42     677.643
      147       44     677.643
      147       46     677.643
      147       48     677.643
      147       50     677.643
      147       52     677.643
      147       54     677.643
      147       56     677.643
      147       58     677.643
      147       60     677.643
      147       62     677.643
      147       64     677.643
      147       66     677.643
      147       68     677.643
      149        0     681.685
      149        2     681.685
      149        4     681.685
      149        6     681.685
      149        8     681.685
      149       10     681.685
      149       12     681.685
      149       14     681.685
      149       16     681.685
      149       18     681.685
      149       20     681.685
      149       22     681.685
      149       24     681.685
      149       26     681.685
      149       28     681.685
      149       30     681.685
      149       32     681.685
      149       34     681.685
      149       36     681.685
      149       38     681.685
      149       40     681.685
      149       42     681.685
      149       44     681.685
      149       46     681.685
      149       48     681.685
      149       50     681.685
      149       52     681.685
      149       54     681.685
      149       56     681.685
      149       58     681.685
      149       60     681.685
      149       62     681.685
      149       64     681.685
      149       66     681.685
      151        0     685.703
      151        2     685.703
      151        4     685.703
      151        6     685.703
      151        8     685.703
      151       10     685.703
      151       12     685.703
      151       14     685.703
      151       16     685.703
      151       18     685.703
      151       20     685.703
      151       22     685.703
      151       24     685.703
      151       26     685.703
      151       28     685.703
      151       30     685.703
      151       32     685.703
      151       34     685.703
      151       36     685.703
      151       38     685.703
      151       40     685.703
      151       42     685.703
      151       44     685.703
      151       46     685.703
      151       48     685.703
      151       50     685.703
      151       52     685.703
      151       54     685.703
      151       56     685.703
      151       58     685.703
      151       60     685.703
      151       62     685.703
      151       64     685.703
      151       66     685.703
      153        0     689.682
      153        2     689.682
      153        4     689.682
      153        6     689.682
      153        8     689.682
      153       10     689.682
      153       12     689.682
      153       14     689.682
      153       16     689.682
      153       18     689.682
      153       20     689.682
      153       22     689.682
      153       24     689.682
      153       26     689.682
      153       28     689.682
      153       30     689.682
      153       32     689.682
      153       34     689.682
      153       36     689.682
      153       38     689.682
      153       40     689.682
      153       42     689.682
      153       44     689.682
      153       46     689.682
      153       48     689.682
      153       50     689.682
      153       52     689.682
      153       54     689.682
      153       56     689.682
      153       58     689.682
      153       60     689.682
      153       62     689.682
      153       64     689.682
      155        0     693.660
      155        2     693.660
      155        4     693.660
      155        6     693.660
      155        8     693.660
      155       10     693.660
      155       12     693.660
      155       14     693.660
      155       16     693.660
      155       18     693.660
      155       20     693.660
      155       22     693.660
      155       24     693.660
      155       26     693.660
      155       28     693.660
      155       30     693.660
      155       32     693.660
      155       34     693.660
      155       36     693.660
      155       38     693.660
      155       40     693.660
      155       42     693.660
      155       44     693.660
      155       46     693.660
      155       48     693.660
      155       50     693.660
      155       52     693.660
      155       54     693.660
      155       56     693.660
      155       58     693.660
      155       60     693.660
      155       62     693.660
      155       64     693.660
      157        0     697.635
      157        2     697.635
      157        4     697.635
      157        6     697.635
      157        8     697.635
      157       10     697.635
      157       12     697.635
      157       14     697.635
      157       16     697.635
      157       18     697.635
      157       20     697.635
      157       22     697.635
      157       24     697.635
      157       26     697.635
      157       28     697.635
      157       30     697.635
      157       32     697.635
      157       34     697.635
      157       36     697.635
      157       38     697.635
      157       40     697.635
      157       42     697.635
      157       44     697.635
      157       46     697.635
      157       48     697.635
      157       50     697.635
      157       52     697.635
      157       54     697.635
      157       56     697.635
      157       58     697.635
      157       60     697.635
      157       62     697.635
      159        0     701.553
      159        2     701.553
      159        4     701.553
      159        6     701.553
      159        8     701.553
      159       10     701.553
      159       12     701.553
      159       14     701.553
      159       16     701.553
      159       18     701.553
      159       20     701.553
      159       22     701.553
      159       24     701.553
      159       26     701.553
      159       28     701.553
      159       30     701.553
      159       32     701.553
      159       34     701.553
      159       36     701.553
      159       38     701.553
      159       40     701.553
      159       42     701.553
      159       44     701.553
      159       46     701.553
      159       48     701.553
      159       50     701.553
      159       52     701.553
      159       54     701.553
      159       56     701.553
      159       58     701.553
      159       60     701.553
      161        0     705.472
      161        2     705.472
      161        4     705.472
      161        6     705.472
      161        8     705.472
      161       10     705.472
      161       12     705.472
      161       14     705.472
      161       16     705.472
      161       18     705.472
      161       20     705.472
      161       22     705.472
      161       24     705.472
      161       26     705.472
      161       28     705.472
      161       30     705.472
      161       32     705.472
      161       34     705.472
      161       36     705.472
      161       38     705.472
      161       40     705.472
      161       42     705.472
      161       44     705.472
      161       46     705.472
      161       48     705.472
      161       50     705.472
      161       52     705.472
      161       54     705.472
      161       56     705.472
      161       58     705.472
      161       60     705.472
      163        0     709.390
      163        2     709.390
      163        4     709.390
      163        6     709.390
      163        8     709.390
      163       10     709.390
      163       12     709.390
      163       14     709.390
      163       16     709.390
      163       18     709.390
      163       20     709.390
      163       22     709.390
      163       24     709.390
      163       26     709.390
      163       28     709.390
      163       30     709.390
      163       32     709.390
      163       34     709.390
      163       36     709.390
      163       38     709.390
      163       40     709.390
      163       42     709.390
      163       44     709.390
      163       46     709.390
      163       48     709.390
      163       50     709.390
      163       52     709.390
      163       54     709.390
      163       56     709.390
      163       58     709.390
      165        0     713.269
      165        2     713.269
      165        4     713.269
      165        6     713.269
      165        8     713.269
      165       10     713.269
      165       12     713.269
      165       14     713.269
      165       16     713.269
      165       18     713.269
      165       20     713.269
      165       22     713.269
      165       24     713.269
      165       26     713.269
      165       28     713.269
      165       30     713.269
      165       32     713.269
      165       34     713.269
      165       36     713.269
      165       38     713.269
      165       40     713.269
      165       42     713.269
      165       44     713.269
      165       46     713.269
      165       48     713.269
      165       50     713.269
      165       52     713.269
      165       54     713.269
      165       56     713.269
      165       58     713.269
      167        0     717.131
      167        2     717.131
      167        4     717.131
      167        6     717.131
      167        8     717.131
      167       10     717.131
      167       12     717.131
      167       14     717.131
      167       16     717.131
      167       18     717.131
      167       20     717.131
      167       22     717.131
      167       24     717.131
      167       26     717.131
      167       28     717.131
      167       30     717.131
      167       32     717.131
      167       34     717.131
      167       36     717.131
      167       38     717.131
      167       40     717.131
      167       42     717.131
      167       44     717.131
      167       46     717.131
      167       48     717.131
      167       50     717.131
      167       52     717.131
      167       54     717.131
      167       56     717.131
      169        0     720.993
      169        2     720.993
      169        4     720.993
      169        6     720.993
      169        8     720.993
      169       10     720.993
      169       12     720.993
      169       14     720.993
      169       16     720.993
      169       18     720.993
      169       20     720.993
      169       22     720.993
      169       24     720.993
      169       26     720.993
      169       28     720.993
      169       30     720.993
      169       32     720.993
      169       34     720.993
      169       36     720.993
      169       38     720.993
      169       40     720.993
      169       42     720.993
      169       44     720.993
      169       46     720.993
      169       48     720.993
      169       50     720.993
      169       52     720.993
      169       54     720.993
      169       56     720.993
      171        0     724.841
      171        2     724.841
      171        4     724.841
      171        6     724.841
      171        8     724.841
      171       10     724.841
      171       12     724.841
      171       14     724.841
      171       16     724.841
      171       18     724.841
      171       20     724.841
      171       22     724.841
      171       24     724.841
      171       26     724.841
      171       28     724.841
      171       30     724.841
      171       32     724.841
      171       34     724.841
      171       36     724.841
      171       38     724.841
      171       40     724.841
      171       42     724.841
      171       44     724.841
      171       46     724.841
      171       48     724.841
      171       50     724.841
      171       52     724.841
      171       54     724.841
      173        0     728.649
      173        2     728.649
      173        4     728.649
      173        6     728.649
      173        8     728.649
      173       10     728.649
      173       12     728.649
      173       14     728.649
      173       16     728.649
      173       18     728.649
      173       20     728.649
      173       22     728.649
      173       24     728.649
      173       26     728.649
      173       28     728.649
      173       30     728.649
      173       32     728.649
      173       34     728.649
      173       36     728.649
      173       38     728.649
      173       40     728.649
      173       42     728.649
      173       44     728.649
      173       46     728.649
      173       48     728.649
      173       50     728.649
      173       52     728.649
      175        0     732.457
      175        2     732.457
      175        4     732.457
      175        6     732.457
      175        8     732.457
      175       10     732.457
      175       12     732.457
      175       14     732.457
      175       16     732.457
      175       18     732.457
      175       20     732.457
      175       22     732.457
      175       24     732.457
      175       26     732.457
      175       28     732.457
      175       30     732.457
      175       32     732.457
      175       34     732.457
      175       36     732.457
      175       38     732.457
      175       40     732.457
      175       42     732.457
      175       44     732.457
      175       46     732.457
      175       48     732.457
      175       50     732.457
      175       52     732.457
      177        0     736.265
      177        2     736.265
      177        4     736.265
      177        6     736.265
      177        8     736.265
      177       10     736.265
      177       12     736.265
      177       14     736.265
      177       16     736.265
      177       18     736.265
      177       20     736.265
      177       22     736.265
      177       24     736.265
      177       26     736.265
      177       28     736.265
      177       30     736.265
      177       32     736.265
      177       34     736.265
      177       36     736.265
      177       38     736.265
      177       40     736.265
      177       42     736.265
      177       44     736.265
      177       46     736.265
      177       48     736.265
      177       50     736.265
      179        0     740.035
      179        2     740.035
      179        4     740.035
      179        6     740.035
      179        8     740.035
      179       10     740.035
      179       12     740.035
      179       14     740.035
      179       16     740.035
      179       18     740.035
      179       20     740.035
      179       22     740.035
      179       24     740.035
      179       26     740.035
      179       28     740.035
      179       30     740.035
      179       32     740.035
      179       34     740.035
      179       36     740.035
      179       38     740.035
      179       40     740.035
      179       42     740.035
      179       44     740.035
      179       46     740.035
      179       48     740.035
      179       50     740.035
      181        0     743.792
      181        2     743.792
      181        4     743.792
      181        6     743.792
      181        8     743.792
      181       10     743.792
      181       12     743.792
      181       14     743.792
      181       16     743.792
      181       18     743.792
      181       20     743.792
      181       22     743.792
      181       24     743.792
      181       26     743.792
      181       28     743.792
      181       30     743.792
      181       32     743.792
      181       34     743.792
      181       36     743.792
      181       38     743.792
      181       40     743.792
      181       42     743.792
      181       44     743.792
      181       46     743.792
      181       48     743.792
      181       50     743.792
      183        0     747.549
      183        2     747.549
      183        4     747.549
      183        6     747.549
      183        8     747.549
      183       10     747.549
      183       12     747.549
      183       14     747.549
      183       16     747.549
      183       18     747.549
      183       20     747.549
      183       22     747.549
      183       24     747.549
      183       26     747.549
      183       28     747.549
      183       30     747.549
      183       32     747.549
      183       34     747.549
      183       36     747.549
      183       38     747.549
      183       40     747.549
      183       42     747.549
      183       44     747.549
      183       46     747.549
      183       48     747.549
      185        0     751.300
      185        2     751.300
      185        4     751.300
      185        6     751.300
      185        8     751.300
      185       10     751.300
      185       12     751.300
      185       14     751.300
      185       16     751.300
      185       18     751.300
      185       20     751.300
      185       22     751.300
      185       24     751.300
      185       26     751.300
      185       28     751.300
      185       30     751.300
      185       32     751.300
      185       34     751.300
      185       36     751.300
      185       38     751.300
      185       40     751.300
      185       42     751.300
      185       44     751.300
      185       46     751.300
      185       48     751.300
      187        0     755.008
      187        2     755.008
      187        4     755.008
      187        6     755.008
      187        8     755.008
      187       10     755.008
      187       12     755.008
      187       14     755.008
      187       16     755.008
      187       18     755.008
      187       20     755.008
      187       22     755.008
      187       24     755.008
      187       26     755.008
      187       28     755.008
      187       30     755.008
      187       32     755.008
      187       34     755.008
      187       36     755.008
      187       38     755.008
      187       40     755.008
      187       42     755.008
      187       44     755.008
      187       46     755.008
      187       48     755.008
      189        0     758.717
      189        2     758.717
      189        4     758.717
      189        6     758.717
      189        8     758.717
      189       10     758.717
      189       12     758.717
      189       14     758.717
      189       16     758.717
      189       18     758.717
      189       20     758.717
      189       22     758.717
      189       24     758.717
      189       26     758.717
      189       28     758.717
      189       30     758.717
      189       32     758.717
      189       34     758.717
      189       36     758.717
      189       38     758.717
      189       40     758.717
      189       42     758.717
      189       44     758.717
      189       46     758.717
      191        0     762.426
      191        2     762.426
      191        4     762.426
      191        6     762.426
      191        8     762.426
      191       10     762.426
      191       12     762.426
      191       14     762.426
      191       16     762.426
      191       18     762.426
      191       20     762.426
      191       22     762.426
      191       24     762.426
      191       26     762.426
      191       28     762.426
      191       30     762.426
      191       32     762.426
      191       34     762.426
      191       36     762.426
      191       38     762.426
      191       40     762.426
      191       42     762.426
      191       44     762.426
      191       46     762.426
      193        0     766.112
      193        2     766.112
      193        4     766.112
      193        6     766.112
      193        8     766.112
      193       10     766.112
      193       12     766.112
      193       14     766.112
      193       16     766.112
      193       18     766.112
      193       20     766.112
      193       22     766.112
      193       24     766.112
      193       26     766.112
      193       28     766.112
      193       30     766.112
      193       32     766.112
      193       34     766.112
      193       36     766.112
      193       38     766.112
      193       40     766.112
      193       42     766.112
      193       44     766.112
      195        0     769.775
      195        2     769.775
      195        4     769.775
      195        6     769.775
      195        8     769.775
      195       10     769.775
      195       12     769.775
      195       14     769.775
      195       16     769.775
      195       18     769.775
      195       20     769.775
      195       22     769.775
      195       24     769.775
      195       26     769.775
      195       28     769.775
      195       30     769.775
      195       32     769.775
      195       34     769.775
      195       36     769.775
      195       38     769.775
      195       40     769.775
      195       42     769.775
      197        0     773.438
      197        2     773.438
      197        4     773.438
      197        6     773.438
      197        8     773.438
      197       10     773.438
      197       12     773.438
      197       14     773.438
      197       16     773.438
      197       18     773.438
      197       20     773.438
      197       22     773.438
      197       24     773.438
      197       26     773.438
      197       28     773.438
      197       30     773.438
      197       32     773.438
      197       34     773.438
      197       36     773.438
      197       38     773.438
      197       40     773.438
      197       42     773.438
      199        0     777.100
      199        2     777.100
      199        4     777.100
      199        6     777.100
      199        8     777.100
      199       10     777.100
      199       12     777.100
      199       14     777.100
      199       16     777.100
      199       18     777.100
      199       20     777.100
      199       22     777.100
      199       24     777.100
      199       26     777.100
      199       28     777.100
      199       30     777.100
      199       32     777.100
      199       34     777.100
      199       36     777.100
      199       38     777.100
      199       40     777.100
      201        0     780.731
      201        2     780.731
      201        4     780.731
      201        6     780.731
      201        8     780.731
      201       10     780.731
      201       12     780.731
      201       14     780.731
      201       16     780.731
      201       18     780.731
      201       20     780.731
      201       22     780.731
      201       24     780.731
      201       26     780.731
      201       28     780.731
      201       30     780.731
      201       32     780.731
      201       34     780.731
      201       36     780.731
      201       38     780.731
      201       40     780.731
      203        0     784.350
      203        2     784.350
      203        4     784.350
      203        6     784.350
      203        8     784.350
      203       10     784.350
      203       12     784.350
      203       14     784.350
      203       16     784.350
      203       18     784.350
      203       20     784.350
      203       22     784.350
      203       24     784.350
      203       26     784.350
      203       28     784.350
      203       30     784.350
      203       32     784.350
      203       34     784.350
      203       36     784.350
      203       38     784.350
      205        0     787.969
      205        2     787.969
      205        4     787.969
      205        6     787.969
      205        8     787.969
      205       10     787.969
      205       12     787.969
      205       14     787.969
      205       16     787.969
      205       18     787.969
      205       20     787.969
      205       22     787.969
      205       24     787.969
      205       26     787.969
      205       28     787.969
      205       30     787.969
      205       32     787.969
      205       34     787.969
      205       36     787.969
      205       38     787.969
      207        0     791.588
      207        2     791.588
      207        4     791.588
      207        6     791.588
      207        8     791.588
      207       10     791.588
      207       12     791.588
      207       14     791.588
      207       16     791.588
      207       18     791.588
      207       20     791.588
      207       22     791.588
      207       24     791.588
      207       26     791.588
      207       28     791.588
      207       30     791.588
      207       32     791.588
      207       34     791.588
      207       36     791.588
      209        0     795.169
      209        2     795.169
      209        4     795.169
      209        6     795.169
      209        8     795.169
      209       10     795.169
      209       12     795.169
      209       14     795.169
      209       16     795.169
      209       18     795.169
      209       20     795.169
      209       22     795.169
      209       24     795.169
      209       26     795.169
      209       28     795.169
      209       30     795.169
      209       32     795.169
      209       34     795.169
      209       36     795.169
      211        0     798.746
      211        2     798.746
      211        4     798.746
      211        6     798.746
      211        8     798.746
      211       10     798.746
      211       12     798.746
      211       14     798.746
      211       16     798.746
      211       18     798.746
      211       20     798.746
      211       22     798.746
      211       24     798.746
      211       26     798.746
      211       28     798.746
      211       30     798.746
      211       32     798.746
      211       34     798.746
      213        0     802.323
      213        2     802.323
      213        4     802.323
      213        6     802.323
      213        8     802.323
      213       10     802.323
      213       12     802.323
      213       14     802.323
      213       16     802.323
      213       18     802.323
      213       20     802.323
      213       22     802.323
      213       24     802.323
      213       26     802.323
      213       28     802.323
      213       30     802.323
      213       32     802.323
      215        0     805.900
      215        2     805.900
      215        4     805.900
      215        6     805.900
      215        8     805.900
      215       10     805.900
      215       12     805.900
      215       14     805.900
      215       16     805.900
      215       18     805.900
      215       20     805.900
      215       22     805.900
      215       24     805.900
      215       26     805.900
      215       28     805.900
      215       30     805.900
      215       32     805.900
      217        0     809.437
      217        2     809.437
      217        4     809.437
      217        6     809.437
      217        8     809.437
      217       10     809.437
      217       12     809.437
      217       14     809.437
      217       16     809.437
      217       18     809.437
      217       20     809.437
      217       22     809.437
      217       24     809.437
      217       26     809.437
      217       28     809.437
      217       30     809.437
      219        0     812.975
      219        2     812.975
      219        4     812.975
      219        6     812.975
      219        8     812.975
      219       10     812.975
      219       12     812.975
      219       14     812.975
      219       16     812.975
      219       18     812.975
      219       20     812.975
      219       22     812.975
      219       24     812.975
      219       26     812.975
      219       28     812.975
      219       30     812.975
      221        0     816.513
      221        2     816.513
      221        4     816.513
      221        6     816.513
      221        8     816.513
      221       10     816.513
      221       12     816.513
      221       14     816.513
      221       16     816.513
      221       18     816.513
      221       20     816.513
      221       22     816.513
      221       24     816.513
      221       26     816.513
      221       28     816.513
      223        0     820.049
      223        2     820.049
      223        4     820.049
      223        6     820.049
      223        8     820.049
      223       10     820.049
      223       12     820.049
      223       14     820.049
      223       16     820.049
      223       18     820.049
      223       20     820.049
      223       22     820.049
      223       24     820.049
      223       26     820.049
      223       28     820.049
      225        0     823.549
      225        2     823.549
      225        4     823.549
      225        6     823.549
      225        8     823.549
      225       10     823.549
      225       12     823.549
      225       14     823.549
      225       16     823.549
      225       18     823.549
      225       20     823.549
      225       22     823.549
      225       24     823.549
      225       26     823.549
      227        0     827.049
      227        2     827.049
      227        4     827.049
      227        6     827.049
      227        8     827.049
      227       10     827.049
      227       12     827.049
      227       14     827.049
      227       16     827.049
      227       18     827.049
      227       20     827.049
      227       22     827.049
      227       24     827.049
      229        0     830.549
      229        2     830.549
      229        4     830.549
      229        6     830.549
      229        8     830.549
      229       10     830.549
      229       12     830.549
      229       14     830.549
      229       16     830.549
      229       18     830.549
      229       20     830.549
      229       22     830.549
      229       24     830.549
      231        0     834.048
      231        2     834.048
      231        4     834.048
      231        6     834.048
      231        8     834.048
      231       10     834.048
      231       12     834.048
      231       14     834.048
      231       16     834.048
      231       18     834.048
      231       20     834.048
      231       22     834.048
      233        0     837.512
      233        2     837.512
      233        4     837.512
      233        6     837.512
      233        8     837.512
      233       10     837.512
      233       12     837.512
      233       14     837.512
      233       16     837.512
      233       18     837.512
      233       20     837.512
      233       22     837.512
      235        0     840.976
      235        2     840.976
      235        4     840.976
      235        6     840.976
      235        8     840.976
      235       10     840.976
      235       12     840.976
      235       14     840.976
      235       16     840.976
      235       18     840.976
      235       20     840.976
      237        0     844.440
      237        2     844.440
      237        4     844.440
      237        6     844.440
      237        8     844.440
      237       10     844.440
      237       12     844.440
      237       14     844.440
      237       16     844.440
      237       18     844.440
      237       20     844.440
      239        0     847.904
      239        2     847.904
      239        4     847.904
      239        6     847.904
      239        8     847.904
      239       10     847.904
      239       12     847.904
      239       14     847.904
      239       16     847.904
      239       18     847.904
      241        0     851.338
      241        2     851.338
      241        4     851.338
      241        6     851.338
      241        8     851.338
      241       10     851.338
      241       12     851.338
      241       14     851.338
      241       16     851.338
      243        0     854.767
      243        2     854.767
      243        4     854.767
      243        6     854.767
      243        8     854.767
      243       10     854.767
      243       12     854.767
      243       14     854.767
      243       16     854.767
      245        0     858.197
      245        2     858.197
      245        4     858.197
      245        6     858.197
      245        8     858.197
      245       10     858.197
      245       12     858.197
      245       14     858.197
      247        0     861.627
      247        2     861.627
      247        4     861.627
      247        6     861.627
      247        8     861.627
      247       10     861.627
      247       12     861.627
      247       14     861.627
      249        0     865.033
      249        2     865.033
      249        4     865.033
      249        6     865.033
      249        8     865.033
      249       10     865.033
      249       12     865.033
      251        0     868.430
      251        2     868.430
      251        4     868.430
      251        6     868.430
      251        8     868.430
      251       10     868.430
      253        0     871.827
      253        2     871.827
      253        4     871.827
      253        6     871.827
      253        8     871.827
      253       10     871.827
      255        0     875.224
      255        2     875.224
      255        4     875.224
      255        6     875.224
      255        8     875.224
      257        0     878.607
      257        2     878.607
      257        4     878.607
      257        6     878.607
      257        8     878.607
      259        0     881.973
      259        2     881.973
      259        4     881.973
      259        6     881.973
      261        0     885.339
      261        2     885.339
      261        4     885.339
      263        0     888.704
      263        2     888.704
      263        4     888.704
      265        0     892.067
      265        2     892.067
      267        0     895.403
      269        0     898.738


==> anc/Parameter_Space_Contours/m75/NICER_LE.dat <==
        3        6     154.526
        3        8     154.526
        3       10     154.526
        3       12     154.526
        3       14     154.526
        3       16     154.526
        3       18     154.526
        3       20     154.526
        3       22     154.526
        3       24     154.526
        3       26     154.526
        3       28     154.526
        3       30     154.526
        3       32     154.526
        3       34     154.526
        3       36     154.526
        3       38     154.526
        3       40     154.526
        3       42     154.526
        3       44     154.526
        3       46     154.526
        3       48     154.526
        3       50     154.526
        3       52     154.526
        3       54     154.526
        3       56     154.526
        3       58     154.526
        3       60     154.526
        3       62     154.526
        3       64     154.526
        3       66     154.526
        3       68     154.526
        3       70     154.526
        3       72     154.526
        3       74     154.526
        3       76     154.526
        3       78     154.526
        3       80     154.526
        3       82     154.526
        3       84     154.526
        3       86     154.526
        3       88     154.526
        3       90     154.526
        3       92     154.526
        3       94     154.526
        3       96     154.526
        3       98     154.526
        5        0     189.707
        5        2     189.707
        5        4     189.707
        5        6     189.707
        5        8     189.707
        5       10     189.707
        5       12     189.707
        5       14     189.707
        5       16     189.707
        5       18     189.707
        5       20     189.707
        5       22     189.707
        5       24     189.707
        5       26     189.707
        5       28     189.707
        5       30     189.707
        5       32     189.707
        5       34     189.707
        5       36     189.707
        5       38     189.707
        5       40     189.707
        5       42     189.707
        5       44     189.707
        5       46     189.707
        5       48     189.707
        5       50     189.707
        5       52     189.707
        5       54     189.707
        5       56     189.707
        5       58     189.707
        5       60     189.707
        5       62     189.707
        5       64     189.707
        5       66     189.707
        5       68     189.707
        5       70     189.707
        5       72     189.707
        7        0     215.607
        7        2     215.607
        7        4     215.607
        7        6     215.607
        7        8     215.607
        7       10     215.607
        7       12     215.607
        7       14     215.607
        7       16     215.607
        7       18     215.607
        7       20     215.607
        7       22     215.607
        7       24     215.607
        7       26     215.607
        7       28     215.607
        7       30     215.607
        7       32     215.607
        7       34     215.607
        7       36     215.607
        7       38     215.607
        7       40     215.607
        7       42     215.607
        7       44     215.607
        7       46     215.607
        7       48     215.607
        7       50     215.607
        7       52     215.607
        7       54     215.607
        9        0     236.592
        9        2     236.592
        9        4     236.592
        9        6     236.592
        9        8     236.592
        9       10     236.592
        9       12     236.592
        9       14     236.592
        9       16     236.592
        9       18     236.592
        9       20     236.592
        9       22     236.592
        9       24     236.592
        9       26     236.592
        9       28     236.592
        9       30     236.592
        9       32     236.592
        9       34     236.592
        9       36     236.592
        9       38     236.592
       11        0     254.500
       11        2     254.500
       11        4     254.500
       11        6     254.500
       11        8     254.500
       11       10     254.500
       11       12     254.500
       11       14     254.500
       11       16     254.500
       11       18     254.500
       11       20     254.500
       11       22     254.500
       11       24     254.500
       13        0     270.274
       13        2     270.274
       13        4     270.274
       13        6     270.274
       13        8     270.274
       13       10     270.274


==> anc/Parameter_Space_Contours/m75/Overlap_LE.dat <==
        3       82     154.526
        3       84     154.526
        3       86     154.526
        3       88     154.526
        3       90     154.526
        3       92     154.526
        3       94     154.526
        3       96     154.526
        3       98     154.526
        5       60     189.707
        5       62     189.707
        5       64     189.707
        5       66     189.707
        5       68     189.707
        5       70     189.707
        5       72     189.707
        7       46     215.607
        7       48     215.607
        7       50     215.607
        7       52     215.607
        7       54     215.607
        9       30     236.592
        9       32     236.592
        9       34     236.592
        9       36     236.592
        9       38     236.592
       11       18     254.500
       11       20     254.500
       11       22     254.500
       11       24     254.500
       13        6     270.274
       13        8     270.274
       13       10     270.274


==> anc/Parameter_Space_Contours/m75/Overlap_SE.dat <==
        3      102     154.526
        3      106     154.526
        3      108     154.526
        3      110     154.526
        3      112     154.526
        3      114     154.526
        3      116     154.526
        3      118     154.526
        3      120     154.526
        3      122     154.526
        3      124     154.526
        3      126     154.526
        3      128     154.526
        3      130     154.526
        3      132     154.526
        3      134     154.526
        3      136     154.526
        3      138     154.526
        3      142     154.526
        3      144     154.526
        3      146     154.526
        3      148     154.526
        3      150     154.526
        3      152     154.526
        3      154     154.526
        3      156     154.526
        3      160     154.526
        3      162     154.526
        3      164     154.526
        3      168     154.526
        3      170     154.526
        3      174     154.526
        3      176     154.526
        3      178     154.526
        3      180     154.526
        3      184     154.526
        3      186     154.526
        3      190     154.526
        3      192     154.526
        3      196     154.526
        3      198     154.526
        3      200     154.526
        3      202     154.526
        3      204     154.526
        3      208     154.526
        3      210     154.526
        3      212     154.526
        3      214     154.526
        3      216     154.526
        3      222     154.526
        3      224     154.526
        3      226     154.526
        3      232     154.526
        3      234     154.526
        3      236     154.526
        3      238     154.526
        5       82     189.707
        5       84     189.707
        5       86     189.707
        5       88     189.707
        5       90     189.707
        5       92     189.707
        5       94     189.707
        5       96     189.707
        5       98     189.707
        5      100     189.707
        5      102     189.707
        5      104     189.707
        5      106     189.707
        5      108     189.707
        5      110     189.707
        5      112     189.707
        5      114     189.707
        5      116     189.707
        5      118     189.707
        5      120     189.707
        5      122     189.707
        5      124     189.707
        5      126     189.707
        5      128     189.707
        5      130     189.707
        5      132     189.707
        5      134     189.707
        5      136     189.707
        5      138     189.707
        5      140     189.707
        5      142     189.707
        5      144     189.707
        5      146     189.707
        5      148     189.707
        5      150     189.707
        5      152     189.707
        5      154     189.707
        5      156     189.707
        5      158     189.707
        5      160     189.707
        5      162     189.707
        5      164     189.707
        5      166     189.707
        5      168     189.707
        5      170     189.707
        5      172     189.707
        5      174     189.707
        5      176     189.707
        5      178     189.707
        5      180     189.707
        5      182     189.707
        5      184     189.707
        5      186     189.707
        5      188     189.707
        5      190     189.707
        5      192     189.707
        5      194     189.707
        5      196     189.707
        5      198     189.707
        5      202     189.707
        5      204     189.707
        5      206     189.707
        5      208     189.707
        5      212     189.707
        5      216     189.707
        5      218     189.707
        5      222     189.707
        7       68     215.607
        7       70     215.607
        7       72     215.607
        7       74     215.607
        7       76     215.607
        7       78     215.607
        7       80     215.607
        7       82     215.607
        7       84     215.607
        7       86     215.607
        7       88     215.607
        7       90     215.607
        7       92     215.607
        7       94     215.607
        7       96     215.607
        7       98     215.607
        7      100     215.607
        7      102     215.607
        7      104     215.607
        7      106     215.607
        7      108     215.607
        7      110     215.607
        7      112     215.607
        7      114     215.607
        7      116     215.607
        7      118     215.607
        7      120     215.607
        7      122     215.607
        7      124     215.607
        7      126     215.607
        7      128     215.607
        7      130     215.607
        7      132     215.607
        7      134     215.607
        7      136     215.607
        7      138     215.607
        7      140     215.607
        7      142     215.607
        7      144     215.607
        7      146     215.607
        7      148     215.607
        7      150     215.607
        7      152     215.607
        7      154     215.607
        7      156     215.607
        7      158     215.607
        7      160     215.607
        7      164     215.607
        7      166     215.607
        7      168     215.607
        7      170     215.607
        7      172     215.607
        7      176     215.607
        7      180     215.607
        7      182     215.607
        7      184     215.607
        7      186     215.607
        7      190     215.607
        7      192     215.607
        7      194     215.607
        7      196     215.607
        7      198     215.607
        7      200     215.607
        7      206     215.607
        7      208     215.607
        7      210     215.607
        7      212     215.607
        7      214     215.607
        9       54     236.592
        9       56     236.592
        9       58     236.592
        9       60     236.592
        9       62     236.592
        9       64     236.592
        9       66     236.592
        9       68     236.592
        9       70     236.592
        9       72     236.592
        9       74     236.592
        9       76     236.592
        9       78     236.592
        9       80     236.592
        9       82     236.592
        9       84     236.592
        9       86     236.592
        9       88     236.592
        9       90     236.592
        9       92     236.592
        9       94     236.592
        9       96     236.592
        9       98     236.592
        9      100     236.592
        9      102     236.592
        9      104     236.592
        9      106     236.592
        9      108     236.592
        9      110     236.592
        9      112     236.592
        9      114     236.592
        9      116     236.592
        9      118     236.592
        9      120     236.592
        9      122     236.592
        9      124     236.592
        9      126     236.592
        9      128     236.592
        9      130     236.592
        9      132     236.592
        9      134     236.592
        9      136     236.592
        9      138     236.592
        9      140     236.592
        9      142     236.592
        9      144     236.592
        9      146     236.592
        9      148     236.592
        9      150     236.592
        9      152     236.592
        9      154     236.592
        9      156     236.592
        9      158     236.592
        9      160     236.592
        9      162     236.592
        9      164     236.592
        9      166     236.592
        9      168     236.592
        9      170     236.592
        9      172     236.592
        9      174     236.592
        9      176     236.592
        9      178     236.592
        9      182     236.592
        9      184     236.592
        9      186     236.592
        9      188     236.592
        9      190     236.592
        9      192     236.592
        9      194     236.592
        9      196     236.592
        9      198     236.592
        9      202     236.592
        9      204     236.592
        9      206     236.592
        9      208     236.592
       11       44     254.500
       11       46     254.500
       11       48     254.500
       11       50     254.500
       11       52     254.500
       11       54     254.500
       11       56     254.500
       11       58     254.500
       11       60     254.500
       11       62     254.500
       11       64     254.500
       11       66     254.500
       11       68     254.500
       11       70     254.500
       11       72     254.500
       11       74     254.500
       11       76     254.500
       11       78     254.500
       11       80     254.500
       11       82     254.500
       11       84     254.500
       11       86     254.500
       11       88     254.500
       11       90     254.500
       11       92     254.500
       11       94     254.500
       11       96     254.500
       11       98     254.500
       11      100     254.500
       11      102     254.500
       11      104     254.500
       11      106     254.500
       11      108     254.500
       11      110     254.500
       11      112     254.500
       11      114     254.500
       11      116     254.500
       11      118     254.500
       11      120     254.500
       11      122     254.500
       11      124     254.500
       11      126     254.500
       11      128     254.500
       11      130     254.500
       11      132     254.500
       11      134     254.500
       11      136     254.500
       11      138     254.500
       11      140     254.500
       11      142     254.500
       11      144     254.500
       11      146     254.500
       11      148     254.500
       11      150     254.500
       11      152     254.500
       11      154     254.500
       11      156     254.500
       11      158     254.500
       11      160     254.500
       11      162     254.500
       11      164     254.500
       11      166     254.500
       11      168     254.500
       11      170     254.500
       11      174     254.500
       11      176     254.500
       11      178     254.500
       11      180     254.500
       11      182     254.500
       11      184     254.500
       11      186     254.500
       11      188     254.500
       11      190     254.500
       11      192     254.500
       11      194     254.500
       11      196     254.500
       11      198     254.500
       11      202     254.500
       11      204     254.500
       13       36     270.274
       13       38     270.274
       13       40     270.274
       13       42     270.274
       13       44     270.274
       13       46     270.274
       13       48     270.274
       13       50     270.274
       13       52     270.274
       13       54     270.274
       13       56     270.274
       13       58     270.274
       13       60     270.274
       13       62     270.274
       13       64     270.274
       13       66     270.274
       13       68     270.274
       13       70     270.274
       13       72     270.274
       13       74     270.274
       13       76     270.274
       13       78     270.274
       13       80     270.274
       13       82     270.274
       13       84     270.274
       13       86     270.274
       13       88     270.274
       13       90     270.274
       13       92     270.274
       13       94     270.274
       13       96     270.274
       13       98     270.274
       13      100     270.274
       13      102     270.274
       13      104     270.274
       13      106     270.274
       13      108     270.274
       13      110     270.274
       13      112     270.274
       13      114     270.274
       13      116     270.274
       13      118     270.274
       13      120     270.274
       13      122     270.274
       13      124     270.274
       13      126     270.274
       13      128     270.274
       13      130     270.274
       13      132     270.274
       13      134     270.274
       13      136     270.274
       13      138     270.274
       13      140     270.274
       13      142     270.274
       13      144     270.274
       13      146     270.274
       13      148     270.274
       13      150     270.274
       13      152     270.274
       13      154     270.274
       13      156     270.274
       13      158     270.274
       13      160     270.274
       13      162     270.274
       13      164     270.274
       13      166     270.274
       13      168     270.274
       13      170     270.274
       13      172     270.274
       13      174     270.274
       13      176     270.274
       13      178     270.274
       13      180     270.274
       13      182     270.274
       13      184     270.274
       13      186     270.274
       13      188     270.274
       13      190     270.274
       13      192     270.274
       13      194     270.274
       13      196     270.274
       13      198     270.274
       13      200     270.274
       15       26     284.437
       15       28     284.437
       15       30     284.437
       15       32     284.437
       15       34     284.437
       15       36     284.437
       15       38     284.437
       15       40     284.437
       15       42     284.437
       15       44     284.437
       15       46     284.437
       15       48     284.437
       15       50     284.437
       15       52     284.437
       15       54     284.437
       15       56     284.437
       15       58     284.437
       15       60     284.437
       15       62     284.437
       15       64     284.437
       15       66     284.437
       15       68     284.437
       15       70     284.437
       15       72     284.437
       15       74     284.437
       15       76     284.437
       15       78     284.437
       15       80     284.437
       15       82     284.437
       15       84     284.437
       15       86     284.437
       15       88     284.437
       15       90     284.437
       15       92     284.437
       15       94     284.437
       15       96     284.437
       15       98     284.437
       15      100     284.437
       15      102     284.437
       15      104     284.437
       15      106     284.437
       15      108     284.437
       15      110     284.437
       15      112     284.437
       15      114     284.437
       15      116     284.437
       15      118     284.437
       15      120     284.437
       15      122     284.437
       15      124     284.437
       15      126     284.437
       15      128     284.437
       15      130     284.437
       15      132     284.437
       15      134     284.437
       15      136     284.437
       15      138     284.437
       15      140     284.437
       15      142     284.437
       15      144     284.437
       15      146     284.437
       15      148     284.437
       15      150     284.437
       15      152     284.437
       15      154     284.437
       15      156     284.437
       15      158     284.437
       15      160     284.437
       15      162     284.437
       15      164     284.437
       15      166     284.437
       15      168     284.437
       15      170     284.437
       15      172     284.437
       15      174     284.437
       15      176     284.437
       15      178     284.437
       15      180     284.437
       15      182     284.437
       15      184     284.437
       15      186     284.437
       15      188     284.437
       15      190     284.437
       15      192     284.437
       15      194     284.437
       17       18     297.380
       17       20     297.380
       17       22     297.380
       17       24     297.380
       17       26     297.380
       17       28     297.380
       17       30     297.380
       17       32     297.380
       17       34     297.380
       17       36     297.380
       17       38     297.380
       17       40     297.380
       17       42     297.380
       17       44     297.380
       17       46     297.380
       17       48     297.380
       17       50     297.380
       17       52     297.380
       17       54     297.380
       17       56     297.380
       17       58     297.380
       17       60     297.380
       17       62     297.380
       17       64     297.380
       17       66     297.380
       17       68     297.380
       17       70     297.380
       17       72     297.380
       17       74     297.380
       17       76     297.380
       17       78     297.380
       17       80     297.380
       17       82     297.380
       17       84     297.380
       17       86     297.380
       17       88     297.380
       17       90     297.380
       17       92     297.380
       17       94     297.380
       17       96     297.380
       17       98     297.380
       17      100     297.380
       17      102     297.380
       17      104     297.380
       17      106     297.380
       17      108     297.380
       17      110     297.380
       17      112     297.380
       17      114     297.380
       17      116     297.380
       17      118     297.380
       17      120     297.380
       17      122     297.380
       17      124     297.380
       17      126     297.380
       17      128     297.380
       17      130     297.380
       17      132     297.380
       17      134     297.380
       17      136     297.380
       17      138     297.380
       17      140     297.380
       17      142     297.380
       17      144     297.380
       17      146     297.380
       17      148     297.380
       17      150     297.380
       17      152     297.380
       17      154     297.380
       17      156     297.380
       17      158     297.380
       17      160     297.380
       17      162     297.380
       17      164     297.380
       17      166     297.380
       17      168     297.380
       17      170     297.380
       17      172     297.380
       17      174     297.380
       17      176     297.380
       17      178     297.380
       17      180     297.380
       17      182     297.380
       17      184     297.380
       17      186     297.380
       17      188     297.380
       17      190     297.380
       17      194     297.380
       17      196     297.380
       17      198     297.380
       19        8     309.394
       19       10     309.394
       19       12     309.394
       19       14     309.394
       19       16     309.394
       19       18     309.394
       19       20     309.394
       19       22     309.394
       19       24     309.394
       19       26     309.394
       19       28     309.394
       19       30     309.394
       19       32     309.394
       19       34     309.394
       19       36     309.394
       19       38     309.394
       19       40     309.394
       19       42     309.394
       19       44     309.394
       19       46     309.394
       19       48     309.394
       19       50     309.394
       19       52     309.394
       19       54     309.394
       19       56     309.394
       19       58     309.394
       19       60     309.394
       19       62     309.394
       19       64     309.394
       19       66     309.394
       19       68     309.394
       19       70     309.394
       19       72     309.394
       19       74     309.394
       19       76     309.394
       19       78     309.394
       19       80     309.394
       19       82     309.394
       19       84     309.394
       19       86     309.394
       19       88     309.394
       19       90     309.394
       19       92     309.394
       19       94     309.394
       19       96     309.394
       19       98     309.394
       19      100     309.394
       19      102     309.394
       19      104     309.394
       19      106     309.394
       19      108     309.394
       19      110     309.394
       19      112     309.394
       19      114     309.394
       19      116     309.394
       19      118     309.394
       19      120     309.394
       19      122     309.394
       19      124     309.394
       19      126     309.394
       19      128     309.394
       19      130     309.394
       19      132     309.394
       19      134     309.394
       19      136     309.394
       19      138     309.394
       19      140     309.394
       19      142     309.394
       19      144     309.394
       19      146     309.394
       19      148     309.394
       19      150     309.394
       19      152     309.394
       19      154     309.394
       19      156     309.394
       19      158     309.394
       19      160     309.394
       19      162     309.394
       19      164     309.394
       19      166     309.394
       19      168     309.394
       19      170     309.394
       19      172     309.394
       19      174     309.394
       19      176     309.394
       19      178     309.394
       19      180     309.394
       19      182     309.394
       19      184     309.394
       19      186     309.394
       19      188     309.394
       19      190     309.394
       19      192     309.394
       19      194     309.394
       21        0     320.624
       21        2     320.624
       21        4     320.624
       21        6     320.624
       21        8     320.624
       21       10     320.624
       21       12     320.624
       21       14     320.624
       21       16     320.624
       21       18     320.624
       21       20     320.624
       21       22     320.624
       21       24     320.624
       21       26     320.624
       21       28     320.624
       21       30     320.624
       21       32     320.624
       21       34     320.624
       21       36     320.624
       21       38     320.624
       21       40     320.624
       21       42     320.624
       21       44     320.624
       21       46     320.624
       21       48     320.624
       21       50     320.624
       21       52     320.624
       21       54     320.624
       21       56     320.624
       21       58     320.624
       21       60     320.624
       21       62     320.624
       21       64     320.624
       21       66     320.624
       21       68     320.624
       21       70     320.624
       21       72     320.624
       21       74     320.624
       21       76     320.624
       21       78     320.624
       21       80     320.624
       21       82     320.624
       21       84     320.624
       21       86     320.624
       21       88     320.624
       21       90     320.624
       21       92     320.624
       21       94     320.624
       21       96     320.624
       21       98     320.624
       21      100     320.624
       21      102     320.624
       21      104     320.624
       21      106     320.624
       21      108     320.624
       21      110     320.624
       21      112     320.624
       21      114     320.624
       21      116     320.624
       21      118     320.624
       21      120     320.624
       21      122     320.624
       21      124     320.624
       21      126     320.624
       21      128     320.624
       21      130     320.624
       21      132     320.624
       21      134     320.624
       21      136     320.624
       21      138     320.624
       21      140     320.624
       21      142     320.624
       21      144     320.624
       21      146     320.624
       21      148     320.624
       21      150     320.624
       21      152     320.624
       21      154     320.624
       21      156     320.624
       21      158     320.624
       21      160     320.624
       21      162     320.624
       21      164     320.624
       21      166     320.624
       21      168     320.624
       21      170     320.624
       21      172     320.624
       21      174     320.624
       21      176     320.624
       21      178     320.624
       21      180     320.624
       21      182     320.624
       21      184     320.624
       21      186     320.624
       21      188     320.624
       23        0     331.192
       23        2     331.192
       23        4     331.192
       23        6     331.192
       23        8     331.192
       23       10     331.192
       23       12     331.192
       23       14     331.192
       23       16     331.192
       23       18     331.192
       23       20     331.192
       23       22     331.192
       23       24     331.192
       23       26     331.192
       23       28     331.192
       23       30     331.192
       23       32     331.192
       23       34     331.192
       23       36     331.192
       23       38     331.192
       23       40     331.192
       23       42     331.192
       23       44     331.192
       23       46     331.192
       23       48     331.192
       23       50     331.192
       23       52     331.192
       23       54     331.192
       23       56     331.192
       23       58     331.192
       23       60     331.192
       23       62     331.192
       23       64     331.192
       23       66     331.192
       23       68     331.192
       23       70     331.192
       23       72     331.192
       23       74     331.192
       23       76     331.192
       23       78     331.192
       23       80     331.192
       23       82     331.192
       23       84     331.192
       23       86     331.192
       23       88     331.192
       23       90     331.192
       23       92     331.192
       23       94     331.192
       23       96     331.192
       23       98     331.192
       23      100     331.192
       23      102     331.192
       23      104     331.192
       23      106     331.192
       23      108     331.192
       23      110     331.192
       23      112     331.192
       23      114     331.192
       23      116     331.192
       23      118     331.192
       23      120     331.192
       23      122     331.192
       23      124     331.192
       23      126     331.192
       23      128     331.192
       23      130     331.192
       23      132     331.192
       23      134     331.192
       23      136     331.192
       23      138     331.192
       23      140     331.192
       23      142     331.192
       23      144     331.192
       23      146     331.192
       23      148     331.192
       23      150     331.192
       23      152     331.192
       23      154     331.192
       23      156     331.192
       23      158     331.192
       23      160     331.192
       23      162     331.192
       23      164     331.192
       23      166     331.192
       23      168     331.192
       23      170     331.192
       23      172     331.192
       23      174     331.192
       23      176     331.192
       23      178     331.192
       23      180     331.192
       23      182     331.192
       23      184     331.192
       25        0     341.196
       25        2     341.196
       25        4     341.196
       25        6     341.196
       25        8     341.196
       25       10     341.196
       25       12     341.196
       25       14     341.196
       25       16     341.196
       25       18     341.196
       25       20     341.196
       25       22     341.196
       25       24     341.196
       25       26     341.196
       25       28     341.196
       25       30     341.196
       25       32     341.196
       25       34     341.196
       25       36     341.196
       25       38     341.196
       25       40     341.196
       25       42     341.196
       25       44     341.196
       25       46     341.196
       25       48     341.196
       25       50     341.196
       25       52     341.196
       25       54     341.196
       25       56     341.196
       25       58     341.196
       25       60     341.196
       25       62     341.196
       25       64     341.196
       25       66     341.196
       25       68     341.196
       25       70     341.196
       25       72     341.196
       25       74     341.196
       25       76     341.196
       25       78     341.196
       25       80     341.196
       25       82     341.196
       25       84     341.196
       25       86     341.196
       25       88     341.196
       25       90     341.196
       25       92     341.196
       25       94     341.196
       25       96     341.196
       25       98     341.196
       25      100     341.196
       25      102     341.196
       25      104     341.196
       25      106     341.196
       25      108     341.196
       25      110     341.196
       25      112     341.196
       25      114     341.196
       25      116     341.196
       25      118     341.196
       25      120     341.196
       25      122     341.196
       25      124     341.196
       25      126     341.196
       25      128     341.196
       25      130     341.196
       25      132     341.196
       25      134     341.196
       25      136     341.196
       25      138     341.196
       25      140     341.196
       25      142     341.196
       25      144     341.196
       25      146     341.196
       25      148     341.196
       25      150     341.196
       25      152     341.196
       25      154     341.196
       25      156     341.196
       25      158     341.196
       25      160     341.196
       25      162     341.196
       25      164     341.196
       25      166     341.196
       25      168     341.196
       25      170     341.196
       25      172     341.196
       25      174     341.196
       25      176     341.196
       25      178     341.196
       25      180     341.196
       27        0     350.721
       27        2     350.721
       27        4     350.721
       27        6     350.721
       27        8     350.721
       27       10     350.721
       27       12     350.721
       27       14     350.721
       27       16     350.721
       27       18     350.721
       27       20     350.721
       27       22     350.721
       27       24     350.721
       27       26     350.721
       27       28     350.721
       27       30     350.721
       27       32     350.721
       27       34     350.721
       27       36     350.721
       27       38     350.721
       27       40     350.721
       27       42     350.721
       27       44     350.721
       27       46     350.721
       27       48     350.721
       27       50     350.721
       27       52     350.721
       27       54     350.721
       27       56     350.721
       27       58     350.721
       27       60     350.721
       27       62     350.721
       27       64     350.721
       27       66     350.721
       27       68     350.721
       27       70     350.721
       27       72     350.721
       27       74     350.721
       27       76     350.721
       27       78     350.721
       27       80     350.721
       27       82     350.721
       27       84     350.721
       27       86     350.721
       27       88     350.721
       27       90     350.721
       27       92     350.721
       27       94     350.721
       27       96     350.721
       27       98     350.721
       27      100     350.721
       27      102     350.721
       27      104     350.721
       27      106     350.721
       27      108     350.721
       27      110     350.721
       27      112     350.721
       27      114     350.721
       27      116     350.721
       27      118     350.721
       27      120     350.721
       27      122     350.721
       27      124     350.721
       27      126     350.721
       27      128     350.721
       27      130     350.721
       27      132     350.721
       27      134     350.721
       27      136     350.721
       27      138     350.721
       27      140     350.721
       27      142     350.721
       27      144     350.721
       27      146     350.721
       27      148     350.721
       27      150     350.721
       27      152     350.721
       27      154     350.721
       27      156     350.721
       27      158     350.721
       27      160     350.721
       27      162     350.721
       27      164     350.721
       27      166     350.721
       27      168     350.721
       27      170     350.721
       27      172     350.721
       27      174     350.721
       29        0     359.836
       29        2     359.836
       29        4     359.836
       29        6     359.836
       29        8     359.836
       29       10     359.836
       29       12     359.836
       29       14     359.836
       29       16     359.836
       29       18     359.836
       29       20     359.836
       29       22     359.836
       29       24     359.836
       29       26     359.836
       29       28     359.836
       29       30     359.836
       29       32     359.836
       29       34     359.836
       29       36     359.836
       29       38     359.836
       29       40     359.836
       29       42     359.836
       29       44     359.836
       29       46     359.836
       29       48     359.836
       29       50     359.836
       29       52     359.836
       29       54     359.836
       29       56     359.836
       29       58     359.836
       29       60     359.836
       29       62     359.836
       29       64     359.836
       29       66     359.836
       29       68     359.836
       29       70     359.836
       29       72     359.836
       29       74     359.836
       29       76     359.836
       29       78     359.836
       29       80     359.836
       29       82     359.836
       29       84     359.836
       29       86     359.836
       29       88     359.836
       29       90     359.836
       29       92     359.836
       29       94     359.836
       29       96     359.836
       29       98     359.836
       29      100     359.836
       29      102     359.836
       29      104     359.836
       29      106     359.836
       29      108     359.836
       29      110     359.836
       29      112     359.836
       29      114     359.836
       29      116     359.836
       29      118     359.836
       29      120     359.836
       29      122     359.836
       29      124     359.836
       29      126     359.836
       29      128     359.836
       29      130     359.836
       29      132     359.836
       29      134     359.836
       29      136     359.836
       29      138     359.836
       29      140     359.836
       29      142     359.836
       29      144     359.836
       29      146     359.836
       29      148     359.836
       29      150     359.836
       29      152     359.836
       29      154     359.836
       29      156     359.836
       29      158     359.836
       29      160     359.836
       29      162     359.836
       29      164     359.836
       29      166     359.836
       29      168     359.836
       29      170     359.836
       31        0     368.600
       31        2     368.600
       31        4     368.600
       31        6     368.600
       31        8     368.600
       31       10     368.600
       31       12     368.600
       31       14     368.600
       31       16     368.600
       31       18     368.600
       31       20     368.600
       31       22     368.600
       31       24     368.600
       31       26     368.600
       31       28     368.600
       31       30     368.600
       31       32     368.600
       31       34     368.600
       31       36     368.600
       31       38     368.600
       31       40     368.600
       31       42     368.600
       31       44     368.600
       31       46     368.600
       31       48     368.600
       31       50     368.600
       31       52     368.600
       31       54     368.600
       31       56     368.600
       31       58     368.600
       31       60     368.600
       31       62     368.600
       31       64     368.600
       31       66     368.600
       31       68     368.600
       31       70     368.600
       31       72     368.600
       31       74     368.600
       31       76     368.600
       31       78     368.600
       31       80     368.600
       31       82     368.600
       31       84     368.600
       31       86     368.600
       31       88     368.600
       31       90     368.600
       31       92     368.600
       31       94     368.600
       31       96     368.600
       31       98     368.600
       31      100     368.600
       31      102     368.600
       31      104     368.600
       31      106     368.600
       31      108     368.600
       31      110     368.600
       31      112     368.600
       31      114     368.600
       31      116     368.600
       31      118     368.600
       31      120     368.600
       31      122     368.600
       31      124     368.600
       31      126     368.600
       31      128     368.600
       31      130     368.600
       31      132     368.600
       31      134     368.600
       31      136     368.600
       31      138     368.600
       31      140     368.600
       31      142     368.600
       31      144     368.600
       31      146     368.600
       31      148     368.600
       31      150     368.600
       31      152     368.600
       31      154     368.600
       31      156     368.600
       31      158     368.600
       31      160     368.600
       31      162     368.600
       31      164     368.600
       31      166     368.600
       33        0     377.061
       33        2     377.061
       33        4     377.061
       33        6     377.061
       33        8     377.061
       33       10     377.061
       33       12     377.061
       33       14     377.061
       33       16     377.061
       33       18     377.061
       33       20     377.061
       33       22     377.061
       33       24     377.061
       33       26     377.061
       33       28     377.061
       33       30     377.061
       33       32     377.061
       33       34     377.061
       33       36     377.061
       33       38     377.061
       33       40     377.061
       33       42     377.061
       33       44     377.061
       33       46     377.061
       33       48     377.061
       33       50     377.061
       33       52     377.061
       33       54     377.061
       33       56     377.061
       33       58     377.061
       33       60     377.061
       33       62     377.061
       33       64     377.061
       33       66     377.061
       33       68     377.061
       33       70     377.061
       33       72     377.061
       33       74     377.061
       33       76     377.061
       33       78     377.061
       33       80     377.061
       33       82     377.061
       33       84     377.061
       33       86     377.061
       33       88     377.061
       33       90     377.061
       33       92     377.061
       33       94     377.061
       33       96     377.061
       33       98     377.061
       33      100     377.061
       33      102     377.061
       33      104     377.061
       33      106     377.061
       33      108     377.061
       33      110     377.061
       33      112     377.061
       33      114     377.061
       33      134     377.061
       33      136     377.061
       33      138     377.061
       33      140     377.061
       33      142     377.061
       33      144     377.061
       33      146     377.061
       33      148     377.061
       33      150     377.061
       33      152     377.061
       33      154     377.061
       33      156     377.061
       33      158     377.061
       33      160     377.061
       33      162     377.061
       33      164     377.061
       35        0     385.165
       35        2     385.165
       35        4     385.165
       35        6     385.165
       35        8     385.165
       35       10     385.165
       35       12     385.165
       35       14     385.165
       35       16     385.165
       35       18     385.165
       35       20     385.165
       35       22     385.165
       35       24     385.165
       35       26     385.165
       35       28     385.165
       35       30     385.165
       35       32     385.165
       35       34     385.165
       35       36     385.165
       35       38     385.165
       35       40     385.165
       35       42     385.165
       35       44     385.165
       35       58     385.165
       35       60     385.165
       35       62     385.165
       35       64     385.165
       35       66     385.165
       35       68     385.165
       35       70     385.165
       35       72     385.165
       35       74     385.165
       35       76     385.165
       35       78     385.165
       35       80     385.165
       35       82     385.165
       35       84     385.165
       35       86     385.165
       35       88     385.165
       35       90     385.165
       35       92     385.165
       35       94     385.165
       35       96     385.165
       35       98     385.165
       35      100     385.165
       35      102     385.165
       35      104     385.165
       35      106     385.165
       35      108     385.165
       35      110     385.165
       35      112     385.165
       35      114     385.165
       35      116     385.165
       35      118     385.165
       35      120     385.165
       35      122     385.165
       35      124     385.165
       35      126     385.165
       35      128     385.165
       35      130     385.165
       35      132     385.165
       35      134     385.165
       35      136     385.165
       35      138     385.165
       35      140     385.165
       35      142     385.165
       35      144     385.165
       35      146     385.165
       35      148     385.165
       35      150     385.165
       35      152     385.165
       35      154     385.165
       35      156     385.165
       35      158     385.165
       35      160     385.165
       37        0     393.017
       37        2     393.017
       37        4     393.017
       37        6     393.017
       37        8     393.017
       37       10     393.017
       37       12     393.017
       37       14     393.017
       37       16     393.017
       37       18     393.017
       37       20     393.017
       37       22     393.017
       37       24     393.017
       37       26     393.017
       37       28     393.017
       37       30     393.017
       37       32     393.017
       37       40     393.017
       37       42     393.017
       37       44     393.017
       37       46     393.017
       37       48     393.017
       37       54     393.017
       37       56     393.017
       37       58     393.017
       37       60     393.017
       37       62     393.017
       37       64     393.017
       37       66     393.017
       37       68     393.017
       37       70     393.017
       37       72     393.017
       37       74     393.017
       37       76     393.017
       37       78     393.017
       37       80     393.017
       37       82     393.017
       37       84     393.017
       37       86     393.017
       37       88     393.017
       37       90     393.017
       37       92     393.017
       37       94     393.017
       37       96     393.017
       37       98     393.017
       37      100     393.017
       37      102     393.017
       37      104     393.017
       37      106     393.017
       37      108     393.017
       37      110     393.017
       37      112     393.017
       37      114     393.017
       37      116     393.017
       37      118     393.017
       37      120     393.017
       37      122     393.017
       37      124     393.017
       37      126     393.017
       37      128     393.017
       37      130     393.017
       37      132     393.017
       37      134     393.017
       37      136     393.017
       37      138     393.017
       37      140     393.017
       37      142     393.017
       37      144     393.017
       37      146     393.017
       37      148     393.017
       37      150     393.017
       37      152     393.017
       37      154     393.017
       37      156     393.017
       37      158     393.017
       39        0     400.671
       39        2     400.671
       39        4     400.671
       39        6     400.671
       39        8     400.671
       39       10     400.671
       39       12     400.671
       39       14     400.671
       39       16     400.671
       39       18     400.671
       39       20     400.671
       39       22     400.671
       39       24     400.671
       39       26     400.671
       39       32     400.671
       39       34     400.671
       39       36     400.671
       39       40     400.671
       39       42     400.671
       39       44     400.671
       39       46     400.671
       39       48     400.671
       39       50     400.671
       39       52     400.671
       39       54     400.671
       39       56     400.671
       39       58     400.671
       39       60     400.671
       39       62     400.671
       39       64     400.671
       39       66     400.671
       39       68     400.671
       39       70     400.671
       39       72     400.671
       39       74     400.671
       39       76     400.671
       39       78     400.671
       39       80     400.671
       39       82     400.671
       39       84     400.671
       39       86     400.671
       39       88     400.671
       39       90     400.671
       39       92     400.671
       39       94     400.671
       39       96     400.671
       39       98     400.671
       39      100     400.671
       39      102     400.671
       39      104     400.671
       39      106     400.671
       39      108     400.671
       39      110     400.671
       39      112     400.671
       39      114     400.671
       39      116     400.671
       39      118     400.671
       39      120     400.671
       39      122     400.671
       39      124     400.671
       39      126     400.671
       39      128     400.671
       39      130     400.671
       39      132     400.671
       39      134     400.671
       39      136     400.671
       39      138     400.671
       39      140     400.671
       39      142     400.671
       39      144     400.671
       39      146     400.671
       39      148     400.671
       39      150     400.671
       39      152     400.671
       39      154     400.671
       41        0     408.109
       41        2     408.109
       41        4     408.109
       41        6     408.109
       41       10     408.109
       41       12     408.109
       41       18     408.109
       41       20     408.109
       41       24     408.109
       41       26     408.109
       41       28     408.109
       41       30     408.109
       41       32     408.109
       41       34     408.109
       41       36     408.109
       41       38     408.109
       41       40     408.109
       41       42     408.109
       41       44     408.109
       41       46     408.109
       41       48     408.109
       41       50     408.109
       41       52     408.109
       41       54     408.109
       41       56     408.109
       41       58     408.109
       41       60     408.109
       41       62     408.109
       41       64     408.109
       41       66     408.109
       41       68     408.109
       41       70     408.109
       41       72     408.109
       41       74     408.109
       41       76     408.109
       41       78     408.109
       41       80     408.109
       41       82     408.109
       41       84     408.109
       41       86     408.109
       41       88     408.109
       41       90     408.109
       41       92     408.109
       41       94     408.109
       41       96     408.109
       41       98     408.109
       41      100     408.109
       41      102     408.109
       41      104     408.109
       41      106     408.109
       41      108     408.109
       41      110     408.109
       41      112     408.109
       41      114     408.109
       41      116     408.109
       41      118     408.109
       41      120     408.109
       41      122     408.109
       41      124     408.109
       41      126     408.109
       41      128     408.109
       41      130     408.109
       41      132     408.109
       41      134     408.109
       41      136     408.109
       41      138     408.109
       41      140     408.109
       41      142     408.109
       41      144     408.109
       41      146     408.109
       41      148     408.109
       41      150     408.109
       41      152     408.109
       43        0     415.297
       43        2     415.297
       43        4     415.297
       43        6     415.297
       43        8     415.297
       43       14     415.297
       43       18     415.297
       43       20     415.297
       43       22     415.297
       43       24     415.297
       43       26     415.297
       43       28     415.297
       43       30     415.297
       43       32     415.297
       43       34     415.297
       43       36     415.297
       43       38     415.297
       43       40     415.297
       43       42     415.297
       43       44     415.297
       43       46     415.297
       43       48     415.297
       43       50     415.297
       43       52     415.297
       43       54     415.297
       43       56     415.297
       43       58     415.297
       43       60     415.297
       43       62     415.297
       43       64     415.297
       43       66     415.297
       43       68     415.297
       43       70     415.297
       43       72     415.297
       43       74     415.297
       43       76     415.297
       43       78     415.297
       43       80     415.297
       43       82     415.297
       43       84     415.297
       43       86     415.297
       43       88     415.297
       43       90     415.297
       43       92     415.297
       43       94     415.297
       43       96     415.297
       43       98     415.297
       43      100     415.297
       43      102     415.297
       43      104     415.297
       43      106     415.297
       43      108     415.297
       43      110     415.297
       43      112     415.297
       43      114     415.297
       43      116     415.297
       43      118     415.297
       43      120     415.297
       43      122     415.297
       43      124     415.297
       43      126     415.297
       43      128     415.297
       43      130     415.297
       43      132     415.297
       43      134     415.297
       43      136     415.297
       43      138     415.297
       43      140     415.297
       43      142     415.297
       43      144     415.297
       43      146     415.297
       43      148     415.297
       45        0     422.358
       45        4     422.358
       45       10     422.358
       45       14     422.358
       45       16     422.358
       45       18     422.358
       45       20     422.358
       45       22     422.358
       45       24     422.358
       45       26     422.358
       45       28     422.358
       45       30     422.358
       45       32     422.358
       45       34     422.358
       45       36     422.358
       45       38     422.358
       45       40     422.358
       45       42     422.358
       45       44     422.358
       45       46     422.358
       45       48     422.358
       45       50     422.358
       45       52     422.358
       45       54     422.358
       45       56     422.358
       45       58     422.358
       45       60     422.358
       45       62     422.358
       45       64     422.358
       45       66     422.358
       45       68     422.358
       45       70     422.358
       45       72     422.358
       45       74     422.358
       45       76     422.358
       45       78     422.358
       45       80     422.358
       45       82     422.358
       45       84     422.358
       45       86     422.358
       45       88     422.358
       45       90     422.358
       45       92     422.358
       45       94     422.358
       45       96     422.358
       45       98     422.358
       45      100     422.358
       45      102     422.358
       45      104     422.358
       45      106     422.358
       45      108     422.358
       45      110     422.358
       45      112     422.358
       45      114     422.358
       45      116     422.358
       45      118     422.358
       45      120     422.358
       45      122     422.358
       45      124     422.358
       45      126     422.358
       45      128     422.358
       45      130     422.358
       45      132     422.358
       45      134     422.358
       45      136     422.358
       45      138     422.358
       45      140     422.358
       45      142     422.358
       45      144     422.358
       45      146     422.358
       47        2     429.233
       47        6     429.233
       47       10     429.233
       47       12     429.233
       47       14     429.233
       47       16     429.233
       47       18     429.233
       47       20     429.233
       47       22     429.233
       47       24     429.233
       47       26     429.233
       47       28     429.233
       47       30     429.233
       47       32     429.233
       47       34     429.233
       47       36     429.233
       47       38     429.233
       47       40     429.233
       47       42     429.233
       47       44     429.233
       47       46     429.233
       47       48     429.233
       47       50     429.233
       47       52     429.233
       47       54     429.233
       47       56     429.233
       47       58     429.233
       47       60     429.233
       47       62     429.233
       47       64     429.233
       47       66     429.233
       47       68     429.233
       47       70     429.233
       47       72     429.233
       47       74     429.233
       47       76     429.233
       47       78     429.233
       47       80     429.233
       47       82     429.233
       47       84     429.233
       47       86     429.233
       47       88     429.233
       47       90     429.233
       47       92     429.233
       47       94     429.233
       47       96     429.233
       47       98     429.233
       47      100     429.233
       47      102     429.233
       47      104     429.233
       47      106     429.233
       47      108     429.233
       47      110     429.233
       47      112     429.233
       47      114     429.233
       47      116     429.233
       47      118     429.233
       47      120     429.233
       47      122     429.233
       47      124     429.233
       47      126     429.233
       47      128     429.233
       47      130     429.233
       47      132     429.233
       47      134     429.233
       47      136     429.233
       47      138     429.233
       47      140     429.233
       47      142     429.233
       49        2     435.934
       49        6     435.934
       49        8     435.934
       49       10     435.934
       49       12     435.934
       49       14     435.934
       49       16     435.934
       49       18     435.934
       49       20     435.934
       49       22     435.934
       49       24     435.934
       49       26     435.934
       49       28     435.934
       49       30     435.934
       49       32     435.934
       49       34     435.934
       49       36     435.934
       49       38     435.934
       49       40     435.934
       49       42     435.934
       49       44     435.934
       49       46     435.934
       49       48     435.934
       49       50     435.934
       49       52     435.934
       49       54     435.934
       49       56     435.934
       49       58     435.934
       49       60     435.934
       49       62     435.934
       49       64     435.934
       49       66     435.934
       49       68     435.934
       49       70     435.934
       49       72     435.934
       49       74     435.934
       49       76     435.934
       49       78     435.934
       49       80     435.934
       49       82     435.934
       49       84     435.934
       49       86     435.934
       49       88     435.934
       49       90     435.934
       49       92     435.934
       49       94     435.934
       49       96     435.934
       49       98     435.934
       49      100     435.934
       49      102     435.934
       49      104     435.934
       49      106     435.934
       49      108     435.934
       49      110     435.934
       49      112     435.934
       49      114     435.934
       49      116     435.934
       49      118     435.934
       49      120     435.934
       49      122     435.934
       49      124     435.934
       49      126     435.934
       49      128     435.934
       49      130     435.934
       49      132     435.934
       49      134     435.934
       49      136     435.934
       49      138     435.934
       49      140     435.934
       51        2     442.557
       51        4     442.557
       51        6     442.557
       51        8     442.557
       51       10     442.557
       51       12     442.557
       51       14     442.557
       51       16     442.557
       51       18     442.557
       51       20     442.557
       51       22     442.557
       51       24     442.557
       51       26     442.557
       51       28     442.557
       51       30     442.557
       51       32     442.557
       51       34     442.557
       51       36     442.557
       51       38     442.557
       51       40     442.557
       51       42     442.557
       51       44     442.557
       51       46     442.557
       51       48     442.557
       51       50     442.557
       51       52     442.557
       51       54     442.557
       51       56     442.557
       51       58     442.557
       51       60     442.557
       51       62     442.557
       51       64     442.557
       51       66     442.557
       51       68     442.557
       51       70     442.557
       51       72     442.557
       51       74     442.557
       51       76     442.557
       51       78     442.557
       51       80     442.557
       51       82     442.557
       51       84     442.557
       51       86     442.557
       51       88     442.557
       51       90     442.557
       51       92     442.557
       51       94     442.557
       51       96     442.557
       51       98     442.557
       51      100     442.557
       51      102     442.557
       51      104     442.557
       51      106     442.557
       51      108     442.557
       51      110     442.557
       51      112     442.557
       51      114     442.557
       51      116     442.557
       51      118     442.557
       51      120     442.557
       51      122     442.557
       51      124     442.557
       51      126     442.557
       51      128     442.557
       51      130     442.557
       51      132     442.557
       51      134     442.557
       51      136     442.557
       51      138     442.557
       53        2     448.951
       53        4     448.951
       53        6     448.951
       53        8     448.951
       53       10     448.951
       53       12     448.951
       53       14     448.951
       53       16     448.951
       53       18     448.951
       53       20     448.951
       53       22     448.951
       53       24     448.951
       53       26     448.951
       53       28     448.951
       53       30     448.951
       53       32     448.951
       53       34     448.951
       53       36     448.951
       53       38     448.951
       53       40     448.951
       53       42     448.951
       53       44     448.951
       53       46     448.951
       53       48     448.951
       53       50     448.951
       53       52     448.951
       53       54     448.951
       53       56     448.951
       53       58     448.951
       53       60     448.951
       53       62     448.951
       53       64     448.951
       53       66     448.951
       53       68     448.951
       53       70     448.951
       53       72     448.951
       53       74     448.951
       53       76     448.951
       53       78     448.951
       53       80     448.951
       53       82     448.951
       53       84     448.951
       53       86     448.951
       53       88     448.951
       53       90     448.951
       53       92     448.951
       53       94     448.951
       53       96     448.951
       53       98     448.951
       53      100     448.951
       53      102     448.951
       53      104     448.951
       53      106     448.951
       53      108     448.951
       53      110     448.951
       53      112     448.951
       53      114     448.951
       53      116     448.951
       53      118     448.951
       53      120     448.951
       53      122     448.951
       53      124     448.951
       53      126     448.951
       53      128     448.951
       53      130     448.951
       53      132     448.951
       53      134     448.951
       53      136     448.951
       55        0     455.292
       55        2     455.292
       55        4     455.292
       55        6     455.292
       55        8     455.292
       55       10     455.292
       55       12     455.292
       55       14     455.292
       55       16     455.292
       55       18     455.292
       55       20     455.292
       55       22     455.292
       55       24     455.292
       55       26     455.292
       55       28     455.292
       55       30     455.292
       55       32     455.292
       55       34     455.292
       55       36     455.292
       55       38     455.292
       55       40     455.292
       55       42     455.292
       55       44     455.292
       55       46     455.292
       55       48     455.292
       55       50     455.292
       55       52     455.292
       55       54     455.292
       55       56     455.292
       55       58     455.292
       55       60     455.292
       55       62     455.292
       55       64     455.292
       55       66     455.292
       55       68     455.292
       55       70     455.292
       55       72     455.292
       55       74     455.292
       55       76     455.292
       55       78     455.292
       55       80     455.292
       55       82     455.292
       55       84     455.292
       55       86     455.292
       55       88     455.292
       55       90     455.292
       55       92     455.292
       55       94     455.292
       55       96     455.292
       55       98     455.292
       55      100     455.292
       55      102     455.292
       55      104     455.292
       55      106     455.292
       55      108     455.292
       55      110     455.292
       55      112     455.292
       55      114     455.292
       55      116     455.292
       55      118     455.292
       55      120     455.292
       55      122     455.292
       55      124     455.292
       55      126     455.292
       55      128     455.292
       55      130     455.292
       55      132     455.292
       55      134     455.292
       57        0     461.472
       57        2     461.472
       57        4     461.472
       57        6     461.472
       57        8     461.472
       57       10     461.472
       57       12     461.472
       57       14     461.472
       57       16     461.472
       57       18     461.472
       57       20     461.472
       57       22     461.472
       57       24     461.472
       57       26     461.472
       57       28     461.472
       57       30     461.472
       57       32     461.472
       57       34     461.472
       57       36     461.472
       57       38     461.472
       57       40     461.472
       57       42     461.472
       57       44     461.472
       57       46     461.472
       57       48     461.472
       57       50     461.472
       57       52     461.472
       57       54     461.472
       57       56     461.472
       57       58     461.472
       57       60     461.472
       57       62     461.472
       57       64     461.472
       57       66     461.472
       57       68     461.472
       57       70     461.472
       57       72     461.472
       57       74     461.472
       57       76     461.472
       57       78     461.472
       57       80     461.472
       57       82     461.472
       57       84     461.472
       57       86     461.472
       57       88     461.472
       57       90     461.472
       57       92     461.472
       57       94     461.472
       57       96     461.472
       57       98     461.472
       57      100     461.472
       57      102     461.472
       57      104     461.472
       57      106     461.472
       57      108     461.472
       57      110     461.472
       57      112     461.472
       57      114     461.472
       57      116     461.472
       57      118     461.472
       57      120     461.472
       57      122     461.472
       57      124     461.472
       57      126     461.472
       57      128     461.472
       57      130     461.472
       57      132     461.472
       59        0     467.570
       59        2     467.570
       59        4     467.570
       59        6     467.570
       59        8     467.570
       59       10     467.570
       59       12     467.570
       59       14     467.570
       59       16     467.570
       59       18     467.570
       59       20     467.570
       59       22     467.570
       59       24     467.570
       59       26     467.570
       59       28     467.570
       59       30     467.570
       59       32     467.570
       59       34     467.570
       59       36     467.570
       59       38     467.570
       59       40     467.570
       59       42     467.570
       59       44     467.570
       59       46     467.570
       59       48     467.570
       59       50     467.570
       59       52     467.570
       59       54     467.570
       59       56     467.570
       59       58     467.570
       59       60     467.570
       59       62     467.570
       59       64     467.570
       59       66     467.570
       59       68     467.570
       59       70     467.570
       59       72     467.570
       59       74     467.570
       59       76     467.570
       59       78     467.570
       59       80     467.570
       59       82     467.570
       59       84     467.570
       59       86     467.570
       59       88     467.570
       59       90     467.570
       59       92     467.570
       59       94     467.570
       59       96     467.570
       59       98     467.570
       59      100     467.570
       59      102     467.570
       59      104     467.570
       59      106     467.570
       59      108     467.570
       59      110     467.570
       59      112     467.570
       59      114     467.570
       59      116     467.570
       59      118     467.570
       59      120     467.570
       59      122     467.570
       59      124     467.570
       59      126     467.570
       59      128     467.570
       59      130     467.570
       61        0     473.552
       61        2     473.552
       61        4     473.552
       61        6     473.552
       61        8     473.552
       61       10     473.552
       61       12     473.552
       61       14     473.552
       61       16     473.552
       61       18     473.552
       61       20     473.552
       61       22     473.552
       61       24     473.552
       61       26     473.552
       61       28     473.552
       61       30     473.552
       61       32     473.552
       61       34     473.552
       61       36     473.552
       61       38     473.552
       61       40     473.552
       61       42     473.552
       61       44     473.552
       61       46     473.552
       61       48     473.552
       61       50     473.552
       61       52     473.552
       61       54     473.552
       61       56     473.552
       61       58     473.552
       61       60     473.552
       61       62     473.552
       61       64     473.552
       61       66     473.552
       61       68     473.552
       61       70     473.552
       61       72     473.552
       61       74     473.552
       61       76     473.552
       61       78     473.552
       61       80     473.552
       61       82     473.552
       61       84     473.552
       61       86     473.552
       61       88     473.552
       61       90     473.552
       61       92     473.552
       61       94     473.552
       61       96     473.552
       61       98     473.552
       61      100     473.552
       61      102     473.552
       61      104     473.552
       61      106     473.552
       61      108     473.552
       61      110     473.552
       61      112     473.552
       61      114     473.552
       61      116     473.552
       61      118     473.552
       61      120     473.552
       61      122     473.552
       61      124     473.552
       61      126     473.552
       61      128     473.552
       63        0     479.441
       63        2     479.441
       63        4     479.441
       63        6     479.441
       63        8     479.441
       63       10     479.441
       63       12     479.441
       63       14     479.441
       63       16     479.441
       63       18     479.441
       63       20     479.441
       63       22     479.441
       63       24     479.441
       63       26     479.441
       63       28     479.441
       63       30     479.441
       63       32     479.441
       63       34     479.441
       63       36     479.441
       63       38     479.441
       63       40     479.441
       63       42     479.441
       63       44     479.441
       63       46     479.441
       63       48     479.441
       63       50     479.441
       63       52     479.441
       63       54     479.441
       63       56     479.441
       63       58     479.441
       63       60     479.441
       63       62     479.441
       63       64     479.441
       63       66     479.441
       63       68     479.441
       63       70     479.441
       63       72     479.441
       63       74     479.441
       63       76     479.441
       63       78     479.441
       63       80     479.441
       63       82     479.441
       63       84     479.441
       63       86     479.441
       63       88     479.441
       63       90     479.441
       63       92     479.441
       63       94     479.441
       63       96     479.441
       63       98     479.441
       63      100     479.441
       63      102     479.441
       63      104     479.441
       63      106     479.441
       63      108     479.441
       63      110     479.441
       63      112     479.441
       63      114     479.441
       63      116     479.441
       63      118     479.441
       63      120     479.441
       63      122     479.441
       63      124     479.441
       63      126     479.441
       65        0     485.238
       65        2     485.238
       65        4     485.238
       65        6     485.238
       65        8     485.238
       65       10     485.238
       65       12     485.238
       65       14     485.238
       65       16     485.238
       65       18     485.238
       65       20     485.238
       65       22     485.238
       65       24     485.238
       65       26     485.238
       65       28     485.238
       65       30     485.238
       65       32     485.238
       65       34     485.238
       65       36     485.238
       65       38     485.238
       65       40     485.238
       65       42     485.238
       65       44     485.238
       65       46     485.238
       65       48     485.238
       65       50     485.238
       65       52     485.238
       65       54     485.238
       65       56     485.238
       65       58     485.238
       65       60     485.238
       65       62     485.238
       65       64     485.238
       65       66     485.238
       65       68     485.238
       65       70     485.238
       65       72     485.238
       65       74     485.238
       65       76     485.238
       65       78     485.238
       65       80     485.238
       65       82     485.238
       65       84     485.238
       65       86     485.238
       65       88     485.238
       65       90     485.238
       65       92     485.238
       65       94     485.238
       65       96     485.238
       65       98     485.238
       65      100     485.238
       65      102     485.238
       65      104     485.238
       65      106     485.238
       65      108     485.238
       65      110     485.238
       65      112     485.238
       65      114     485.238
       65      116     485.238
       65      118     485.238
       65      120     485.238
       65      122     485.238
       65      124     485.238
       67        0     490.946
       67        2     490.946
       67        4     490.946
       67        6     490.946
       67        8     490.946
       67       10     490.946
       67       12     490.946
       67       14     490.946
       67       16     490.946
       67       18     490.946
       67       20     490.946
       67       22     490.946
       67       24     490.946
       67       26     490.946
       67       28     490.946
       67       30     490.946
       67       32     490.946
       67       34     490.946
       67       36     490.946
       67       38     490.946
       67       40     490.946
       67       42     490.946
       67       44     490.946
       67       46     490.946
       67       48     490.946
       67       50     490.946
       67       52     490.946
       67       54     490.946
       67       56     490.946
       67       58     490.946
       67       60     490.946
       67       62     490.946
       67       64     490.946
       67       66     490.946
       67       68     490.946
       67       70     490.946
       67       72     490.946
       67       74     490.946
       67       76     490.946
       67       78     490.946
       67       80     490.946
       67       82     490.946
       67       84     490.946
       67       86     490.946
       67       88     490.946
       67       90     490.946
       67       92     490.946
       67       94     490.946
       67       96     490.946
       67       98     490.946
       67      100     490.946
       67      102     490.946
       67      104     490.946
       67      106     490.946
       67      108     490.946
       67      110     490.946
       67      112     490.946
       67      114     490.946
       67      116     490.946
       67      118     490.946
       67      120     490.946
       67      122     490.946
       69        0     496.572
       69        2     496.572
       69        4     496.572
       69        6     496.572
       69        8     496.572
       69       10     496.572
       69       12     496.572
       69       14     496.572
       69       16     496.572
       69       18     496.572
       69       20     496.572
       69       22     496.572
       69       24     496.572
       69       26     496.572
       69       28     496.572
       69       30     496.572
       69       32     496.572
       69       34     496.572
       69       36     496.572
       69       38     496.572
       69       40     496.572
       69       42     496.572
       69       44     496.572
       69       46     496.572
       69       48     496.572
       69       50     496.572
       69       52     496.572
       69       54     496.572
       69       56     496.572
       69       58     496.572
       69       60     496.572
       69       62     496.572
       69       64     496.572
       69       66     496.572
       69       68     496.572
       69       70     496.572
       69       72     496.572
       69       74     496.572
       69       76     496.572
       69       78     496.572
       69       80     496.572
       69       82     496.572
       69       84     496.572
       69       86     496.572
       69       88     496.572
       69       90     496.572
       69       92     496.572
       69       94     496.572
       69       96     496.572
       69       98     496.572
       69      100     496.572
       69      102     496.572
       69      104     496.572
       69      106     496.572
       69      108     496.572
       69      110     496.572
       69      112     496.572
       69      114     496.572
       69      116     496.572
       69      118     496.572
       69      120     496.572
       71        0     502.124
       71        2     502.124
       71        4     502.124
       71        6     502.124
       71        8     502.124
       71       10     502.124
       71       12     502.124
       71       14     502.124
       71       16     502.124
       71       18     502.124
       71       20     502.124
       71       22     502.124
       71       24     502.124
       71       26     502.124
       71       28     502.124
       71       30     502.124
       71       32     502.124
       71       34     502.124
       71       36     502.124
       71       38     502.124
       71       40     502.124
       71       42     502.124
       71       44     502.124
       71       46     502.124
       71       48     502.124
       71       50     502.124
       71       52     502.124
       71       54     502.124
       71       56     502.124
       71       58     502.124
       71       60     502.124
       71       62     502.124
       71       64     502.124
       71       66     502.124
       71       68     502.124
       71       70     502.124
       71       72     502.124
       71       74     502.124
       71       76     502.124
       71       78     502.124
       71       80     502.124
       71       82     502.124
       71       84     502.124
       71       86     502.124
       71       88     502.124
       71       90     502.124
       71       92     502.124
       71       94     502.124
       71       96     502.124
       71       98     502.124
       71      100     502.124
       71      102     502.124
       71      104     502.124
       71      106     502.124
       71      108     502.124
       71      110     502.124
       71      112     502.124
       71      114     502.124
       71      116     502.124
       71      118     502.124
       73        0     507.590
       73        2     507.590
       73        4     507.590
       73        6     507.590
       73        8     507.590
       73       10     507.590
       73       12     507.590
       73       14     507.590
       73       16     507.590
       73       18     507.590
       73       20     507.590
       73       22     507.590
       73       24     507.590
       73       26     507.590
       73       28     507.590
       73       30     507.590
       73       32     507.590
       73       34     507.590
       73       36     507.590
       73       38     507.590
       73       40     507.590
       73       42     507.590
       73       44     507.590
       73       46     507.590
       73       48     507.590
       73       50     507.590
       73       52     507.590
       73       54     507.590
       73       56     507.590
       73       58     507.590
       73       60     507.590
       73       62     507.590
       73       64     507.590
       73       66     507.590
       73       68     507.590
       73       70     507.590
       73       72     507.590
       73       74     507.590
       73       76     507.590
       73       78     507.590
       73       80     507.590
       73       82     507.590
       73       84     507.590
       73       86     507.590
       73       88     507.590
       73       90     507.590
       73       92     507.590
       73       94     507.590
       73       96     507.590
       73       98     507.590
       73      100     507.590
       73      102     507.590
       73      104     507.590
       73      106     507.590
       73      108     507.590
       73      110     507.590
       73      112     507.590
       73      114     507.590
       73      116     507.590
       75        0     513.007
       75        2     513.007
       75        4     513.007
       75        6     513.007
       75        8     513.007
       75       10     513.007
       75       12     513.007
       75       14     513.007
       75       16     513.007
       75       18     513.007
       75       20     513.007
       75       22     513.007
       75       24     513.007
       75       26     513.007
       75       28     513.007
       75       30     513.007
       75       32     513.007
       75       34     513.007
       75       36     513.007
       75       38     513.007
       75       40     513.007
       75       42     513.007
       75       44     513.007
       75       46     513.007
       75       48     513.007
       75       50     513.007
       75       52     513.007
       75       54     513.007
       75       56     513.007
       75       58     513.007
       75       60     513.007
       75       62     513.007
       75       64     513.007
       75       66     513.007
       75       68     513.007
       75       70     513.007
       75       72     513.007
       75       74     513.007
       75       76     513.007
       75       78     513.007
       75       80     513.007
       75       82     513.007
       75       84     513.007
       75       86     513.007
       75       88     513.007
       75       90     513.007
       75       92     513.007
       75       94     513.007
       75       96     513.007
       75       98     513.007
       75      100     513.007
       75      102     513.007
       75      104     513.007
       75      106     513.007
       75      108     513.007
       75      110     513.007
       75      112     513.007
       75      114     513.007
       77        0     518.324
       77        2     518.324
       77        4     518.324
       77        6     518.324
       77        8     518.324
       77       10     518.324
       77       12     518.324
       77       14     518.324
       77       16     518.324
       77       18     518.324
       77       20     518.324
       77       22     518.324
       77       24     518.324
       77       26     518.324
       77       28     518.324
       77       30     518.324
       77       32     518.324
       77       34     518.324
       77       36     518.324
       77       38     518.324
       77       40     518.324
       77       42     518.324
       77       44     518.324
       77       46     518.324
       77       48     518.324
       77       50     518.324
       77       52     518.324
       77       54     518.324
       77       56     518.324
       77       58     518.324
       77       60     518.324
       77       62     518.324
       77       64     518.324
       77       66     518.324
       77       68     518.324
       77       70     518.324
       77       72     518.324
       77       74     518.324
       77       76     518.324
       77       78     518.324
       77       80     518.324
       77       82     518.324
       77       84     518.324
       77       86     518.324
       77       88     518.324
       77       90     518.324
       77       92     518.324
       77       94     518.324
       77       96     518.324
       77       98     518.324
       77      100     518.324
       77      102     518.324
       77      104     518.324
       77      106     518.324
       77      108     518.324
       77      110     518.324
       77      112     518.324
       79        0     523.624
       79        2     523.624
       79        4     523.624
       79        6     523.624
       79        8     523.624
       79       10     523.624
       79       12     523.624
       79       14     523.624
       79       16     523.624
       79       18     523.624
       79       20     523.624
       79       22     523.624
       79       24     523.624
       79       26     523.624
       79       28     523.624
       79       30     523.624
       79       32     523.624
       79       34     523.624
       79       36     523.624
       79       38     523.624
       79       40     523.624
       79       42     523.624
       79       44     523.624
       79       46     523.624
       79       48     523.624
       79       50     523.624
       79       52     523.624
       79       54     523.624
       79       56     523.624
       79       58     523.624
       79       60     523.624
       79       62     523.624
       79       64     523.624
       79       66     523.624
       79       68     523.624
       79       70     523.624
       79       72     523.624
       79       74     523.624
       79       76     523.624
       79       78     523.624
       79       80     523.624
       79       82     523.624
       79       84     523.624
       79       86     523.624
       79       88     523.624
       79       90     523.624
       79       92     523.624
       79       94     523.624
       79       96     523.624
       79       98     523.624
       79      100     523.624
       79      102     523.624
       79      104     523.624
       79      106     523.624
       79      108     523.624
       79      110     523.624
       79      112     523.624
       81        0     528.801
       81        2     528.801
       81        4     528.801
       81        6     528.801
       81        8     528.801
       81       10     528.801
       81       12     528.801
       81       14     528.801
       81       16     528.801
       81       18     528.801
       81       20     528.801
       81       22     528.801
       81       24     528.801
       81       26     528.801
       81       28     528.801
       81       30     528.801
       81       32     528.801
       81       34     528.801
       81       36     528.801
       81       38     528.801
       81       40     528.801
       81       42     528.801
       81       44     528.801
       81       46     528.801
       81       48     528.801
       81       50     528.801
       81       52     528.801
       81       54     528.801
       81       56     528.801
       81       58     528.801
       81       60     528.801
       81       62     528.801
       81       64     528.801
       81       66     528.801
       81       68     528.801
       81       70     528.801
       81       72     528.801
       81       74     528.801
       81       76     528.801
       81       78     528.801
       81       80     528.801
       81       82     528.801
       81       84     528.801
       81       86     528.801
       81       88     528.801
       81       90     528.801
       81       92     528.801
       81       94     528.801
       81       96     528.801
       81       98     528.801
       81      100     528.801
       81      102     528.801
       81      104     528.801
       81      106     528.801
       81      108     528.801
       81      110     528.801
       83        0     533.979
       83        2     533.979
       83        4     533.979
       83        6     533.979
       83        8     533.979
       83       10     533.979
       83       12     533.979
       83       14     533.979
       83       16     533.979
       83       18     533.979
       83       20     533.979
       83       22     533.979
       83       24     533.979
       83       26     533.979
       83       28     533.979
       83       30     533.979
       83       32     533.979
       83       34     533.979
       83       36     533.979
       83       38     533.979
       83       40     533.979
       83       42     533.979
       83       44     533.979
       83       46     533.979
       83       48     533.979
       83       50     533.979
       83       52     533.979
       83       54     533.979
       83       56     533.979
       83       58     533.979
       83       60     533.979
       83       62     533.979
       83       64     533.979
       83       66     533.979
       83       68     533.979
       83       70     533.979
       83       72     533.979
       83       74     533.979
       83       76     533.979
       83       78     533.979
       83       80     533.979
       83       82     533.979
       83       84     533.979
       83       86     533.979
       83       88     533.979
       83       90     533.979
       83       92     533.979
       83       94     533.979
       83       96     533.979
       83       98     533.979
       83      100     533.979
       83      102     533.979
       83      104     533.979
       83      106     533.979
       83      108     533.979
       85        0     539.048
       85        2     539.048
       85        4     539.048
       85        6     539.048
       85        8     539.048
       85       10     539.048
       85       12     539.048
       85       14     539.048
       85       16     539.048
       85       18     539.048
       85       20     539.048
       85       22     539.048
       85       24     539.048
       85       26     539.048
       85       28     539.048
       85       30     539.048
       85       32     539.048
       85       34     539.048
       85       36     539.048
       85       38     539.048
       85       40     539.048
       85       42     539.048
       85       44     539.048
       85       46     539.048
       85       48     539.048
       85       50     539.048
       85       52     539.048
       85       54     539.048
       85       56     539.048
       85       58     539.048
       85       60     539.048
       85       62     539.048
       85       64     539.048
       85       66     539.048
       85       68     539.048
       85       70     539.048
       85       72     539.048
       85       74     539.048
       85       76     539.048
       85       78     539.048
       85       80     539.048
       85       82     539.048
       85       84     539.048
       85       86     539.048
       85       88     539.048
       85       90     539.048
       85       92     539.048
       85       94     539.048
       85       96     539.048
       85       98     539.048
       85      100     539.048
       85      102     539.048
       85      104     539.048
       85      106     539.048
       87        0     544.095
       87        2     544.095
       87        4     544.095
       87        6     544.095
       87        8     544.095
       87       10     544.095
       87       12     544.095
       87       14     544.095
       87       16     544.095
       87       18     544.095
       87       20     544.095
       87       22     544.095
       87       24     544.095
       87       26     544.095
       87       28     544.095
       87       30     544.095
       87       32     544.095
       87       34     544.095
       87       36     544.095
       87       38     544.095
       87       40     544.095
       87       42     544.095
       87       44     544.095
       87       46     544.095
       87       48     544.095
       87       50     544.095
       87       52     544.095
       87       54     544.095
       87       56     544.095
       87       58     544.095
       87       60     544.095
       87       62     544.095
       87       64     544.095
       87       66     544.095
       87       68     544.095
       87       70     544.095
       87       72     544.095
       87       74     544.095
       87       76     544.095
       87       78     544.095
       87       80     544.095
       87       82     544.095
       87       84     544.095
       87       86     544.095
       87       88     544.095
       87       90     544.095
       87       92     544.095
       87       94     544.095
       87       96     544.095
       87       98     544.095
       87      100     544.095
       87      102     544.095
       87      104     544.095
       87      106     544.095
       89        0     549.085
       89        2     549.085
       89        4     549.085
       89        6     549.085
       89        8     549.085
       89       10     549.085
       89       12     549.085
       89       14     549.085
       89       16     549.085
       89       18     549.085
       89       20     549.085
       89       22     549.085
       89       24     549.085
       89       26     549.085
       89       28     549.085
       89       30     549.085
       89       32     549.085
       89       34     549.085
       89       36     549.085
       89       38     549.085
       89       40     549.085
       89       42     549.085
       89       44     549.085
       89       46     549.085
       89       48     549.085
       89       50     549.085
       89       52     549.085
       89       54     549.085
       89       56     549.085
       89       58     549.085
       89       60     549.085
       89       62     549.085
       89       64     549.085
       89       66     549.085
       89       68     549.085
       89       70     549.085
       89       72     549.085
       89       74     549.085
       89       76     549.085
       89       78     549.085
       89       80     549.085
       89       82     549.085
       89       84     549.085
       89       86     549.085
       89       88     549.085
       89       90     549.085
       89       92     549.085
       89       94     549.085
       89       96     549.085
       89       98     549.085
       89      100     549.085
       89      102     549.085
       89      104     549.085
       91        0     554.010
       91        2     554.010
       91        4     554.010
       91        6     554.010
       91        8     554.010
       91       10     554.010
       91       12     554.010
       91       14     554.010
       91       16     554.010
       91       18     554.010
       91       20     554.010
       91       22     554.010
       91       24     554.010
       91       26     554.010
       91       28     554.010
       91       30     554.010
       91       32     554.010
       91       34     554.010
       91       36     554.010
       91       38     554.010
       91       40     554.010
       91       42     554.010
       91       44     554.010
       91       46     554.010
       91       48     554.010
       91       50     554.010
       91       52     554.010
       91       54     554.010
       91       56     554.010
       91       58     554.010
       91       60     554.010
       91       62     554.010
       91       64     554.010
       91       66     554.010
       91       68     554.010
       91       70     554.010
       91       72     554.010
       91       74     554.010
       91       76     554.010
       91       78     554.010
       91       80     554.010
       91       82     554.010
       91       84     554.010
       91       86     554.010
       91       88     554.010
       91       90     554.010
       91       92     554.010
       91       94     554.010
       91       96     554.010
       91       98     554.010
       91      100     554.010
       91      102     554.010
       93        0     558.932
       93        2     558.932
       93        4     558.932
       93        6     558.932
       93        8     558.932
       93       10     558.932
       93       12     558.932
       93       14     558.932
       93       16     558.932
       93       18     558.932
       93       20     558.932
       93       22     558.932
       93       24     558.932
       93       26     558.932
       93       28     558.932
       93       30     558.932
       93       32     558.932
       93       34     558.932
       93       36     558.932
       93       38     558.932
       93       40     558.932
       93       42     558.932
       93       44     558.932
       93       46     558.932
       93       48     558.932
       93       50     558.932
       93       52     558.932
       93       54     558.932
       93       56     558.932
       93       58     558.932
       93       60     558.932
       93       62     558.932
       93       64     558.932
       93       66     558.932
       93       68     558.932
       93       70     558.932
       93       72     558.932
       93       74     558.932
       93       76     558.932
       93       78     558.932
       93       80     558.932
       93       82     558.932
       93       84     558.932
       93       86     558.932
       93       88     558.932
       93       90     558.932
       93       92     558.932
       93       94     558.932
       93       96     558.932
       93       98     558.932
       93      100     558.932
       95        0     563.742
       95        2     563.742
       95        4     563.742
       95        6     563.742
       95        8     563.742
       95       10     563.742
       95       12     563.742
       95       14     563.742
       95       16     563.742
       95       18     563.742
       95       20     563.742
       95       22     563.742
       95       24     563.742
       95       26     563.742
       95       28     563.742
       95       30     563.742
       95       32     563.742
       95       34     563.742
       95       36     563.742
       95       38     563.742
       95       40     563.742
       95       42     563.742
       95       44     563.742
       95       46     563.742
       95       48     563.742
       95       50     563.742
       95       52     563.742
       95       54     563.742
       95       56     563.742
       95       58     563.742
       95       60     563.742
       95       62     563.742
       95       64     563.742
       95       66     563.742
       95       68     563.742
       95       70     563.742
       95       72     563.742
       95       74     563.742
       95       76     563.742
       95       78     563.742
       95       80     563.742
       95       82     563.742
       95       84     563.742
       95       86     563.742
       95       88     563.742
       95       90     563.742
       95       92     563.742
       95       94     563.742
       95       96     563.742
       95       98     563.742
       97        0     568.552
       97        2     568.552
       97        4     568.552
       97        6     568.552
       97        8     568.552
       97       10     568.552
       97       12     568.552
       97       14     568.552
       97       16     568.552
       97       18     568.552
       97       20     568.552
       97       22     568.552
       97       24     568.552
       97       26     568.552
       97       28     568.552
       97       30     568.552
       97       32     568.552
       97       34     568.552
       97       36     568.552
       97       38     568.552
       97       40     568.552
       97       42     568.552
       97       44     568.552
       97       46     568.552
       97       48     568.552
       97       50     568.552
       97       52     568.552
       97       54     568.552
       97       56     568.552
       97       58     568.552
       97       60     568.552
       97       62     568.552
       97       64     568.552
       97       66     568.552
       97       68     568.552
       97       70     568.552
       97       72     568.552
       97       74     568.552
       97       76     568.552
       97       78     568.552
       97       80     568.552
       97       82     568.552
       97       84     568.552
       97       86     568.552
       97       88     568.552
       97       90     568.552
       97       92     568.552
       97       94     568.552
       97       96     568.552
       97       98     568.552
       99        0     573.308
       99        2     573.308
       99        4     573.308
       99        6     573.308
       99        8     573.308
       99       10     573.308
       99       12     573.308
       99       14     573.308
       99       16     573.308
       99       18     573.308
       99       20     573.308
       99       22     573.308
       99       24     573.308
       99       26     573.308
       99       28     573.308
       99       30     573.308
       99       32     573.308
       99       34     573.308
       99       36     573.308
       99       38     573.308
       99       40     573.308
       99       42     573.308
       99       44     573.308
       99       46     573.308
       99       48     573.308
       99       50     573.308
       99       52     573.308
       99       54     573.308
       99       56     573.308
       99       58     573.308
       99       60     573.308
       99       62     573.308
       99       64     573.308
       99       66     573.308
       99       68     573.308
       99       70     573.308
       99       72     573.308
       99       74     573.308
       99       76     573.308
       99       78     573.308
       99       80     573.308
       99       82     573.308
       99       84     573.308
       99       86     573.308
       99       88     573.308
       99       90     573.308
       99       92     573.308
       99       94     573.308
       99       96     573.308
      101        0     578.011
      101        2     578.011
      101        4     578.011
      101        6     578.011
      101        8     578.011
      101       10     578.011
      101       12     578.011
      101       14     578.011
      101       16     578.011
      101       18     578.011
      101       20     578.011
      101       22     578.011
      101       24     578.011
      101       26     578.011
      101       28     578.011
      101       30     578.011
      101       32     578.011
      101       34     578.011
      101       36     578.011
      101       38     578.011
      101       40     578.011
      101       42     578.011
      101       44     578.011
      101       46     578.011
      101       48     578.011
      101       50     578.011
      101       52     578.011
      101       54     578.011
      101       56     578.011
      101       58     578.011
      101       60     578.011
      101       62     578.011
      101       64     578.011
      101       66     578.011
      101       68     578.011
      101       70     578.011
      101       72     578.011
      101       74     578.011
      101       76     578.011
      101       78     578.011
      101       80     578.011
      101       82     578.011
      101       84     578.011
      101       86     578.011
      101       88     578.011
      101       90     578.011
      101       92     578.011
      101       94     578.011
      103        0     582.714
      103        2     582.714
      103        4     582.714
      103        6     582.714
      103        8     582.714
      103       10     582.714
      103       12     582.714
      103       14     582.714
      103       16     582.714
      103       18     582.714
      103       20     582.714
      103       22     582.714
      103       24     582.714
      103       26     582.714
      103       28     582.714
      103       30     582.714
      103       32     582.714
      103       34     582.714
      103       36     582.714
      103       38     582.714
      103       40     582.714
      103       42     582.714
      103       44     582.714
      103       46     582.714
      103       48     582.714
      103       50     582.714
      103       52     582.714
      103       54     582.714
      103       56     582.714
      103       58     582.714
      103       60     582.714
      103       62     582.714
      103       64     582.714
      103       66     582.714
      103       68     582.714
      103       70     582.714
      103       72     582.714
      103       74     582.714
      103       76     582.714
      103       78     582.714
      103       80     582.714
      103       82     582.714
      103       84     582.714
      103       86     582.714
      103       88     582.714
      103       90     582.714
      103       92     582.714
      103       94     582.714
      105        0     587.325
      105        2     587.325
      105        4     587.325
      105        6     587.325
      105        8     587.325
      105       10     587.325
      105       12     587.325
      105       14     587.325
      105       16     587.325
      105       18     587.325
      105       20     587.325
      105       22     587.325
      105       24     587.325
      105       26     587.325
      105       28     587.325
      105       30     587.325
      105       32     587.325
      105       34     587.325
      105       36     587.325
      105       38     587.325
      105       40     587.325
      105       42     587.325
      105       44     587.325
      105       46     587.325
      105       48     587.325
      105       50     587.325
      105       52     587.325
      105       54     587.325
      105       56     587.325
      105       58     587.325
      105       60     587.325
      105       62     587.325
      105       64     587.325
      105       66     587.325
      105       68     587.325
      105       70     587.325
      105       72     587.325
      105       74     587.325
      105       76     587.325
      105       78     587.325
      105       80     587.325
      105       82     587.325
      105       84     587.325
      105       86     587.325
      105       88     587.325
      105       90     587.325
      105       92     587.325
      107        0     591.927
      107        2     591.927
      107        4     591.927
      107        6     591.927
      107        8     591.927
      107       10     591.927
      107       12     591.927
      107       14     591.927
      107       16     591.927
      107       18     591.927
      107       20     591.927
      107       22     591.927
      107       24     591.927
      107       26     591.927
      107       28     591.927
      107       30     591.927
      107       32     591.927
      107       34     591.927
      107       36     591.927
      107       38     591.927
      107       40     591.927
      107       42     591.927
      107       44     591.927
      107       46     591.927
      107       48     591.927
      107       50     591.927
      107       52     591.927
      107       54     591.927
      107       56     591.927
      107       58     591.927
      107       60     591.927
      107       62     591.927
      107       64     591.927
      107       66     591.927
      107       68     591.927
      107       70     591.927
      107       72     591.927
      107       74     591.927
      107       76     591.927
      107       78     591.927
      107       80     591.927
      107       82     591.927
      107       84     591.927
      107       86     591.927
      107       88     591.927
      107       90     591.927
      109        0     596.506
      109        2     596.506
      109        4     596.506
      109        6     596.506
      109        8     596.506
      109       10     596.506
      109       12     596.506
      109       14     596.506
      109       16     596.506
      109       18     596.506
      109       20     596.506
      109       22     596.506
      109       24     596.506
      109       26     596.506
      109       28     596.506
      109       30     596.506
      109       32     596.506
      109       34     596.506
      109       36     596.506
      109       38     596.506
      109       40     596.506
      109       42     596.506
      109       44     596.506
      109       46     596.506
      109       48     596.506
      109       50     596.506
      109       52     596.506
      109       54     596.506
      109       56     596.506
      109       58     596.506
      109       60     596.506
      109       62     596.506
      109       64     596.506
      109       66     596.506
      109       68     596.506
      109       70     596.506
      109       72     596.506
      109       74     596.506
      109       76     596.506
      109       78     596.506
      109       80     596.506
      109       82     596.506
      109       84     596.506
      109       86     596.506
      109       88     596.506
      109       90     596.506
      111        0     601.013
      111        2     601.013
      111        4     601.013
      111        6     601.013
      111        8     601.013
      111       10     601.013
      111       12     601.013
      111       14     601.013
      111       16     601.013
      111       18     601.013
      111       20     601.013
      111       22     601.013
      111       24     601.013
      111       26     601.013
      111       28     601.013
      111       30     601.013
      111       32     601.013
      111       34     601.013
      111       36     601.013
      111       38     601.013
      111       40     601.013
      111       42     601.013
      111       44     601.013
      111       46     601.013
      111       48     601.013
      111       50     601.013
      111       52     601.013
      111       54     601.013
      111       56     601.013
      111       58     601.013
      111       60     601.013
      111       62     601.013
      111       64     601.013
      111       66     601.013
      111       68     601.013
      111       70     601.013
      111       72     601.013
      111       74     601.013
      111       76     601.013
      111       78     601.013
      111       80     601.013
      111       82     601.013
      111       84     601.013
      111       86     601.013
      111       88     601.013
      113        0     605.520
      113        2     605.520
      113        4     605.520
      113        6     605.520
      113        8     605.520
      113       10     605.520
      113       12     605.520
      113       14     605.520
      113       16     605.520
      113       18     605.520
      113       20     605.520
      113       22     605.520
      113       24     605.520
      113       26     605.520
      113       28     605.520
      113       30     605.520
      113       32     605.520
      113       34     605.520
      113       36     605.520
      113       38     605.520
      113       40     605.520
      113       42     605.520
      113       44     605.520
      113       46     605.520
      113       48     605.520
      113       50     605.520
      113       52     605.520
      113       54     605.520
      113       56     605.520
      113       58     605.520
      113       60     605.520
      113       62     605.520
      113       64     605.520
      113       66     605.520
      113       68     605.520
      113       70     605.520
      113       72     605.520
      113       74     605.520
      113       76     605.520
      113       78     605.520
      113       80     605.520
      113       82     605.520
      113       84     605.520
      113       86     605.520
      113       88     605.520
      115        0     609.984
      115        2     609.984
      115        4     609.984
      115        6     609.984
      115        8     609.984
      115       10     609.984
      115       12     609.984
      115       14     609.984
      115       16     609.984
      115       18     609.984
      115       20     609.984
      115       22     609.984
      115       24     609.984
      115       26     609.984
      115       28     609.984
      115       30     609.984
      115       32     609.984
      115       34     609.984
      115       36     609.984
      115       38     609.984
      115       40     609.984
      115       42     609.984
      115       44     609.984
      115       46     609.984
      115       48     609.984
      115       50     609.984
      115       52     609.984
      115       54     609.984
      115       56     609.984
      115       58     609.984
      115       60     609.984
      115       62     609.984
      115       64     609.984
      115       66     609.984
      115       68     609.984
      115       70     609.984
      115       72     609.984
      115       74     609.984
      115       76     609.984
      115       78     609.984
      115       80     609.984
      115       82     609.984
      115       84     609.984
      115       86     609.984
      117        0     614.401
      117        2     614.401
      117        4     614.401
      117        6     614.401
      117        8     614.401
      117       10     614.401
      117       12     614.401
      117       14     614.401
      117       16     614.401
      117       18     614.401
      117       20     614.401
      117       22     614.401
      117       24     614.401
      117       26     614.401
      117       28     614.401
      117       30     614.401
      117       32     614.401
      117       34     614.401
      117       36     614.401
      117       38     614.401
      117       40     614.401
      117       42     614.401
      117       44     614.401
      117       46     614.401
      117       48     614.401
      117       50     614.401
      117       52     614.401
      117       54     614.401
      117       56     614.401
      117       58     614.401
      117       60     614.401
      117       62     614.401
      117       64     614.401
      117       66     614.401
      117       68     614.401
      117       70     614.401
      117       72     614.401
      117       74     614.401
      117       76     614.401
      117       78     614.401
      117       80     614.401
      117       82     614.401
      117       84     614.401
      119        0     618.819
      119        2     618.819
      119        4     618.819
      119        6     618.819
      119        8     618.819
      119       10     618.819
      119       12     618.819
      119       14     618.819
      119       16     618.819
      119       18     618.819
      119       20     618.819
      119       22     618.819
      119       24     618.819
      119       26     618.819
      119       28     618.819
      119       30     618.819
      119       32     618.819
      119       34     618.819
      119       36     618.819
      119       38     618.819
      119       40     618.819
      119       42     618.819
      119       44     618.819
      119       46     618.819
      119       48     618.819
      119       50     618.819
      119       52     618.819
      119       54     618.819
      119       56     618.819
      119       58     618.819
      119       60     618.819
      119       62     618.819
      119       64     618.819
      119       66     618.819
      119       68     618.819
      119       70     618.819
      119       72     618.819
      119       74     618.819
      119       76     618.819
      119       78     618.819
      119       80     618.819
      119       82     618.819
      121        0     623.181
      121        2     623.181
      121        4     623.181
      121        6     623.181
      121        8     623.181
      121       10     623.181
      121       12     623.181
      121       14     623.181
      121       16     623.181
      121       18     623.181
      121       20     623.181
      121       22     623.181
      121       24     623.181
      121       26     623.181
      121       28     623.181
      121       30     623.181
      121       32     623.181
      121       34     623.181
      121       36     623.181
      121       38     623.181
      121       40     623.181
      121       42     623.181
      121       44     623.181
      121       46     623.181
      121       48     623.181
      121       50     623.181
      121       52     623.181
      121       54     623.181
      121       56     623.181
      121       58     623.181
      121       60     623.181
      121       62     623.181
      121       64     623.181
      121       66     623.181
      121       68     623.181
      121       70     623.181
      121       72     623.181
      121       74     623.181
      121       76     623.181
      121       78     623.181
      121       80     623.181
      121       82     623.181
      123        0     627.515
      123        2     627.515
      123        4     627.515
      123        6     627.515
      123        8     627.515
      123       10     627.515
      123       12     627.515
      123       14     627.515
      123       16     627.515
      123       18     627.515
      123       20     627.515
      123       22     627.515
      123       24     627.515
      123       26     627.515
      123       28     627.515
      123       30     627.515
      123       32     627.515
      123       34     627.515
      123       36     627.515
      123       38     627.515
      123       40     627.515
      123       42     627.515
      123       44     627.515
      123       46     627.515
      123       48     627.515
      123       50     627.515
      123       52     627.515
      123       54     627.515
      123       56     627.515
      123       58     627.515
      123       60     627.515
      123       62     627.515
      123       64     627.515
      123       66     627.515
      123       68     627.515
      123       70     627.515
      123       72     627.515
      123       74     627.515
      123       76     627.515
      123       78     627.515
      123       80     627.515
      125        0     631.848
      125        2     631.848
      125        4     631.848
      125        6     631.848
      125        8     631.848
      125       10     631.848
      125       12     631.848
      125       14     631.848
      125       16     631.848
      125       18     631.848
      125       20     631.848
      125       22     631.848
      125       24     631.848
      125       26     631.848
      125       28     631.848
      125       30     631.848
      125       32     631.848
      125       34     631.848
      125       36     631.848
      125       38     631.848
      125       40     631.848
      125       42     631.848
      125       44     631.848
      125       46     631.848
      125       48     631.848
      125       50     631.848
      125       52     631.848
      125       54     631.848
      125       56     631.848
      125       58     631.848
      125       60     631.848
      125       62     631.848
      125       64     631.848
      125       66     631.848
      125       68     631.848
      125       70     631.848
      125       72     631.848
      125       74     631.848
      125       76     631.848
      125       78     631.848
      125       80     631.848
      127        0     636.122
      127        2     636.122
      127        4     636.122
      127        6     636.122
      127        8     636.122
      127       10     636.122
      127       12     636.122
      127       14     636.122
      127       16     636.122
      127       18     636.122
      127       20     636.122
      127       22     636.122
      127       24     636.122
      127       26     636.122
      127       28     636.122
      127       30     636.122
      127       32     636.122
      127       34     636.122
      127       36     636.122
      127       38     636.122
      127       40     636.122
      127       42     636.122
      127       44     636.122
      127       46     636.122
      127       48     636.122
      127       50     636.122
      127       52     636.122
      127       54     636.122
      127       56     636.122
      127       58     636.122
      127       60     636.122
      127       62     636.122
      127       64     636.122
      127       66     636.122
      127       68     636.122
      127       70     636.122
      127       72     636.122
      127       74     636.122
      127       76     636.122
      127       78     636.122
      129        0     640.376
      129        2     640.376
      129        4     640.376
      129        6     640.376
      129        8     640.376
      129       10     640.376
      129       12     640.376
      129       14     640.376
      129       16     640.376
      129       18     640.376
      129       20     640.376
      129       22     640.376
      129       24     640.376
      129       26     640.376
      129       28     640.376
      129       30     640.376
      129       32     640.376
      129       34     640.376
      129       36     640.376
      129       38     640.376
      129       40     640.376
      129       42     640.376
      129       44     640.376
      129       46     640.376
      129       48     640.376
      129       50     640.376
      129       52     640.376
      129       54     640.376
      129       56     640.376
      129       58     640.376
      129       60     640.376
      129       62     640.376
      129       64     640.376
      129       66     640.376
      129       68     640.376
      129       70     640.376
      129       72     640.376
      129       74     640.376
      129       76     640.376
      129       78     640.376
      131        0     644.630
      131        2     644.630
      131        4     644.630
      131        6     644.630
      131        8     644.630
      131       10     644.630
      131       12     644.630
      131       14     644.630
      131       16     644.630
      131       18     644.630
      131       20     644.630
      131       22     644.630
      131       24     644.630
      131       26     644.630
      131       28     644.630
      131       30     644.630
      131       32     644.630
      131       34     644.630
      131       36     644.630
      131       38     644.630
      131       40     644.630
      131       42     644.630
      131       44     644.630
      131       46     644.630
      131       48     644.630
      131       50     644.630
      131       52     644.630
      131       54     644.630
      131       56     644.630
      131       58     644.630
      131       60     644.630
      131       62     644.630
      131       64     644.630
      131       66     644.630
      131       68     644.630
      131       70     644.630
      131       72     644.630
      131       74     644.630
      131       76     644.630
      133        0     648.827
      133        2     648.827
      133        4     648.827
      133        6     648.827
      133        8     648.827
      133       10     648.827
      133       12     648.827
      133       14     648.827
      133       16     648.827
      133       18     648.827
      133       20     648.827
      133       22     648.827
      133       24     648.827
      133       26     648.827
      133       28     648.827
      133       30     648.827
      133       32     648.827
      133       34     648.827
      133       36     648.827
      133       38     648.827
      133       40     648.827
      133       42     648.827
      133       44     648.827
      133       46     648.827
      133       48     648.827
      133       50     648.827
      133       52     648.827
      133       54     648.827
      133       56     648.827
      133       58     648.827
      133       60     648.827
      133       62     648.827
      133       64     648.827
      133       66     648.827
      133       68     648.827
      133       70     648.827
      133       72     648.827
      133       74     648.827
      133       76     648.827
      135        0     653.006
      135        2     653.006
      135        4     653.006
      135        6     653.006
      135        8     653.006
      135       10     653.006
      135       12     653.006
      135       14     653.006
      135       16     653.006
      135       18     653.006
      135       20     653.006
      135       22     653.006
      135       24     653.006
      135       26     653.006
      135       28     653.006
      135       30     653.006
      135       32     653.006
      135       34     653.006
      135       36     653.006
      135       38     653.006
      135       40     653.006
      135       42     653.006
      135       44     653.006
      135       46     653.006
      135       48     653.006
      135       50     653.006
      135       52     653.006
      135       54     653.006
      135       56     653.006
      135       58     653.006
      135       60     653.006
      135       62     653.006
      135       64     653.006
      135       66     653.006
      135       68     653.006
      135       70     653.006
      135       72     653.006
      135       74     653.006
      137        0     657.185
      137        2     657.185
      137        4     657.185
      137        6     657.185
      137        8     657.185
      137       10     657.185
      137       12     657.185
      137       14     657.185
      137       16     657.185
      137       18     657.185
      137       20     657.185
      137       22     657.185
      137       24     657.185
      137       26     657.185
      137       28     657.185
      137       30     657.185
      137       32     657.185
      137       34     657.185
      137       36     657.185
      137       38     657.185
      137       40     657.185
      137       42     657.185
      137       44     657.185
      137       46     657.185
      137       48     657.185
      137       50     657.185
      137       52     657.185
      137       54     657.185
      137       56     657.185
      137       58     657.185
      137       60     657.185
      137       62     657.185
      137       64     657.185
      137       66     657.185
      137       68     657.185
      137       70     657.185
      137       72     657.185
      139        0     661.314
      139        2     661.314
      139        4     661.314
      139        6     661.314
      139        8     661.314
      139       10     661.314
      139       12     661.314
      139       14     661.314
      139       16     661.314
      139       18     661.314
      139       20     661.314
      139       22     661.314
      139       24     661.314
      139       26     661.314
      139       28     661.314
      139       30     661.314
      139       32     661.314
      139       34     661.314
      139       36     661.314
      139       38     661.314
      139       40     661.314
      139       42     661.314
      139       44     661.314
      139       46     661.314
      139       48     661.314
      139       50     661.314
      139       52     661.314
      139       54     661.314
      139       56     661.314
      139       58     661.314
      139       60     661.314
      139       62     661.314
      139       64     661.314
      139       66     661.314
      139       68     661.314
      139       70     661.314
      139       72     661.314
      141        0     665.423
      141        2     665.423
      141        4     665.423
      141        6     665.423
      141        8     665.423
      141       10     665.423
      141       12     665.423
      141       14     665.423
      141       16     665.423
      141       18     665.423
      141       20     665.423
      141       22     665.423
      141       24     665.423
      141       26     665.423
      141       28     665.423
      141       30     665.423
      141       32     665.423
      141       34     665.423
      141       36     665.423
      141       38     665.423
      141       40     665.423
      141       42     665.423
      141       44     665.423
      141       46     665.423
      141       48     665.423
      141       50     665.423
      141       52     665.423
      141       54     665.423
      141       56     665.423
      141       58     665.423
      141       60     665.423
      141       62     665.423
      141       64     665.423
      141       66     665.423
      141       68     665.423
      141       70     665.423
      143        0     669.531
      143        2     669.531
      143        4     669.531
      143        6     669.531
      143        8     669.531
      143       10     669.531
      143       12     669.531
      143       14     669.531
      143       16     669.531
      143       18     669.531
      143       20     669.531
      143       22     669.531
      143       24     669.531
      143       26     669.531
      143       28     669.531
      143       30     669.531
      143       32     669.531
      143       34     669.531
      143       36     669.531
      143       38     669.531
      143       40     669.531
      143       42     669.531
      143       44     669.531
      143       46     669.531
      143       48     669.531
      143       50     669.531
      143       52     669.531
      143       54     669.531
      143       56     669.531
      143       58     669.531
      143       60     669.531
      143       62     669.531
      143       64     669.531
      143       66     669.531
      143       68     669.531
      145        0     673.601
      145        2     673.601
      145        4     673.601
      145        6     673.601
      145        8     673.601
      145       10     673.601
      145       12     673.601
      145       14     673.601
      145       16     673.601
      145       18     673.601
      145       20     673.601
      145       22     673.601
      145       24     673.601
      145       26     673.601
      145       28     673.601
      145       30     673.601
      145       32     673.601
      145       34     673.601
      145       36     673.601
      145       38     673.601
      145       40     673.601
      145       42     673.601
      145       44     673.601
      145       46     673.601
      145       48     673.601
      145       50     673.601
      145       52     673.601
      145       54     673.601
      145       56     673.601
      145       58     673.601
      145       60     673.601
      145       62     673.601
      145       64     673.601
      145       66     673.601
      145       68     673.601
      147        0     677.643
      147        2     677.643
      147        4     677.643
      147        6     677.643
      147        8     677.643
      147       10     677.643
      147       12     677.643
      147       14     677.643
      147       16     677.643
      147       18     677.643
      147       20     677.643
      147       22     677.643
      147       24     677.643
      147       26     677.643
      147       28     677.643
      147       30     677.643
      147       32     677.643
      147       34     677.643
      147       36     677.643
      147       38     677.643
      147       40     677.643
      147       42     677.643
      147       44     677.643
      147       46     677.643
      147       48     677.643
      147       50     677.643
      147       52     677.643
      147       54     677.643
      147       56     677.643
      147       58     677.643
      147       60     677.643
      147       62     677.643
      147       64     677.643
      147       66     677.643
      147       68     677.643
      149        0     681.685
      149        2     681.685
      149        4     681.685
      149        6     681.685
      149        8     681.685
      149       10     681.685
      149       12     681.685
      149       14     681.685
      149       16     681.685
      149       18     681.685
      149       20     681.685
      149       22     681.685
      149       24     681.685
      149       26     681.685
      149       28     681.685
      149       30     681.685
      149       32     681.685
      149       34     681.685
      149       36     681.685
      149       38     681.685
      149       40     681.685
      149       42     681.685
      149       44     681.685
      149       46     681.685
      149       48     681.685
      149       50     681.685
      149       52     681.685
      149       54     681.685
      149       56     681.685
      149       58     681.685
      149       60     681.685
      149       62     681.685
      149       64     681.685
      149       66     681.685
      151        0     685.703
      151        2     685.703
      151        4     685.703
      151        6     685.703
      151        8     685.703
      151       10     685.703
      151       12     685.703
      151       14     685.703
      151       16     685.703
      151       18     685.703
      151       20     685.703
      151       22     685.703
      151       24     685.703
      151       26     685.703
      151       28     685.703
      151       30     685.703
      151       32     685.703
      151       34     685.703
      151       36     685.703
      151       38     685.703
      151       40     685.703
      151       42     685.703
      151       44     685.703
      151       46     685.703
      151       48     685.703
      151       50     685.703
      151       52     685.703
      151       54     685.703
      151       56     685.703
      151       58     685.703
      151       60     685.703
      151       62     685.703
      151       64     685.703
      151       66     685.703
      153        0     689.682
      153        2     689.682
      153        4     689.682
      153        6     689.682
      153        8     689.682
      153       10     689.682
      153       12     689.682
      153       14     689.682
      153       16     689.682
      153       18     689.682
      153       20     689.682
      153       22     689.682
      153       24     689.682
      153       26     689.682
      153       28     689.682
      153       30     689.682
      153       32     689.682
      153       34     689.682
      153       36     689.682
      153       38     689.682
      153       40     689.682
      153       42     689.682
      153       44     689.682
      153       46     689.682
      153       48     689.682
      153       50     689.682
      153       52     689.682
      153       54     689.682
      153       56     689.682
      153       58     689.682
      153       60     689.682
      153       62     689.682
      153       64     689.682
      155        0     693.660
      155        2     693.660
      155        4     693.660
      155        6     693.660
      155        8     693.660
      155       10     693.660
      155       12     693.660
      155       14     693.660
      155       16     693.660
      155       18     693.660
      155       20     693.660
      155       22     693.660
      155       24     693.660
      155       26     693.660
      155       28     693.660
      155       30     693.660
      155       32     693.660
      155       34     693.660
      155       36     693.660
      155       38     693.660
      155       40     693.660
      155       42     693.660
      155       44     693.660
      155       46     693.660
      155       48     693.660
      155       50     693.660
      155       52     693.660
      155       54     693.660
      155       56     693.660
      155       58     693.660
      155       60     693.660
      155       62     693.660
      155       64     693.660
      157        0     697.635
      157        2     697.635
      157        4     697.635
      157        6     697.635
      157        8     697.635
      157       10     697.635
      157       12     697.635
      157       14     697.635
      157       16     697.635
      157       18     697.635
      157       20     697.635
      157       22     697.635
      157       24     697.635
      157       26     697.635
      157       28     697.635
      157       30     697.635
      157       32     697.635
      157       34     697.635
      157       36     697.635
      157       38     697.635
      157       40     697.635
      157       42     697.635
      157       44     697.635
      157       46     697.635
      157       48     697.635
      157       50     697.635
      157       52     697.635
      157       54     697.635
      157       56     697.635
      157       58     697.635
      157       60     697.635
      157       62     697.635
      159        0     701.553
      159        2     701.553
      159        4     701.553
      159        6     701.553
      159        8     701.553
      159       10     701.553
      159       12     701.553
      159       14     701.553
      159       16     701.553
      159       18     701.553
      159       20     701.553
      159       22     701.553
      159       24     701.553
      159       26     701.553
      159       28     701.553
      159       30     701.553
      159       32     701.553
      159       34     701.553
      159       36     701.553
      159       38     701.553
      159       40     701.553
      159       42     701.553
      159       44     701.553
      159       46     701.553
      159       48     701.553
      159       50     701.553
      159       52     701.553
      159       54     701.553
      159       56     701.553
      159       58     701.553
      159       60     701.553
      161        0     705.472
      161        2     705.472
      161        4     705.472
      161        6     705.472
      161        8     705.472
      161       10     705.472
      161       12     705.472
      161       14     705.472
      161       16     705.472
      161       18     705.472
      161       20     705.472
      161       22     705.472
      161       24     705.472
      161       26     705.472
      161       28     705.472
      161       30     705.472
      161       32     705.472
      161       34     705.472
      161       36     705.472
      161       38     705.472
      161       40     705.472
      161       42     705.472
      161       44     705.472
      161       46     705.472
      161       48     705.472
      161       50     705.472
      161       52     705.472
      161       54     705.472
      161       56     705.472
      161       58     705.472
      161       60     705.472
      163        0     709.390
      163        2     709.390
      163        4     709.390
      163        6     709.390
      163        8     709.390
      163       10     709.390
      163       12     709.390
      163       14     709.390
      163       16     709.390
      163       18     709.390
      163       20     709.390
      163       22     709.390
      163       24     709.390
      163       26     709.390
      163       28     709.390
      163       30     709.390
      163       32     709.390
      163       34     709.390
      163       36     709.390
      163       38     709.390
      163       40     709.390
      163       42     709.390
      163       44     709.390
      163       46     709.390
      163       48     709.390
      163       50     709.390
      163       52     709.390
      163       54     709.390
      163       56     709.390
      163       58     709.390
      165        0     713.269
      165        2     713.269
      165        4     713.269
      165        6     713.269
      165        8     713.269
      165       10     713.269
      165       12     713.269
      165       14     713.269
      165       16     713.269
      165       18     713.269
      165       20     713.269
      165       22     713.269
      165       24     713.269
      165       26     713.269
      165       28     713.269
      165       30     713.269
      165       32     713.269
      165       34     713.269
      165       36     713.269
      165       38     713.269
      165       40     713.269
      165       42     713.269
      165       44     713.269
      165       46     713.269
      165       48     713.269
      165       50     713.269
      165       52     713.269
      165       54     713.269
      165       56     713.269
      165       58     713.269
      167        0     717.131
      167        2     717.131
      167        4     717.131
      167        6     717.131
      167        8     717.131
      167       10     717.131
      167       12     717.131
      167       14     717.131
      167       16     717.131
      167       18     717.131
      167       20     717.131
      167       22     717.131
      167       24     717.131
      167       26     717.131
      167       28     717.131
      167       30     717.131
      167       32     717.131
      167       34     717.131
      167       36     717.131
      167       38     717.131
      167       40     717.131
      167       42     717.131
      167       44     717.131
      167       46     717.131
      167       48     717.131
      167       50     717.131
      167       52     717.131
      167       54     717.131
      167       56     717.131
      169        0     720.993
      169        2     720.993
      169        4     720.993
      169        6     720.993
      169        8     720.993
      169       10     720.993
      169       12     720.993
      169       14     720.993
      169       16     720.993
      169       18     720.993
      169       20     720.993
      169       22     720.993
      169       24     720.993
      169       26     720.993
      169       28     720.993
      169       30     720.993
      169       32     720.993
      169       34     720.993
      169       36     720.993
      169       38     720.993
      169       40     720.993
      169       42     720.993
      169       44     720.993
      169       46     720.993
      169       48     720.993
      169       50     720.993
      169       52     720.993
      169       54     720.993
      169       56     720.993
      171        0     724.841
      171        2     724.841
      171        4     724.841
      171        6     724.841
      171        8     724.841
      171       10     724.841
      171       12     724.841
      171       14     724.841
      171       16     724.841
      171       18     724.841
      171       20     724.841
      171       22     724.841
      171       24     724.841
      171       26     724.841
      171       28     724.841
      171       30     724.841
      171       32     724.841
      171       34     724.841
      171       36     724.841
      171       38     724.841
      171       40     724.841
      171       42     724.841
      171       44     724.841
      171       46     724.841
      171       48     724.841
      171       50     724.841
      171       52     724.841
      171       54     724.841
      173        0     728.649
      173        2     728.649
      173        4     728.649
      173        6     728.649
      173        8     728.649
      173       10     728.649
      173       12     728.649
      173       14     728.649
      173       16     728.649
      173       18     728.649
      173       20     728.649
      173       22     728.649
      173       24     728.649
      173       26     728.649
      173       28     728.649
      173       30     728.649
      173       32     728.649
      173       34     728.649
      173       36     728.649
      173       38     728.649
      173       40     728.649
      173       42     728.649
      173       44     728.649
      173       46     728.649
      173       48     728.649
      173       50     728.649
      173       52     728.649
      175        0     732.457
      175        2     732.457
      175        4     732.457
      175        6     732.457
      175        8     732.457
      175       10     732.457
      175       12     732.457
      175       14     732.457
      175       16     732.457
      175       18     732.457
      175       20     732.457
      175       22     732.457
      175       24     732.457
      175       26     732.457
      175       28     732.457
      175       30     732.457
      175       32     732.457
      175       34     732.457
      175       36     732.457
      175       38     732.457
      175       40     732.457
      175       42     732.457
      175       44     732.457
      175       46     732.457
      175       48     732.457
      175       50     732.457
      175       52     732.457
      177        0     736.265
      177        2     736.265
      177        4     736.265
      177        6     736.265
      177        8     736.265
      177       10     736.265
      177       12     736.265
      177       14     736.265
      177       16     736.265
      177       18     736.265
      177       20     736.265
      177       22     736.265
      177       24     736.265
      177       26     736.265
      177       28     736.265
      177       30     736.265
      177       32     736.265
      177       34     736.265
      177       36     736.265
      177       38     736.265
      177       40     736.265
      177       42     736.265
      177       44     736.265
      177       46     736.265
      177       48     736.265
      177       50     736.265
      179        0     740.035
      179        2     740.035
      179        4     740.035
      179        6     740.035
      179        8     740.035
      179       10     740.035
      179       12     740.035
      179       14     740.035
      179       16     740.035
      179       18     740.035
      179       20     740.035
      179       22     740.035
      179       24     740.035
      179       26     740.035
      179       28     740.035
      179       30     740.035
      179       32     740.035
      179       34     740.035
      179       36     740.035
      179       38     740.035
      179       40     740.035
      179       42     740.035
      179       44     740.035
      179       46     740.035
      179       48     740.035
      179       50     740.035
      181        0     743.792
      181        2     743.792
      181        4     743.792
      181        6     743.792
      181        8     743.792
      181       10     743.792
      181       12     743.792
      181       14     743.792
      181       16     743.792
      181       18     743.792
      181       20     743.792
      181       22     743.792
      181       24     743.792
      181       26     743.792
      181       28     743.792
      181       30     743.792
      181       32     743.792
      181       34     743.792
      181       36     743.792
      181       38     743.792
      181       40     743.792
      181       42     743.792
      181       44     743.792
      181       46     743.792
      181       48     743.792
      181       50     743.792
      183        0     747.549
      183        2     747.549
      183        4     747.549
      183        6     747.549
      183        8     747.549
      183       10     747.549
      183       12     747.549
      183       14     747.549
      183       16     747.549
      183       18     747.549
      183       20     747.549
      183       22     747.549
      183       24     747.549
      183       26     747.549
      183       28     747.549
      183       30     747.549
      183       32     747.549
      183       34     747.549
      183       36     747.549
      183       38     747.549
      183       40     747.549
      183       42     747.549
      183       44     747.549
      183       46     747.549
      183       48     747.549
      185        0     751.300
      185        2     751.300
      185        4     751.300
      185        6     751.300
      185        8     751.300
      185       10     751.300
      185       12     751.300
      185       14     751.300
      185       16     751.300
      185       18     751.300
      185       20     751.300
      185       22     751.300
      185       24     751.300
      185       26     751.300
      185       28     751.300
      185       30     751.300
      185       32     751.300
      185       34     751.300
      185       36     751.300
      185       38     751.300
      185       40     751.300
      185       42     751.300
      185       44     751.300
      185       46     751.300
      185       48     751.300
      187        0     755.008
      187        2     755.008
      187        4     755.008
      187        6     755.008
      187        8     755.008
      187       10     755.008
      187       12     755.008
      187       14     755.008
      187       16     755.008
      187       18     755.008
      187       20     755.008
      187       22     755.008
      187       24     755.008
      187       26     755.008
      187       28     755.008
      187       30     755.008
      187       32     755.008
      187       34     755.008
      187       36     755.008
      187       38     755.008
      187       40     755.008
      187       42     755.008
      187       44     755.008
      187       46     755.008
      187       48     755.008
      189        0     758.717
      189        2     758.717
      189        4     758.717
      189        6     758.717
      189        8     758.717
      189       10     758.717
      189       12     758.717
      189       14     758.717
      189       16     758.717
      189       18     758.717
      189       20     758.717
      189       22     758.717
      189       24     758.717
      189       26     758.717
      189       28     758.717
      189       30     758.717
      189       32     758.717
      189       34     758.717
      189       36     758.717
      189       38     758.717
      189       40     758.717
      189       42     758.717
      189       44     758.717
      189       46     758.717
      191        0     762.426
      191        2     762.426
      191        4     762.426
      191        6     762.426
      191        8     762.426
      191       10     762.426
      191       12     762.426
      191       14     762.426
      191       16     762.426
      191       18     762.426
      191       20     762.426
      191       22     762.426
      191       24     762.426
      191       26     762.426
      191       28     762.426
      191       30     762.426
      191       32     762.426
      191       34     762.426
      191       36     762.426
      191       38     762.426
      191       40     762.426
      191       42     762.426
      191       44     762.426
      191       46     762.426
      193        0     766.112
      193        2     766.112
      193        4     766.112
      193        6     766.112
      193        8     766.112
      193       10     766.112
      193       12     766.112
      193       14     766.112
      193       16     766.112
      193       18     766.112
      193       20     766.112
      193       22     766.112
      193       24     766.112
      193       26     766.112
      193       28     766.112
      193       30     766.112
      193       32     766.112
      193       34     766.112
      193       36     766.112
      193       38     766.112
      193       40     766.112
      193       42     766.112
      193       44     766.112
      195        0     769.775
      195        2     769.775
      195        4     769.775
      195        6     769.775
      195        8     769.775
      195       10     769.775
      195       12     769.775
      195       14     769.775
      195       16     769.775
      195       18     769.775
      195       20     769.775
      195       22     769.775
      195       24     769.775
      195       26     769.775
      195       28     769.775
      195       30     769.775
      195       32     769.775
      195       34     769.775
      195       36     769.775
      195       38     769.775
      195       40     769.775
      195       42     769.775
      197        0     773.438
      197        2     773.438
      197        4     773.438
      197        6     773.438
      197        8     773.438
      197       10     773.438
      197       12     773.438
      197       14     773.438
      197       16     773.438
      197       18     773.438
      197       20     773.438
      197       22     773.438
      197       24     773.438
      197       26     773.438
      197       28     773.438
      197       30     773.438
      197       32     773.438
      197       34     773.438
      197       36     773.438
      197       38     773.438
      197       40     773.438
      197       42     773.438
      199        0     777.100
      199        2     777.100
      199        4     777.100
      199        6     777.100
      199        8     777.100
      199       10     777.100
      199       12     777.100
      199       14     777.100
      199       16     777.100
      199       18     777.100
      199       20     777.100
      199       22     777.100
      199       24     777.100
      199       26     777.100
      199       28     777.100
      199       30     777.100
      199       32     777.100
      199       34     777.100
      199       36     777.100
      199       38     777.100
      199       40     777.100
      201        0     780.731
      201        2     780.731
      201        4     780.731
      201        6     780.731
      201        8     780.731
      201       10     780.731
      201       12     780.731
      201       14     780.731
      201       16     780.731
      201       18     780.731
      201       20     780.731
      201       22     780.731
      201       24     780.731
      201       26     780.731
      201       28     780.731
      201       30     780.731
      201       32     780.731
      201       34     780.731
      201       36     780.731
      201       38     780.731
      201       40     780.731
      203        0     784.350
      203        2     784.350
      203        4     784.350
      203        6     784.350
      203        8     784.350
      203       10     784.350
      203       12     784.350
      203       14     784.350
      203       16     784.350
      203       18     784.350
      203       20     784.350
      203       22     784.350
      203       24     784.350
      203       26     784.350
      203       28     784.350
      203       30     784.350
      203       32     784.350
      203       34     784.350
      203       36     784.350
      203       38     784.350
      205        0     787.969
      205        2     787.969
      205        4     787.969
      205        6     787.969
      205        8     787.969
      205       10     787.969
      205       12     787.969
      205       14     787.969
      205       16     787.969
      205       18     787.969
      205       20     787.969
      205       22     787.969
      205       24     787.969
      205       26     787.969
      205       28     787.969
      205       30     787.969
      205       32     787.969
      205       34     787.969
      205       36     787.969
      205       38     787.969
      207        0     791.588
      207        2     791.588
      207        4     791.588
      207        6     791.588
      207        8     791.588
      207       10     791.588
      207       12     791.588
      207       14     791.588
      207       16     791.588
      207       18     791.588
      207       20     791.588
      207       22     791.588
      207       24     791.588
      207       26     791.588
      207       28     791.588
      207       30     791.588
      207       32     791.588
      207       34     791.588
      207       36     791.588
      209        0     795.169
      209        2     795.169
      209        4     795.169
      209        6     795.169
      209        8     795.169
      209       10     795.169
      209       12     795.169
      209       14     795.169
      209       16     795.169
      209       18     795.169
      209       20     795.169
      209       22     795.169
      209       24     795.169
      209       26     795.169
      209       28     795.169
      209       30     795.169
      209       32     795.169
      209       34     795.169
      209       36     795.169
      211        0     798.746
      211        2     798.746
      211        4     798.746
      211        6     798.746
      211        8     798.746
      211       10     798.746
      211       12     798.746
      211       14     798.746
      211       16     798.746
      211       18     798.746
      211       20     798.746
      211       22     798.746
      211       24     798.746
      211       26     798.746
      211       28     798.746
      211       30     798.746
      211       32     798.746
      211       34     798.746
      213        0     802.323
      213        2     802.323
      213        4     802.323
      213        6     802.323
      213        8     802.323
      213       10     802.323
      213       12     802.323
      213       14     802.323
      213       16     802.323
      213       18     802.323
      213       20     802.323
      213       22     802.323
      213       24     802.323
      213       26     802.323
      213       28     802.323
      213       30     802.323
      213       32     802.323
      215        0     805.900
      215        2     805.900
      215        4     805.900
      215        6     805.900
      215        8     805.900
      215       10     805.900
      215       12     805.900
      215       14     805.900
      215       16     805.900
      215       18     805.900
      215       20     805.900
      215       22     805.900
      215       24     805.900
      215       26     805.900
      215       28     805.900
      215       30     805.900
      215       32     805.900
      217        0     809.437
      217        2     809.437
      217        4     809.437
      217        6     809.437
      217        8     809.437
      217       10     809.437
      217       12     809.437
      217       14     809.437
      217       16     809.437
      217       18     809.437
      217       20     809.437
      217       22     809.437
      217       24     809.437
      217       26     809.437
      217       28     809.437
      217       30     809.437
      219        0     812.975
      219        2     812.975
      219        4     812.975
      219        6     812.975
      219        8     812.975
      219       10     812.975
      219       12     812.975
      219       14     812.975
      219       16     812.975
      219       18     812.975
      219       20     812.975
      219       22     812.975
      219       24     812.975
      219       26     812.975
      219       28     812.975
      219       30     812.975
      221        0     816.513
      221        2     816.513
      221        4     816.513
      221        6     816.513
      221        8     816.513
      221       10     816.513
      221       12     816.513
      221       14     816.513
      221       16     816.513
      221       18     816.513
      221       20     816.513
      221       22     816.513
      221       24     816.513
      221       26     816.513
      221       28     816.513
      223        0     820.049
      223        2     820.049
      223        4     820.049
      223        6     820.049
      223        8     820.049
      223       10     820.049
      223       12     820.049
      223       14     820.049
      223       16     820.049
      223       18     820.049
      223       20     820.049
      223       22     820.049
      223       24     820.049
      223       26     820.049
      223       28     820.049
      225        0     823.549
      225        2     823.549
      225        4     823.549
      225        6     823.549
      225        8     823.549
      225       10     823.549
      225       12     823.549
      225       14     823.549
      225       16     823.549
      225       18     823.549
      225       20     823.549
      225       22     823.549
      225       24     823.549
      225       26     823.549
      227        0     827.049
      227        2     827.049
      227        4     827.049
      227        6     827.049
      227        8     827.049
      227       10     827.049
      227       12     827.049
      227       14     827.049
      227       16     827.049
      227       18     827.049
      227       20     827.049
      227       22     827.049
      227       24     827.049
      229        0     830.549
      229        2     830.549
      229        4     830.549
      229        6     830.549
      229        8     830.549
      229       10     830.549
      229       12     830.549
      229       14     830.549
      229       16     830.549
      229       18     830.549
      229       20     830.549
      229       22     830.549
      229       24     830.549
      231        0     834.048
      231        2     834.048
      231        4     834.048
      231        6     834.048
      231        8     834.048
      231       10     834.048
      231       12     834.048
      231       14     834.048
      231       16     834.048
      231       18     834.048
      231       20     834.048
      231       22     834.048
      233        0     837.512
      233        2     837.512
      233        4     837.512
      233        6     837.512
      233        8     837.512
      233       10     837.512
      233       12     837.512
      233       14     837.512
      233       16     837.512
      233       18     837.512
      233       20     837.512
      233       22     837.512
      235        0     840.976
      235        2     840.976
      235        4     840.976
      235        6     840.976
      235        8     840.976
      235       10     840.976
      235       12     840.976
      235       14     840.976
      235       16     840.976
      235       18     840.976
      235       20     840.976
      237        0     844.440
      237        2     844.440
      237        4     844.440
      237        6     844.440
      237        8     844.440
      237       10     844.440
      237       12     844.440
      237       14     844.440
      237       16     844.440
      237       18     844.440
      237       20     844.440
      239        0     847.904
      239        2     847.904
      239        4     847.904
      239        6     847.904
      239        8     847.904
      239       10     847.904
      239       12     847.904
      239       14     847.904
      239       16     847.904
      239       18     847.904
      241        0     851.338
      241        2     851.338
      241        4     851.338
      241        6     851.338
      241        8     851.338
      241       10     851.338
      241       12     851.338
      241       14     851.338
      241       16     851.338
      243        0     854.767
      243        2     854.767
      243        4     854.767
      243        6     854.767
      243        8     854.767
      243       10     854.767
      243       12     854.767
      243       14     854.767
      243       16     854.767
      245        0     858.197
      245        2     858.197
      245        4     858.197
      245        6     858.197
      245        8     858.197
      245       10     858.197
      245       12     858.197
      245       14     858.197
      247        0     861.627
      247        2     861.627
      247        4     861.627
      247        6     861.627
      247        8     861.627
      247       10     861.627
      247       12     861.627
      247       14     861.627
      249        0     865.033
      249        2     865.033
      249        4     865.033
      249        6     865.033
      249        8     865.033
      249       10     865.033
      249       12     865.033
      251        0     868.430
      251        2     868.430
      251        4     868.430
      251        6     868.430
      251        8     868.430
      251       10     868.430
      253        0     871.827
      253        2     871.827
      253        4     871.827
      253        6     871.827
      253        8     871.827
      253       10     871.827
      255        0     875.224
      255        2     875.224
      255        4     875.224
      255        6     875.224
      255        8     875.224
      257        0     878.607
      257        2     878.607
      257        4     878.607
      257        6     878.607
      257        8     878.607
      259        0     881.973
      259        2     881.973
      259        4     881.973
      259        6     881.973
      261        0     885.339
      261        2     885.339
      261        4     885.339
      263        0     888.704
      263        2     888.704
      263        4     888.704
      265        0     892.067
      265        2     892.067
      267        0     895.403
      269        0     898.738


==> anc/Parameter_Space_Contours/m75/UTwin.dat <==
       49      308     435.934
       49      310     435.934
       49      312     435.934
       49      314     435.934
       49      316     435.934
       49      318     435.934
       49      320     435.934
       49      322     435.934
       49      324     435.934
       49      326     435.934
       49      328     435.934
       49      330     435.934
       49      332     435.934
       49      334     435.934
       49      336     435.934
       49      338     435.934
       49      340     435.934
       49      342     435.934
       49      346     435.934
       49      348     435.934
       49      350     435.934
       49      354     435.934
       49      356     435.934
       49      360     435.934
       49      362     435.934
       49      364     435.934
       49      366     435.934
       49      368     435.934
       49      370     435.934
       49      372     435.934
       49      374     435.934
       49      376     435.934
       49      378     435.934
       49      380     435.934
       49      384     435.934
       49      386     435.934
       49      388     435.934
       49      390     435.934
       49      396     435.934
       49      398     435.934
       49      400     435.934
       49      402     435.934
       49      404     435.934
       49      408     435.934
       49      412     435.934
       49      414     435.934
       49      416     435.934
       49      420     435.934
       49      422     435.934
       49      426     435.934
       49      428     435.934
       49      430     435.934
       49      434     435.934
       49      436     435.934
       49      438     435.934
       49      440     435.934
       49      442     435.934
       49      444     435.934
       49      446     435.934
       49      452     435.934
       49      454     435.934
       49      456     435.934
       49      458     435.934
       49      460     435.934
       49      462     435.934
       49      464     435.934
       49      468     435.934
       49      472     435.934
       49      476     435.934
       49      478     435.934
       49      480     435.934
       49      486     435.934
       49      488     435.934
       49      490     435.934
       49      492     435.934
       49      494     435.934
       49      496     435.934
       49      498     435.934
       49      500     435.934
       49      502     435.934
       49      504     435.934
       49      506     435.934
       49      508     435.934
       49      510     435.934
       49      512     435.934
       49      514     435.934
       49      516     435.934
       49      518     435.934
       49      520     435.934
       49      522     435.934
       49      524     435.934
       49      526     435.934
       49      528     435.934
       49      530     435.934
       49      532     435.934
       49      534     435.934
       49      536     435.934
       49      538     435.934
       49      540     435.934
       49      542     435.934
       49      544     435.934
       49      546     435.934
       49      548     435.934
       49      550     435.934
       49      552     435.934
       49      554     435.934
       49      556     435.934
       49      560     435.934
       49      564     435.934
       49      566     435.934
       49      570     435.934
       49      572     435.934
       49      576     435.934
       49      584     435.934
       49      586     435.934
       49      588     435.934
       49      590     435.934
       49      592     435.934
       49      594     435.934
       49      598     435.934
       49      600     435.934
       49      602     435.934
       49      604     435.934
       49      608     435.934
       49      610     435.934
       49      612     435.934
       49      616     435.934
       49      618     435.934
       49      620     435.934
       49      622     435.934
       49      630     435.934
       49      634     435.934
       49      636     435.934
       49      638     435.934
       49      642     435.934
       49      644     435.934
       49      646     435.934
       49      648     435.934
       49      650     435.934
       49      652     435.934
       49      654     435.934
       49      672     435.934
       49      676     435.934
       49      678     435.934
       49      682     435.934
       49      684     435.934
       49      690     435.934
       49      694     435.934
       49      696     435.934
       49      702     435.934
       49      704     435.934
       49      708     435.934
       49      712     435.934
       49      714     435.934
       49      716     435.934
       49      718     435.934
       49      720     435.934
       49      722     435.934
       49      724     435.934
       49      728     435.934
       49      732     435.934
       49      734     435.934
       49      736     435.934
       49      740     435.934
       49      742     435.934
       49      746     435.934
       49      748     435.934
       49      752     435.934
       49      758     435.934
       49      760     435.934
       49      762     435.934
       49      766     435.934
       49      768     435.934
       49      770     435.934
       49      776     435.934
       49      778     435.934
       49      780     435.934
       49      792     435.934
       49      794     435.934
       49      796     435.934
       49      800     435.934
       49      802     435.934
       49      804     435.934
       49      806     435.934
       49      812     435.934
       49      814     435.934
       49      822     435.934
       49      826     435.934
       49      828     435.934
       49      830     435.934
       49      838     435.934
       49      840     435.934
       49      844     435.934
       49      846     435.934
       49      848     435.934
       49      856     435.934
       49      858     435.934
       49      860     435.934
       49      862     435.934
       49      864     435.934
       49      874     435.934
       49      878     435.934
       49      882     435.934
       49      886     435.934
       49      892     435.934
       49      894     435.934
       49      896     435.934
       49      900     435.934
       49      906     435.934
       49      918     435.934
       49      920     435.934
       49      922     435.934
       49      930     435.934
       49      932     435.934
       49      934     435.934
       49      944     435.934
       49      946     435.934
       49      948     435.934
       49      950     435.934
       49      952     435.934
       49      954     435.934
       49      956     435.934
       49      958     435.934
       49      960     435.934
       49      968     435.934
       49      970     435.934
       49      972     435.934
       49      974     435.934
       49      978     435.934
       49      980     435.934
       49      982     435.934
       49      992     435.934
       51      306     442.557
       51      308     442.557
       51      310     442.557
       51      312     442.557
       51      316     442.557
       51      318     442.557
       51      320     442.557
       51      322     442.557
       51      324     442.557
       51      326     442.557
       51      330     442.557
       51      332     442.557
       51      334     442.557
       51      336     442.557
       51      338     442.557
       51      340     442.557
       51      342     442.557
       51      346     442.557
       51      348     442.557
       51      350     442.557
       51      352     442.557
       51      356     442.557
       51      358     442.557
       51      362     442.557
       51      364     442.557
       51      366     442.557
       51      368     442.557
       51      372     442.557
       51      376     442.557
       51      378     442.557
       51      380     442.557
       51      382     442.557
       51      386     442.557
       51      388     442.557
       51      392     442.557
       51      394     442.557
       51      396     442.557
       51      398     442.557
       51      400     442.557
       51      402     442.557
       51      404     442.557
       51      408     442.557
       51      410     442.557
       51      416     442.557
       51      418     442.557
       51      422     442.557
       51      424     442.557
       51      426     442.557
       51      428     442.557
       51      430     442.557
       51      432     442.557
       51      436     442.557
       51      438     442.557
       51      440     442.557
       51      442     442.557
       51      444     442.557
       51      446     442.557
       51      448     442.557
       51      450     442.557
       51      452     442.557
       51      454     442.557
       51      456     442.557
       51      458     442.557
       51      460     442.557
       51      462     442.557
       51      464     442.557
       51      466     442.557
       51      468     442.557
       51      470     442.557
       51      474     442.557
       51      476     442.557
       51      480     442.557
       51      482     442.557
       51      486     442.557
       51      488     442.557
       51      490     442.557
       51      492     442.557
       51      494     442.557
       51      496     442.557
       51      498     442.557
       51      500     442.557
       51      502     442.557
       51      504     442.557
       51      506     442.557
       51      512     442.557
       51      514     442.557
       51      516     442.557
       51      518     442.557
       51      520     442.557
       51      522     442.557
       51      524     442.557
       51      532     442.557
       51      534     442.557
       51      536     442.557
       51      538     442.557
       51      542     442.557
       51      544     442.557
       51      548     442.557
       51      550     442.557
       51      552     442.557
       51      556     442.557
       51      558     442.557
       51      560     442.557
       51      564     442.557
       51      566     442.557
       51      568     442.557
       51      570     442.557
       51      572     442.557
       51      574     442.557
       51      576     442.557
       51      580     442.557
       51      588     442.557
       51      592     442.557
       51      594     442.557
       51      596     442.557
       51      600     442.557
       51      602     442.557
       51      604     442.557
       51      608     442.557
       51      610     442.557
       51      612     442.557
       51      616     442.557
       51      618     442.557
       51      620     442.557
       51      622     442.557
       51      628     442.557
       51      630     442.557
       51      632     442.557
       51      634     442.557
       51      636     442.557
       51      646     442.557
       51      648     442.557
       51      650     442.557
       51      652     442.557
       51      654     442.557
       51      656     442.557
       51      664     442.557
       51      666     442.557
       51      670     442.557
       51      672     442.557
       51      674     442.557
       51      676     442.557
       51      680     442.557
       51      684     442.557
       51      686     442.557
       51      690     442.557
       51      696     442.557
       51      702     442.557
       51      704     442.557
       51      706     442.557
       51      708     442.557
       51      710     442.557
       51      712     442.557
       51      714     442.557
       51      716     442.557
       51      720     442.557
       51      724     442.557
       51      726     442.557
       51      730     442.557
       51      732     442.557
       51      736     442.557
       51      738     442.557
       51      742     442.557
       51      744     442.557
       51      750     442.557
       51      754     442.557
       51      756     442.557
       51      764     442.557
       51      766     442.557
       51      768     442.557
       51      770     442.557
       51      778     442.557
       51      780     442.557
       51      782     442.557
       51      784     442.557
       51      786     442.557
       51      788     442.557
       51      790     442.557
       51      794     442.557
       51      804     442.557
       51      806     442.557
       51      812     442.557
       51      820     442.557
       51      822     442.557
       51      826     442.557
       51      832     442.557
       51      834     442.557
       51      838     442.557
       51      844     442.557
       51      846     442.557
       51      848     442.557
       51      850     442.557
       51      854     442.557
       51      858     442.557
       51      872     442.557
       51      876     442.557
       51      882     442.557
       51      886     442.557
       51      894     442.557
       51      900     442.557
       51      908     442.557
       51      910     442.557
       51      914     442.557
       51      916     442.557
       51      926     442.557
       51      928     442.557
       51      930     442.557
       51      932     442.557
       51      940     442.557
       51      942     442.557
       51      944     442.557
       51      946     442.557
       51      948     442.557
       51      950     442.557
       51      952     442.557
       51      954     442.557
       51      960     442.557
       51      962     442.557
       51      966     442.557
       51      968     442.557
       51      970     442.557
       51      972     442.557
       51      984     442.557
       51      992     442.557
       51      996     442.557
       53      310     448.951
       53      314     448.951
       53      316     448.951
       53      318     448.951
       53      320     448.951
       53      322     448.951
       53      326     448.951
       53      328     448.951
       53      330     448.951
       53      332     448.951
       53      334     448.951
       53      336     448.951
       53      338     448.951
       53      340     448.951
       53      342     448.951
       53      344     448.951
       53      346     448.951
       53      348     448.951
       53      350     448.951
       53      354     448.951
       53      356     448.951
       53      358     448.951
       53      360     448.951
       53      362     448.951
       53      364     448.951
       53      366     448.951
       53      368     448.951
       53      370     448.951
       53      372     448.951
       53      374     448.951
       53      376     448.951
       53      378     448.951
       53      380     448.951
       53      384     448.951
       53      386     448.951
       53      388     448.951
       53      390     448.951
       53      392     448.951
       53      394     448.951
       53      396     448.951
       53      398     448.951
       53      400     448.951
       53      404     448.951
       53      406     448.951
       53      410     448.951
       53      412     448.951
       53      414     448.951
       53      416     448.951
       53      418     448.951
       53      420     448.951
       53      424     448.951
       53      426     448.951
       53      430     448.951
       53      432     448.951
       53      434     448.951
       53      438     448.951
       53      440     448.951
       53      442     448.951
       53      444     448.951
       53      446     448.951
       53      450     448.951
       53      452     448.951
       53      454     448.951
       53      456     448.951
       53      460     448.951
       53      462     448.951
       53      464     448.951
       53      466     448.951
       53      468     448.951
       53      470     448.951
       53      472     448.951
       53      474     448.951
       53      478     448.951
       53      480     448.951
       53      482     448.951
       53      484     448.951
       53      488     448.951
       53      492     448.951
       53      494     448.951
       53      496     448.951
       53      498     448.951
       53      500     448.951
       53      502     448.951
       53      504     448.951
       53      508     448.951
       53      510     448.951
       53      512     448.951
       53      514     448.951
       53      516     448.951
       53      518     448.951
       53      520     448.951
       53      522     448.951
       53      524     448.951
       53      526     448.951
       53      528     448.951
       53      530     448.951
       53      534     448.951
       53      536     448.951
       53      538     448.951
       53      540     448.951
       53      544     448.951
       53      546     448.951
       53      550     448.951
       53      552     448.951
       53      554     448.951
       53      556     448.951
       53      560     448.951
       53      562     448.951
       53      564     448.951
       53      566     448.951
       53      570     448.951
       53      572     448.951
       53      574     448.951
       53      580     448.951
       53      582     448.951
       53      584     448.951
       53      586     448.951
       53      588     448.951
       53      590     448.951
       53      594     448.951
       53      596     448.951
       53      600     448.951
       53      602     448.951
       53      606     448.951
       53      608     448.951
       53      612     448.951
       53      614     448.951
       53      616     448.951
       53      618     448.951
       53      620     448.951
       53      624     448.951
       53      626     448.951
       53      628     448.951
       53      630     448.951
       53      632     448.951
       53      634     448.951
       53      636     448.951
       53      640     448.951
       53      642     448.951
       53      644     448.951
       53      646     448.951
       53      648     448.951
       53      656     448.951
       53      658     448.951
       53      660     448.951
       53      662     448.951
       53      664     448.951
       53      666     448.951
       53      668     448.951
       53      672     448.951
       53      674     448.951
       53      678     448.951
       53      680     448.951
       53      682     448.951
       53      688     448.951
       53      690     448.951
       53      692     448.951
       53      694     448.951
       53      698     448.951
       53      700     448.951
       53      702     448.951
       53      704     448.951
       53      706     448.951
       53      708     448.951
       53      712     448.951
       53      716     448.951
       53      718     448.951
       53      722     448.951
       53      724     448.951
       53      728     448.951
       53      730     448.951
       53      736     448.951
       53      738     448.951
       53      744     448.951
       53      746     448.951
       53      750     448.951
       53      752     448.951
       53      760     448.951
       53      764     448.951
       53      766     448.951
       53      768     448.951
       53      770     448.951
       53      772     448.951
       53      774     448.951
       53      782     448.951
       53      784     448.951
       53      790     448.951
       53      792     448.951
       53      794     448.951
       53      796     448.951
       53      798     448.951
       53      806     448.951
       53      808     448.951
       53      810     448.951
       53      812     448.951
       53      818     448.951
       53      820     448.951
       53      822     448.951
       53      824     448.951
       53      826     448.951
       53      830     448.951
       53      836     448.951
       53      840     448.951
       53      842     448.951
       53      844     448.951
       53      850     448.951
       53      854     448.951
       53      858     448.951
       53      862     448.951
       53      864     448.951
       53      866     448.951
       53      868     448.951
       53      872     448.951
       53      874     448.951
       53      878     448.951
       53      880     448.951
       53      886     448.951
       53      892     448.951
       53      898     448.951
       53      900     448.951
       53      904     448.951
       53      910     448.951
       53      914     448.951
       53      916     448.951
       53      918     448.951
       53      920     448.951
       53      928     448.951
       53      952     448.951
       53      954     448.951
       53      962     448.951
       53      964     448.951
       53      970     448.951
       53      972     448.951
       53      974     448.951
       53      982     448.951
       53      986     448.951
       53      994     448.951
       55      310     455.292
       55      312     455.292
       55      314     455.292
       55      316     455.292
       55      318     455.292
       55      320     455.292
       55      322     455.292
       55      324     455.292
       55      326     455.292
       55      328     455.292
       55      330     455.292
       55      334     455.292
       55      336     455.292
       55      338     455.292
       55      340     455.292
       55      342     455.292
       55      344     455.292
       55      346     455.292
       55      352     455.292
       55      354     455.292
       55      356     455.292
       55      358     455.292
       55      360     455.292
       55      362     455.292
       55      364     455.292
       55      366     455.292
       55      368     455.292
       55      370     455.292
       55      372     455.292
       55      374     455.292
       55      376     455.292
       55      378     455.292
       55      380     455.292
       55      382     455.292
       55      386     455.292
       55      390     455.292
       55      392     455.292
       55      394     455.292
       55      396     455.292
       55      400     455.292
       55      402     455.292
       55      406     455.292
       55      408     455.292
       55      412     455.292
       55      414     455.292
       55      420     455.292
       55      426     455.292
       55      428     455.292
       55      430     455.292
       55      432     455.292
       55      434     455.292
       55      436     455.292
       55      438     455.292
       55      440     455.292
       55      442     455.292
       55      444     455.292
       55      446     455.292
       55      448     455.292
       55      450     455.292
       55      452     455.292
       55      454     455.292
       55      456     455.292
       55      458     455.292
       55      460     455.292
       55      462     455.292
       55      464     455.292
       55      470     455.292
       55      472     455.292
       55      474     455.292
       55      476     455.292
       55      478     455.292
       55      480     455.292
       55      482     455.292
       55      488     455.292
       55      490     455.292
       55      492     455.292
       55      494     455.292
       55      498     455.292
       55      500     455.292
       55      502     455.292
       55      504     455.292
       55      514     455.292
       55      516     455.292
       55      518     455.292
       55      520     455.292
       55      522     455.292
       55      524     455.292
       55      526     455.292
       55      532     455.292
       55      534     455.292
       55      538     455.292
       55      544     455.292
       55      546     455.292
       55      550     455.292
       55      552     455.292
       55      554     455.292
       55      556     455.292
       55      558     455.292
       55      560     455.292
       55      562     455.292
       55      564     455.292
       55      568     455.292
       55      572     455.292
       55      576     455.292
       55      580     455.292
       55      584     455.292
       55      588     455.292
       55      590     455.292
       55      592     455.292
       55      594     455.292
       55      598     455.292
       55      600     455.292
       55      602     455.292
       55      606     455.292
       55      608     455.292
       55      610     455.292
       55      612     455.292
       55      616     455.292
       55      618     455.292
       55      620     455.292
       55      622     455.292
       55      624     455.292
       55      626     455.292
       55      628     455.292
       55      630     455.292
       55      640     455.292
       55      642     455.292
       55      644     455.292
       55      646     455.292
       55      650     455.292
       55      656     455.292
       55      658     455.292
       55      660     455.292
       55      666     455.292
       55      670     455.292
       55      674     455.292
       55      676     455.292
       55      680     455.292
       55      682     455.292
       55      690     455.292
       55      692     455.292
       55      696     455.292
       55      700     455.292
       55      702     455.292
       55      704     455.292
       55      706     455.292
       55      712     455.292
       55      716     455.292
       55      718     455.292
       55      720     455.292
       55      722     455.292
       55      726     455.292
       55      730     455.292
       55      732     455.292
       55      734     455.292
       55      736     455.292
       55      740     455.292
       55      742     455.292
       55      744     455.292
       55      748     455.292
       55      750     455.292
       55      766     455.292
       55      768     455.292
       55      776     455.292
       55      778     455.292
       55      780     455.292
       55      782     455.292
       55      784     455.292
       55      786     455.292
       55      792     455.292
       55      794     455.292
       55      796     455.292
       55      798     455.292
       55      800     455.292
       55      804     455.292
       55      806     455.292
       55      808     455.292
       55      810     455.292
       55      812     455.292
       55      816     455.292
       55      820     455.292
       55      826     455.292
       55      828     455.292
       55      832     455.292
       55      836     455.292
       55      838     455.292
       55      840     455.292
       55      842     455.292
       55      846     455.292
       55      848     455.292
       55      850     455.292
       55      852     455.292
       55      854     455.292
       55      856     455.292
       55      858     455.292
       55      860     455.292
       55      864     455.292
       55      870     455.292
       55      874     455.292
       55      876     455.292
       55      880     455.292
       55      882     455.292
       55      888     455.292
       55      890     455.292
       55      894     455.292
       55      898     455.292
       55      902     455.292
       55      904     455.292
       55      906     455.292
       55      916     455.292
       55      918     455.292
       55      920     455.292
       55      928     455.292
       55      930     455.292
       55      932     455.292
       55      934     455.292
       55      936     455.292
       55      938     455.292
       55      940     455.292
       55      942     455.292
       55      948     455.292
       55      950     455.292
       55      960     455.292
       55      962     455.292
       55      964     455.292
       55      972     455.292
       55      974     455.292
       55      978     455.292
       55      986     455.292
       55      992     455.292
       55      998     455.292
       57      314     461.472
       57      316     461.472
       57      318     461.472
       57      320     461.472
       57      322     461.472
       57      324     461.472
       57      326     461.472
       57      328     461.472
       57      330     461.472
       57      332     461.472
       57      334     461.472
       57      336     461.472
       57      338     461.472
       57      340     461.472
       57      342     461.472
       57      344     461.472
       57      346     461.472
       57      348     461.472
       57      350     461.472
       57      352     461.472
       57      356     461.472
       57      358     461.472
       57      360     461.472
       57      362     461.472
       57      366     461.472
       57      368     461.472
       57      370     461.472
       57      372     461.472
       57      374     461.472
       57      376     461.472
       57      378     461.472
       57      380     461.472
       57      382     461.472
       57      386     461.472
       57      388     461.472
       57      390     461.472
       57      392     461.472
       57      396     461.472
       57      398     461.472
       57      402     461.472
       57      404     461.472
       57      406     461.472
       57      408     461.472
       57      410     461.472
       57      412     461.472
       57      414     461.472
       57      418     461.472
       57      420     461.472
       57      422     461.472
       57      424     461.472
       57      426     461.472
       57      428     461.472
       57      432     461.472
       57      434     461.472
       57      438     461.472
       57      440     461.472
       57      446     461.472
       57      448     461.472
       57      450     461.472
       57      452     461.472
       57      454     461.472
       57      456     461.472
       57      458     461.472
       57      460     461.472
       57      462     461.472
       57      464     461.472
       57      466     461.472
       57      468     461.472
       57      470     461.472
       57      480     461.472
       57      482     461.472
       57      484     461.472
       57      488     461.472
       57      490     461.472
       57      492     461.472
       57      494     461.472
       57      502     461.472
       57      504     461.472
       57      506     461.472
       57      508     461.472
       57      510     461.472
       57      512     461.472
       57      514     461.472
       57      516     461.472
       57      520     461.472
       57      522     461.472
       57      524     461.472
       57      526     461.472
       57      530     461.472
       57      532     461.472
       57      534     461.472
       57      536     461.472
       57      538     461.472
       57      542     461.472
       57      544     461.472
       57      546     461.472
       57      548     461.472
       57      550     461.472
       57      554     461.472
       57      556     461.472
       57      558     461.472
       57      560     461.472
       57      562     461.472
       57      564     461.472
       57      568     461.472
       57      570     461.472
       57      572     461.472
       57      574     461.472
       57      576     461.472
       57      578     461.472
       57      582     461.472
       57      584     461.472
       57      586     461.472
       57      588     461.472
       57      590     461.472
       57      592     461.472
       57      594     461.472
       57      598     461.472
       57      600     461.472
       57      602     461.472
       57      604     461.472
       57      606     461.472
       57      608     461.472
       57      610     461.472
       57      616     461.472
       57      618     461.472
       57      620     461.472
       57      622     461.472
       57      624     461.472
       57      630     461.472
       57      632     461.472
       57      634     461.472
       57      636     461.472
       57      638     461.472
       57      644     461.472
       57      648     461.472
       57      650     461.472
       57      654     461.472
       57      656     461.472
       57      658     461.472
       57      662     461.472
       57      664     461.472
       57      668     461.472
       57      670     461.472
       57      672     461.472
       57      674     461.472
       57      676     461.472
       57      680     461.472
       57      682     461.472
       57      684     461.472
       57      690     461.472
       57      694     461.472
       57      696     461.472
       57      698     461.472
       57      700     461.472
       57      702     461.472
       57      704     461.472
       57      706     461.472
       57      710     461.472
       57      712     461.472
       57      714     461.472
       57      716     461.472
       57      720     461.472
       57      722     461.472
       57      724     461.472
       57      726     461.472
       57      728     461.472
       57      734     461.472
       57      736     461.472
       57      738     461.472
       57      742     461.472
       57      744     461.472
       57      750     461.472
       57      752     461.472
       57      758     461.472
       57      760     461.472
       57      762     461.472
       57      764     461.472
       57      772     461.472
       57      774     461.472
       57      776     461.472
       57      778     461.472
       57      788     461.472
       57      790     461.472
       57      792     461.472
       57      800     461.472
       57      804     461.472
       57      806     461.472
       57      810     461.472
       57      814     461.472
       57      816     461.472
       57      820     461.472
       57      822     461.472
       57      826     461.472
       57      828     461.472
       57      830     461.472
       57      854     461.472
       57      856     461.472
       57      858     461.472
       57      862     461.472
       57      864     461.472
       57      870     461.472
       57      874     461.472
       57      880     461.472
       57      882     461.472
       57      888     461.472
       57      890     461.472
       57      894     461.472
       57      896     461.472
       57      904     461.472
       57      912     461.472
       57      914     461.472
       57      916     461.472
       57      942     461.472
       57      948     461.472
       57      950     461.472
       57      952     461.472
       57      954     461.472
       57      964     461.472
       57      968     461.472
       57      970     461.472
       57      976     461.472
       57      978     461.472
       57      984     461.472
       57      992     461.472
       57      994     461.472
       57      998     461.472
       59      314     467.570
       59      316     467.570
       59      320     467.570
       59      322     467.570
       59      326     467.570
       59      328     467.570
       59      330     467.570
       59      332     467.570
       59      334     467.570
       59      336     467.570
       59      338     467.570
       59      340     467.570
       59      342     467.570
       59      344     467.570
       59      346     467.570
       59      350     467.570
       59      352     467.570
       59      354     467.570
       59      356     467.570
       59      358     467.570
       59      362     467.570
       59      364     467.570
       59      366     467.570
       59      368     467.570
       59      370     467.570
       59      374     467.570
       59      376     467.570
       59      380     467.570
       59      382     467.570
       59      384     467.570
       59      386     467.570
       59      388     467.570
       59      390     467.570
       59      392     467.570
       59      394     467.570
       59      396     467.570
       59      398     467.570
       59      400     467.570
       59      402     467.570
       59      406     467.570
       59      408     467.570
       59      412     467.570
       59      414     467.570
       59      418     467.570
       59      420     467.570
       59      424     467.570
       59      426     467.570
       59      428     467.570
       59      430     467.570
       59      432     467.570
       59      434     467.570
       59      436     467.570
       59      438     467.570
       59      440     467.570
       59      442     467.570
       59      444     467.570
       59      446     467.570
       59      448     467.570
       59      454     467.570
       59      456     467.570
       59      458     467.570
       59      460     467.570
       59      462     467.570
       59      472     467.570
       59      474     467.570
       59      480     467.570
       59      482     467.570
       59      484     467.570
       59      488     467.570
       59      490     467.570
       59      492     467.570
       59      494     467.570
       59      496     467.570
       59      498     467.570
       59      500     467.570
       59      502     467.570
       59      504     467.570
       59      508     467.570
       59      510     467.570
       59      512     467.570
       59      514     467.570
       59      516     467.570
       59      518     467.570
       59      520     467.570
       59      522     467.570
       59      524     467.570
       59      526     467.570
       59      530     467.570
       59      532     467.570
       59      534     467.570
       59      536     467.570
       59      538     467.570
       59      544     467.570
       59      546     467.570
       59      548     467.570
       59      550     467.570
       59      554     467.570
       59      556     467.570
       59      562     467.570
       59      564     467.570
       59      568     467.570
       59      570     467.570
       59      574     467.570
       59      576     467.570
       59      582     467.570
       59      586     467.570
       59      588     467.570
       59      590     467.570
       59      592     467.570
       59      596     467.570
       59      598     467.570
       59      600     467.570
       59      602     467.570
       59      612     467.570
       59      614     467.570
       59      616     467.570
       59      618     467.570
       59      620     467.570
       59      622     467.570
       59      628     467.570
       59      630     467.570
       59      632     467.570
       59      634     467.570
       59      636     467.570
       59      638     467.570
       59      640     467.570
       59      642     467.570
       59      646     467.570
       59      648     467.570
       59      650     467.570
       59      654     467.570
       59      656     467.570
       59      658     467.570
       59      664     467.570
       59      668     467.570
       59      670     467.570
       59      672     467.570
       59      674     467.570
       59      678     467.570
       59      680     467.570
       59      684     467.570
       59      688     467.570
       59      692     467.570
       59      696     467.570
       59      698     467.570
       59      700     467.570
       59      706     467.570
       59      710     467.570
       59      712     467.570
       59      716     467.570
       59      718     467.570
       59      722     467.570
       59      724     467.570
       59      730     467.570
       59      732     467.570
       59      734     467.570
       59      738     467.570
       59      740     467.570
       59      742     467.570
       59      756     467.570
       59      758     467.570
       59      760     467.570
       59      762     467.570
       59      764     467.570
       59      766     467.570
       59      768     467.570
       59      770     467.570
       59      772     467.570
       59      780     467.570
       59      782     467.570
       59      784     467.570
       59      786     467.570
       59      788     467.570
       59      792     467.570
       59      794     467.570
       59      796     467.570
       59      798     467.570
       59      800     467.570
       59      808     467.570
       59      810     467.570
       59      814     467.570
       59      816     467.570
       59      820     467.570
       59      836     467.570
       59      838     467.570
       59      840     467.570
       59      842     467.570
       59      846     467.570
       59      850     467.570
       59      856     467.570
       59      862     467.570
       59      870     467.570
       59      872     467.570
       59      876     467.570
       59      880     467.570
       59      884     467.570
       59      892     467.570
       59      894     467.570
       59      896     467.570
       59      898     467.570
       59      906     467.570
       59      910     467.570
       59      912     467.570
       59      914     467.570
       59      916     467.570
       59      918     467.570
       59      920     467.570
       59      922     467.570
       59      924     467.570
       59      926     467.570
       59      928     467.570
       59      938     467.570
       59      940     467.570
       59      942     467.570
       59      944     467.570
       59      950     467.570
       59      952     467.570
       59      956     467.570
       59      960     467.570
       59      962     467.570
       59      964     467.570
       59      970     467.570
       59      980     467.570
       59      984     467.570
       59      986     467.570
       59      990     467.570
       59      996     467.570
       61      314     473.552
       61      316     473.552
       61      320     473.552
       61      322     473.552
       61      324     473.552
       61      326     473.552
       61      328     473.552
       61      330     473.552
       61      332     473.552
       61      334     473.552
       61      336     473.552
       61      338     473.552
       61      340     473.552
       61      342     473.552
       61      344     473.552
       61      346     473.552
       61      348     473.552
       61      354     473.552
       61      356     473.552
       61      358     473.552
       61      360     473.552
       61      362     473.552
       61      364     473.552
       61      366     473.552
       61      368     473.552
       61      370     473.552
       61      372     473.552
       61      374     473.552
       61      378     473.552
       61      380     473.552
       61      382     473.552
       61      386     473.552
       61      388     473.552
       61      390     473.552
       61      394     473.552
       61      398     473.552
       61      402     473.552
       61      404     473.552
       61      406     473.552
       61      408     473.552
       61      410     473.552
       61      414     473.552
       61      416     473.552
       61      418     473.552
       61      422     473.552
       61      424     473.552
       61      426     473.552
       61      428     473.552
       61      430     473.552
       61      434     473.552
       61      436     473.552
       61      438     473.552
       61      440     473.552
       61      442     473.552
       61      448     473.552
       61      450     473.552
       61      454     473.552
       61      456     473.552
       61      458     473.552
       61      460     473.552
       61      462     473.552
       61      464     473.552
       61      466     473.552
       61      470     473.552
       61      472     473.552
       61      474     473.552
       61      476     473.552
       61      478     473.552
       61      480     473.552
       61      482     473.552
       61      484     473.552
       61      488     473.552
       61      490     473.552
       61      492     473.552
       61      496     473.552
       61      498     473.552
       61      500     473.552
       61      502     473.552
       61      504     473.552
       61      506     473.552
       61      508     473.552
       61      510     473.552
       61      512     473.552
       61      514     473.552
       61      516     473.552
       61      518     473.552
       61      520     473.552
       61      522     473.552
       61      524     473.552
       61      526     473.552
       61      528     473.552
       61      530     473.552
       61      532     473.552
       61      534     473.552
       61      536     473.552
       61      538     473.552
       61      540     473.552
       61      542     473.552
       61      544     473.552
       61      546     473.552
       61      548     473.552
       61      550     473.552
       61      552     473.552
       61      554     473.552
       61      556     473.552
       61      558     473.552
       61      560     473.552
       61      562     473.552
       61      566     473.552
       61      568     473.552
       61      572     473.552
       61      574     473.552
       61      576     473.552
       61      580     473.552
       61      582     473.552
       61      586     473.552
       61      590     473.552
       61      592     473.552
       61      596     473.552
       61      598     473.552
       61      600     473.552
       61      602     473.552
       61      604     473.552
       61      606     473.552
       61      610     473.552
       61      612     473.552
       61      614     473.552
       61      616     473.552
       61      618     473.552
       61      620     473.552
       61      626     473.552
       61      628     473.552
       61      630     473.552
       61      634     473.552
       61      636     473.552
       61      638     473.552
       61      642     473.552
       61      644     473.552
       61      646     473.552
       61      650     473.552
       61      652     473.552
       61      656     473.552
       61      658     473.552
       61      662     473.552
       61      664     473.552
       61      668     473.552
       61      670     473.552
       61      672     473.552
       61      674     473.552
       61      682     473.552
       61      684     473.552
       61      686     473.552
       61      688     473.552
       61      690     473.552
       61      692     473.552
       61      696     473.552
       61      698     473.552
       61      702     473.552
       61      704     473.552
       61      710     473.552
       61      714     473.552
       61      718     473.552
       61      720     473.552
       61      724     473.552
       61      728     473.552
       61      732     473.552
       61      734     473.552
       61      736     473.552
       61      738     473.552
       61      740     473.552
       61      742     473.552
       61      744     473.552
       61      748     473.552
       61      750     473.552
       61      752     473.552
       61      754     473.552
       61      756     473.552
       61      758     473.552
       61      760     473.552
       61      762     473.552
       61      772     473.552
       61      774     473.552
       61      776     473.552
       61      780     473.552
       61      784     473.552
       61      786     473.552
       61      788     473.552
       61      790     473.552
       61      796     473.552
       61      802     473.552
       61      804     473.552
       61      808     473.552
       61      810     473.552
       61      814     473.552
       61      816     473.552
       61      822     473.552
       61      832     473.552
       61      836     473.552
       61      838     473.552
       61      840     473.552
       61      842     473.552
       61      844     473.552
       61      850     473.552
       61      852     473.552
       61      864     473.552
       61      866     473.552
       61      868     473.552
       61      874     473.552
       61      880     473.552
       61      882     473.552
       61      884     473.552
       61      886     473.552
       61      896     473.552
       61      898     473.552
       61      904     473.552
       61      906     473.552
       61      922     473.552
       61      924     473.552
       61      932     473.552
       61      934     473.552
       61      936     473.552
       61      944     473.552
       61      946     473.552
       61      948     473.552
       61      956     473.552
       61      960     473.552
       61      964     473.552
       61      972     473.552
       61      974     473.552
       61      980     473.552
       61      986     473.552
       61      994     473.552
       61      996     473.552
       61      998     473.552
       63      316     479.441
       63      318     479.441
       63      320     479.441
       63      322     479.441
       63      324     479.441
       63      326     479.441
       63      328     479.441
       63      330     479.441
       63      332     479.441
       63      334     479.441
       63      336     479.441
       63      338     479.441
       63      340     479.441
       63      342     479.441
       63      344     479.441
       63      346     479.441
       63      348     479.441
       63      350     479.441
       63      352     479.441
       63      354     479.441
       63      356     479.441
       63      358     479.441
       63      360     479.441
       63      362     479.441
       63      370     479.441
       63      372     479.441
       63      374     479.441
       63      376     479.441
       63      380     479.441
       63      384     479.441
       63      386     479.441
       63      388     479.441
       63      390     479.441
       63      392     479.441
       63      396     479.441
       63      398     479.441
       63      400     479.441
       63      404     479.441
       63      408     479.441
       63      410     479.441
       63      414     479.441
       63      416     479.441
       63      418     479.441
       63      420     479.441
       63      422     479.441
       63      424     479.441
       63      426     479.441
       63      428     479.441
       63      432     479.441
       63      434     479.441
       63      438     479.441
       63      440     479.441
       63      442     479.441
       63      444     479.441
       63      446     479.441
       63      448     479.441
       63      450     479.441
       63      452     479.441
       63      454     479.441
       63      456     479.441
       63      458     479.441
       63      462     479.441
       63      464     479.441
       63      466     479.441
       63      472     479.441
       63      474     479.441
       63      478     479.441
       63      480     479.441
       63      482     479.441
       63      484     479.441
       63      488     479.441
       63      492     479.441
       63      494     479.441
       63      498     479.441
       63      502     479.441
       63      504     479.441
       63      508     479.441
       63      510     479.441
       63      512     479.441
       63      514     479.441
       63      516     479.441
       63      518     479.441
       63      520     479.441
       63      522     479.441
       63      524     479.441
       63      526     479.441
       63      528     479.441
       63      530     479.441
       63      532     479.441
       63      534     479.441
       63      536     479.441
       63      538     479.441
       63      540     479.441
       63      542     479.441
       63      544     479.441
       63      546     479.441
       63      548     479.441
       63      550     479.441
       63      552     479.441
       63      554     479.441
       63      556     479.441
       63      558     479.441
       63      560     479.441
       63      562     479.441
       63      564     479.441
       63      566     479.441
       63      568     479.441
       63      570     479.441
       63      572     479.441
       63      574     479.441
       63      576     479.441
       63      578     479.441
       63      580     479.441
       63      582     479.441
       63      584     479.441
       63      586     479.441
       63      588     479.441
       63      590     479.441
       63      592     479.441
       63      594     479.441
       63      596     479.441
       63      598     479.441
       63      602     479.441
       63      608     479.441
       63      610     479.441
       63      612     479.441
       63      614     479.441
       63      616     479.441
       63      618     479.441
       63      622     479.441
       63      624     479.441
       63      626     479.441
       63      628     479.441
       63      630     479.441
       63      634     479.441
       63      642     479.441
       63      644     479.441
       63      646     479.441
       63      650     479.441
       63      652     479.441
       63      662     479.441
       63      664     479.441
       63      666     479.441
       63      668     479.441
       63      670     479.441
       63      672     479.441
       63      678     479.441
       63      680     479.441
       63      682     479.441
       63      684     479.441
       63      686     479.441
       63      690     479.441
       63      692     479.441
       63      698     479.441
       63      700     479.441
       63      702     479.441
       63      704     479.441
       63      706     479.441
       63      708     479.441
       63      712     479.441
       63      714     479.441
       63      720     479.441
       63      722     479.441
       63      724     479.441
       63      728     479.441
       63      730     479.441
       63      732     479.441
       63      734     479.441
       63      736     479.441
       63      744     479.441
       63      746     479.441
       63      748     479.441
       63      750     479.441
       63      752     479.441
       63      754     479.441
       63      756     479.441
       63      758     479.441
       63      760     479.441
       63      762     479.441
       63      768     479.441
       63      770     479.441
       63      772     479.441
       63      776     479.441
       63      780     479.441
       63      782     479.441
       63      784     479.441
       63      788     479.441
       63      790     479.441
       63      796     479.441
       63      798     479.441
       63      800     479.441
       63      802     479.441
       63      806     479.441
       63      808     479.441
       63      810     479.441
       63      824     479.441
       63      828     479.441
       63      832     479.441
       63      840     479.441
       63      842     479.441
       63      844     479.441
       63      856     479.441
       63      858     479.441
       63      862     479.441
       63      864     479.441
       63      868     479.441
       63      870     479.441
       63      872     479.441
       63      876     479.441
       63      878     479.441
       63      888     479.441
       63      890     479.441
       63      892     479.441
       63      896     479.441
       63      898     479.441
       63      900     479.441
       63      902     479.441
       63      904     479.441
       63      906     479.441
       63      908     479.441
       63      910     479.441
       63      912     479.441
       63      914     479.441
       63      916     479.441
       63      922     479.441
       63      926     479.441
       63      928     479.441
       63      930     479.441
       63      936     479.441
       63      942     479.441
       63      948     479.441
       63      952     479.441
       63      966     479.441
       63      968     479.441
       63      970     479.441
       63      972     479.441
       63      976     479.441
       63      978     479.441
       63      982     479.441
       63      986     479.441
       63      992     479.441
       65      318     485.238
       65      320     485.238
       65      322     485.238
       65      324     485.238
       65      326     485.238
       65      328     485.238
       65      330     485.238
       65      332     485.238
       65      334     485.238
       65      336     485.238
       65      338     485.238
       65      340     485.238
       65      342     485.238
       65      344     485.238
       65      346     485.238
       65      348     485.238
       65      350     485.238
       65      352     485.238
       65      354     485.238
       65      356     485.238
       65      358     485.238
       65      360     485.238
       65      362     485.238
       65      364     485.238
       65      366     485.238
       65      368     485.238
       65      370     485.238
       65      372     485.238
       65      374     485.238
       65      376     485.238
       65      382     485.238
       65      384     485.238
       65      386     485.238
       65      388     485.238
       65      390     485.238
       65      396     485.238
       65      398     485.238
       65      400     485.238
       65      402     485.238
       65      404     485.238
       65      406     485.238
       65      408     485.238
       65      410     485.238
       65      412     485.238
       65      414     485.238
       65      416     485.238
       65      418     485.238
       65      420     485.238
       65      422     485.238
       65      424     485.238
       65      426     485.238
       65      428     485.238
       65      430     485.238
       65      432     485.238
       65      434     485.238
       65      436     485.238
       65      438     485.238
       65      440     485.238
       65      442     485.238
       65      444     485.238
       65      446     485.238
       65      448     485.238
       65      450     485.238
       65      454     485.238
       65      456     485.238
       65      460     485.238
       65      462     485.238
       65      464     485.238
       65      466     485.238
       65      472     485.238
       65      474     485.238
       65      478     485.238
       65      480     485.238
       65      482     485.238
       65      488     485.238
       65      490     485.238
       65      492     485.238
       65      494     485.238
       65      496     485.238
       65      498     485.238
       65      500     485.238
       65      502     485.238
       65      504     485.238
       65      506     485.238
       65      508     485.238
       65      510     485.238
       65      512     485.238
       65      514     485.238
       65      516     485.238
       65      518     485.238
       65      520     485.238
       65      522     485.238
       65      524     485.238
       65      526     485.238
       65      528     485.238
       65      530     485.238
       65      532     485.238
       65      534     485.238
       65      536     485.238
       65      538     485.238
       65      540     485.238
       65      542     485.238
       65      544     485.238
       65      546     485.238
       65      548     485.238
       65      550     485.238
       65      552     485.238
       65      554     485.238
       65      556     485.238
       65      558     485.238
       65      560     485.238
       65      562     485.238
       65      564     485.238
       65      566     485.238
       65      568     485.238
       65      570     485.238
       65      572     485.238
       65      574     485.238
       65      576     485.238
       65      578     485.238
       65      580     485.238
       65      582     485.238
       65      584     485.238
       65      586     485.238
       65      588     485.238
       65      590     485.238
       65      592     485.238
       65      594     485.238
       65      596     485.238
       65      598     485.238
       65      600     485.238
       65      602     485.238
       65      604     485.238
       65      606     485.238
       65      608     485.238
       65      610     485.238
       65      612     485.238
       65      614     485.238
       65      616     485.238
       65      618     485.238
       65      620     485.238
       65      622     485.238
       65      624     485.238
       65      626     485.238
       65      628     485.238
       65      630     485.238
       65      632     485.238
       65      634     485.238
       65      638     485.238
       65      640     485.238
       65      642     485.238
       65      646     485.238
       65      648     485.238
       65      656     485.238
       65      658     485.238
       65      660     485.238
       65      662     485.238
       65      666     485.238
       65      668     485.238
       65      670     485.238
       65      678     485.238
       65      680     485.238
       65      682     485.238
       65      686     485.238
       65      688     485.238
       65      694     485.238
       65      698     485.238
       65      700     485.238
       65      702     485.238
       65      706     485.238
       65      708     485.238
       65      710     485.238
       65      712     485.238
       65      716     485.238
       65      718     485.238
       65      720     485.238
       65      722     485.238
       65      724     485.238
       65      732     485.238
       65      738     485.238
       65      740     485.238
       65      744     485.238
       65      746     485.238
       65      748     485.238
       65      758     485.238
       65      764     485.238
       65      766     485.238
       65      772     485.238
       65      774     485.238
       65      776     485.238
       65      780     485.238
       65      788     485.238
       65      794     485.238
       65      796     485.238
       65      800     485.238
       65      802     485.238
       65      804     485.238
       65      806     485.238
       65      810     485.238
       65      820     485.238
       65      822     485.238
       65      826     485.238
       65      830     485.238
       65      832     485.238
       65      834     485.238
       65      836     485.238
       65      840     485.238
       65      850     485.238
       65      852     485.238
       65      856     485.238
       65      860     485.238
       65      862     485.238
       65      864     485.238
       65      872     485.238
       65      874     485.238
       65      882     485.238
       65      884     485.238
       65      886     485.238
       65      888     485.238
       65      890     485.238
       65      892     485.238
       65      894     485.238
       65      918     485.238
       65      920     485.238
       65      922     485.238
       65      924     485.238
       65      926     485.238
       65      930     485.238
       65      936     485.238
       65      938     485.238
       65      940     485.238
       65      942     485.238
       65      946     485.238
       65      956     485.238
       65      958     485.238
       65      964     485.238
       65      966     485.238
       65      970     485.238
       65      972     485.238
       65      976     485.238
       65      978     485.238
       65      980     485.238
       65      996     485.238
       67      318     490.946
       67      324     490.946
       67      326     490.946
       67      328     490.946
       67      330     490.946
       67      332     490.946
       67      334     490.946
       67      336     490.946
       67      338     490.946
       67      340     490.946
       67      342     490.946
       67      344     490.946
       67      346     490.946
       67      348     490.946
       67      350     490.946
       67      352     490.946
       67      354     490.946
       67      358     490.946
       67      360     490.946
       67      362     490.946
       67      364     490.946
       67      366     490.946
       67      368     490.946
       67      372     490.946
       67      374     490.946
       67      376     490.946
       67      378     490.946
       67      380     490.946
       67      382     490.946
       67      384     490.946
       67      386     490.946
       67      388     490.946
       67      390     490.946
       67      392     490.946
       67      394     490.946
       67      396     490.946
       67      398     490.946
       67      400     490.946
       67      406     490.946
       67      408     490.946
       67      410     490.946
       67      412     490.946
       67      414     490.946
       67      416     490.946
       67      418     490.946
       67      420     490.946
       67      422     490.946
       67      426     490.946
       67      428     490.946
       67      434     490.946
       67      438     490.946
       67      440     490.946
       67      442     490.946
       67      444     490.946
       67      446     490.946
       67      448     490.946
       67      458     490.946
       67      460     490.946
       67      462     490.946
       67      464     490.946
       67      468     490.946
       67      470     490.946
       67      472     490.946
       67      478     490.946
       67      480     490.946
       67      482     490.946
       67      488     490.946
       67      490     490.946
       67      492     490.946
       67      494     490.946
       67      496     490.946
       67      498     490.946
       67      500     490.946
       67      502     490.946
       67      504     490.946
       67      506     490.946
       67      508     490.946
       67      510     490.946
       67      512     490.946
       67      514     490.946
       67      516     490.946
       67      518     490.946
       67      520     490.946
       67      522     490.946
       67      524     490.946
       67      526     490.946
       67      528     490.946
       67      530     490.946
       67      532     490.946
       67      534     490.946
       67      536     490.946
       67      538     490.946
       67      540     490.946
       67      542     490.946
       67      544     490.946
       67      546     490.946
       67      548     490.946
       67      550     490.946
       67      552     490.946
       67      554     490.946
       67      556     490.946
       67      558     490.946
       67      560     490.946
       67      562     490.946
       67      564     490.946
       67      566     490.946
       67      568     490.946
       67      570     490.946
       67      572     490.946
       67      574     490.946
       67      576     490.946
       67      578     490.946
       67      580     490.946
       67      582     490.946
       67      584     490.946
       67      586     490.946
       67      588     490.946
       67      590     490.946
       67      592     490.946
       67      594     490.946
       67      596     490.946
       67      598     490.946
       67      600     490.946
       67      602     490.946
       67      604     490.946
       67      606     490.946
       67      608     490.946
       67      610     490.946
       67      612     490.946
       67      614     490.946
       67      616     490.946
       67      618     490.946
       67      620     490.946
       67      622     490.946
       67      624     490.946
       67      626     490.946
       67      628     490.946
       67      630     490.946
       67      632     490.946
       67      634     490.946
       67      636     490.946
       67      638     490.946
       67      640     490.946
       67      642     490.946
       67      644     490.946
       67      646     490.946
       67      648     490.946
       67      650     490.946
       67      652     490.946
       67      654     490.946
       67      656     490.946
       67      658     490.946
       67      660     490.946
       67      662     490.946
       67      664     490.946
       67      666     490.946
       67      668     490.946
       67      670     490.946
       67      672     490.946
       67      674     490.946
       67      676     490.946
       67      678     490.946
       67      682     490.946
       67      684     490.946
       67      690     490.946
       67      694     490.946
       67      696     490.946
       67      700     490.946
       67      704     490.946
       67      712     490.946
       67      714     490.946
       67      716     490.946
       67      722     490.946
       67      724     490.946
       67      726     490.946
       67      728     490.946
       67      734     490.946
       67      736     490.946
       67      738     490.946
       67      740     490.946
       67      742     490.946
       67      744     490.946
       67      746     490.946
       67      750     490.946
       67      752     490.946
       67      764     490.946
       67      766     490.946
       67      770     490.946
       67      774     490.946
       67      776     490.946
       67      778     490.946
       67      784     490.946
       67      786     490.946
       67      788     490.946
       67      790     490.946
       67      792     490.946
       67      794     490.946
       67      800     490.946
       67      802     490.946
       67      804     490.946
       67      810     490.946
       67      814     490.946
       67      818     490.946
       67      822     490.946
       67      828     490.946
       67      830     490.946
       67      844     490.946
       67      848     490.946
       67      850     490.946
       67      856     490.946
       67      858     490.946
       67      870     490.946
       67      874     490.946
       67      876     490.946
       67      878     490.946
       67      882     490.946
       67      884     490.946
       67      886     490.946
       67      888     490.946
       67      890     490.946
       67      906     490.946
       67      908     490.946
       67      910     490.946
       67      912     490.946
       67      914     490.946
       67      916     490.946
       67      918     490.946
       67      922     490.946
       67      924     490.946
       67      930     490.946
       67      934     490.946
       67      944     490.946
       67      946     490.946
       67      950     490.946
       67      956     490.946
       67      958     490.946
       67      960     490.946
       67      964     490.946
       67      968     490.946
       67      970     490.946
       67      974     490.946
       67      988     490.946
       67      990     490.946
       67      992     490.946
       67      994     490.946
       67      998     490.946
       69      318     496.572
       69      320     496.572
       69      322     496.572
       69      324     496.572
       69      326     496.572
       69      328     496.572
       69      330     496.572
       69      332     496.572
       69      334     496.572
       69      336     496.572
       69      338     496.572
       69      340     496.572
       69      342     496.572
       69      344     496.572
       69      346     496.572
       69      348     496.572
       69      350     496.572
       69      352     496.572
       69      354     496.572
       69      356     496.572
       69      358     496.572
       69      360     496.572
       69      362     496.572
       69      364     496.572
       69      366     496.572
       69      368     496.572
       69      370     496.572
       69      372     496.572
       69      374     496.572
       69      376     496.572
       69      382     496.572
       69      384     496.572
       69      386     496.572
       69      388     496.572
       69      390     496.572
       69      392     496.572
       69      394     496.572
       69      396     496.572
       69      398     496.572
       69      400     496.572
       69      402     496.572
       69      404     496.572
       69      410     496.572
       69      412     496.572
       69      414     496.572
       69      416     496.572
       69      418     496.572
       69      420     496.572
       69      422     496.572
       69      424     496.572
       69      426     496.572
       69      428     496.572
       69      434     496.572
       69      436     496.572
       69      438     496.572
       69      440     496.572
       69      442     496.572
       69      444     496.572
       69      448     496.572
       69      450     496.572
       69      452     496.572
       69      454     496.572
       69      456     496.572
       69      462     496.572
       69      464     496.572
       69      470     496.572
       69      472     496.572
       69      476     496.572
       69      478     496.572
       69      480     496.572
       69      486     496.572
       69      488     496.572
       69      490     496.572
       69      494     496.572
       69      496     496.572
       69      498     496.572
       69      500     496.572
       69      502     496.572
       69      504     496.572
       69      506     496.572
       69      508     496.572
       69      510     496.572
       69      512     496.572
       69      514     496.572
       69      516     496.572
       69      518     496.572
       69      520     496.572
       69      522     496.572
       69      524     496.572
       69      526     496.572
       69      528     496.572
       69      530     496.572
       69      532     496.572
       69      534     496.572
       69      536     496.572
       69      538     496.572
       69      540     496.572
       69      542     496.572
       69      544     496.572
       69      546     496.572
       69      548     496.572
       69      550     496.572
       69      552     496.572
       69      554     496.572
       69      556     496.572
       69      558     496.572
       69      560     496.572
       69      562     496.572
       69      564     496.572
       69      566     496.572
       69      568     496.572
       69      570     496.572
       69      572     496.572
       69      574     496.572
       69      576     496.572
       69      578     496.572
       69      580     496.572
       69      582     496.572
       69      584     496.572
       69      586     496.572
       69      588     496.572
       69      590     496.572
       69      592     496.572
       69      594     496.572
       69      596     496.572
       69      598     496.572
       69      600     496.572
       69      602     496.572
       69      604     496.572
       69      606     496.572
       69      608     496.572
       69      610     496.572
       69      612     496.572
       69      614     496.572
       69      616     496.572
       69      618     496.572
       69      620     496.572
       69      622     496.572
       69      624     496.572
       69      626     496.572
       69      628     496.572
       69      630     496.572
       69      632     496.572
       69      634     496.572
       69      636     496.572
       69      638     496.572
       69      640     496.572
       69      642     496.572
       69      644     496.572
       69      646     496.572
       69      648     496.572
       69      650     496.572
       69      652     496.572
       69      654     496.572
       69      656     496.572
       69      658     496.572
       69      660     496.572
       69      662     496.572
       69      664     496.572
       69      666     496.572
       69      668     496.572
       69      670     496.572
       69      672     496.572
       69      674     496.572
       69      676     496.572
       69      678     496.572
       69      680     496.572
       69      682     496.572
       69      684     496.572
       69      686     496.572
       69      688     496.572
       69      690     496.572
       69      692     496.572
       69      694     496.572
       69      696     496.572
       69      698     496.572
       69      700     496.572
       69      702     496.572
       69      704     496.572
       69      706     496.572
       69      708     496.572
       69      710     496.572
       69      712     496.572
       69      714     496.572
       69      716     496.572
       69      718     496.572
       69      730     496.572
       69      732     496.572
       69      734     496.572
       69      736     496.572
       69      738     496.572
       69      740     496.572
       69      742     496.572
       69      744     496.572
       69      752     496.572
       69      754     496.572
       69      758     496.572
       69      762     496.572
       69      764     496.572
       69      766     496.572
       69      776     496.572
       69      780     496.572
       69      782     496.572
       69      788     496.572
       69      790     496.572
       69      792     496.572
       69      794     496.572
       69      816     496.572
       69      818     496.572
       69      820     496.572
       69      824     496.572
       69      826     496.572
       69      834     496.572
       69      836     496.572
       69      842     496.572
       69      846     496.572
       69      850     496.572
       69      852     496.572
       69      856     496.572
       69      864     496.572
       69      866     496.572
       69      868     496.572
       69      874     496.572
       69      878     496.572
       69      880     496.572
       69      882     496.572
       69      884     496.572
       69      886     496.572
       69      892     496.572
       69      900     496.572
       69      902     496.572
       69      904     496.572
       69      906     496.572
       69      908     496.572
       69      910     496.572
       69      920     496.572
       69      922     496.572
       69      924     496.572
       69      932     496.572
       69      936     496.572
       69      942     496.572
       69      944     496.572
       69      946     496.572
       69      950     496.572
       69      956     496.572
       69      960     496.572
       69      978     496.572
       69      980     496.572
       69      982     496.572
       69      984     496.572
       69      986     496.572
       69      990     496.572
       69      994     496.572
       69      998     496.572
       71      318     502.124
       71      320     502.124
       71      322     502.124
       71      324     502.124
       71      326     502.124
       71      330     502.124
       71      334     502.124
       71      338     502.124
       71      340     502.124
       71      342     502.124
       71      344     502.124
       71      346     502.124
       71      348     502.124
       71      354     502.124
       71      356     502.124
       71      362     502.124
       71      364     502.124
       71      366     502.124
       71      368     502.124
       71      370     502.124
       71      372     502.124
       71      374     502.124
       71      376     502.124
       71      378     502.124
       71      380     502.124
       71      382     502.124
       71      384     502.124
       71      386     502.124
       71      388     502.124
       71      390     502.124
       71      392     502.124
       71      394     502.124
       71      396     502.124
       71      398     502.124
       71      400     502.124
       71      404     502.124
       71      406     502.124
       71      408     502.124
       71      410     502.124
       71      412     502.124
       71      414     502.124
       71      420     502.124
       71      422     502.124
       71      424     502.124
       71      426     502.124
       71      428     502.124
       71      430     502.124
       71      434     502.124
       71      436     502.124
       71      438     502.124
       71      440     502.124
       71      442     502.124
       71      444     502.124
       71      446     502.124
       71      448     502.124
       71      450     502.124
       71      452     502.124
       71      454     502.124
       71      456     502.124
       71      464     502.124
       71      466     502.124
       71      470     502.124
       71      472     502.124
       71      476     502.124
       71      478     502.124
       71      480     502.124
       71      482     502.124
       71      486     502.124
       71      488     502.124
       71      492     502.124
       71      496     502.124
       71      498     502.124
       71      500     502.124
       71      502     502.124
       71      504     502.124
       71      506     502.124
       71      508     502.124
       71      510     502.124
       71      512     502.124
       71      514     502.124
       71      516     502.124
       71      518     502.124
       71      520     502.124
       71      522     502.124
       71      524     502.124
       71      526     502.124
       71      528     502.124
       71      530     502.124
       71      532     502.124
       71      534     502.124
       71      536     502.124
       71      538     502.124
       71      540     502.124
       71      542     502.124
       71      544     502.124
       71      546     502.124
       71      548     502.124
       71      550     502.124
       71      552     502.124
       71      554     502.124
       71      556     502.124
       71      558     502.124
       71      560     502.124
       71      562     502.124
       71      564     502.124
       71      566     502.124
       71      568     502.124
       71      570     502.124
       71      572     502.124
       71      574     502.124
       71      576     502.124
       71      578     502.124
       71      580     502.124
       71      582     502.124
       71      584     502.124
       71      586     502.124
       71      588     502.124
       71      590     502.124
       71      592     502.124
       71      594     502.124
       71      596     502.124
       71      598     502.124
       71      600     502.124
       71      602     502.124
       71      604     502.124
       71      606     502.124
       71      608     502.124
       71      610     502.124
       71      612     502.124
       71      614     502.124
       71      616     502.124
       71      618     502.124
       71      620     502.124
       71      622     502.124
       71      624     502.124
       71      626     502.124
       71      628     502.124
       71      630     502.124
       71      632     502.124
       71      634     502.124
       71      636     502.124
       71      638     502.124
       71      640     502.124
       71      642     502.124
       71      644     502.124
       71      646     502.124
       71      648     502.124
       71      650     502.124
       71      652     502.124
       71      654     502.124
       71      656     502.124
       71      658     502.124
       71      660     502.124
       71      662     502.124
       71      664     502.124
       71      666     502.124
       71      668     502.124
       71      670     502.124
       71      672     502.124
       71      674     502.124
       71      676     502.124
       71      678     502.124
       71      680     502.124
       71      682     502.124
       71      684     502.124
       71      686     502.124
       71      688     502.124
       71      690     502.124
       71      692     502.124
       71      694     502.124
       71      696     502.124
       71      698     502.124
       71      700     502.124
       71      702     502.124
       71      704     502.124
       71      706     502.124
       71      708     502.124
       71      710     502.124
       71      712     502.124
       71      714     502.124
       71      716     502.124
       71      718     502.124
       71      720     502.124
       71      722     502.124
       71      724     502.124
       71      726     502.124
       71      728     502.124
       71      730     502.124
       71      732     502.124
       71      734     502.124
       71      736     502.124
       71      738     502.124
       71      744     502.124
       71      748     502.124
       71      750     502.124
       71      752     502.124
       71      756     502.124
       71      758     502.124
       71      762     502.124
       71      774     502.124
       71      776     502.124
       71      780     502.124
       71      782     502.124
       71      784     502.124
       71      790     502.124
       71      800     502.124
       71      804     502.124
       71      808     502.124
       71      810     502.124
       71      812     502.124
       71      814     502.124
       71      816     502.124
       71      828     502.124
       71      830     502.124
       71      834     502.124
       71      836     502.124
       71      840     502.124
       71      842     502.124
       71      844     502.124
       71      854     502.124
       71      858     502.124
       71      860     502.124
       71      864     502.124
       71      866     502.124
       71      868     502.124
       71      892     502.124
       71      898     502.124
       71      900     502.124
       71      902     502.124
       71      904     502.124
       71      910     502.124
       71      912     502.124
       71      926     502.124
       71      928     502.124
       71      934     502.124
       71      936     502.124
       71      942     502.124
       71      944     502.124
       71      948     502.124
       71      950     502.124
       71      972     502.124
       71      976     502.124
       71      978     502.124
       71      980     502.124
       71      982     502.124
       71      984     502.124
       71      986     502.124
       71      988     502.124
       71      990     502.124
       73      318     507.590
       73      320     507.590
       73      322     507.590
       73      324     507.590
       73      326     507.590
       73      330     507.590
       73      334     507.590
       73      338     507.590
       73      340     507.590
       73      342     507.590
       73      344     507.590
       73      346     507.590
       73      348     507.590
       73      350     507.590
       73      352     507.590
       73      354     507.590
       73      358     507.590
       73      360     507.590
       73      362     507.590
       73      366     507.590
       73      368     507.590
       73      370     507.590
       73      372     507.590
       73      374     507.590
       73      376     507.590
       73      380     507.590
       73      382     507.590
       73      384     507.590
       73      386     507.590
       73      388     507.590
       73      390     507.590
       73      392     507.590
       73      394     507.590
       73      396     507.590
       73      398     507.590
       73      404     507.590
       73      406     507.590
       73      408     507.590
       73      410     507.590
       73      412     507.590
       73      416     507.590
       73      418     507.590
       73      420     507.590
       73      422     507.590
       73      424     507.590
       73      428     507.590
       73      432     507.590
       73      434     507.590
       73      438     507.590
       73      440     507.590
       73      442     507.590
       73      446     507.590
       73      448     507.590
       73      452     507.590
       73      454     507.590
       73      456     507.590
       73      460     507.590
       73      462     507.590
       73      468     507.590
       73      472     507.590
       73      476     507.590
       73      478     507.590
       73      480     507.590
       73      482     507.590
       73      484     507.590
       73      488     507.590
       73      492     507.590
       73      496     507.590
       73      498     507.590
       73      500     507.590
       73      502     507.590
       73      504     507.590
       73      506     507.590
       73      508     507.590
       73      510     507.590
       73      512     507.590
       73      514     507.590
       73      516     507.590
       73      518     507.590
       73      520     507.590
       73      522     507.590
       73      524     507.590
       73      526     507.590
       73      528     507.590
       73      530     507.590
       73      532     507.590
       73      534     507.590
       73      536     507.590
       73      538     507.590
       73      540     507.590
       73      542     507.590
       73      544     507.590
       73      546     507.590
       73      548     507.590
       73      550     507.590
       73      552     507.590
       73      554     507.590
       73      556     507.590
       73      558     507.590
       73      560     507.590
       73      562     507.590
       73      564     507.590
       73      566     507.590
       73      568     507.590
       73      570     507.590
       73      572     507.590
       73      574     507.590
       73      576     507.590
       73      578     507.590
       73      580     507.590
       73      582     507.590
       73      584     507.590
       73      586     507.590
       73      588     507.590
       73      590     507.590
       73      592     507.590
       73      594     507.590
       73      596     507.590
       73      598     507.590
       73      600     507.590
       73      602     507.590
       73      604     507.590
       73      606     507.590
       73      608     507.590
       73      610     507.590
       73      612     507.590
       73      614     507.590
       73      616     507.590
       73      618     507.590
       73      620     507.590
       73      622     507.590
       73      624     507.590
       73      626     507.590
       73      628     507.590
       73      630     507.590
       73      632     507.590
       73      634     507.590
       73      636     507.590
       73      638     507.590
       73      640     507.590
       73      642     507.590
       73      644     507.590
       73      646     507.590
       73      648     507.590
       73      650     507.590
       73      652     507.590
       73      654     507.590
       73      656     507.590
       73      658     507.590
       73      660     507.590
       73      662     507.590
       73      664     507.590
       73      666     507.590
       73      668     507.590
       73      670     507.590
       73      672     507.590
       73      674     507.590
       73      676     507.590
       73      678     507.590
       73      680     507.590
       73      682     507.590
       73      684     507.590
       73      686     507.590
       73      688     507.590
       73      690     507.590
       73      692     507.590
       73      694     507.590
       73      696     507.590
       73      698     507.590
       73      700     507.590
       73      702     507.590
       73      704     507.590
       73      706     507.590
       73      708     507.590
       73      710     507.590
       73      712     507.590
       73      714     507.590
       73      716     507.590
       73      718     507.590
       73      720     507.590
       73      722     507.590
       73      724     507.590
       73      726     507.590
       73      728     507.590
       73      730     507.590
       73      732     507.590
       73      734     507.590
       73      736     507.590
       73      738     507.590
       73      740     507.590
       73      742     507.590
       73      744     507.590
       73      746     507.590
       73      748     507.590
       73      750     507.590
       73      752     507.590
       73      754     507.590
       73      756     507.590
       73      758     507.590
       73      760     507.590
       73      762     507.590
       73      764     507.590
       73      766     507.590
       73      768     507.590
       73      770     507.590
       73      772     507.590
       73      774     507.590
       73      776     507.590
       73      780     507.590
       73      782     507.590
       73      790     507.590
       73      792     507.590
       73      796     507.590
       73      798     507.590
       73      800     507.590
       73      802     507.590
       73      804     507.590
       73      808     507.590
       73      818     507.590
       73      824     507.590
       73      826     507.590
       73      828     507.590
       73      830     507.590
       73      832     507.590
       73      834     507.590
       73      840     507.590
       73      852     507.590
       73      854     507.590
       73      860     507.590
       73      862     507.590
       73      868     507.590
       73      870     507.590
       73      872     507.590
       73      894     507.590
       73      896     507.590
       73      898     507.590
       73      900     507.590
       73      902     507.590
       73      916     507.590
       73      918     507.590
       73      922     507.590
       73      926     507.590
       73      930     507.590
       73      932     507.590
       73      934     507.590
       73      954     507.590
       73      960     507.590
       73      964     507.590
       73      966     507.590
       73      970     507.590
       73      974     507.590
       73      978     507.590
       73      980     507.590
       73      982     507.590
       73      992     507.590
       73      998     507.590
       75      320     513.007
       75      322     513.007
       75      324     513.007
       75      326     513.007
       75      330     513.007
       75      332     513.007
       75      334     513.007
       75      338     513.007
       75      340     513.007
       75      342     513.007
       75      344     513.007
       75      346     513.007
       75      348     513.007
       75      350     513.007
       75      352     513.007
       75      354     513.007
       75      356     513.007
       75      358     513.007
       75      360     513.007
       75      362     513.007
       75      364     513.007
       75      366     513.007
       75      368     513.007
       75      370     513.007
       75      372     513.007
       75      376     513.007
       75      378     513.007
       75      380     513.007
       75      382     513.007
       75      384     513.007
       75      386     513.007
       75      388     513.007
       75      390     513.007
       75      394     513.007
       75      396     513.007
       75      398     513.007
       75      400     513.007
       75      402     513.007
       75      404     513.007
       75      406     513.007
       75      410     513.007
       75      412     513.007
       75      414     513.007
       75      416     513.007
       75      420     513.007
       75      422     513.007
       75      426     513.007
       75      432     513.007
       75      438     513.007
       75      440     513.007
       75      442     513.007
       75      444     513.007
       75      446     513.007
       75      448     513.007
       75      450     513.007
       75      452     513.007
       75      454     513.007
       75      456     513.007
       75      458     513.007
       75      460     513.007
       75      462     513.007
       75      466     513.007
       75      468     513.007
       75      470     513.007
       75      472     513.007
       75      474     513.007
       75      476     513.007
       75      478     513.007
       75      482     513.007
       75      484     513.007
       75      486     513.007
       75      492     513.007
       75      494     513.007
       75      496     513.007
       75      500     513.007
       75      502     513.007
       75      504     513.007
       75      506     513.007
       75      508     513.007
       75      510     513.007
       75      512     513.007
       75      514     513.007
       75      516     513.007
       75      518     513.007
       75      520     513.007
       75      522     513.007
       75      524     513.007
       75      526     513.007
       75      528     513.007
       75      530     513.007
       75      532     513.007
       75      534     513.007
       75      536     513.007
       75      538     513.007
       75      540     513.007
       75      542     513.007
       75      544     513.007
       75      546     513.007
       75      548     513.007
       75      550     513.007
       75      552     513.007
       75      554     513.007
       75      556     513.007
       75      558     513.007
       75      560     513.007
       75      562     513.007
       75      564     513.007
       75      566     513.007
       75      568     513.007
       75      570     513.007
       75      572     513.007
       75      574     513.007
       75      576     513.007
       75      578     513.007
       75      580     513.007
       75      582     513.007
       75      584     513.007
       75      586     513.007
       75      588     513.007
       75      590     513.007
       75      592     513.007
       75      594     513.007
       75      596     513.007
       75      598     513.007
       75      600     513.007
       75      602     513.007
       75      604     513.007
       75      606     513.007
       75      608     513.007
       75      610     513.007
       75      612     513.007
       75      614     513.007
       75      616     513.007
       75      618     513.007
       75      620     513.007
       75      622     513.007
       75      624     513.007
       75      626     513.007
       75      628     513.007
       75      630     513.007
       75      632     513.007
       75      634     513.007
       75      636     513.007
       75      638     513.007
       75      640     513.007
       75      642     513.007
       75      644     513.007
       75      646     513.007
       75      648     513.007
       75      650     513.007
       75      652     513.007
       75      654     513.007
       75      656     513.007
       75      658     513.007
       75      660     513.007
       75      662     513.007
       75      664     513.007
       75      666     513.007
       75      668     513.007
       75      670     513.007
       75      672     513.007
       75      674     513.007
       75      676     513.007
       75      678     513.007
       75      680     513.007
       75      682     513.007
       75      684     513.007
       75      686     513.007
       75      688     513.007
       75      690     513.007
       75      692     513.007
       75      694     513.007
       75      696     513.007
       75      698     513.007
       75      700     513.007
       75      702     513.007
       75      704     513.007
       75      706     513.007
       75      708     513.007
       75      710     513.007
       75      712     513.007
       75      714     513.007
       75      716     513.007
       75      718     513.007
       75      720     513.007
       75      722     513.007
       75      724     513.007
       75      726     513.007
       75      728     513.007
       75      730     513.007
       75      732     513.007
       75      734     513.007
       75      736     513.007
       75      738     513.007
       75      740     513.007
       75      742     513.007
       75      744     513.007
       75      746     513.007
       75      748     513.007
       75      750     513.007
       75      752     513.007
       75      754     513.007
       75      756     513.007
       75      758     513.007
       75      760     513.007
       75      762     513.007
       75      764     513.007
       75      766     513.007
       75      768     513.007
       75      770     513.007
       75      772     513.007
       75      774     513.007
       75      776     513.007
       75      778     513.007
       75      780     513.007
       75      782     513.007
       75      784     513.007
       75      786     513.007
       75      788     513.007
       75      790     513.007
       75      792     513.007
       75      794     513.007
       75      796     513.007
       75      798     513.007
       75      800     513.007
       75      802     513.007
       75      812     513.007
       75      814     513.007
       75      816     513.007
       75      818     513.007
       75      820     513.007
       75      822     513.007
       75      824     513.007
       75      826     513.007
       75      850     513.007
       75      852     513.007
       75      854     513.007
       75      856     513.007
       75      874     513.007
       75      876     513.007
       75      878     513.007
       75      880     513.007
       75      890     513.007
       75      892     513.007
       75      894     513.007
       75      896     513.007
       75      908     513.007
       75      912     513.007
       75      914     513.007
       75      918     513.007
       75      920     513.007
       75      922     513.007
       75      926     513.007
       75      952     513.007
       75      954     513.007
       75      956     513.007
       75      958     513.007
       75      966     513.007
       75      970     513.007
       75      986     513.007
       75      992     513.007
       75      994     513.007
       75      996     513.007
       77      318     518.324
       77      320     518.324
       77      322     518.324
       77      324     518.324
       77      326     518.324
       77      328     518.324
       77      330     518.324
       77      334     518.324
       77      336     518.324
       77      338     518.324
       77      340     518.324
       77      342     518.324
       77      344     518.324
       77      346     518.324
       77      348     518.324
       77      352     518.324
       77      354     518.324
       77      356     518.324
       77      358     518.324
       77      360     518.324
       77      364     518.324
       77      366     518.324
       77      368     518.324
       77      370     518.324
       77      372     518.324
       77      376     518.324
       77      378     518.324
       77      380     518.324
       77      382     518.324
       77      384     518.324
       77      388     518.324
       77      390     518.324
       77      392     518.324
       77      394     518.324
       77      398     518.324
       77      400     518.324
       77      402     518.324
       77      408     518.324
       77      412     518.324
       77      414     518.324
       77      418     518.324
       77      420     518.324
       77      424     518.324
       77      426     518.324
       77      430     518.324
       77      432     518.324
       77      436     518.324
       77      442     518.324
       77      448     518.324
       77      452     518.324
       77      454     518.324
       77      458     518.324
       77      462     518.324
       77      466     518.324
       77      470     518.324
       77      472     518.324
       77      474     518.324
       77      476     518.324
       77      478     518.324
       77      482     518.324
       77      484     518.324
       77      488     518.324
       77      492     518.324
       77      494     518.324
       77      498     518.324
       77      500     518.324
       77      502     518.324
       77      504     518.324
       77      506     518.324
       77      508     518.324
       77      510     518.324
       77      512     518.324
       77      514     518.324
       77      516     518.324
       77      518     518.324
       77      520     518.324
       77      522     518.324
       77      524     518.324
       77      526     518.324
       77      528     518.324
       77      530     518.324
       77      532     518.324
       77      534     518.324
       77      536     518.324
       77      538     518.324
       77      540     518.324
       77      542     518.324
       77      544     518.324
       77      546     518.324
       77      548     518.324
       77      550     518.324
       77      552     518.324
       77      554     518.324
       77      556     518.324
       77      558     518.324
       77      560     518.324
       77      562     518.324
       77      564     518.324
       77      566     518.324
       77      568     518.324
       77      570     518.324
       77      572     518.324
       77      574     518.324
       77      576     518.324
       77      578     518.324
       77      580     518.324
       77      582     518.324
       77      584     518.324
       77      586     518.324
       77      588     518.324
       77      590     518.324
       77      592     518.324
       77      594     518.324
       77      596     518.324
       77      598     518.324
       77      600     518.324
       77      602     518.324
       77      604     518.324
       77      606     518.324
       77      608     518.324
       77      610     518.324
       77      612     518.324
       77      614     518.324
       77      616     518.324
       77      618     518.324
       77      620     518.324
       77      622     518.324
       77      624     518.324
       77      626     518.324
       77      628     518.324
       77      630     518.324
       77      632     518.324
       77      634     518.324
       77      636     518.324
       77      638     518.324
       77      640     518.324
       77      642     518.324
       77      644     518.324
       77      646     518.324
       77      648     518.324
       77      650     518.324
       77      652     518.324
       77      654     518.324
       77      656     518.324
       77      658     518.324
       77      660     518.324
       77      662     518.324
       77      664     518.324
       77      666     518.324
       77      668     518.324
       77      670     518.324
       77      672     518.324
       77      674     518.324
       77      676     518.324
       77      678     518.324
       77      680     518.324
       77      682     518.324
       77      684     518.324
       77      686     518.324
       77      688     518.324
       77      690     518.324
       77      692     518.324
       77      694     518.324
       77      696     518.324
       77      698     518.324
       77      700     518.324
       77      702     518.324
       77      704     518.324
       77      706     518.324
       77      708     518.324
       77      710     518.324
       77      712     518.324
       77      714     518.324
       77      716     518.324
       77      718     518.324
       77      720     518.324
       77      722     518.324
       77      724     518.324
       77      726     518.324
       77      728     518.324
       77      730     518.324
       77      732     518.324
       77      734     518.324
       77      736     518.324
       77      738     518.324
       77      740     518.324
       77      742     518.324
       77      744     518.324
       77      746     518.324
       77      748     518.324
       77      750     518.324
       77      752     518.324
       77      754     518.324
       77      756     518.324
       77      758     518.324
       77      760     518.324
       77      762     518.324
       77      764     518.324
       77      766     518.324
       77      768     518.324
       77      770     518.324
       77      772     518.324
       77      774     518.324
       77      776     518.324
       77      778     518.324
       77      780     518.324
       77      782     518.324
       77      784     518.324
       77      786     518.324
       77      788     518.324
       77      790     518.324
       77      792     518.324
       77      794     518.324
       77      796     518.324
       77      798     518.324
       77      800     518.324
       77      802     518.324
       77      804     518.324
       77      806     518.324
       77      808     518.324
       77      810     518.324
       77      812     518.324
       77      814     518.324
       77      816     518.324
       77      818     518.324
       77      820     518.324
       77      822     518.324
       77      824     518.324
       77      826     518.324
       77      828     518.324
       77      830     518.324
       77      832     518.324
       77      834     518.324
       77      836     518.324
       77      838     518.324
       77      844     518.324
       77      848     518.324
       77      850     518.324
       77      852     518.324
       77      866     518.324
       77      868     518.324
       77      870     518.324
       77      872     518.324
       77      874     518.324
       77      876     518.324
       77      878     518.324
       77      880     518.324
       77      896     518.324
       77      898     518.324
       77      904     518.324
       77      906     518.324
       77      908     518.324
       77      910     518.324
       77      914     518.324
       77      916     518.324
       77      918     518.324
       77      934     518.324
       77      938     518.324
       77      940     518.324
       77      942     518.324
       77      946     518.324
       77      948     518.324
       77      950     518.324
       77      952     518.324
       77      954     518.324
       77      972     518.324
       77      974     518.324
       77      976     518.324
       77      978     518.324
       77      982     518.324
       77      986     518.324
       77      992     518.324
       79      318     523.624
       79      320     523.624
       79      322     523.624
       79      324     523.624
       79      330     523.624
       79      332     523.624
       79      334     523.624
       79      336     523.624
       79      338     523.624
       79      340     523.624
       79      344     523.624
       79      346     523.624
       79      348     523.624
       79      350     523.624
       79      352     523.624
       79      354     523.624
       79      356     523.624
       79      358     523.624
       79      360     523.624
       79      362     523.624
       79      364     523.624
       79      366     523.624
       79      368     523.624
       79      370     523.624
       79      372     523.624
       79      374     523.624
       79      378     523.624
       79      380     523.624
       79      384     523.624
       79      386     523.624
       79      388     523.624
       79      390     523.624
       79      394     523.624
       79      396     523.624
       79      400     523.624
       79      404     523.624
       79      406     523.624
       79      408     523.624
       79      410     523.624
       79      412     523.624
       79      414     523.624
       79      416     523.624
       79      420     523.624
       79      422     523.624
       79      426     523.624
       79      428     523.624
       79      432     523.624
       79      434     523.624
       79      438     523.624
       79      442     523.624
       79      444     523.624
       79      448     523.624
       79      450     523.624
       79      452     523.624
       79      454     523.624
       79      456     523.624
       79      458     523.624
       79      460     523.624
       79      464     523.624
       79      466     523.624
       79      468     523.624
       79      470     523.624
       79      472     523.624
       79      474     523.624
       79      476     523.624
       79      478     523.624
       79      480     523.624
       79      482     523.624
       79      486     523.624
       79      488     523.624
       79      490     523.624
       79      492     523.624
       79      494     523.624
       79      498     523.624
       79      500     523.624
       79      502     523.624
       79      504     523.624
       79      506     523.624
       79      508     523.624
       79      510     523.624
       79      512     523.624
       79      514     523.624
       79      516     523.624
       79      518     523.624
       79      520     523.624
       79      522     523.624
       79      524     523.624
       79      526     523.624
       79      528     523.624
       79      530     523.624
       79      532     523.624
       79      534     523.624
       79      536     523.624
       79      538     523.624
       79      540     523.624
       79      542     523.624
       79      544     523.624
       79      546     523.624
       79      548     523.624
       79      550     523.624
       79      552     523.624
       79      554     523.624
       79      556     523.624
       79      558     523.624
       79      560     523.624
       79      562     523.624
       79      564     523.624
       79      566     523.624
       79      568     523.624
       79      570     523.624
       79      572     523.624
       79      574     523.624
       79      576     523.624
       79      578     523.624
       79      580     523.624
       79      582     523.624
       79      584     523.624
       79      586     523.624
       79      588     523.624
       79      590     523.624
       79      592     523.624
       79      594     523.624
       79      596     523.624
       79      598     523.624
       79      600     523.624
       79      602     523.624
       79      604     523.624
       79      606     523.624
       79      608     523.624
       79      610     523.624
       79      612     523.624
       79      614     523.624
       79      616     523.624
       79      618     523.624
       79      620     523.624
       79      622     523.624
       79      624     523.624
       79      626     523.624
       79      628     523.624
       79      630     523.624
       79      632     523.624
       79      634     523.624
       79      636     523.624
       79      638     523.624
       79      640     523.624
       79      642     523.624
       79      644     523.624
       79      646     523.624
       79      648     523.624
       79      650     523.624
       79      652     523.624
       79      654     523.624
       79      656     523.624
       79      658     523.624
       79      660     523.624
       79      662     523.624
       79      664     523.624
       79      666     523.624
       79      668     523.624
       79      670     523.624
       79      672     523.624
       79      674     523.624
       79      676     523.624
       79      678     523.624
       79      680     523.624
       79      682     523.624
       79      684     523.624
       79      686     523.624
       79      688     523.624
       79      690     523.624
       79      692     523.624
       79      694     523.624
       79      696     523.624
       79      698     523.624
       79      700     523.624
       79      702     523.624
       79      704     523.624
       79      706     523.624
       79      708     523.624
       79      710     523.624
       79      712     523.624
       79      714     523.624
       79      716     523.624
       79      718     523.624
       79      720     523.624
       79      722     523.624
       79      724     523.624
       79      726     523.624
       79      728     523.624
       79      730     523.624
       79      732     523.624
       79      734     523.624
       79      736     523.624
       79      738     523.624
       79      740     523.624
       79      742     523.624
       79      744     523.624
       79      746     523.624
       79      748     523.624
       79      750     523.624
       79      752     523.624
       79      754     523.624
       79      756     523.624
       79      758     523.624
       79      760     523.624
       79      762     523.624
       79      764     523.624
       79      766     523.624
       79      768     523.624
       79      770     523.624
       79      772     523.624
       79      774     523.624
       79      776     523.624
       79      778     523.624
       79      780     523.624
       79      782     523.624
       79      784     523.624
       79      786     523.624
       79      788     523.624
       79      790     523.624
       79      792     523.624
       79      794     523.624
       79      796     523.624
       79      798     523.624
       79      800     523.624
       79      802     523.624
       79      804     523.624
       79      806     523.624
       79      808     523.624
       79      810     523.624
       79      812     523.624
       79      814     523.624
       79      816     523.624
       79      818     523.624
       79      820     523.624
       79      822     523.624
       79      824     523.624
       79      826     523.624
       79      828     523.624
       79      830     523.624
       79      832     523.624
       79      834     523.624
       79      836     523.624
       79      838     523.624
       79      840     523.624
       79      842     523.624
       79      844     523.624
       79      846     523.624
       79      848     523.624
       79      850     523.624
       79      852     523.624
       79      854     523.624
       79      856     523.624
       79      858     523.624
       79      860     523.624
       79      862     523.624
       79      868     523.624
       79      870     523.624
       79      872     523.624
       79      884     523.624
       79      888     523.624
       79      892     523.624
       79      898     523.624
       79      900     523.624
       79      906     523.624
       79      908     523.624
       79      922     523.624
       79      924     523.624
       79      926     523.624
       79      930     523.624
       79      932     523.624
       79      938     523.624
       79      940     523.624
       79      942     523.624
       79      966     523.624
       79      970     523.624
       79      972     523.624
       79      974     523.624
       79      978     523.624
       79      984     523.624
       81      318     528.801
       81      320     528.801
       81      324     528.801
       81      326     528.801
       81      328     528.801
       81      330     528.801
       81      332     528.801
       81      336     528.801
       81      338     528.801
       81      340     528.801
       81      342     528.801
       81      344     528.801
       81      346     528.801
       81      348     528.801
       81      350     528.801
       81      354     528.801
       81      356     528.801
       81      360     528.801
       81      362     528.801
       81      364     528.801
       81      368     528.801
       81      370     528.801
       81      372     528.801
       81      376     528.801
       81      378     528.801
       81      380     528.801
       81      382     528.801
       81      384     528.801
       81      386     528.801
       81      392     528.801
       81      394     528.801
       81      396     528.801
       81      398     528.801
       81      400     528.801
       81      402     528.801
       81      406     528.801
       81      412     528.801
       81      414     528.801
       81      416     528.801
       81      418     528.801
       81      422     528.801
       81      424     528.801
       81      426     528.801
       81      428     528.801
       81      430     528.801
       81      434     528.801
       81      436     528.801
       81      438     528.801
       81      440     528.801
       81      442     528.801
       81      446     528.801
       81      450     528.801
       81      454     528.801
       81      456     528.801
       81      460     528.801
       81      464     528.801
       81      470     528.801
       81      472     528.801
       81      476     528.801
       81      480     528.801
       81      484     528.801
       81      488     528.801
       81      490     528.801
       81      494     528.801
       81      498     528.801
       81      500     528.801
       81      502     528.801
       81      504     528.801
       81      506     528.801
       81      508     528.801
       81      510     528.801
       81      512     528.801
       81      514     528.801
       81      516     528.801
       81      518     528.801
       81      520     528.801
       81      522     528.801
       81      524     528.801
       81      526     528.801
       81      528     528.801
       81      530     528.801
       81      532     528.801
       81      534     528.801
       81      536     528.801
       81      538     528.801
       81      540     528.801
       81      542     528.801
       81      544     528.801
       81      546     528.801
       81      548     528.801
       81      550     528.801
       81      552     528.801
       81      554     528.801
       81      556     528.801
       81      558     528.801
       81      560     528.801
       81      562     528.801
       81      564     528.801
       81      566     528.801
       81      568     528.801
       81      570     528.801
       81      572     528.801
       81      574     528.801
       81      576     528.801
       81      578     528.801
       81      580     528.801
       81      582     528.801
       81      584     528.801
       81      586     528.801
       81      588     528.801
       81      590     528.801
       81      592     528.801
       81      594     528.801
       81      596     528.801
       81      598     528.801
       81      600     528.801
       81      602     528.801
       81      604     528.801
       81      606     528.801
       81      608     528.801
       81      610     528.801
       81      612     528.801
       81      614     528.801
       81      616     528.801
       81      618     528.801
       81      620     528.801
       81      622     528.801
       81      624     528.801
       81      626     528.801
       81      628     528.801
       81      630     528.801
       81      632     528.801
       81      634     528.801
       81      636     528.801
       81      638     528.801
       81      640     528.801
       81      642     528.801
       81      644     528.801
       81      646     528.801
       81      648     528.801
       81      650     528.801
       81      652     528.801
       81      654     528.801
       81      656     528.801
       81      658     528.801
       81      660     528.801
       81      662     528.801
       81      664     528.801
       81      666     528.801
       81      668     528.801
       81      670     528.801
       81      672     528.801
       81      674     528.801
       81      676     528.801
       81      678     528.801
       81      680     528.801
       81      682     528.801
       81      684     528.801
       81      686     528.801
       81      688     528.801
       81      690     528.801
       81      692     528.801
       81      694     528.801
       81      696     528.801
       81      698     528.801
       81      700     528.801
       81      702     528.801
       81      704     528.801
       81      706     528.801
       81      708     528.801
       81      710     528.801
       81      712     528.801
       81      714     528.801
       81      716     528.801
       81      718     528.801
       81      720     528.801
       81      722     528.801
       81      724     528.801
       81      726     528.801
       81      728     528.801
       81      730     528.801
       81      732     528.801
       81      734     528.801
       81      736     528.801
       81      738     528.801
       81      740     528.801
       81      742     528.801
       81      744     528.801
       81      746     528.801
       81      748     528.801
       81      750     528.801
       81      752     528.801
       81      754     528.801
       81      756     528.801
       81      758     528.801
       81      760     528.801
       81      762     528.801
       81      764     528.801
       81      766     528.801
       81      768     528.801
       81      770     528.801
       81      772     528.801
       81      774     528.801
       81      776     528.801
       81      778     528.801
       81      780     528.801
       81      782     528.801
       81      784     528.801
       81      786     528.801
       81      788     528.801
       81      790     528.801
       81      792     528.801
       81      794     528.801
       81      796     528.801
       81      798     528.801
       81      800     528.801
       81      802     528.801
       81      804     528.801
       81      806     528.801
       81      808     528.801
       81      810     528.801
       81      812     528.801
       81      814     528.801
       81      816     528.801
       81      818     528.801
       81      820     528.801
       81      822     528.801
       81      824     528.801
       81      826     528.801
       81      828     528.801
       81      830     528.801
       81      832     528.801
       81      834     528.801
       81      836     528.801
       81      838     528.801
       81      840     528.801
       81      842     528.801
       81      844     528.801
       81      846     528.801
       81      848     528.801
       81      850     528.801
       81      852     528.801
       81      854     528.801
       81      856     528.801
       81      858     528.801
       81      860     528.801
       81      862     528.801
       81      864     528.801
       81      866     528.801
       81      868     528.801
       81      870     528.801
       81      872     528.801
       81      874     528.801
       81      876     528.801
       81      878     528.801
       81      880     528.801
       81      882     528.801
       81      884     528.801
       81      886     528.801
       81      888     528.801
       81      890     528.801
       81      892     528.801
       81      894     528.801
       81      896     528.801
       81      910     528.801
       81      912     528.801
       81      918     528.801
       81      924     528.801
       81      926     528.801
       81      932     528.801
       81      934     528.801
       81      950     528.801
       81      956     528.801
       81      960     528.801
       81      962     528.801
       81      964     528.801
       81      968     528.801
       81      974     528.801
       81      990     528.801
       81      994     528.801
       81      996     528.801
       83      318     533.979
       83      320     533.979
       83      322     533.979
       83      326     533.979
       83      328     533.979
       83      330     533.979
       83      332     533.979
       83      334     533.979
       83      336     533.979
       83      338     533.979
       83      340     533.979
       83      342     533.979
       83      344     533.979
       83      346     533.979
       83      350     533.979
       83      352     533.979
       83      354     533.979
       83      358     533.979
       83      360     533.979
       83      362     533.979
       83      364     533.979
       83      366     533.979
       83      368     533.979
       83      370     533.979
       83      374     533.979
       83      376     533.979
       83      378     533.979
       83      380     533.979
       83      386     533.979
       83      388     533.979
       83      390     533.979
       83      392     533.979
       83      394     533.979
       83      398     533.979
       83      402     533.979
       83      406     533.979
       83      408     533.979
       83      410     533.979
       83      412     533.979
       83      414     533.979
       83      418     533.979
       83      420     533.979
       83      422     533.979
       83      426     533.979
       83      430     533.979
       83      432     533.979
       83      434     533.979
       83      436     533.979
       83      440     533.979
       83      442     533.979
       83      448     533.979
       83      450     533.979
       83      454     533.979
       83      456     533.979
       83      458     533.979
       83      462     533.979
       83      464     533.979
       83      466     533.979
       83      468     533.979
       83      470     533.979
       83      478     533.979
       83      480     533.979
       83      482     533.979
       83      484     533.979
       83      486     533.979
       83      488     533.979
       83      490     533.979
       83      492     533.979
       83      494     533.979
       83      496     533.979
       83      498     533.979
       83      500     533.979
       83      502     533.979
       83      504     533.979
       83      506     533.979
       83      508     533.979
       83      510     533.979
       83      512     533.979
       83      514     533.979
       83      516     533.979
       83      518     533.979
       83      520     533.979
       83      522     533.979
       83      524     533.979
       83      526     533.979
       83      528     533.979
       83      530     533.979
       83      532     533.979
       83      534     533.979
       83      536     533.979
       83      538     533.979
       83      540     533.979
       83      542     533.979
       83      544     533.979
       83      546     533.979
       83      548     533.979
       83      550     533.979
       83      552     533.979
       83      554     533.979
       83      556     533.979
       83      558     533.979
       83      560     533.979
       83      562     533.979
       83      564     533.979
       83      566     533.979
       83      568     533.979
       83      570     533.979
       83      572     533.979
       83      574     533.979
       83      576     533.979
       83      578     533.979
       83      580     533.979
       83      582     533.979
       83      584     533.979
       83      586     533.979
       83      588     533.979
       83      590     533.979
       83      592     533.979
       83      594     533.979
       83      596     533.979
       83      598     533.979
       83      600     533.979
       83      602     533.979
       83      604     533.979
       83      606     533.979
       83      608     533.979
       83      610     533.979
       83      612     533.979
       83      614     533.979
       83      616     533.979
       83      618     533.979
       83      620     533.979
       83      622     533.979
       83      624     533.979
       83      626     533.979
       83      628     533.979
       83      630     533.979
       83      632     533.979
       83      634     533.979
       83      636     533.979
       83      638     533.979
       83      640     533.979
       83      642     533.979
       83      644     533.979
       83      646     533.979
       83      648     533.979
       83      650     533.979
       83      652     533.979
       83      654     533.979
       83      656     533.979
       83      658     533.979
       83      660     533.979
       83      662     533.979
       83      664     533.979
       83      666     533.979
       83      668     533.979
       83      670     533.979
       83      672     533.979
       83      674     533.979
       83      676     533.979
       83      678     533.979
       83      680     533.979
       83      682     533.979
       83      684     533.979
       83      686     533.979
       83      688     533.979
       83      690     533.979
       83      692     533.979
       83      694     533.979
       83      696     533.979
       83      698     533.979
       83      700     533.979
       83      702     533.979
       83      704     533.979
       83      706     533.979
       83      708     533.979
       83      710     533.979
       83      712     533.979
       83      714     533.979
       83      716     533.979
       83      718     533.979
       83      720     533.979
       83      722     533.979
       83      724     533.979
       83      726     533.979
       83      728     533.979
       83      730     533.979
       83      732     533.979
       83      734     533.979
       83      736     533.979
       83      738     533.979
       83      740     533.979
       83      742     533.979
       83      744     533.979
       83      746     533.979
       83      748     533.979
       83      750     533.979
       83      752     533.979
       83      754     533.979
       83      756     533.979
       83      758     533.979
       83      760     533.979
       83      762     533.979
       83      764     533.979
       83      766     533.979
       83      768     533.979
       83      770     533.979
       83      772     533.979
       83      774     533.979
       83      776     533.979
       83      778     533.979
       83      780     533.979
       83      782     533.979
       83      784     533.979
       83      786     533.979
       83      788     533.979
       83      790     533.979
       83      792     533.979
       83      794     533.979
       83      796     533.979
       83      798     533.979
       83      800     533.979
       83      802     533.979
       83      804     533.979
       83      806     533.979
       83      808     533.979
       83      810     533.979
       83      812     533.979
       83      814     533.979
       83      816     533.979
       83      818     533.979
       83      820     533.979
       83      822     533.979
       83      824     533.979
       83      826     533.979
       83      828     533.979
       83      830     533.979
       83      832     533.979
       83      834     533.979
       83      836     533.979
       83      838     533.979
       83      840     533.979
       83      842     533.979
       83      844     533.979
       83      846     533.979
       83      848     533.979
       83      850     533.979
       83      852     533.979
       83      854     533.979
       83      856     533.979
       83      858     533.979
       83      860     533.979
       83      862     533.979
       83      864     533.979
       83      866     533.979
       83      868     533.979
       83      870     533.979
       83      872     533.979
       83      874     533.979
       83      876     533.979
       83      878     533.979
       83      880     533.979
       83      882     533.979
       83      884     533.979
       83      886     533.979
       83      888     533.979
       83      890     533.979
       83      892     533.979
       83      894     533.979
       83      896     533.979
       83      898     533.979
       83      900     533.979
       83      902     533.979
       83      904     533.979
       83      906     533.979
       83      908     533.979
       83      910     533.979
       83      912     533.979
       83      914     533.979
       83      916     533.979
       83      918     533.979
       83      920     533.979
       83      922     533.979
       83      946     533.979
       83      950     533.979
       83      954     533.979
       83      960     533.979
       83      980     533.979
       83      984     533.979
       83      986     533.979
       83      990     533.979
       83      992     533.979
       83      996     533.979
       83      998     533.979
       85      318     539.048
       85      322     539.048
       85      324     539.048
       85      326     539.048
       85      330     539.048
       85      332     539.048
       85      334     539.048
       85      336     539.048
       85      338     539.048
       85      340     539.048
       85      342     539.048
       85      346     539.048
       85      348     539.048
       85      350     539.048
       85      352     539.048
       85      356     539.048
       85      358     539.048
       85      360     539.048
       85      362     539.048
       85      364     539.048
       85      368     539.048
       85      370     539.048
       85      372     539.048
       85      374     539.048
       85      376     539.048
       85      380     539.048
       85      382     539.048
       85      384     539.048
       85      386     539.048
       85      390     539.048
       85      392     539.048
       85      394     539.048
       85      398     539.048
       85      400     539.048
       85      402     539.048
       85      404     539.048
       85      408     539.048
       85      410     539.048
       85      412     539.048
       85      414     539.048
       85      420     539.048
       85      422     539.048
       85      426     539.048
       85      428     539.048
       85      430     539.048
       85      434     539.048
       85      436     539.048
       85      440     539.048
       85      442     539.048
       85      446     539.048
       85      448     539.048
       85      452     539.048
       85      454     539.048
       85      458     539.048
       85      460     539.048
       85      462     539.048
       85      466     539.048
       85      468     539.048
       85      470     539.048
       85      474     539.048
       85      476     539.048
       85      482     539.048
       85      484     539.048
       85      486     539.048
       85      490     539.048
       85      492     539.048
       85      494     539.048
       85      496     539.048
       85      498     539.048
       85      500     539.048
       85      502     539.048
       85      504     539.048
       85      506     539.048
       85      508     539.048
       85      510     539.048
       85      512     539.048
       85      514     539.048
       85      516     539.048
       85      518     539.048
       85      520     539.048
       85      522     539.048
       85      524     539.048
       85      526     539.048
       85      528     539.048
       85      530     539.048
       85      532     539.048
       85      534     539.048
       85      536     539.048
       85      538     539.048
       85      540     539.048
       85      542     539.048
       85      544     539.048
       85      546     539.048
       85      548     539.048
       85      550     539.048
       85      552     539.048
       85      554     539.048
       85      556     539.048
       85      558     539.048
       85      560     539.048
       85      562     539.048
       85      564     539.048
       85      566     539.048
       85      568     539.048
       85      570     539.048
       85      572     539.048
       85      574     539.048
       85      576     539.048
       85      578     539.048
       85      580     539.048
       85      582     539.048
       85      584     539.048
       85      586     539.048
       85      588     539.048
       85      590     539.048
       85      592     539.048
       85      594     539.048
       85      596     539.048
       85      598     539.048
       85      600     539.048
       85      602     539.048
       85      604     539.048
       85      606     539.048
       85      608     539.048
       85      610     539.048
       85      612     539.048
       85      614     539.048
       85      616     539.048
       85      618     539.048
       85      620     539.048
       85      622     539.048
       85      624     539.048
       85      626     539.048
       85      628     539.048
       85      630     539.048
       85      632     539.048
       85      634     539.048
       85      636     539.048
       85      638     539.048
       85      640     539.048
       85      642     539.048
       85      644     539.048
       85      646     539.048
       85      648     539.048
       85      650     539.048
       85      652     539.048
       85      654     539.048
       85      656     539.048
       85      658     539.048
       85      660     539.048
       85      662     539.048
       85      664     539.048
       85      666     539.048
       85      668     539.048
       85      670     539.048
       85      672     539.048
       85      674     539.048
       85      676     539.048
       85      678     539.048
       85      680     539.048
       85      682     539.048
       85      684     539.048
       85      686     539.048
       85      688     539.048
       85      690     539.048
       85      692     539.048
       85      694     539.048
       85      696     539.048
       85      698     539.048
       85      700     539.048
       85      702     539.048
       85      704     539.048
       85      706     539.048
       85      708     539.048
       85      710     539.048
       85      712     539.048
       85      714     539.048
       85      716     539.048
       85      718     539.048
       85      720     539.048
       85      722     539.048
       85      724     539.048
       85      726     539.048
       85      728     539.048
       85      730     539.048
       85      732     539.048
       85      734     539.048
       85      736     539.048
       85      738     539.048
       85      740     539.048
       85      742     539.048
       85      744     539.048
       85      746     539.048
       85      748     539.048
       85      750     539.048
       85      752     539.048
       85      754     539.048
       85      756     539.048
       85      758     539.048
       85      760     539.048
       85      762     539.048
       85      764     539.048
       85      766     539.048
       85      768     539.048
       85      770     539.048
       85      772     539.048
       85      774     539.048
       85      776     539.048
       85      778     539.048
       85      780     539.048
       85      782     539.048
       85      784     539.048
       85      786     539.048
       85      788     539.048
       85      790     539.048
       85      792     539.048
       85      794     539.048
       85      796     539.048
       85      798     539.048
       85      800     539.048
       85      802     539.048
       85      804     539.048
       85      806     539.048
       85      808     539.048
       85      810     539.048
       85      812     539.048
       85      814     539.048
       85      816     539.048
       85      818     539.048
       85      820     539.048
       85      822     539.048
       85      824     539.048
       85      826     539.048
       85      828     539.048
       85      830     539.048
       85      832     539.048
       85      834     539.048
       85      836     539.048
       85      838     539.048
       85      840     539.048
       85      842     539.048
       85      844     539.048
       85      846     539.048
       85      848     539.048
       85      850     539.048
       85      852     539.048
       85      854     539.048
       85      856     539.048
       85      858     539.048
       85      860     539.048
       85      862     539.048
       85      864     539.048
       85      866     539.048
       85      868     539.048
       85      870     539.048
       85      872     539.048
       85      874     539.048
       85      876     539.048
       85      878     539.048
       85      880     539.048
       85      882     539.048
       85      884     539.048
       85      886     539.048
       85      888     539.048
       85      890     539.048
       85      892     539.048
       85      894     539.048
       85      896     539.048
       85      898     539.048
       85      900     539.048
       85      902     539.048
       85      904     539.048
       85      906     539.048
       85      908     539.048
       85      910     539.048
       85      912     539.048
       85      914     539.048
       85      916     539.048
       85      918     539.048
       85      920     539.048
       85      922     539.048
       85      924     539.048
       85      926     539.048
       85      928     539.048
       85      930     539.048
       85      932     539.048
       85      934     539.048
       85      936     539.048
       85      938     539.048
       85      940     539.048
       85      942     539.048
       85      944     539.048
       85      946     539.048
       85      948     539.048
       85      950     539.048
       85      966     539.048
       85      968     539.048
       85      972     539.048
       85      974     539.048
       85      976     539.048
       85      978     539.048
       85      980     539.048
       85      982     539.048
       85      984     539.048
       87      316     544.095
       87      318     544.095
       87      320     544.095
       87      324     544.095
       87      326     544.095
       87      330     544.095
       87      332     544.095
       87      338     544.095
       87      340     544.095
       87      342     544.095
       87      348     544.095
       87      350     544.095
       87      352     544.095
       87      354     544.095
       87      356     544.095
       87      358     544.095
       87      360     544.095
       87      362     544.095
       87      364     544.095
       87      366     544.095
       87      368     544.095
       87      374     544.095
       87      376     544.095
       87      378     544.095
       87      380     544.095
       87      384     544.095
       87      388     544.095
       87      390     544.095
       87      392     544.095
       87      394     544.095
       87      398     544.095
       87      404     544.095
       87      406     544.095
       87      408     544.095
       87      410     544.095
       87      412     544.095
       87      414     544.095
       87      416     544.095
       87      418     544.095
       87      420     544.095
       87      424     544.095
       87      428     544.095
       87      432     544.095
       87      434     544.095
       87      436     544.095
       87      440     544.095
       87      444     544.095
       87      446     544.095
       87      448     544.095
       87      452     544.095
       87      454     544.095
       87      458     544.095
       87      460     544.095
       87      462     544.095
       87      464     544.095
       87      466     544.095
       87      468     544.095
       87      474     544.095
       87      476     544.095
       87      482     544.095
       87      484     544.095
       87      486     544.095
       87      490     544.095
       87      492     544.095
       87      494     544.095
       87      496     544.095
       87      498     544.095
       87      500     544.095
       87      502     544.095
       87      504     544.095
       87      506     544.095
       87      508     544.095
       87      510     544.095
       87      512     544.095
       87      514     544.095
       87      516     544.095
       87      518     544.095
       87      520     544.095
       87      522     544.095
       87      524     544.095
       87      526     544.095
       87      528     544.095
       87      530     544.095
       87      532     544.095
       87      534     544.095
       87      536     544.095
       87      538     544.095
       87      540     544.095
       87      542     544.095
       87      544     544.095
       87      546     544.095
       87      548     544.095
       87      550     544.095
       87      552     544.095
       87      554     544.095
       87      556     544.095
       87      558     544.095
       87      560     544.095
       87      562     544.095
       87      564     544.095
       87      566     544.095
       87      568     544.095
       87      570     544.095
       87      572     544.095
       87      574     544.095
       87      576     544.095
       87      578     544.095
       87      580     544.095
       87      582     544.095
       87      584     544.095
       87      586     544.095
       87      588     544.095
       87      590     544.095
       87      592     544.095
       87      594     544.095
       87      596     544.095
       87      598     544.095
       87      600     544.095
       87      602     544.095
       87      604     544.095
       87      606     544.095
       87      608     544.095
       87      610     544.095
       87      612     544.095
       87      614     544.095
       87      616     544.095
       87      618     544.095
       87      620     544.095
       87      622     544.095
       87      624     544.095
       87      626     544.095
       87      628     544.095
       87      630     544.095
       87      632     544.095
       87      634     544.095
       87      636     544.095
       87      638     544.095
       87      640     544.095
       87      642     544.095
       87      644     544.095
       87      646     544.095
       87      648     544.095
       87      650     544.095
       87      652     544.095
       87      654     544.095
       87      656     544.095
       87      658     544.095
       87      660     544.095
       87      662     544.095
       87      664     544.095
       87      666     544.095
       87      668     544.095
       87      670     544.095
       87      672     544.095
       87      674     544.095
       87      676     544.095
       87      678     544.095
       87      680     544.095
       87      682     544.095
       87      684     544.095
       87      686     544.095
       87      688     544.095
       87      690     544.095
       87      692     544.095
       87      694     544.095
       87      696     544.095
       87      698     544.095
       87      700     544.095
       87      702     544.095
       87      704     544.095
       87      706     544.095
       87      708     544.095
       87      710     544.095
       87      712     544.095
       87      714     544.095
       87      716     544.095
       87      718     544.095
       87      720     544.095
       87      722     544.095
       87      724     544.095
       87      726     544.095
       87      728     544.095
       87      730     544.095
       87      732     544.095
       87      734     544.095
       87      736     544.095
       87      738     544.095
       87      740     544.095
       87      742     544.095
       87      744     544.095
       87      746     544.095
       87      748     544.095
       87      750     544.095
       87      752     544.095
       87      754     544.095
       87      756     544.095
       87      758     544.095
       87      760     544.095
       87      762     544.095
       87      764     544.095
       87      766     544.095
       87      768     544.095
       87      770     544.095
       87      772     544.095
       87      774     544.095
       87      776     544.095
       87      778     544.095
       87      780     544.095
       87      782     544.095
       87      784     544.095
       87      786     544.095
       87      788     544.095
       87      790     544.095
       87      792     544.095
       87      794     544.095
       87      796     544.095
       87      798     544.095
       87      800     544.095
       87      802     544.095
       87      804     544.095
       87      806     544.095
       87      808     544.095
       87      810     544.095
       87      812     544.095
       87      814     544.095
       87      816     544.095
       87      818     544.095
       87      820     544.095
       87      822     544.095
       87      824     544.095
       87      826     544.095
       87      828     544.095
       87      830     544.095
       87      832     544.095
       87      834     544.095
       87      836     544.095
       87      838     544.095
       87      840     544.095
       87      842     544.095
       87      844     544.095
       87      846     544.095
       87      848     544.095
       87      850     544.095
       87      852     544.095
       87      854     544.095
       87      856     544.095
       87      858     544.095
       87      860     544.095
       87      862     544.095
       87      864     544.095
       87      866     544.095
       87      868     544.095
       87      870     544.095
       87      872     544.095
       87      874     544.095
       87      876     544.095
       87      878     544.095
       87      880     544.095
       87      882     544.095
       87      884     544.095
       87      886     544.095
       87      888     544.095
       87      890     544.095
       87      892     544.095
       87      894     544.095
       87      896     544.095
       87      898     544.095
       87      900     544.095
       87      902     544.095
       87      904     544.095
       87      906     544.095
       87      908     544.095
       87      910     544.095
       87      912     544.095
       87      914     544.095
       87      916     544.095
       87      918     544.095
       87      920     544.095
       87      922     544.095
       87      924     544.095
       87      926     544.095
       87      928     544.095
       87      930     544.095
       87      932     544.095
       87      934     544.095
       87      936     544.095
       87      938     544.095
       87      940     544.095
       87      942     544.095
       87      944     544.095
       87      946     544.095
       87      948     544.095
       87      950     544.095
       87      952     544.095
       87      954     544.095
       87      956     544.095
       87      958     544.095
       87      960     544.095
       87      962     544.095
       87      964     544.095
       87      966     544.095
       87      968     544.095
       87      970     544.095
       87      972     544.095
       87      974     544.095
       87      976     544.095
       87      978     544.095
       87      998     544.095
       89      318     549.085
       89      320     549.085
       89      324     549.085
       89      326     549.085
       89      328     549.085
       89      330     549.085
       89      332     549.085
       89      334     549.085
       89      336     549.085
       89      338     549.085
       89      340     549.085
       89      342     549.085
       89      344     549.085
       89      346     549.085
       89      348     549.085
       89      350     549.085
       89      352     549.085
       89      354     549.085
       89      356     549.085
       89      358     549.085
       89      360     549.085
       89      362     549.085
       89      364     549.085
       89      370     549.085
       89      372     549.085
       89      374     549.085
       89      378     549.085
       89      380     549.085
       89      382     549.085
       89      384     549.085
       89      386     549.085
       89      390     549.085
       89      392     549.085
       89      396     549.085
       89      398     549.085
       89      402     549.085
       89      404     549.085
       89      408     549.085
       89      414     549.085
       89      416     549.085
       89      418     549.085
       89      420     549.085
       89      422     549.085
       89      424     549.085
       89      426     549.085
       89      428     549.085
       89      430     549.085
       89      432     549.085
       89      434     549.085
       89      436     549.085
       89      438     549.085
       89      440     549.085
       89      442     549.085
       89      444     549.085
       89      448     549.085
       89      450     549.085
       89      452     549.085
       89      454     549.085
       89      456     549.085
       89      458     549.085
       89      460     549.085
       89      466     549.085
       89      468     549.085
       89      476     549.085
       89      478     549.085
       89      480     549.085
       89      482     549.085
       89      484     549.085
       89      486     549.085
       89      488     549.085
       89      490     549.085
       89      498     549.085
       89      500     549.085
       89      502     549.085
       89      504     549.085
       89      506     549.085
       89      508     549.085
       89      510     549.085
       89      512     549.085
       89      514     549.085
       89      516     549.085
       89      518     549.085
       89      520     549.085
       89      522     549.085
       89      524     549.085
       89      526     549.085
       89      528     549.085
       89      530     549.085
       89      532     549.085
       89      534     549.085
       89      536     549.085
       89      538     549.085
       89      540     549.085
       89      542     549.085
       89      544     549.085
       89      546     549.085
       89      548     549.085
       89      550     549.085
       89      552     549.085
       89      554     549.085
       89      556     549.085
       89      558     549.085
       89      560     549.085
       89      562     549.085
       89      564     549.085
       89      566     549.085
       89      568     549.085
       89      570     549.085
       89      572     549.085
       89      574     549.085
       89      576     549.085
       89      578     549.085
       89      580     549.085
       89      582     549.085
       89      584     549.085
       89      586     549.085
       89      588     549.085
       89      590     549.085
       89      592     549.085
       89      594     549.085
       89      596     549.085
       89      598     549.085
       89      600     549.085
       89      602     549.085
       89      604     549.085
       89      606     549.085
       89      608     549.085
       89      610     549.085
       89      612     549.085
       89      614     549.085
       89      616     549.085
       89      618     549.085
       89      620     549.085
       89      622     549.085
       89      624     549.085
       89      626     549.085
       89      628     549.085
       89      630     549.085
       89      632     549.085
       89      634     549.085
       89      636     549.085
       89      638     549.085
       89      640     549.085
       89      642     549.085
       89      644     549.085
       89      646     549.085
       89      648     549.085
       89      650     549.085
       89      652     549.085
       89      654     549.085
       89      656     549.085
       89      658     549.085
       89      660     549.085
       89      662     549.085
       89      664     549.085
       89      666     549.085
       89      668     549.085
       89      670     549.085
       89      672     549.085
       89      674     549.085
       89      676     549.085
       89      678     549.085
       89      680     549.085
       89      682     549.085
       89      684     549.085
       89      686     549.085
       89      688     549.085
       89      690     549.085
       89      692     549.085
       89      694     549.085
       89      696     549.085
       89      698     549.085
       89      700     549.085
       89      702     549.085
       89      704     549.085
       89      706     549.085
       89      708     549.085
       89      710     549.085
       89      712     549.085
       89      714     549.085
       89      716     549.085
       89      718     549.085
       89      720     549.085
       89      722     549.085
       89      724     549.085
       89      726     549.085
       89      728     549.085
       89      730     549.085
       89      732     549.085
       89      734     549.085
       89      736     549.085
       89      738     549.085
       89      740     549.085
       89      742     549.085
       89      744     549.085
       89      746     549.085
       89      748     549.085
       89      750     549.085
       89      752     549.085
       89      754     549.085
       89      756     549.085
       89      758     549.085
       89      760     549.085
       89      762     549.085
       89      764     549.085
       89      766     549.085
       89      768     549.085
       89      770     549.085
       89      772     549.085
       89      774     549.085
       89      776     549.085
       89      778     549.085
       89      780     549.085
       89      782     549.085
       89      784     549.085
       89      786     549.085
       89      788     549.085
       89      790     549.085
       89      792     549.085
       89      794     549.085
       89      796     549.085
       89      798     549.085
       89      800     549.085
       89      802     549.085
       89      804     549.085
       89      806     549.085
       89      808     549.085
       89      810     549.085
       89      812     549.085
       89      814     549.085
       89      816     549.085
       89      818     549.085
       89      820     549.085
       89      822     549.085
       89      824     549.085
       89      826     549.085
       89      828     549.085
       89      830     549.085
       89      832     549.085
       89      834     549.085
       89      836     549.085
       89      838     549.085
       89      840     549.085
       89      842     549.085
       89      844     549.085
       89      846     549.085
       89      848     549.085
       89      850     549.085
       89      852     549.085
       89      854     549.085
       89      856     549.085
       89      858     549.085
       89      860     549.085
       89      862     549.085
       89      864     549.085
       89      866     549.085
       89      868     549.085
       89      870     549.085
       89      872     549.085
       89      874     549.085
       89      876     549.085
       89      878     549.085
       89      880     549.085
       89      882     549.085
       89      884     549.085
       89      886     549.085
       89      888     549.085
       89      890     549.085
       89      892     549.085
       89      894     549.085
       89      896     549.085
       89      898     549.085
       89      900     549.085
       89      902     549.085
       89      904     549.085
       89      906     549.085
       89      908     549.085
       89      910     549.085
       89      912     549.085
       89      914     549.085
       89      916     549.085
       89      918     549.085
       89      920     549.085
       89      922     549.085
       89      924     549.085
       89      926     549.085
       89      928     549.085
       89      930     549.085
       89      932     549.085
       89      934     549.085
       89      936     549.085
       89      938     549.085
       89      940     549.085
       89      942     549.085
       89      944     549.085
       89      946     549.085
       89      948     549.085
       89      950     549.085
       89      952     549.085
       89      954     549.085
       89      956     549.085
       89      958     549.085
       89      960     549.085
       89      962     549.085
       89      964     549.085
       89      966     549.085
       89      968     549.085
       89      970     549.085
       89      972     549.085
       89      974     549.085
       89      976     549.085
       89      978     549.085
       89      980     549.085
       89      982     549.085
       89      984     549.085
       89      986     549.085
       89      988     549.085
       89      990     549.085
       89      992     549.085
       89      994     549.085
       89      996     549.085
       89      998     549.085
       91      316     554.010
       91      318     554.010
       91      320     554.010
       91      322     554.010
       91      324     554.010
       91      326     554.010
       91      328     554.010
       91      330     554.010
       91      332     554.010
       91      336     554.010
       91      338     554.010
       91      340     554.010
       91      342     554.010
       91      344     554.010
       91      346     554.010
       91      348     554.010
       91      350     554.010
       91      352     554.010
       91      354     554.010
       91      356     554.010
       91      358     554.010
       91      360     554.010
       91      362     554.010
       91      364     554.010
       91      366     554.010
       91      368     554.010
       91      370     554.010
       91      374     554.010
       91      376     554.010
       91      378     554.010
       91      380     554.010
       91      382     554.010
       91      384     554.010
       91      386     554.010
       91      388     554.010
       91      390     554.010
       91      392     554.010
       91      394     554.010
       91      398     554.010
       91      400     554.010
       91      402     554.010
       91      404     554.010
       91      406     554.010
       91      408     554.010
       91      412     554.010
       91      414     554.010
       91      418     554.010
       91      420     554.010
       91      422     554.010
       91      424     554.010
       91      426     554.010
       91      428     554.010
       91      430     554.010
       91      436     554.010
       91      438     554.010
       91      440     554.010
       91      442     554.010
       91      444     554.010
       91      448     554.010
       91      450     554.010
       91      452     554.010
       91      454     554.010
       91      456     554.010
       91      458     554.010
       91      460     554.010
       91      462     554.010
       91      464     554.010
       91      470     554.010
       91      472     554.010
       91      478     554.010
       91      480     554.010
       91      486     554.010
       91      488     554.010
       91      490     554.010
       91      492     554.010
       91      494     554.010
       91      496     554.010
       91      498     554.010
       91      500     554.010
       91      502     554.010
       91      504     554.010
       91      506     554.010
       91      508     554.010
       91      510     554.010
       91      512     554.010
       91      514     554.010
       91      516     554.010
       91      518     554.010
       91      520     554.010
       91      522     554.010
       91      524     554.010
       91      526     554.010
       91      528     554.010
       91      530     554.010
       91      532     554.010
       91      534     554.010
       91      536     554.010
       91      538     554.010
       91      540     554.010
       91      542     554.010
       91      544     554.010
       91      546     554.010
       91      548     554.010
       91      550     554.010
       91      552     554.010
       91      554     554.010
       91      556     554.010
       91      558     554.010
       91      560     554.010
       91      562     554.010
       91      564     554.010
       91      566     554.010
       91      568     554.010
       91      570     554.010
       91      572     554.010
       91      574     554.010
       91      576     554.010
       91      578     554.010
       91      580     554.010
       91      582     554.010
       91      584     554.010
       91      586     554.010
       91      588     554.010
       91      590     554.010
       91      592     554.010
       91      594     554.010
       91      596     554.010
       91      598     554.010
       91      600     554.010
       91      602     554.010
       91      604     554.010
       91      606     554.010
       91      608     554.010
       91      610     554.010
       91      612     554.010
       91      614     554.010
       91      616     554.010
       91      618     554.010
       91      620     554.010
       91      622     554.010
       91      624     554.010
       91      626     554.010
       91      628     554.010
       91      630     554.010
       91      632     554.010
       91      634     554.010
       91      636     554.010
       91      638     554.010
       91      640     554.010
       91      642     554.010
       91      644     554.010
       91      646     554.010
       91      648     554.010
       91      650     554.010
       91      652     554.010
       91      654     554.010
       91      656     554.010
       91      658     554.010
       91      660     554.010
       91      662     554.010
       91      664     554.010
       91      666     554.010
       91      668     554.010
       91      670     554.010
       91      672     554.010
       91      674     554.010
       91      676     554.010
       91      678     554.010
       91      680     554.010
       91      682     554.010
       91      684     554.010
       91      686     554.010
       91      688     554.010
       91      690     554.010
       91      692     554.010
       91      694     554.010
       91      696     554.010
       91      698     554.010
       91      700     554.010
       91      702     554.010
       91      704     554.010
       91      706     554.010
       91      708     554.010
       91      710     554.010
       91      712     554.010
       91      714     554.010
       91      716     554.010
       91      718     554.010
       91      720     554.010
       91      722     554.010
       91      724     554.010
       91      726     554.010
       91      728     554.010
       91      730     554.010
       91      732     554.010
       91      734     554.010
       91      736     554.010
       91      738     554.010
       91      740     554.010
       91      742     554.010
       91      744     554.010
       91      746     554.010
       91      748     554.010
       91      750     554.010
       91      752     554.010
       91      754     554.010
       91      756     554.010
       91      758     554.010
       91      760     554.010
       91      762     554.010
       91      764     554.010
       91      766     554.010
       91      768     554.010
       91      770     554.010
       91      772     554.010
       91      774     554.010
       91      776     554.010
       91      778     554.010
       91      780     554.010
       91      782     554.010
       91      784     554.010
       91      786     554.010
       91      788     554.010
       91      790     554.010
       91      792     554.010
       91      794     554.010
       91      796     554.010
       91      798     554.010
       91      800     554.010
       91      802     554.010
       91      804     554.010
       91      806     554.010
       91      808     554.010
       91      810     554.010
       91      812     554.010
       91      814     554.010
       91      816     554.010
       91      818     554.010
       91      820     554.010
       91      822     554.010
       91      824     554.010
       91      826     554.010
       91      828     554.010
       91      830     554.010
       91      832     554.010
       91      834     554.010
       91      836     554.010
       91      838     554.010
       91      840     554.010
       91      842     554.010
       91      844     554.010
       91      846     554.010
       91      848     554.010
       91      850     554.010
       91      852     554.010
       91      854     554.010
       91      856     554.010
       91      858     554.010
       91      860     554.010
       91      862     554.010
       91      864     554.010
       91      866     554.010
       91      868     554.010
       91      870     554.010
       91      872     554.010
       91      874     554.010
       91      876     554.010
       91      878     554.010
       91      880     554.010
       91      882     554.010
       91      884     554.010
       91      886     554.010
       91      888     554.010
       91      890     554.010
       91      892     554.010
       91      894     554.010
       91      896     554.010
       91      898     554.010
       91      900     554.010
       91      902     554.010
       91      904     554.010
       91      906     554.010
       91      908     554.010
       91      910     554.010
       91      912     554.010
       91      914     554.010
       91      916     554.010
       91      918     554.010
       91      920     554.010
       91      922     554.010
       91      924     554.010
       91      926     554.010
       91      928     554.010
       91      930     554.010
       91      932     554.010
       91      934     554.010
       91      936     554.010
       91      938     554.010
       91      940     554.010
       91      942     554.010
       91      944     554.010
       91      946     554.010
       91      948     554.010
       91      950     554.010
       91      952     554.010
       91      954     554.010
       91      956     554.010
       91      958     554.010
       91      960     554.010
       91      962     554.010
       91      964     554.010
       91      966     554.010
       91      968     554.010
       91      970     554.010
       91      972     554.010
       91      974     554.010
       91      976     554.010
       91      978     554.010
       91      980     554.010
       91      982     554.010
       91      984     554.010
       91      986     554.010
       91      988     554.010
       91      990     554.010
       91      992     554.010
       91      994     554.010
       91      996     554.010
       91      998     554.010
       93      318     558.932
       93      320     558.932
       93      322     558.932
       93      324     558.932
       93      326     558.932
       93      328     558.932
       93      332     558.932
       93      334     558.932
       93      338     558.932
       93      340     558.932
       93      342     558.932
       93      344     558.932
       93      346     558.932
       93      348     558.932
       93      350     558.932
       93      352     558.932
       93      354     558.932
       93      356     558.932
       93      358     558.932
       93      360     558.932
       93      362     558.932
       93      364     558.932
       93      366     558.932
       93      368     558.932
       93      370     558.932
       93      372     558.932
       93      376     558.932
       93      378     558.932
       93      380     558.932
       93      382     558.932
       93      384     558.932
       93      386     558.932
       93      388     558.932
       93      390     558.932
       93      392     558.932
       93      394     558.932
       93      396     558.932
       93      402     558.932
       93      404     558.932
       93      406     558.932
       93      408     558.932
       93      410     558.932
       93      412     558.932
       93      414     558.932
       93      416     558.932
       93      420     558.932
       93      422     558.932
       93      424     558.932
       93      428     558.932
       93      430     558.932
       93      436     558.932
       93      438     558.932
       93      442     558.932
       93      444     558.932
       93      448     558.932
       93      450     558.932
       93      452     558.932
       93      454     558.932
       93      456     558.932
       93      458     558.932
       93      460     558.932
       93      462     558.932
       93      468     558.932
       93      470     558.932
       93      476     558.932
       93      478     558.932
       93      480     558.932
       93      482     558.932
       93      484     558.932
       93      486     558.932
       93      488     558.932
       93      490     558.932
       93      492     558.932
       93      494     558.932
       93      496     558.932
       93      498     558.932
       93      500     558.932
       93      502     558.932
       93      504     558.932
       93      506     558.932
       93      508     558.932
       93      510     558.932
       93      512     558.932
       93      514     558.932
       93      516     558.932
       93      518     558.932
       93      520     558.932
       93      522     558.932
       93      524     558.932
       93      526     558.932
       93      528     558.932
       93      530     558.932
       93      532     558.932
       93      534     558.932
       93      536     558.932
       93      538     558.932
       93      540     558.932
       93      542     558.932
       93      544     558.932
       93      546     558.932
       93      548     558.932
       93      550     558.932
       93      552     558.932
       93      554     558.932
       93      556     558.932
       93      558     558.932
       93      560     558.932
       93      562     558.932
       93      564     558.932
       93      566     558.932
       93      568     558.932
       93      570     558.932
       93      572     558.932
       93      574     558.932
       93      576     558.932
       93      578     558.932
       93      580     558.932
       93      582     558.932
       93      584     558.932
       93      586     558.932
       93      588     558.932
       93      590     558.932
       93      592     558.932
       93      594     558.932
       93      596     558.932
       93      598     558.932
       93      600     558.932
       93      602     558.932
       93      604     558.932
       93      606     558.932
       93      608     558.932
       93      610     558.932
       93      612     558.932
       93      614     558.932
       93      616     558.932
       93      618     558.932
       93      620     558.932
       93      622     558.932
       93      624     558.932
       93      626     558.932
       93      628     558.932
       93      630     558.932
       93      632     558.932
       93      634     558.932
       93      636     558.932
       93      638     558.932
       93      640     558.932
       93      642     558.932
       93      644     558.932
       93      646     558.932
       93      648     558.932
       93      650     558.932
       93      652     558.932
       93      654     558.932
       93      656     558.932
       93      658     558.932
       93      660     558.932
       93      662     558.932
       93      664     558.932
       93      666     558.932
       93      668     558.932
       93      670     558.932
       93      672     558.932
       93      674     558.932
       93      676     558.932
       93      678     558.932
       93      680     558.932
       93      682     558.932
       93      684     558.932
       93      686     558.932
       93      688     558.932
       93      690     558.932
       93      692     558.932
       93      694     558.932
       93      696     558.932
       93      698     558.932
       93      700     558.932
       93      702     558.932
       93      704     558.932
       93      706     558.932
       93      708     558.932
       93      710     558.932
       93      712     558.932
       93      714     558.932
       93      716     558.932
       93      718     558.932
       93      720     558.932
       93      722     558.932
       93      724     558.932
       93      726     558.932
       93      728     558.932
       93      730     558.932
       93      732     558.932
       93      734     558.932
       93      736     558.932
       93      738     558.932
       93      740     558.932
       93      742     558.932
       93      744     558.932
       93      746     558.932
       93      748     558.932
       93      750     558.932
       93      752     558.932
       93      754     558.932
       93      756     558.932
       93      758     558.932
       93      760     558.932
       93      762     558.932
       93      764     558.932
       93      766     558.932
       93      768     558.932
       93      770     558.932
       93      772     558.932
       93      774     558.932
       93      776     558.932
       93      778     558.932
       93      780     558.932
       93      782     558.932
       93      784     558.932
       93      786     558.932
       93      788     558.932
       93      790     558.932
       93      792     558.932
       93      794     558.932
       93      796     558.932
       93      798     558.932
       93      800     558.932
       93      802     558.932
       93      804     558.932
       93      806     558.932
       93      808     558.932
       93      810     558.932
       93      812     558.932
       93      814     558.932
       93      816     558.932
       93      818     558.932
       93      820     558.932
       93      822     558.932
       93      824     558.932
       93      826     558.932
       93      828     558.932
       93      830     558.932
       93      832     558.932
       93      834     558.932
       93      836     558.932
       93      838     558.932
       93      840     558.932
       93      842     558.932
       93      844     558.932
       93      846     558.932
       93      848     558.932
       93      850     558.932
       93      852     558.932
       93      854     558.932
       93      856     558.932
       93      858     558.932
       93      860     558.932
       93      862     558.932
       93      864     558.932
       93      866     558.932
       93      868     558.932
       93      870     558.932
       93      872     558.932
       93      874     558.932
       93      876     558.932
       93      878     558.932
       93      880     558.932
       93      882     558.932
       93      884     558.932
       93      886     558.932
       93      888     558.932
       93      890     558.932
       93      892     558.932
       93      894     558.932
       93      896     558.932
       93      898     558.932
       93      900     558.932
       93      902     558.932
       93      904     558.932
       93      906     558.932
       93      908     558.932
       93      910     558.932
       93      912     558.932
       93      914     558.932
       93      916     558.932
       93      918     558.932
       93      920     558.932
       93      922     558.932
       93      924     558.932
       93      926     558.932
       93      928     558.932
       93      930     558.932
       93      932     558.932
       93      934     558.932
       93      936     558.932
       93      938     558.932
       93      940     558.932
       93      942     558.932
       93      944     558.932
       93      946     558.932
       93      948     558.932
       93      950     558.932
       93      952     558.932
       93      954     558.932
       93      956     558.932
       93      958     558.932
       93      960     558.932
       93      962     558.932
       93      964     558.932
       93      966     558.932
       93      968     558.932
       93      970     558.932
       93      972     558.932
       93      974     558.932
       93      976     558.932
       93      978     558.932
       93      980     558.932
       93      982     558.932
       93      984     558.932
       93      986     558.932
       93      988     558.932
       93      990     558.932
       93      992     558.932
       93      994     558.932
       93      996     558.932
       93      998     558.932
       95      316     563.742
       95      318     563.742
       95      320     563.742
       95      322     563.742
       95      324     563.742
       95      326     563.742
       95      328     563.742
       95      330     563.742
       95      332     563.742
       95      334     563.742
       95      336     563.742
       95      338     563.742
       95      340     563.742
       95      342     563.742
       95      344     563.742
       95      346     563.742
       95      348     563.742
       95      350     563.742
       95      352     563.742
       95      354     563.742
       95      356     563.742
       95      358     563.742
       95      360     563.742
       95      362     563.742
       95      364     563.742
       95      366     563.742
       95      368     563.742
       95      370     563.742
       95      372     563.742
       95      374     563.742
       95      378     563.742
       95      380     563.742
       95      382     563.742
       95      384     563.742
       95      386     563.742
       95      392     563.742
       95      394     563.742
       95      396     563.742
       95      398     563.742
       95      400     563.742
       95      406     563.742
       95      412     563.742
       95      416     563.742
       95      418     563.742
       95      420     563.742
       95      422     563.742
       95      424     563.742
       95      426     563.742
       95      430     563.742
       95      432     563.742
       95      434     563.742
       95      436     563.742
       95      442     563.742
       95      444     563.742
       95      446     563.742
       95      448     563.742
       95      450     563.742
       95      460     563.742
       95      462     563.742
       95      464     563.742
       95      466     563.742
       95      468     563.742
       95      470     563.742
       95      472     563.742
       95      474     563.742
       95      476     563.742
       95      478     563.742
       95      480     563.742
       95      482     563.742
       95      484     563.742
       95      486     563.742
       95      488     563.742
       95      492     563.742
       95      494     563.742
       95      496     563.742
       95      498     563.742
       95      500     563.742
       95      502     563.742
       95      504     563.742
       95      506     563.742
       95      508     563.742
       95      510     563.742
       95      512     563.742
       95      514     563.742
       95      516     563.742
       95      518     563.742
       95      520     563.742
       95      522     563.742
       95      524     563.742
       95      526     563.742
       95      528     563.742
       95      530     563.742
       95      532     563.742
       95      534     563.742
       95      536     563.742
       95      538     563.742
       95      540     563.742
       95      542     563.742
       95      544     563.742
       95      546     563.742
       95      548     563.742
       95      550     563.742
       95      552     563.742
       95      554     563.742
       95      556     563.742
       95      558     563.742
       95      560     563.742
       95      562     563.742
       95      564     563.742
       95      566     563.742
       95      568     563.742
       95      570     563.742
       95      572     563.742
       95      574     563.742
       95      576     563.742
       95      578     563.742
       95      580     563.742
       95      582     563.742
       95      584     563.742
       95      586     563.742
       95      588     563.742
       95      590     563.742
       95      592     563.742
       95      594     563.742
       95      596     563.742
       95      598     563.742
       95      600     563.742
       95      602     563.742
       95      604     563.742
       95      606     563.742
       95      608     563.742
       95      610     563.742
       95      612     563.742
       95      614     563.742
       95      616     563.742
       95      618     563.742
       95      620     563.742
       95      622     563.742
       95      624     563.742
       95      626     563.742
       95      628     563.742
       95      630     563.742
       95      632     563.742
       95      634     563.742
       95      636     563.742
       95      638     563.742
       95      640     563.742
       95      642     563.742
       95      644     563.742
       95      646     563.742
       95      648     563.742
       95      650     563.742
       95      652     563.742
       95      654     563.742
       95      656     563.742
       95      658     563.742
       95      660     563.742
       95      662     563.742
       95      664     563.742
       95      666     563.742
       95      668     563.742
       95      670     563.742
       95      672     563.742
       95      674     563.742
       95      676     563.742
       95      678     563.742
       95      680     563.742
       95      682     563.742
       95      684     563.742
       95      686     563.742
       95      688     563.742
       95      690     563.742
       95      692     563.742
       95      694     563.742
       95      696     563.742
       95      698     563.742
       95      700     563.742
       95      702     563.742
       95      704     563.742
       95      706     563.742
       95      708     563.742
       95      710     563.742
       95      712     563.742
       95      714     563.742
       95      716     563.742
       95      718     563.742
       95      720     563.742
       95      722     563.742
       95      724     563.742
       95      726     563.742
       95      728     563.742
       95      730     563.742
       95      732     563.742
       95      734     563.742
       95      736     563.742
       95      738     563.742
       95      740     563.742
       95      742     563.742
       95      744     563.742
       95      746     563.742
       95      748     563.742
       95      750     563.742
       95      752     563.742
       95      754     563.742
       95      756     563.742
       95      758     563.742
       95      760     563.742
       95      762     563.742
       95      764     563.742
       95      766     563.742
       95      768     563.742
       95      770     563.742
       95      772     563.742
       95      774     563.742
       95      776     563.742
       95      778     563.742
       95      780     563.742
       95      782     563.742
       95      784     563.742
       95      786     563.742
       95      788     563.742
       95      790     563.742
       95      792     563.742
       95      794     563.742
       95      796     563.742
       95      798     563.742
       95      800     563.742
       95      802     563.742
       95      804     563.742
       95      806     563.742
       95      808     563.742
       95      810     563.742
       95      812     563.742
       95      814     563.742
       95      816     563.742
       95      818     563.742
       95      820     563.742
       95      822     563.742
       95      824     563.742
       95      826     563.742
       95      828     563.742
       95      830     563.742
       95      832     563.742
       95      834     563.742
       95      836     563.742
       95      838     563.742
       95      840     563.742
       95      842     563.742
       95      844     563.742
       95      846     563.742
       95      848     563.742
       95      850     563.742
       95      852     563.742
       95      854     563.742
       95      856     563.742
       95      858     563.742
       95      860     563.742
       95      862     563.742
       95      864     563.742
       95      866     563.742
       95      868     563.742
       95      870     563.742
       95      872     563.742
       95      874     563.742
       95      876     563.742
       95      878     563.742
       95      880     563.742
       95      882     563.742
       95      884     563.742
       95      886     563.742
       95      888     563.742
       95      890     563.742
       95      892     563.742
       95      894     563.742
       95      896     563.742
       95      898     563.742
       95      900     563.742
       95      902     563.742
       95      904     563.742
       95      906     563.742
       95      908     563.742
       95      910     563.742
       95      912     563.742
       95      914     563.742
       95      916     563.742
       95      918     563.742
       95      920     563.742
       95      922     563.742
       95      924     563.742
       95      926     563.742
       95      928     563.742
       95      930     563.742
       95      932     563.742
       95      934     563.742
       95      936     563.742
       95      938     563.742
       95      940     563.742
       95      942     563.742
       95      944     563.742
       95      946     563.742
       95      948     563.742
       95      950     563.742
       95      952     563.742
       95      954     563.742
       95      956     563.742
       95      958     563.742
       95      960     563.742
       95      962     563.742
       95      964     563.742
       95      966     563.742
       95      968     563.742
       95      970     563.742
       95      972     563.742
       95      974     563.742
       95      976     563.742
       95      978     563.742
       95      980     563.742
       95      982     563.742
       95      984     563.742
       95      986     563.742
       95      988     563.742
       95      990     563.742
       95      992     563.742
       95      994     563.742
       95      996     563.742
       95      998     563.742
       97      316     568.552
       97      320     568.552
       97      322     568.552
       97      324     568.552
       97      326     568.552
       97      328     568.552
       97      330     568.552
       97      332     568.552
       97      334     568.552
       97      338     568.552
       97      340     568.552
       97      342     568.552
       97      344     568.552
       97      346     568.552
       97      348     568.552
       97      350     568.552
       97      352     568.552
       97      356     568.552
       97      358     568.552
       97      360     568.552
       97      362     568.552
       97      364     568.552
       97      366     568.552
       97      368     568.552
       97      370     568.552
       97      372     568.552
       97      374     568.552
       97      376     568.552
       97      382     568.552
       97      384     568.552
       97      386     568.552
       97      388     568.552
       97      390     568.552
       97      392     568.552
       97      394     568.552
       97      396     568.552
       97      398     568.552
       97      400     568.552
       97      402     568.552
       97      404     568.552
       97      406     568.552
       97      410     568.552
       97      412     568.552
       97      414     568.552
       97      416     568.552
       97      418     568.552
       97      420     568.552
       97      424     568.552
       97      426     568.552
       97      430     568.552
       97      432     568.552
       97      434     568.552
       97      436     568.552
       97      438     568.552
       97      440     568.552
       97      442     568.552
       97      444     568.552
       97      446     568.552
       97      448     568.552
       97      450     568.552
       97      452     568.552
       97      454     568.552
       97      456     568.552
       97      458     568.552
       97      460     568.552
       97      462     568.552
       97      464     568.552
       97      470     568.552
       97      472     568.552
       97      474     568.552
       97      476     568.552
       97      478     568.552
       97      480     568.552
       97      482     568.552
       97      484     568.552
       97      486     568.552
       97      488     568.552
       97      490     568.552
       97      492     568.552
       97      494     568.552
       97      496     568.552
       97      498     568.552
       97      500     568.552
       97      502     568.552
       97      504     568.552
       97      506     568.552
       97      508     568.552
       97      510     568.552
       97      512     568.552
       97      514     568.552
       97      516     568.552
       97      518     568.552
       97      520     568.552
       97      522     568.552
       97      524     568.552
       97      526     568.552
       97      528     568.552
       97      530     568.552
       97      532     568.552
       97      534     568.552
       97      536     568.552
       97      538     568.552
       97      540     568.552
       97      542     568.552
       97      544     568.552
       97      546     568.552
       97      548     568.552
       97      550     568.552
       97      552     568.552
       97      554     568.552
       97      556     568.552
       97      558     568.552
       97      560     568.552
       97      562     568.552
       97      564     568.552
       97      566     568.552
       97      568     568.552
       97      570     568.552
       97      572     568.552
       97      574     568.552
       97      576     568.552
       97      578     568.552
       97      580     568.552
       97      582     568.552
       97      584     568.552
       97      586     568.552
       97      588     568.552
       97      590     568.552
       97      592     568.552
       97      594     568.552
       97      596     568.552
       97      598     568.552
       97      600     568.552
       97      602     568.552
       97      604     568.552
       97      606     568.552
       97      608     568.552
       97      610     568.552
       97      612     568.552
       97      614     568.552
       97      616     568.552
       97      618     568.552
       97      620     568.552
       97      622     568.552
       97      624     568.552
       97      626     568.552
       97      628     568.552
       97      630     568.552
       97      632     568.552
       97      634     568.552
       97      636     568.552
       97      638     568.552
       97      640     568.552
       97      642     568.552
       97      644     568.552
       97      646     568.552
       97      648     568.552
       97      650     568.552
       97      652     568.552
       97      654     568.552
       97      656     568.552
       97      658     568.552
       97      660     568.552
       97      662     568.552
       97      664     568.552
       97      666     568.552
       97      668     568.552
       97      670     568.552
       97      672     568.552
       97      674     568.552
       97      676     568.552
       97      678     568.552
       97      680     568.552
       97      682     568.552
       97      684     568.552
       97      686     568.552
       97      688     568.552
       97      690     568.552
       97      692     568.552
       97      694     568.552
       97      696     568.552
       97      698     568.552
       97      700     568.552
       97      702     568.552
       97      704     568.552
       97      706     568.552
       97      708     568.552
       97      710     568.552
       97      712     568.552
       97      714     568.552
       97      716     568.552
       97      718     568.552
       97      720     568.552
       97      722     568.552
       97      724     568.552
       97      726     568.552
       97      728     568.552
       97      730     568.552
       97      732     568.552
       97      734     568.552
       97      736     568.552
       97      738     568.552
       97      740     568.552
       97      742     568.552
       97      744     568.552
       97      746     568.552
       97      748     568.552
       97      750     568.552
       97      752     568.552
       97      754     568.552
       97      756     568.552
       97      758     568.552
       97      760     568.552
       97      762     568.552
       97      764     568.552
       97      766     568.552
       97      768     568.552
       97      770     568.552
       97      772     568.552
       97      774     568.552
       97      776     568.552
       97      778     568.552
       97      780     568.552
       97      782     568.552
       97      784     568.552
       97      786     568.552
       97      788     568.552
       97      790     568.552
       97      792     568.552
       97      794     568.552
       97      796     568.552
       97      798     568.552
       97      800     568.552
       97      802     568.552
       97      804     568.552
       97      806     568.552
       97      808     568.552
       97      810     568.552
       97      812     568.552
       97      814     568.552
       97      816     568.552
       97      818     568.552
       97      820     568.552
       97      822     568.552
       97      824     568.552
       97      826     568.552
       97      828     568.552
       97      830     568.552
       97      832     568.552
       97      834     568.552
       97      836     568.552
       97      838     568.552
       97      840     568.552
       97      842     568.552
       97      844     568.552
       97      846     568.552
       97      848     568.552
       97      850     568.552
       97      852     568.552
       97      854     568.552
       97      856     568.552
       97      858     568.552
       97      860     568.552
       97      862     568.552
       97      864     568.552
       97      866     568.552
       97      868     568.552
       97      870     568.552
       97      872     568.552
       97      874     568.552
       97      876     568.552
       97      878     568.552
       97      880     568.552
       97      882     568.552
       97      884     568.552
       97      886     568.552
       97      888     568.552
       97      890     568.552
       97      892     568.552
       97      894     568.552
       97      896     568.552
       97      898     568.552
       97      900     568.552
       97      902     568.552
       97      904     568.552
       97      906     568.552
       97      908     568.552
       97      910     568.552
       97      912     568.552
       97      914     568.552
       97      916     568.552
       97      918     568.552
       97      920     568.552
       97      922     568.552
       97      924     568.552
       97      926     568.552
       97      928     568.552
       97      930     568.552
       97      932     568.552
       97      934     568.552
       97      936     568.552
       97      938     568.552
       97      940     568.552
       97      942     568.552
       97      944     568.552
       97      946     568.552
       97      948     568.552
       97      950     568.552
       97      952     568.552
       97      954     568.552
       97      956     568.552
       97      958     568.552
       97      960     568.552
       97      962     568.552
       97      964     568.552
       97      966     568.552
       97      968     568.552
       97      970     568.552
       97      972     568.552
       97      974     568.552
       97      976     568.552
       97      978     568.552
       97      980     568.552
       97      982     568.552
       97      984     568.552
       97      986     568.552
       97      988     568.552
       97      990     568.552
       97      992     568.552
       97      994     568.552
       97      996     568.552
       97      998     568.552
       99      314     573.308
       99      316     573.308
       99      318     573.308
       99      320     573.308
       99      322     573.308
       99      324     573.308
       99      326     573.308
       99      328     573.308
       99      330     573.308
       99      332     573.308
       99      334     573.308
       99      336     573.308
       99      338     573.308
       99      340     573.308
       99      342     573.308
       99      346     573.308
       99      348     573.308
       99      350     573.308
       99      352     573.308
       99      354     573.308
       99      356     573.308
       99      358     573.308
       99      360     573.308
       99      362     573.308
       99      364     573.308
       99      366     573.308
       99      368     573.308
       99      370     573.308
       99      372     573.308
       99      374     573.308
       99      376     573.308
       99      378     573.308
       99      380     573.308
       99      386     573.308
       99      388     573.308
       99      390     573.308
       99      392     573.308
       99      396     573.308
       99      398     573.308
       99      400     573.308
       99      402     573.308
       99      404     573.308
       99      406     573.308
       99      408     573.308
       99      410     573.308
       99      412     573.308
       99      418     573.308
       99      420     573.308
       99      422     573.308
       99      424     573.308
       99      426     573.308
       99      432     573.308
       99      436     573.308
       99      438     573.308
       99      440     573.308
       99      442     573.308
       99      448     573.308
       99      450     573.308
       99      452     573.308
       99      454     573.308
       99      456     573.308
       99      462     573.308
       99      464     573.308
       99      466     573.308
       99      468     573.308
       99      470     573.308
       99      476     573.308
       99      478     573.308
       99      482     573.308
       99      484     573.308
       99      486     573.308
       99      488     573.308
       99      490     573.308
       99      492     573.308
       99      494     573.308
       99      496     573.308
       99      498     573.308
       99      500     573.308
       99      502     573.308
       99      504     573.308
       99      506     573.308
       99      508     573.308
       99      510     573.308
       99      512     573.308
       99      514     573.308
       99      516     573.308
       99      518     573.308
       99      520     573.308
       99      522     573.308
       99      524     573.308
       99      526     573.308
       99      528     573.308
       99      530     573.308
       99      532     573.308
       99      534     573.308
       99      536     573.308
       99      538     573.308
       99      540     573.308
       99      542     573.308
       99      544     573.308
       99      546     573.308
       99      548     573.308
       99      550     573.308
       99      552     573.308
       99      554     573.308
       99      556     573.308
       99      558     573.308
       99      560     573.308
       99      562     573.308
       99      564     573.308
       99      566     573.308
       99      568     573.308
       99      570     573.308
       99      572     573.308
       99      574     573.308
       99      576     573.308
       99      578     573.308
       99      580     573.308
       99      582     573.308
       99      584     573.308
       99      586     573.308
       99      588     573.308
       99      590     573.308
       99      592     573.308
       99      594     573.308
       99      596     573.308
       99      598     573.308
       99      600     573.308
       99      602     573.308
       99      604     573.308
       99      606     573.308
       99      608     573.308
       99      610     573.308
       99      612     573.308
       99      614     573.308
       99      616     573.308
       99      618     573.308
       99      620     573.308
       99      622     573.308
       99      624     573.308
       99      626     573.308
       99      628     573.308
       99      630     573.308
       99      632     573.308
       99      634     573.308
       99      636     573.308
       99      638     573.308
       99      640     573.308
       99      642     573.308
       99      644     573.308
       99      646     573.308
       99      648     573.308
       99      650     573.308
       99      652     573.308
       99      654     573.308
       99      656     573.308
       99      658     573.308
       99      660     573.308
       99      662     573.308
       99      664     573.308
       99      666     573.308
       99      668     573.308
       99      670     573.308
       99      672     573.308
       99      674     573.308
       99      676     573.308
       99      678     573.308
       99      680     573.308
       99      682     573.308
       99      684     573.308
       99      686     573.308
       99      688     573.308
       99      690     573.308
       99      692     573.308
       99      694     573.308
       99      696     573.308
       99      698     573.308
       99      700     573.308
       99      702     573.308
       99      704     573.308
       99      706     573.308
       99      708     573.308
       99      710     573.308
       99      712     573.308
       99      714     573.308
       99      716     573.308
       99      718     573.308
       99      720     573.308
       99      722     573.308
       99      724     573.308
       99      726     573.308
       99      728     573.308
       99      730     573.308
       99      732     573.308
       99      734     573.308
       99      736     573.308
       99      738     573.308
       99      740     573.308
       99      742     573.308
       99      744     573.308
       99      746     573.308
       99      748     573.308
       99      750     573.308
       99      752     573.308
       99      754     573.308
       99      756     573.308
       99      758     573.308
       99      760     573.308
       99      762     573.308
       99      764     573.308
       99      766     573.308
       99      768     573.308
       99      770     573.308
       99      772     573.308
       99      774     573.308
       99      776     573.308
       99      778     573.308
       99      780     573.308
       99      782     573.308
       99      784     573.308
       99      786     573.308
       99      788     573.308
       99      790     573.308
       99      792     573.308
       99      794     573.308
       99      796     573.308
       99      798     573.308
       99      800     573.308
       99      802     573.308
       99      804     573.308
       99      806     573.308
       99      808     573.308
       99      810     573.308
       99      812     573.308
       99      814     573.308
       99      816     573.308
       99      818     573.308
       99      820     573.308
       99      822     573.308
       99      824     573.308
       99      826     573.308
       99      828     573.308
       99      830     573.308
       99      832     573.308
       99      834     573.308
       99      836     573.308
       99      838     573.308
       99      840     573.308
       99      842     573.308
       99      844     573.308
       99      846     573.308
       99      848     573.308
       99      850     573.308
       99      852     573.308
       99      854     573.308
       99      856     573.308
       99      858     573.308
       99      860     573.308
       99      862     573.308
       99      864     573.308
       99      866     573.308
       99      868     573.308
       99      870     573.308
       99      872     573.308
       99      874     573.308
       99      876     573.308
       99      878     573.308
       99      880     573.308
       99      882     573.308
       99      884     573.308
       99      886     573.308
       99      888     573.308
       99      890     573.308
       99      892     573.308
       99      894     573.308
       99      896     573.308
       99      898     573.308
       99      900     573.308
       99      902     573.308
       99      904     573.308
       99      906     573.308
       99      908     573.308
       99      910     573.308
       99      912     573.308
       99      914     573.308
       99      916     573.308
       99      918     573.308
       99      920     573.308
       99      922     573.308
       99      924     573.308
       99      926     573.308
       99      928     573.308
       99      930     573.308
       99      932     573.308
       99      934     573.308
       99      936     573.308
       99      938     573.308
       99      940     573.308
       99      942     573.308
       99      944     573.308
       99      946     573.308
       99      948     573.308
       99      950     573.308
       99      952     573.308
       99      954     573.308
       99      956     573.308
       99      958     573.308
       99      960     573.308
       99      962     573.308
       99      964     573.308
       99      966     573.308
       99      968     573.308
       99      970     573.308
       99      972     573.308
       99      974     573.308
       99      976     573.308
       99      978     573.308
       99      980     573.308
       99      982     573.308
       99      984     573.308
       99      986     573.308
       99      988     573.308
       99      990     573.308
       99      992     573.308
       99      994     573.308
       99      996     573.308
       99      998     573.308
      101      318     578.011
      101      322     578.011
      101      324     578.011
      101      326     578.011
      101      330     578.011
      101      332     578.011
      101      334     578.011
      101      338     578.011
      101      340     578.011
      101      342     578.011
      101      344     578.011
      101      346     578.011
      101      348     578.011
      101      350     578.011
      101      352     578.011
      101      354     578.011
      101      356     578.011
      101      358     578.011
      101      360     578.011
      101      362     578.011
      101      364     578.011
      101      366     578.011
      101      368     578.011
      101      370     578.011
      101      372     578.011
      101      376     578.011
      101      378     578.011
      101      380     578.011
      101      382     578.011
      101      384     578.011
      101      386     578.011
      101      388     578.011
      101      390     578.011
      101      392     578.011
      101      394     578.011
      101      396     578.011
      101      398     578.011
      101      406     578.011
      101      408     578.011
      101      410     578.011
      101      412     578.011
      101      414     578.011
      101      416     578.011
      101      418     578.011
      101      420     578.011
      101      422     578.011
      101      424     578.011
      101      430     578.011
      101      436     578.011
      101      438     578.011
      101      440     578.011
      101      442     578.011
      101      444     578.011
      101      446     578.011
      101      448     578.011
      101      454     578.011
      101      460     578.011
      101      462     578.011
      101      464     578.011
      101      468     578.011
      101      470     578.011
      101      476     578.011
      101      480     578.011
      101      482     578.011
      101      484     578.011
      101      486     578.011
      101      488     578.011
      101      490     578.011
      101      492     578.011
      101      494     578.011
      101      496     578.011
      101      498     578.011
      101      500     578.011
      101      502     578.011
      101      504     578.011
      101      506     578.011
      101      508     578.011
      101      510     578.011
      101      512     578.011
      101      514     578.011
      101      516     578.011
      101      518     578.011
      101      520     578.011
      101      522     578.011
      101      524     578.011
      101      526     578.011
      101      528     578.011
      101      530     578.011
      101      532     578.011
      101      534     578.011
      101      536     578.011
      101      538     578.011
      101      540     578.011
      101      542     578.011
      101      544     578.011
      101      546     578.011
      101      548     578.011
      101      550     578.011
      101      552     578.011
      101      554     578.011
      101      556     578.011
      101      558     578.011
      101      560     578.011
      101      562     578.011
      101      564     578.011
      101      566     578.011
      101      568     578.011
      101      570     578.011
      101      572     578.011
      101      574     578.011
      101      576     578.011
      101      578     578.011
      101      580     578.011
      101      582     578.011
      101      584     578.011
      101      586     578.011
      101      588     578.011
      101      590     578.011
      101      592     578.011
      101      594     578.011
      101      596     578.011
      101      598     578.011
      101      600     578.011
      101      602     578.011
      101      604     578.011
      101      606     578.011
      101      608     578.011
      101      610     578.011
      101      612     578.011
      101      614     578.011
      101      616     578.011
      101      618     578.011
      101      620     578.011
      101      622     578.011
      101      624     578.011
      101      626     578.011
      101      628     578.011
      101      630     578.011
      101      632     578.011
      101      634     578.011
      101      636     578.011
      101      638     578.011
      101      640     578.011
      101      642     578.011
      101      644     578.011
      101      646     578.011
      101      648     578.011
      101      650     578.011
      101      652     578.011
      101      654     578.011
      101      656     578.011
      101      658     578.011
      101      660     578.011
      101      662     578.011
      101      664     578.011
      101      666     578.011
      101      668     578.011
      101      670     578.011
      101      672     578.011
      101      674     578.011
      101      676     578.011
      101      678     578.011
      101      680     578.011
      101      682     578.011
      101      684     578.011
      101      686     578.011
      101      688     578.011
      101      690     578.011
      101      692     578.011
      101      694     578.011
      101      696     578.011
      101      698     578.011
      101      700     578.011
      101      702     578.011
      101      704     578.011
      101      706     578.011
      101      708     578.011
      101      710     578.011
      101      712     578.011
      101      714     578.011
      101      716     578.011
      101      718     578.011
      101      720     578.011
      101      722     578.011
      101      724     578.011
      101      726     578.011
      101      728     578.011
      101      730     578.011
      101      732     578.011
      101      734     578.011
      101      736     578.011
      101      738     578.011
      101      740     578.011
      101      742     578.011
      101      744     578.011
      101      746     578.011
      101      748     578.011
      101      750     578.011
      101      752     578.011
      101      754     578.011
      101      756     578.011
      101      758     578.011
      101      760     578.011
      101      762     578.011
      101      764     578.011
      101      766     578.011
      101      768     578.011
      101      770     578.011
      101      772     578.011
      101      774     578.011
      101      776     578.011
      101      778     578.011
      101      780     578.011
      101      782     578.011
      101      784     578.011
      101      786     578.011
      101      788     578.011
      101      790     578.011
      101      792     578.011
      101      794     578.011
      101      796     578.011
      101      798     578.011
      101      800     578.011
      101      802     578.011
      101      804     578.011
      101      806     578.011
      101      808     578.011
      101      810     578.011
      101      812     578.011
      101      814     578.011
      101      816     578.011
      101      818     578.011
      101      820     578.011
      101      822     578.011
      101      824     578.011
      101      826     578.011
      101      828     578.011
      101      830     578.011
      101      832     578.011
      101      834     578.011
      101      836     578.011
      101      838     578.011
      101      840     578.011
      101      842     578.011
      101      844     578.011
      101      846     578.011
      101      848     578.011
      101      850     578.011
      101      852     578.011
      101      854     578.011
      101      856     578.011
      101      858     578.011
      101      860     578.011
      101      862     578.011
      101      864     578.011
      101      866     578.011
      101      868     578.011
      101      870     578.011
      101      872     578.011
      101      874     578.011
      101      876     578.011
      101      878     578.011
      101      880     578.011
      101      882     578.011
      101      884     578.011
      101      886     578.011
      101      888     578.011
      101      890     578.011
      101      892     578.011
      101      894     578.011
      101      896     578.011
      101      898     578.011
      101      900     578.011
      101      902     578.011
      101      904     578.011
      101      906     578.011
      101      908     578.011
      101      910     578.011
      101      912     578.011
      101      914     578.011
      101      916     578.011
      101      918     578.011
      101      920     578.011
      101      922     578.011
      101      924     578.011
      101      926     578.011
      101      928     578.011
      101      930     578.011
      101      932     578.011
      101      934     578.011
      101      936     578.011
      101      938     578.011
      101      940     578.011
      101      942     578.011
      101      944     578.011
      101      946     578.011
      101      948     578.011
      101      950     578.011
      101      952     578.011
      101      954     578.011
      101      956     578.011
      101      958     578.011
      101      960     578.011
      101      962     578.011
      101      964     578.011
      101      966     578.011
      101      968     578.011
      101      970     578.011
      101      972     578.011
      101      974     578.011
      101      976     578.011
      101      978     578.011
      101      980     578.011
      101      982     578.011
      101      984     578.011
      101      986     578.011
      101      988     578.011
      101      990     578.011
      101      992     578.011
      101      994     578.011
      101      996     578.011
      101      998     578.011
      103      314     582.714
      103      318     582.714
      103      320     582.714
      103      322     582.714
      103      328     582.714
      103      330     582.714
      103      334     582.714
      103      336     582.714
      103      338     582.714
      103      340     582.714
      103      342     582.714
      103      344     582.714
      103      348     582.714
      103      350     582.714
      103      352     582.714
      103      354     582.714
      103      356     582.714
      103      360     582.714
      103      362     582.714
      103      364     582.714
      103      366     582.714
      103      370     582.714
      103      372     582.714
      103      374     582.714
      103      378     582.714
      103      380     582.714
      103      382     582.714
      103      384     582.714
      103      386     582.714
      103      388     582.714
      103      390     582.714
      103      392     582.714
      103      394     582.714
      103      396     582.714
      103      398     582.714
      103      400     582.714
      103      402     582.714
      103      404     582.714
      103      406     582.714
      103      408     582.714
      103      410     582.714
      103      416     582.714
      103      418     582.714
      103      420     582.714
      103      422     582.714
      103      424     582.714
      103      426     582.714
      103      428     582.714
      103      430     582.714
      103      432     582.714
      103      434     582.714
      103      436     582.714
      103      438     582.714
      103      440     582.714
      103      442     582.714
      103      444     582.714
      103      446     582.714
      103      448     582.714
      103      450     582.714
      103      452     582.714
      103      454     582.714
      103      456     582.714
      103      460     582.714
      103      462     582.714
      103      466     582.714
      103      470     582.714
      103      472     582.714
      103      474     582.714
      103      476     582.714
      103      480     582.714
      103      482     582.714
      103      484     582.714
      103      486     582.714
      103      488     582.714
      103      490     582.714
      103      492     582.714
      103      494     582.714
      103      496     582.714
      103      498     582.714
      103      500     582.714
      103      502     582.714
      103      504     582.714
      103      506     582.714
      103      508     582.714
      103      510     582.714
      103      512     582.714
      103      514     582.714
      103      516     582.714
      103      518     582.714
      103      520     582.714
      103      522     582.714
      103      524     582.714
      103      526     582.714
      103      528     582.714
      103      530     582.714
      103      532     582.714
      103      534     582.714
      103      536     582.714
      103      538     582.714
      103      540     582.714
      103      542     582.714
      103      544     582.714
      103      546     582.714
      103      548     582.714
      103      550     582.714
      103      552     582.714
      103      554     582.714
      103      556     582.714
      103      558     582.714
      103      560     582.714
      103      562     582.714
      103      564     582.714
      103      566     582.714
      103      568     582.714
      103      570     582.714
      103      572     582.714
      103      574     582.714
      103      576     582.714
      103      578     582.714
      103      580     582.714
      103      582     582.714
      103      584     582.714
      103      586     582.714
      103      588     582.714
      103      590     582.714
      103      592     582.714
      103      594     582.714
      103      596     582.714
      103      598     582.714
      103      600     582.714
      103      602     582.714
      103      604     582.714
      103      606     582.714
      103      608     582.714
      103      610     582.714
      103      612     582.714
      103      614     582.714
      103      616     582.714
      103      618     582.714
      103      620     582.714
      103      622     582.714
      103      624     582.714
      103      626     582.714
      103      628     582.714
      103      630     582.714
      103      632     582.714
      103      634     582.714
      103      636     582.714
      103      638     582.714
      103      640     582.714
      103      642     582.714
      103      644     582.714
      103      646     582.714
      103      648     582.714
      103      650     582.714
      103      652     582.714
      103      654     582.714
      103      656     582.714
      103      658     582.714
      103      660     582.714
      103      662     582.714
      103      664     582.714
      103      666     582.714
      103      668     582.714
      103      670     582.714
      103      672     582.714
      103      674     582.714
      103      676     582.714
      103      678     582.714
      103      680     582.714
      103      682     582.714
      103      684     582.714
      103      686     582.714
      103      688     582.714
      103      690     582.714
      103      692     582.714
      103      694     582.714
      103      696     582.714
      103      698     582.714
      103      700     582.714
      103      702     582.714
      103      704     582.714
      103      706     582.714
      103      708     582.714
      103      710     582.714
      103      712     582.714
      103      714     582.714
      103      716     582.714
      103      718     582.714
      103      720     582.714
      103      722     582.714
      103      724     582.714
      103      726     582.714
      103      728     582.714
      103      730     582.714
      103      732     582.714
      103      734     582.714
      103      736     582.714
      103      738     582.714
      103      740     582.714
      103      742     582.714
      103      744     582.714
      103      746     582.714
      103      748     582.714
      103      750     582.714
      103      752     582.714
      103      754     582.714
      103      756     582.714
      103      758     582.714
      103      760     582.714
      103      762     582.714
      103      764     582.714
      103      766     582.714
      103      768     582.714
      103      770     582.714
      103      772     582.714
      103      774     582.714
      103      776     582.714
      103      778     582.714
      103      780     582.714
      103      782     582.714
      103      784     582.714
      103      786     582.714
      103      788     582.714
      103      790     582.714
      103      792     582.714
      103      794     582.714
      103      796     582.714
      103      798     582.714
      103      800     582.714
      103      802     582.714
      103      804     582.714
      103      806     582.714
      103      808     582.714
      103      810     582.714
      103      812     582.714
      103      814     582.714
      103      816     582.714
      103      818     582.714
      103      820     582.714
      103      822     582.714
      103      824     582.714
      103      826     582.714
      103      828     582.714
      103      830     582.714
      103      832     582.714
      103      834     582.714
      103      836     582.714
      103      838     582.714
      103      840     582.714
      103      842     582.714
      103      844     582.714
      103      846     582.714
      103      848     582.714
      103      850     582.714
      103      852     582.714
      103      854     582.714
      103      856     582.714
      103      858     582.714
      103      860     582.714
      103      862     582.714
      103      864     582.714
      103      866     582.714
      103      868     582.714
      103      870     582.714
      103      872     582.714
      103      874     582.714
      103      876     582.714
      103      878     582.714
      103      880     582.714
      103      882     582.714
      103      884     582.714
      103      886     582.714
      103      888     582.714
      103      890     582.714
      103      892     582.714
      103      894     582.714
      103      896     582.714
      103      898     582.714
      103      900     582.714
      103      902     582.714
      103      904     582.714
      103      906     582.714
      103      908     582.714
      103      910     582.714
      103      912     582.714
      103      914     582.714
      103      916     582.714
      103      918     582.714
      103      920     582.714
      103      922     582.714
      103      924     582.714
      103      926     582.714
      103      928     582.714
      103      930     582.714
      103      932     582.714
      103      934     582.714
      103      936     582.714
      103      938     582.714
      103      940     582.714
      103      942     582.714
      103      944     582.714
      103      946     582.714
      103      948     582.714
      103      950     582.714
      103      952     582.714
      103      954     582.714
      103      956     582.714
      103      958     582.714
      103      960     582.714
      103      962     582.714
      103      964     582.714
      103      966     582.714
      103      968     582.714
      103      970     582.714
      103      972     582.714
      103      974     582.714
      103      976     582.714
      103      978     582.714
      103      980     582.714
      103      982     582.714
      103      984     582.714
      103      986     582.714
      103      988     582.714
      103      990     582.714
      103      992     582.714
      103      994     582.714
      103      996     582.714
      103      998     582.714
      105      312     587.325
      105      314     587.325
      105      318     587.325
      105      320     587.325
      105      322     587.325
      105      324     587.325
      105      326     587.325
      105      330     587.325
      105      332     587.325
      105      336     587.325
      105      338     587.325
      105      340     587.325
      105      342     587.325
      105      344     587.325
      105      346     587.325
      105      348     587.325
      105      352     587.325
      105      354     587.325
      105      360     587.325
      105      364     587.325
      105      366     587.325
      105      372     587.325
      105      374     587.325
      105      376     587.325
      105      378     587.325
      105      380     587.325
      105      382     587.325
      105      384     587.325
      105      386     587.325
      105      388     587.325
      105      394     587.325
      105      396     587.325
      105      398     587.325
      105      400     587.325
      105      402     587.325
      105      404     587.325
      105      406     587.325
      105      408     587.325
      105      410     587.325
      105      416     587.325
      105      418     587.325
      105      420     587.325
      105      422     587.325
      105      424     587.325
      105      430     587.325
      105      432     587.325
      105      434     587.325
      105      436     587.325
      105      438     587.325
      105      440     587.325
      105      442     587.325
      105      450     587.325
      105      452     587.325
      105      454     587.325
      105      456     587.325
      105      458     587.325
      105      464     587.325
      105      466     587.325
      105      468     587.325
      105      472     587.325
      105      474     587.325
      105      476     587.325
      105      480     587.325
      105      482     587.325
      105      484     587.325
      105      486     587.325
      105      488     587.325
      105      490     587.325
      105      492     587.325
      105      494     587.325
      105      496     587.325
      105      498     587.325
      105      500     587.325
      105      502     587.325
      105      504     587.325
      105      506     587.325
      105      508     587.325
      105      510     587.325
      105      512     587.325
      105      514     587.325
      105      516     587.325
      105      518     587.325
      105      520     587.325
      105      522     587.325
      105      524     587.325
      105      526     587.325
      105      528     587.325
      105      530     587.325
      105      532     587.325
      105      534     587.325
      105      536     587.325
      105      538     587.325
      105      540     587.325
      105      542     587.325
      105      544     587.325
      105      546     587.325
      105      548     587.325
      105      550     587.325
      105      552     587.325
      105      554     587.325
      105      556     587.325
      105      558     587.325
      105      560     587.325
      105      562     587.325
      105      564     587.325
      105      566     587.325
      105      568     587.325
      105      570     587.325
      105      572     587.325
      105      574     587.325
      105      576     587.325
      105      578     587.325
      105      580     587.325
      105      582     587.325
      105      584     587.325
      105      586     587.325
      105      588     587.325
      105      590     587.325
      105      592     587.325
      105      594     587.325
      105      596     587.325
      105      598     587.325
      105      600     587.325
      105      602     587.325
      105      604     587.325
      105      606     587.325
      105      608     587.325
      105      610     587.325
      105      612     587.325
      105      614     587.325
      105      616     587.325
      105      618     587.325
      105      620     587.325
      105      622     587.325
      105      624     587.325
      105      626     587.325
      105      628     587.325
      105      630     587.325
      105      632     587.325
      105      634     587.325
      105      636     587.325
      105      638     587.325
      105      640     587.325
      105      642     587.325
      105      644     587.325
      105      646     587.325
      105      648     587.325
      105      650     587.325
      105      652     587.325
      105      654     587.325
      105      656     587.325
      105      658     587.325
      105      660     587.325
      105      662     587.325
      105      664     587.325
      105      666     587.325
      105      668     587.325
      105      670     587.325
      105      672     587.325
      105      674     587.325
      105      676     587.325
      105      678     587.325
      105      680     587.325
      105      682     587.325
      105      684     587.325
      105      686     587.325
      105      688     587.325
      105      690     587.325
      105      692     587.325
      105      694     587.325
      105      696     587.325
      105      698     587.325
      105      700     587.325
      105      702     587.325
      105      704     587.325
      105      706     587.325
      105      708     587.325
      105      710     587.325
      105      712     587.325
      105      714     587.325
      105      716     587.325
      105      718     587.325
      105      720     587.325
      105      722     587.325
      105      724     587.325
      105      726     587.325
      105      728     587.325
      105      730     587.325
      105      732     587.325
      105      734     587.325
      105      736     587.325
      105      738     587.325
      105      740     587.325
      105      742     587.325
      105      744     587.325
      105      746     587.325
      105      748     587.325
      105      750     587.325
      105      752     587.325
      105      754     587.325
      105      756     587.325
      105      758     587.325
      105      760     587.325
      105      762     587.325
      105      764     587.325
      105      766     587.325
      105      768     587.325
      105      770     587.325
      105      772     587.325
      105      774     587.325
      105      776     587.325
      105      778     587.325
      105      780     587.325
      105      782     587.325
      105      784     587.325
      105      786     587.325
      105      788     587.325
      105      790     587.325
      105      792     587.325
      105      794     587.325
      105      796     587.325
      105      798     587.325
      105      800     587.325
      105      802     587.325
      105      804     587.325
      105      806     587.325
      105      808     587.325
      105      810     587.325
      105      812     587.325
      105      814     587.325
      105      816     587.325
      105      818     587.325
      105      820     587.325
      105      822     587.325
      105      824     587.325
      105      826     587.325
      105      828     587.325
      105      830     587.325
      105      832     587.325
      105      834     587.325
      105      836     587.325
      105      838     587.325
      105      840     587.325
      105      842     587.325
      105      844     587.325
      105      846     587.325
      105      848     587.325
      105      850     587.325
      105      852     587.325
      105      854     587.325
      105      856     587.325
      105      858     587.325
      105      860     587.325
      105      862     587.325
      105      864     587.325
      105      866     587.325
      105      868     587.325
      105      870     587.325
      105      872     587.325
      105      874     587.325
      105      876     587.325
      105      878     587.325
      105      880     587.325
      105      882     587.325
      105      884     587.325
      105      886     587.325
      105      888     587.325
      105      890     587.325
      105      892     587.325
      105      894     587.325
      105      896     587.325
      105      898     587.325
      105      900     587.325
      105      902     587.325
      105      904     587.325
      105      906     587.325
      105      908     587.325
      105      910     587.325
      105      912     587.325
      105      914     587.325
      105      916     587.325
      105      918     587.325
      105      920     587.325
      105      922     587.325
      105      924     587.325
      105      926     587.325
      105      928     587.325
      105      930     587.325
      105      932     587.325
      105      934     587.325
      105      936     587.325
      105      938     587.325
      105      940     587.325
      105      942     587.325
      105      944     587.325
      105      946     587.325
      105      948     587.325
      105      950     587.325
      105      952     587.325
      105      954     587.325
      105      956     587.325
      105      958     587.325
      105      960     587.325
      105      962     587.325
      105      964     587.325
      105      966     587.325
      105      968     587.325
      105      970     587.325
      105      972     587.325
      105      974     587.325
      105      976     587.325
      105      978     587.325
      105      980     587.325
      105      982     587.325
      105      984     587.325
      105      986     587.325
      105      988     587.325
      105      990     587.325
      105      992     587.325
      105      994     587.325
      105      996     587.325
      105      998     587.325
      107      312     591.927
      107      314     591.927
      107      316     591.927
      107      318     591.927
      107      320     591.927
      107      322     591.927
      107      324     591.927
      107      326     591.927
      107      328     591.927
      107      330     591.927
      107      334     591.927
      107      336     591.927
      107      338     591.927
      107      340     591.927
      107      344     591.927
      107      346     591.927
      107      348     591.927
      107      350     591.927
      107      354     591.927
      107      356     591.927
      107      358     591.927
      107      360     591.927
      107      362     591.927
      107      364     591.927
      107      366     591.927
      107      368     591.927
      107      370     591.927
      107      372     591.927
      107      374     591.927
      107      376     591.927
      107      378     591.927
      107      382     591.927
      107      384     591.927
      107      386     591.927
      107      388     591.927
      107      390     591.927
      107      392     591.927
      107      394     591.927
      107      396     591.927
      107      398     591.927
      107      400     591.927
      107      402     591.927
      107      404     591.927
      107      420     591.927
      107      422     591.927
      107      428     591.927
      107      430     591.927
      107      432     591.927
      107      434     591.927
      107      436     591.927
      107      442     591.927
      107      444     591.927
      107      446     591.927
      107      452     591.927
      107      454     591.927
      107      458     591.927
      107      460     591.927
      107      462     591.927
      107      466     591.927
      107      468     591.927
      107      474     591.927
      107      476     591.927
      107      478     591.927
      107      480     591.927
      107      482     591.927
      107      486     591.927
      107      488     591.927
      107      490     591.927
      107      492     591.927
      107      494     591.927
      107      496     591.927
      107      498     591.927
      107      500     591.927
      107      502     591.927
      107      504     591.927
      107      506     591.927
      107      508     591.927
      107      510     591.927
      107      512     591.927
      107      514     591.927
      107      516     591.927
      107      518     591.927
      107      520     591.927
      107      522     591.927
      107      524     591.927
      107      526     591.927
      107      528     591.927
      107      530     591.927
      107      532     591.927
      107      534     591.927
      107      536     591.927
      107      538     591.927
      107      540     591.927
      107      542     591.927
      107      544     591.927
      107      546     591.927
      107      548     591.927
      107      550     591.927
      107      552     591.927
      107      554     591.927
      107      556     591.927
      107      558     591.927
      107      560     591.927
      107      562     591.927
      107      564     591.927
      107      566     591.927
      107      568     591.927
      107      570     591.927
      107      572     591.927
      107      574     591.927
      107      576     591.927
      107      578     591.927
      107      580     591.927
      107      582     591.927
      107      584     591.927
      107      586     591.927
      107      588     591.927
      107      590     591.927
      107      592     591.927
      107      594     591.927
      107      596     591.927
      107      598     591.927
      107      600     591.927
      107      602     591.927
      107      604     591.927
      107      606     591.927
      107      608     591.927
      107      610     591.927
      107      612     591.927
      107      614     591.927
      107      616     591.927
      107      618     591.927
      107      620     591.927
      107      622     591.927
      107      624     591.927
      107      626     591.927
      107      628     591.927
      107      630     591.927
      107      632     591.927
      107      634     591.927
      107      636     591.927
      107      638     591.927
      107      640     591.927
      107      642     591.927
      107      644     591.927
      107      646     591.927
      107      648     591.927
      107      650     591.927
      107      652     591.927
      107      654     591.927
      107      656     591.927
      107      658     591.927
      107      660     591.927
      107      662     591.927
      107      664     591.927
      107      666     591.927
      107      668     591.927
      107      670     591.927
      107      672     591.927
      107      674     591.927
      107      676     591.927
      107      678     591.927
      107      680     591.927
      107      682     591.927
      107      684     591.927
      107      686     591.927
      107      688     591.927
      107      690     591.927
      107      692     591.927
      107      694     591.927
      107      696     591.927
      107      698     591.927
      107      700     591.927
      107      702     591.927
      107      704     591.927
      107      706     591.927
      107      708     591.927
      107      710     591.927
      107      712     591.927
      107      714     591.927
      107      716     591.927
      107      718     591.927
      107      720     591.927
      107      722     591.927
      107      724     591.927
      107      726     591.927
      107      728     591.927
      107      730     591.927
      107      732     591.927
      107      734     591.927
      107      736     591.927
      107      738     591.927
      107      740     591.927
      107      742     591.927
      107      744     591.927
      107      746     591.927
      107      748     591.927
      107      750     591.927
      107      752     591.927
      107      754     591.927
      107      756     591.927
      107      758     591.927
      107      760     591.927
      107      762     591.927
      107      764     591.927
      107      766     591.927
      107      768     591.927
      107      770     591.927
      107      772     591.927
      107      774     591.927
      107      776     591.927
      107      778     591.927
      107      780     591.927
      107      782     591.927
      107      784     591.927
      107      786     591.927
      107      788     591.927
      107      790     591.927
      107      792     591.927
      107      794     591.927
      107      796     591.927
      107      798     591.927
      107      800     591.927
      107      802     591.927
      107      804     591.927
      107      806     591.927
      107      808     591.927
      107      810     591.927
      107      812     591.927
      107      814     591.927
      107      816     591.927
      107      818     591.927
      107      820     591.927
      107      822     591.927
      107      824     591.927
      107      826     591.927
      107      828     591.927
      107      830     591.927
      107      832     591.927
      107      834     591.927
      107      836     591.927
      107      838     591.927
      107      840     591.927
      107      842     591.927
      107      844     591.927
      107      846     591.927
      107      848     591.927
      107      850     591.927
      107      852     591.927
      107      854     591.927
      107      856     591.927
      107      858     591.927
      107      860     591.927
      107      862     591.927
      107      864     591.927
      107      866     591.927
      107      868     591.927
      107      870     591.927
      107      872     591.927
      107      874     591.927
      107      876     591.927
      107      878     591.927
      107      880     591.927
      107      882     591.927
      107      884     591.927
      107      886     591.927
      107      888     591.927
      107      890     591.927
      107      892     591.927
      107      894     591.927
      107      896     591.927
      107      898     591.927
      107      900     591.927
      107      902     591.927
      107      904     591.927
      107      906     591.927
      107      908     591.927
      107      910     591.927
      107      912     591.927
      107      914     591.927
      107      916     591.927
      107      918     591.927
      107      920     591.927
      107      922     591.927
      107      924     591.927
      107      926     591.927
      107      928     591.927
      107      930     591.927
      107      932     591.927
      107      934     591.927
      107      936     591.927
      107      938     591.927
      107      940     591.927
      107      942     591.927
      107      944     591.927
      107      946     591.927
      107      948     591.927
      107      950     591.927
      107      952     591.927
      107      954     591.927
      107      956     591.927
      107      958     591.927
      107      960     591.927
      107      962     591.927
      107      964     591.927
      107      966     591.927
      107      968     591.927
      107      970     591.927
      107      972     591.927
      107      974     591.927
      107      976     591.927
      107      978     591.927
      107      980     591.927
      107      982     591.927
      107      984     591.927
      107      986     591.927
      107      988     591.927
      107      990     591.927
      107      992     591.927
      107      994     591.927
      107      996     591.927
      107      998     591.927
      109      314     596.506
      109      316     596.506
      109      320     596.506
      109      322     596.506
      109      324     596.506
      109      326     596.506
      109      330     596.506
      109      332     596.506
      109      334     596.506
      109      336     596.506
      109      338     596.506
      109      340     596.506
      109      342     596.506
      109      346     596.506
      109      350     596.506
      109      352     596.506
      109      354     596.506
      109      358     596.506
      109      360     596.506
      109      362     596.506
      109      364     596.506
      109      366     596.506
      109      368     596.506
      109      370     596.506
      109      372     596.506
      109      374     596.506
      109      376     596.506
      109      378     596.506
      109      382     596.506
      109      384     596.506
      109      386     596.506
      109      388     596.506
      109      390     596.506
      109      392     596.506
      109      394     596.506
      109      396     596.506
      109      400     596.506
      109      402     596.506
      109      404     596.506
      109      406     596.506
      109      408     596.506
      109      410     596.506
      109      422     596.506
      109      424     596.506
      109      426     596.506
      109      428     596.506
      109      430     596.506
      109      432     596.506
      109      438     596.506
      109      440     596.506
      109      444     596.506
      109      446     596.506
      109      448     596.506
      109      450     596.506
      109      454     596.506
      109      456     596.506
      109      458     596.506
      109      460     596.506
      109      464     596.506
      109      470     596.506
      109      472     596.506
      109      474     596.506
      109      476     596.506
      109      478     596.506
      109      480     596.506
      109      482     596.506
      109      484     596.506
      109      486     596.506
      109      488     596.506
      109      490     596.506
      109      492     596.506
      109      494     596.506
      109      496     596.506
      109      498     596.506
      109      500     596.506
      109      502     596.506
      109      504     596.506
      109      506     596.506
      109      508     596.506
      109      510     596.506
      109      512     596.506
      109      514     596.506
      109      516     596.506
      109      518     596.506
      109      520     596.506
      109      522     596.506
      109      524     596.506
      109      526     596.506
      109      528     596.506
      109      530     596.506
      109      532     596.506
      109      534     596.506
      109      536     596.506
      109      538     596.506
      109      540     596.506
      109      542     596.506
      109      544     596.506
      109      546     596.506
      109      548     596.506
      109      550     596.506
      109      552     596.506
      109      554     596.506
      109      556     596.506
      109      558     596.506
      109      560     596.506
      109      562     596.506
      109      564     596.506
      109      566     596.506
      109      568     596.506
      109      570     596.506
      109      572     596.506
      109      574     596.506
      109      576     596.506
      109      578     596.506
      109      580     596.506
      109      582     596.506
      109      584     596.506
      109      586     596.506
      109      588     596.506
      109      590     596.506
      109      592     596.506
      109      594     596.506
      109      596     596.506
      109      598     596.506
      109      600     596.506
      109      602     596.506
      109      604     596.506
      109      606     596.506
      109      608     596.506
      109      610     596.506
      109      612     596.506
      109      614     596.506
      109      616     596.506
      109      618     596.506
      109      620     596.506
      109      622     596.506
      109      624     596.506
      109      626     596.506
      109      628     596.506
      109      630     596.506
      109      632     596.506
      109      634     596.506
      109      636     596.506
      109      638     596.506
      109      640     596.506
      109      642     596.506
      109      644     596.506
      109      646     596.506
      109      648     596.506
      109      650     596.506
      109      652     596.506
      109      654     596.506
      109      656     596.506
      109      658     596.506
      109      660     596.506
      109      662     596.506
      109      664     596.506
      109      666     596.506
      109      668     596.506
      109      670     596.506
      109      672     596.506
      109      674     596.506
      109      676     596.506
      109      678     596.506
      109      680     596.506
      109      682     596.506
      109      684     596.506
      109      686     596.506
      109      688     596.506
      109      690     596.506
      109      692     596.506
      109      694     596.506
      109      696     596.506
      109      698     596.506
      109      700     596.506
      109      702     596.506
      109      704     596.506
      109      706     596.506
      109      708     596.506
      109      710     596.506
      109      712     596.506
      109      714     596.506
      109      716     596.506
      109      718     596.506
      109      720     596.506
      109      722     596.506
      109      724     596.506
      109      726     596.506
      109      728     596.506
      109      730     596.506
      109      732     596.506
      109      734     596.506
      109      736     596.506
      109      738     596.506
      109      740     596.506
      109      742     596.506
      109      744     596.506
      109      746     596.506
      109      748     596.506
      109      750     596.506
      109      752     596.506
      109      754     596.506
      109      756     596.506
      109      758     596.506
      109      760     596.506
      109      762     596.506
      109      764     596.506
      109      766     596.506
      109      768     596.506
      109      770     596.506
      109      772     596.506
      109      774     596.506
      109      776     596.506
      109      778     596.506
      109      780     596.506
      109      782     596.506
      109      784     596.506
      109      786     596.506
      109      788     596.506
      109      790     596.506
      109      792     596.506
      109      794     596.506
      109      796     596.506
      109      798     596.506
      109      800     596.506
      109      802     596.506
      109      804     596.506
      109      806     596.506
      109      808     596.506
      109      810     596.506
      109      812     596.506
      109      814     596.506
      109      816     596.506
      109      818     596.506
      109      820     596.506
      109      822     596.506
      109      824     596.506
      109      826     596.506
      109      828     596.506
      109      830     596.506
      109      832     596.506
      109      834     596.506
      109      836     596.506
      109      838     596.506
      109      840     596.506
      109      842     596.506
      109      844     596.506
      109      846     596.506
      109      848     596.506
      109      850     596.506
      109      852     596.506
      109      854     596.506
      109      856     596.506
      109      858     596.506
      109      860     596.506
      109      862     596.506
      109      864     596.506
      109      866     596.506
      109      868     596.506
      109      870     596.506
      109      872     596.506
      109      874     596.506
      109      876     596.506
      109      878     596.506
      109      880     596.506
      109      882     596.506
      109      884     596.506
      109      886     596.506
      109      888     596.506
      109      890     596.506
      109      892     596.506
      109      894     596.506
      109      896     596.506
      109      898     596.506
      109      900     596.506
      109      902     596.506
      109      904     596.506
      109      906     596.506
      109      908     596.506
      109      910     596.506
      109      912     596.506
      109      914     596.506
      109      916     596.506
      109      918     596.506
      109      920     596.506
      109      922     596.506
      109      924     596.506
      109      926     596.506
      109      928     596.506
      109      930     596.506
      109      932     596.506
      109      934     596.506
      109      936     596.506
      109      938     596.506
      109      940     596.506
      109      942     596.506
      109      944     596.506
      109      946     596.506
      109      948     596.506
      109      950     596.506
      109      952     596.506
      109      954     596.506
      109      956     596.506
      109      958     596.506
      109      960     596.506
      109      962     596.506
      109      964     596.506
      109      966     596.506
      109      968     596.506
      109      970     596.506
      109      972     596.506
      109      974     596.506
      109      976     596.506
      109      978     596.506
      109      980     596.506
      109      982     596.506
      109      984     596.506
      109      986     596.506
      109      988     596.506
      109      990     596.506
      109      992     596.506
      109      994     596.506
      109      996     596.506
      109      998     596.506
      111      312     601.013
      111      316     601.013
      111      318     601.013
      111      320     601.013
      111      322     601.013
      111      324     601.013
      111      326     601.013
      111      328     601.013
      111      336     601.013
      111      338     601.013
      111      340     601.013
      111      342     601.013
      111      344     601.013
      111      346     601.013
      111      348     601.013
      111      352     601.013
      111      354     601.013
      111      356     601.013
      111      358     601.013
      111      360     601.013
      111      364     601.013
      111      366     601.013
      111      368     601.013
      111      372     601.013
      111      374     601.013
      111      376     601.013
      111      382     601.013
      111      384     601.013
      111      386     601.013
      111      388     601.013
      111      390     601.013
      111      392     601.013
      111      394     601.013
      111      396     601.013
      111      398     601.013
      111      402     601.013
      111      404     601.013
      111      406     601.013
      111      408     601.013
      111      414     601.013
      111      418     601.013
      111      420     601.013
      111      422     601.013
      111      424     601.013
      111      428     601.013
      111      430     601.013
      111      434     601.013
      111      436     601.013
      111      440     601.013
      111      442     601.013
      111      446     601.013
      111      448     601.013
      111      452     601.013
      111      454     601.013
      111      456     601.013
      111      458     601.013
      111      462     601.013
      111      466     601.013
      111      468     601.013
      111      470     601.013
      111      472     601.013
      111      474     601.013
      111      476     601.013
      111      478     601.013
      111      480     601.013
      111      482     601.013
      111      484     601.013
      111      486     601.013
      111      488     601.013
      111      490     601.013
      111      492     601.013
      111      494     601.013
      111      496     601.013
      111      498     601.013
      111      500     601.013
      111      502     601.013
      111      504     601.013
      111      506     601.013
      111      508     601.013
      111      510     601.013
      111      512     601.013
      111      514     601.013
      111      516     601.013
      111      518     601.013
      111      520     601.013
      111      522     601.013
      111      524     601.013
      111      526     601.013
      111      528     601.013
      111      530     601.013
      111      532     601.013
      111      534     601.013
      111      536     601.013
      111      538     601.013
      111      540     601.013
      111      542     601.013
      111      544     601.013
      111      546     601.013
      111      548     601.013
      111      550     601.013
      111      552     601.013
      111      554     601.013
      111      556     601.013
      111      558     601.013
      111      560     601.013
      111      562     601.013
      111      564     601.013
      111      566     601.013
      111      568     601.013
      111      570     601.013
      111      572     601.013
      111      574     601.013
      111      576     601.013
      111      578     601.013
      111      580     601.013
      111      582     601.013
      111      584     601.013
      111      586     601.013
      111      588     601.013
      111      590     601.013
      111      592     601.013
      111      594     601.013
      111      596     601.013
      111      598     601.013
      111      600     601.013
      111      602     601.013
      111      604     601.013
      111      606     601.013
      111      608     601.013
      111      610     601.013
      111      612     601.013
      111      614     601.013
      111      616     601.013
      111      618     601.013
      111      620     601.013
      111      622     601.013
      111      624     601.013
      111      626     601.013
      111      628     601.013
      111      630     601.013
      111      632     601.013
      111      634     601.013
      111      636     601.013
      111      638     601.013
      111      640     601.013
      111      642     601.013
      111      644     601.013
      111      646     601.013
      111      648     601.013
      111      650     601.013
      111      652     601.013
      111      654     601.013
      111      656     601.013
      111      658     601.013
      111      660     601.013
      111      662     601.013
      111      664     601.013
      111      666     601.013
      111      668     601.013
      111      670     601.013
      111      672     601.013
      111      674     601.013
      111      676     601.013
      111      678     601.013
      111      680     601.013
      111      682     601.013
      111      684     601.013
      111      686     601.013
      111      688     601.013
      111      690     601.013
      111      692     601.013
      111      694     601.013
      111      696     601.013
      111      698     601.013
      111      700     601.013
      111      702     601.013
      111      704     601.013
      111      706     601.013
      111      708     601.013
      111      710     601.013
      111      712     601.013
      111      714     601.013
      111      716     601.013
      111      718     601.013
      111      720     601.013
      111      722     601.013
      111      724     601.013
      111      726     601.013
      111      728     601.013
      111      730     601.013
      111      732     601.013
      111      734     601.013
      111      736     601.013
      111      738     601.013
      111      740     601.013
      111      742     601.013
      111      744     601.013
      111      746     601.013
      111      748     601.013
      111      750     601.013
      111      752     601.013
      111      754     601.013
      111      756     601.013
      111      758     601.013
      111      760     601.013
      111      762     601.013
      111      764     601.013
      111      766     601.013
      111      768     601.013
      111      770     601.013
      111      772     601.013
      111      774     601.013
      111      776     601.013
      111      778     601.013
      111      780     601.013
      111      782     601.013
      111      784     601.013
      111      786     601.013
      111      788     601.013
      111      790     601.013
      111      792     601.013
      111      794     601.013
      111      796     601.013
      111      798     601.013
      111      800     601.013
      111      802     601.013
      111      804     601.013
      111      806     601.013
      111      808     601.013
      111      810     601.013
      111      812     601.013
      111      814     601.013
      111      816     601.013
      111      818     601.013
      111      820     601.013
      111      822     601.013
      111      824     601.013
      111      826     601.013
      111      828     601.013
      111      830     601.013
      111      832     601.013
      111      834     601.013
      111      836     601.013
      111      838     601.013
      111      840     601.013
      111      842     601.013
      111      844     601.013
      111      846     601.013
      111      848     601.013
      111      850     601.013
      111      852     601.013
      111      854     601.013
      111      856     601.013
      111      858     601.013
      111      860     601.013
      111      862     601.013
      111      864     601.013
      111      866     601.013
      111      868     601.013
      111      870     601.013
      111      872     601.013
      111      874     601.013
      111      876     601.013
      111      878     601.013
      111      880     601.013
      111      882     601.013
      111      884     601.013
      111      886     601.013
      111      888     601.013
      111      890     601.013
      111      892     601.013
      111      894     601.013
      111      896     601.013
      111      898     601.013
      111      900     601.013
      111      902     601.013
      111      904     601.013
      111      906     601.013
      111      908     601.013
      111      910     601.013
      111      912     601.013
      111      914     601.013
      111      916     601.013
      111      918     601.013
      111      920     601.013
      111      922     601.013
      111      924     601.013
      111      926     601.013
      111      928     601.013
      111      930     601.013
      111      932     601.013
      111      934     601.013
      111      936     601.013
      111      938     601.013
      111      940     601.013
      111      942     601.013
      111      944     601.013
      111      946     601.013
      111      948     601.013
      111      950     601.013
      111      952     601.013
      111      954     601.013
      111      956     601.013
      111      958     601.013
      111      960     601.013
      111      962     601.013
      111      964     601.013
      111      966     601.013
      111      968     601.013
      111      970     601.013
      111      972     601.013
      111      974     601.013
      111      976     601.013
      111      978     601.013
      111      980     601.013
      111      982     601.013
      111      984     601.013
      111      986     601.013
      111      988     601.013
      111      990     601.013
      111      992     601.013
      111      994     601.013
      111      996     601.013
      111      998     601.013
      113      310     605.520
      113      312     605.520
      113      316     605.520
      113      318     605.520
      113      320     605.520
      113      322     605.520
      113      324     605.520
      113      326     605.520
      113      328     605.520
      113      330     605.520
      113      332     605.520
      113      336     605.520
      113      338     605.520
      113      342     605.520
      113      344     605.520
      113      346     605.520
      113      350     605.520
      113      352     605.520
      113      354     605.520
      113      356     605.520
      113      358     605.520
      113      360     605.520
      113      362     605.520
      113      366     605.520
      113      368     605.520
      113      370     605.520
      113      372     605.520
      113      374     605.520
      113      376     605.520
      113      378     605.520
      113      384     605.520
      113      386     605.520
      113      388     605.520
      113      390     605.520
      113      392     605.520
      113      398     605.520
      113      402     605.520
      113      404     605.520
      113      406     605.520
      113      408     605.520
      113      410     605.520
      113      412     605.520
      113      414     605.520
      113      416     605.520
      113      420     605.520
      113      428     605.520
      113      434     605.520
      113      438     605.520
      113      440     605.520
      113      442     605.520
      113      444     605.520
      113      446     605.520
      113      448     605.520
      113      452     605.520
      113      458     605.520
      113      460     605.520
      113      466     605.520
      113      468     605.520
      113      470     605.520
      113      472     605.520
      113      474     605.520
      113      476     605.520
      113      478     605.520
      113      480     605.520
      113      482     605.520
      113      484     605.520
      113      486     605.520
      113      488     605.520
      113      490     605.520
      113      492     605.520
      113      494     605.520
      113      496     605.520
      113      498     605.520
      113      500     605.520
      113      502     605.520
      113      504     605.520
      113      506     605.520
      113      508     605.520
      113      510     605.520
      113      512     605.520
      113      514     605.520
      113      516     605.520
      113      518     605.520
      113      520     605.520
      113      522     605.520
      113      524     605.520
      113      526     605.520
      113      528     605.520
      113      530     605.520
      113      532     605.520
      113      534     605.520
      113      536     605.520
      113      538     605.520
      113      540     605.520
      113      542     605.520
      113      544     605.520
      113      546     605.520
      113      548     605.520
      113      550     605.520
      113      552     605.520
      113      554     605.520
      113      556     605.520
      113      558     605.520
      113      560     605.520
      113      562     605.520
      113      564     605.520
      113      566     605.520
      113      568     605.520
      113      570     605.520
      113      572     605.520
      113      574     605.520
      113      576     605.520
      113      578     605.520
      113      580     605.520
      113      582     605.520
      113      584     605.520
      113      586     605.520
      113      588     605.520
      113      590     605.520
      113      592     605.520
      113      594     605.520
      113      596     605.520
      113      598     605.520
      113      600     605.520
      113      602     605.520
      113      604     605.520
      113      606     605.520
      113      608     605.520
      113      610     605.520
      113      612     605.520
      113      614     605.520
      113      616     605.520
      113      618     605.520
      113      620     605.520
      113      622     605.520
      113      624     605.520
      113      626     605.520
      113      628     605.520
      113      630     605.520
      113      632     605.520
      113      634     605.520
      113      636     605.520
      113      638     605.520
      113      640     605.520
      113      642     605.520
      113      644     605.520
      113      646     605.520
      113      648     605.520
      113      650     605.520
      113      652     605.520
      113      654     605.520
      113      656     605.520
      113      658     605.520
      113      660     605.520
      113      662     605.520
      113      664     605.520
      113      666     605.520
      113      668     605.520
      113      670     605.520
      113      672     605.520
      113      674     605.520
      113      676     605.520
      113      678     605.520
      113      680     605.520
      113      682     605.520
      113      684     605.520
      113      686     605.520
      113      688     605.520
      113      690     605.520
      113      692     605.520
      113      694     605.520
      113      696     605.520
      113      698     605.520
      113      700     605.520
      113      702     605.520
      113      704     605.520
      113      706     605.520
      113      708     605.520
      113      710     605.520
      113      712     605.520
      113      714     605.520
      113      716     605.520
      113      718     605.520
      113      720     605.520
      113      722     605.520
      113      724     605.520
      113      726     605.520
      113      728     605.520
      113      730     605.520
      113      732     605.520
      113      734     605.520
      113      736     605.520
      113      738     605.520
      113      740     605.520
      113      742     605.520
      113      744     605.520
      113      746     605.520
      113      748     605.520
      113      750     605.520
      113      752     605.520
      113      754     605.520
      113      756     605.520
      113      758     605.520
      113      760     605.520
      113      762     605.520
      113      764     605.520
      113      766     605.520
      113      768     605.520
      113      770     605.520
      113      772     605.520
      113      774     605.520
      113      776     605.520
      113      778     605.520
      113      780     605.520
      113      782     605.520
      113      784     605.520
      113      786     605.520
      113      788     605.520
      113      790     605.520
      113      792     605.520
      113      794     605.520
      113      796     605.520
      113      798     605.520
      113      800     605.520
      113      802     605.520
      113      804     605.520
      113      806     605.520
      113      808     605.520
      113      810     605.520
      113      812     605.520
      113      814     605.520
      113      816     605.520
      113      818     605.520
      113      820     605.520
      113      822     605.520
      113      824     605.520
      113      826     605.520
      113      828     605.520
      113      830     605.520
      113      832     605.520
      113      834     605.520
      113      836     605.520
      113      838     605.520
      113      840     605.520
      113      842     605.520
      113      844     605.520
      113      846     605.520
      113      848     605.520
      113      850     605.520
      113      852     605.520
      113      854     605.520
      113      856     605.520
      113      858     605.520
      113      860     605.520
      113      862     605.520
      113      864     605.520
      113      866     605.520
      113      868     605.520
      113      870     605.520
      113      872     605.520
      113      874     605.520
      113      876     605.520
      113      878     605.520
      113      880     605.520
      113      882     605.520
      113      884     605.520
      113      886     605.520
      113      888     605.520
      113      890     605.520
      113      892     605.520
      113      894     605.520
      113      896     605.520
      113      898     605.520
      113      900     605.520
      113      902     605.520
      113      904     605.520
      113      906     605.520
      113      908     605.520
      113      910     605.520
      113      912     605.520
      113      914     605.520
      113      916     605.520
      113      918     605.520
      113      920     605.520
      113      922     605.520
      113      924     605.520
      113      926     605.520
      113      928     605.520
      113      930     605.520
      113      932     605.520
      113      934     605.520
      113      936     605.520
      113      938     605.520
      113      940     605.520
      113      942     605.520
      113      944     605.520
      113      946     605.520
      113      948     605.520
      113      950     605.520
      113      952     605.520
      113      954     605.520
      113      956     605.520
      113      958     605.520
      113      960     605.520
      113      962     605.520
      113      964     605.520
      113      966     605.520
      113      968     605.520
      113      970     605.520
      113      972     605.520
      113      974     605.520
      113      976     605.520
      113      978     605.520
      113      980     605.520
      113      982     605.520
      113      984     605.520
      113      986     605.520
      113      988     605.520
      113      990     605.520
      113      992     605.520
      113      994     605.520
      113      996     605.520
      113      998     605.520
      115      312     609.984
      115      314     609.984
      115      316     609.984
      115      320     609.984
      115      322     609.984
      115      324     609.984
      115      326     609.984
      115      330     609.984
      115      332     609.984
      115      334     609.984
      115      340     609.984
      115      342     609.984
      115      346     609.984
      115      350     609.984
      115      352     609.984
      115      354     609.984
      115      356     609.984
      115      358     609.984
      115      360     609.984
      115      364     609.984
      115      366     609.984
      115      368     609.984
      115      374     609.984
      115      376     609.984
      115      378     609.984
      115      380     609.984
      115      382     609.984
      115      384     609.984
      115      386     609.984
      115      388     609.984
      115      390     609.984
      115      398     609.984
      115      400     609.984
      115      402     609.984
      115      404     609.984
      115      406     609.984
      115      410     609.984
      115      412     609.984
      115      420     609.984
      115      422     609.984
      115      424     609.984
      115      428     609.984
      115      436     609.984
      115      438     609.984
      115      440     609.984
      115      442     609.984
      115      444     609.984
      115      446     609.984
      115      450     609.984
      115      454     609.984
      115      456     609.984
      115      462     609.984
      115      464     609.984
      115      468     609.984
      115      470     609.984
      115      472     609.984
      115      474     609.984
      115      476     609.984
      115      478     609.984
      115      480     609.984
      115      482     609.984
      115      484     609.984
      115      486     609.984
      115      488     609.984
      115      490     609.984
      115      492     609.984
      115      494     609.984
      115      496     609.984
      115      498     609.984
      115      500     609.984
      115      502     609.984
      115      504     609.984
      115      506     609.984
      115      508     609.984
      115      510     609.984
      115      512     609.984
      115      514     609.984
      115      516     609.984
      115      518     609.984
      115      520     609.984
      115      522     609.984
      115      524     609.984
      115      526     609.984
      115      528     609.984
      115      530     609.984
      115      532     609.984
      115      534     609.984
      115      536     609.984
      115      538     609.984
      115      540     609.984
      115      542     609.984
      115      544     609.984
      115      546     609.984
      115      548     609.984
      115      550     609.984
      115      552     609.984
      115      554     609.984
      115      556     609.984
      115      558     609.984
      115      560     609.984
      115      562     609.984
      115      564     609.984
      115      566     609.984
      115      568     609.984
      115      570     609.984
      115      572     609.984
      115      574     609.984
      115      576     609.984
      115      578     609.984
      115      580     609.984
      115      582     609.984
      115      584     609.984
      115      586     609.984
      115      588     609.984
      115      590     609.984
      115      592     609.984
      115      594     609.984
      115      596     609.984
      115      598     609.984
      115      600     609.984
      115      602     609.984
      115      604     609.984
      115      606     609.984
      115      608     609.984
      115      610     609.984
      115      612     609.984
      115      614     609.984
      115      616     609.984
      115      618     609.984
      115      620     609.984
      115      622     609.984
      115      624     609.984
      115      626     609.984
      115      628     609.984
      115      630     609.984
      115      632     609.984
      115      634     609.984
      115      636     609.984
      115      638     609.984
      115      640     609.984
      115      642     609.984
      115      644     609.984
      115      646     609.984
      115      648     609.984
      115      650     609.984
      115      652     609.984
      115      654     609.984
      115      656     609.984
      115      658     609.984
      115      660     609.984
      115      662     609.984
      115      664     609.984
      115      666     609.984
      115      668     609.984
      115      670     609.984
      115      672     609.984
      115      674     609.984
      115      676     609.984
      115      678     609.984
      115      680     609.984
      115      682     609.984
      115      684     609.984
      115      686     609.984
      115      688     609.984
      115      690     609.984
      115      692     609.984
      115      694     609.984
      115      696     609.984
      115      698     609.984
      115      700     609.984
      115      702     609.984
      115      704     609.984
      115      706     609.984
      115      708     609.984
      115      710     609.984
      115      712     609.984
      115      714     609.984
      115      716     609.984
      115      718     609.984
      115      720     609.984
      115      722     609.984
      115      724     609.984
      115      726     609.984
      115      728     609.984
      115      730     609.984
      115      732     609.984
      115      734     609.984
      115      736     609.984
      115      738     609.984
      115      740     609.984
      115      742     609.984
      115      744     609.984
      115      746     609.984
      115      748     609.984
      115      750     609.984
      115      752     609.984
      115      754     609.984
      115      756     609.984
      115      758     609.984
      115      760     609.984
      115      762     609.984
      115      764     609.984
      115      766     609.984
      115      768     609.984
      115      770     609.984
      115      772     609.984
      115      774     609.984
      115      776     609.984
      115      778     609.984
      115      780     609.984
      115      782     609.984
      115      784     609.984
      115      786     609.984
      115      788     609.984
      115      790     609.984
      115      792     609.984
      115      794     609.984
      115      796     609.984
      115      798     609.984
      115      800     609.984
      115      802     609.984
      115      804     609.984
      115      806     609.984
      115      808     609.984
      115      810     609.984
      115      812     609.984
      115      814     609.984
      115      816     609.984
      115      818     609.984
      115      820     609.984
      115      822     609.984
      115      824     609.984
      115      826     609.984
      115      828     609.984
      115      830     609.984
      115      832     609.984
      115      834     609.984
      115      836     609.984
      115      838     609.984
      115      840     609.984
      115      842     609.984
      115      844     609.984
      115      846     609.984
      115      848     609.984
      115      850     609.984
      115      852     609.984
      115      854     609.984
      115      856     609.984
      115      858     609.984
      115      860     609.984
      115      862     609.984
      115      864     609.984
      115      866     609.984
      115      868     609.984
      115      870     609.984
      115      872     609.984
      115      874     609.984
      115      876     609.984
      115      878     609.984
      115      880     609.984
      115      882     609.984
      115      884     609.984
      115      886     609.984
      115      888     609.984
      115      890     609.984
      115      892     609.984
      115      894     609.984
      115      896     609.984
      115      898     609.984
      115      900     609.984
      115      902     609.984
      115      904     609.984
      115      906     609.984
      115      908     609.984
      115      910     609.984
      115      912     609.984
      115      914     609.984
      115      916     609.984
      115      918     609.984
      115      920     609.984
      115      922     609.984
      115      924     609.984
      115      926     609.984
      115      928     609.984
      115      930     609.984
      115      932     609.984
      115      934     609.984
      115      936     609.984
      115      938     609.984
      115      940     609.984
      115      942     609.984
      115      944     609.984
      115      946     609.984
      115      948     609.984
      115      950     609.984
      115      952     609.984
      115      954     609.984
      115      956     609.984
      115      958     609.984
      115      960     609.984
      115      962     609.984
      115      964     609.984
      115      966     609.984
      115      968     609.984
      115      970     609.984
      115      972     609.984
      115      974     609.984
      115      976     609.984
      115      978     609.984
      115      980     609.984
      115      982     609.984
      115      984     609.984
      115      986     609.984
      115      988     609.984
      115      990     609.984
      115      992     609.984
      115      994     609.984
      115      996     609.984
      115      998     609.984
      117      310     614.401
      117      312     614.401
      117      314     614.401
      117      316     614.401
      117      326     614.401
      117      330     614.401
      117      332     614.401
      117      334     614.401
      117      336     614.401
      117      340     614.401
      117      342     614.401
      117      346     614.401
      117      348     614.401
      117      350     614.401
      117      352     614.401
      117      354     614.401
      117      356     614.401
      117      358     614.401
      117      362     614.401
      117      364     614.401
      117      366     614.401
      117      368     614.401
      117      370     614.401
      117      372     614.401
      117      374     614.401
      117      376     614.401
      117      378     614.401
      117      380     614.401
      117      384     614.401
      117      386     614.401
      117      388     614.401
      117      390     614.401
      117      392     614.401
      117      398     614.401
      117      402     614.401
      117      404     614.401
      117      406     614.401
      117      408     614.401
      117      410     614.401
      117      414     614.401
      117      416     614.401
      117      418     614.401
      117      424     614.401
      117      428     614.401
      117      432     614.401
      117      440     614.401
      117      442     614.401
      117      444     614.401
      117      448     614.401
      117      452     614.401
      117      454     614.401
      117      458     614.401
      117      462     614.401
      117      466     614.401
      117      468     614.401
      117      470     614.401
      117      472     614.401
      117      474     614.401
      117      476     614.401
      117      478     614.401
      117      480     614.401
      117      482     614.401
      117      484     614.401
      117      486     614.401
      117      488     614.401
      117      490     614.401
      117      492     614.401
      117      494     614.401
      117      496     614.401
      117      498     614.401
      117      500     614.401
      117      502     614.401
      117      504     614.401
      117      506     614.401
      117      508     614.401
      117      510     614.401
      117      512     614.401
      117      514     614.401
      117      516     614.401
      117      518     614.401
      117      520     614.401
      117      522     614.401
      117      524     614.401
      117      526     614.401
      117      528     614.401
      117      530     614.401
      117      532     614.401
      117      534     614.401
      117      536     614.401
      117      538     614.401
      117      540     614.401
      117      542     614.401
      117      544     614.401
      117      546     614.401
      117      548     614.401
      117      550     614.401
      117      552     614.401
      117      554     614.401
      117      556     614.401
      117      558     614.401
      117      560     614.401
      117      562     614.401
      117      564     614.401
      117      566     614.401
      117      568     614.401
      117      570     614.401
      117      572     614.401
      117      574     614.401
      117      576     614.401
      117      578     614.401
      117      580     614.401
      117      582     614.401
      117      584     614.401
      117      586     614.401
      117      588     614.401
      117      590     614.401
      117      592     614.401
      117      594     614.401
      117      596     614.401
      117      598     614.401
      117      600     614.401
      117      602     614.401
      117      604     614.401
      117      606     614.401
      117      608     614.401
      117      610     614.401
      117      612     614.401
      117      614     614.401
      117      616     614.401
      117      618     614.401
      117      620     614.401
      117      622     614.401
      117      624     614.401
      117      626     614.401
      117      628     614.401
      117      630     614.401
      117      632     614.401
      117      634     614.401
      117      636     614.401
      117      638     614.401
      117      640     614.401
      117      642     614.401
      117      644     614.401
      117      646     614.401
      117      648     614.401
      117      650     614.401
      117      652     614.401
      117      654     614.401
      117      656     614.401
      117      658     614.401
      117      660     614.401
      117      662     614.401
      117      664     614.401
      117      666     614.401
      117      668     614.401
      117      670     614.401
      117      672     614.401
      117      674     614.401
      117      676     614.401
      117      678     614.401
      117      680     614.401
      117      682     614.401
      117      684     614.401
      117      686     614.401
      117      688     614.401
      117      690     614.401
      117      692     614.401
      117      694     614.401
      117      696     614.401
      117      698     614.401
      117      700     614.401
      117      702     614.401
      117      704     614.401
      117      706     614.401
      117      708     614.401
      117      710     614.401
      117      712     614.401
      117      714     614.401
      117      716     614.401
      117      718     614.401
      117      720     614.401
      117      722     614.401
      117      724     614.401
      117      726     614.401
      117      728     614.401
      117      730     614.401
      117      732     614.401
      117      734     614.401
      117      736     614.401
      117      738     614.401
      117      740     614.401
      117      742     614.401
      117      744     614.401
      117      746     614.401
      117      748     614.401
      117      750     614.401
      117      752     614.401
      117      754     614.401
      117      756     614.401
      117      758     614.401
      117      760     614.401
      117      762     614.401
      117      764     614.401
      117      766     614.401
      117      768     614.401
      117      770     614.401
      117      772     614.401
      117      774     614.401
      117      776     614.401
      117      778     614.401
      117      780     614.401
      117      782     614.401
      117      784     614.401
      117      786     614.401
      117      788     614.401
      117      790     614.401
      117      792     614.401
      117      794     614.401
      117      796     614.401
      117      798     614.401
      117      800     614.401
      117      802     614.401
      117      804     614.401
      117      806     614.401
      117      808     614.401
      117      810     614.401
      117      812     614.401
      117      814     614.401
      117      816     614.401
      117      818     614.401
      117      820     614.401
      117      822     614.401
      117      824     614.401
      117      826     614.401
      117      828     614.401
      117      830     614.401
      117      832     614.401
      117      834     614.401
      117      836     614.401
      117      838     614.401
      117      840     614.401
      117      842     614.401
      117      844     614.401
      117      846     614.401
      117      848     614.401
      117      850     614.401
      117      852     614.401
      117      854     614.401
      117      856     614.401
      117      858     614.401
      117      860     614.401
      117      862     614.401
      117      864     614.401
      117      866     614.401
      117      868     614.401
      117      870     614.401
      117      872     614.401
      117      874     614.401
      117      876     614.401
      117      878     614.401
      117      880     614.401
      117      882     614.401
      117      884     614.401
      117      886     614.401
      117      888     614.401
      117      890     614.401
      117      892     614.401
      117      894     614.401
      117      896     614.401
      117      898     614.401
      117      900     614.401
      117      902     614.401
      117      904     614.401
      117      906     614.401
      117      908     614.401
      117      910     614.401
      117      912     614.401
      117      914     614.401
      117      916     614.401
      117      918     614.401
      117      920     614.401
      117      922     614.401
      117      924     614.401
      117      926     614.401
      117      928     614.401
      117      930     614.401
      117      932     614.401
      117      934     614.401
      117      936     614.401
      117      938     614.401
      117      940     614.401
      117      942     614.401
      117      944     614.401
      117      946     614.401
      117      948     614.401
      117      950     614.401
      117      952     614.401
      117      954     614.401
      117      956     614.401
      117      958     614.401
      117      960     614.401
      117      962     614.401
      117      964     614.401
      117      966     614.401
      117      968     614.401
      117      970     614.401
      117      972     614.401
      117      974     614.401
      117      976     614.401
      117      978     614.401
      117      980     614.401
      117      982     614.401
      117      984     614.401
      117      986     614.401
      117      988     614.401
      117      990     614.401
      117      992     614.401
      117      994     614.401
      117      996     614.401
      117      998     614.401
      119      312     618.819
      119      314     618.819
      119      320     618.819
      119      324     618.819
      119      326     618.819
      119      328     618.819
      119      334     618.819
      119      336     618.819
      119      338     618.819
      119      340     618.819
      119      344     618.819
      119      346     618.819
      119      348     618.819
      119      350     618.819
      119      354     618.819
      119      356     618.819
      119      358     618.819
      119      360     618.819
      119      362     618.819
      119      364     618.819
      119      366     618.819
      119      368     618.819
      119      370     618.819
      119      374     618.819
      119      376     618.819
      119      378     618.819
      119      382     618.819
      119      384     618.819
      119      386     618.819
      119      388     618.819
      119      390     618.819
      119      394     618.819
      119      398     618.819
      119      400     618.819
      119      402     618.819
      119      404     618.819
      119      406     618.819
      119      408     618.819
      119      410     618.819
      119      414     618.819
      119      416     618.819
      119      422     618.819
      119      424     618.819
      119      426     618.819
      119      432     618.819
      119      436     618.819
      119      444     618.819
      119      446     618.819
      119      450     618.819
      119      452     618.819
      119      454     618.819
      119      458     618.819
      119      460     618.819
      119      464     618.819
      119      466     618.819
      119      468     618.819
      119      470     618.819
      119      472     618.819
      119      474     618.819
      119      476     618.819
      119      478     618.819
      119      480     618.819
      119      482     618.819
      119      484     618.819
      119      486     618.819
      119      488     618.819
      119      490     618.819
      119      492     618.819
      119      494     618.819
      119      496     618.819
      119      498     618.819
      119      500     618.819
      119      502     618.819
      119      504     618.819
      119      506     618.819
      119      508     618.819
      119      510     618.819
      119      512     618.819
      119      514     618.819
      119      516     618.819
      119      518     618.819
      119      520     618.819
      119      522     618.819
      119      524     618.819
      119      526     618.819
      119      528     618.819
      119      530     618.819
      119      532     618.819
      119      534     618.819
      119      536     618.819
      119      538     618.819
      119      540     618.819
      119      542     618.819
      119      544     618.819
      119      546     618.819
      119      548     618.819
      119      550     618.819
      119      552     618.819
      119      554     618.819
      119      556     618.819
      119      558     618.819
      119      560     618.819
      119      562     618.819
      119      564     618.819
      119      566     618.819
      119      568     618.819
      119      570     618.819
      119      572     618.819
      119      574     618.819
      119      576     618.819
      119      578     618.819
      119      580     618.819
      119      582     618.819
      119      584     618.819
      119      586     618.819
      119      588     618.819
      119      590     618.819
      119      592     618.819
      119      594     618.819
      119      596     618.819
      119      598     618.819
      119      600     618.819
      119      602     618.819
      119      604     618.819
      119      606     618.819
      119      608     618.819
      119      610     618.819
      119      612     618.819
      119      614     618.819
      119      616     618.819
      119      618     618.819
      119      620     618.819
      119      622     618.819
      119      624     618.819
      119      626     618.819
      119      628     618.819
      119      630     618.819
      119      632     618.819
      119      634     618.819
      119      636     618.819
      119      638     618.819
      119      640     618.819
      119      642     618.819
      119      644     618.819
      119      646     618.819
      119      648     618.819
      119      650     618.819
      119      652     618.819
      119      654     618.819
      119      656     618.819
      119      658     618.819
      119      660     618.819
      119      662     618.819
      119      664     618.819
      119      666     618.819
      119      668     618.819
      119      670     618.819
      119      672     618.819
      119      674     618.819
      119      676     618.819
      119      678     618.819
      119      680     618.819
      119      682     618.819
      119      684     618.819
      119      686     618.819
      119      688     618.819
      119      690     618.819
      119      692     618.819
      119      694     618.819
      119      696     618.819
      119      698     618.819
      119      700     618.819
      119      702     618.819
      119      704     618.819
      119      706     618.819
      119      708     618.819
      119      710     618.819
      119      712     618.819
      119      714     618.819
      119      716     618.819
      119      718     618.819
      119      720     618.819
      119      722     618.819
      119      724     618.819
      119      726     618.819
      119      728     618.819
      119      730     618.819
      119      732     618.819
      119      734     618.819
      119      736     618.819
      119      738     618.819
      119      740     618.819
      119      742     618.819
      119      744     618.819
      119      746     618.819
      119      748     618.819
      119      750     618.819
      119      752     618.819
      119      754     618.819
      119      756     618.819
      119      758     618.819
      119      760     618.819
      119      762     618.819
      119      764     618.819
      119      766     618.819
      119      768     618.819
      119      770     618.819
      119      772     618.819
      119      774     618.819
      119      776     618.819
      119      778     618.819
      119      780     618.819
      119      782     618.819
      119      784     618.819
      119      786     618.819
      119      788     618.819
      119      790     618.819
      119      792     618.819
      119      794     618.819
      119      796     618.819
      119      798     618.819
      119      800     618.819
      119      802     618.819
      119      804     618.819
      119      806     618.819
      119      808     618.819
      119      810     618.819
      119      812     618.819
      119      814     618.819
      119      816     618.819
      119      818     618.819
      119      820     618.819
      119      822     618.819
      119      824     618.819
      119      826     618.819
      119      828     618.819
      119      830     618.819
      119      832     618.819
      119      834     618.819
      119      836     618.819
      119      838     618.819
      119      840     618.819
      119      842     618.819
      119      844     618.819
      119      846     618.819
      119      848     618.819
      119      850     618.819
      119      852     618.819
      119      854     618.819
      119      856     618.819
      119      858     618.819
      119      860     618.819
      119      862     618.819
      119      864     618.819
      119      866     618.819
      119      868     618.819
      119      870     618.819
      119      872     618.819
      119      874     618.819
      119      876     618.819
      119      878     618.819
      119      880     618.819
      119      882     618.819
      119      884     618.819
      119      886     618.819
      119      888     618.819
      119      890     618.819
      119      892     618.819
      119      894     618.819
      119      896     618.819
      119      898     618.819
      119      900     618.819
      119      902     618.819
      119      904     618.819
      119      906     618.819
      119      908     618.819
      119      910     618.819
      119      912     618.819
      119      914     618.819
      119      916     618.819
      119      918     618.819
      119      920     618.819
      119      922     618.819
      119      924     618.819
      119      926     618.819
      119      928     618.819
      119      930     618.819
      119      932     618.819
      119      934     618.819
      119      936     618.819
      119      938     618.819
      119      940     618.819
      119      942     618.819
      119      944     618.819
      119      946     618.819
      119      948     618.819
      119      950     618.819
      119      952     618.819
      119      954     618.819
      119      956     618.819
      119      958     618.819
      119      960     618.819
      119      962     618.819
      119      964     618.819
      119      966     618.819
      119      968     618.819
      119      970     618.819
      119      972     618.819
      119      974     618.819
      119      976     618.819
      119      978     618.819
      119      980     618.819
      119      982     618.819
      119      984     618.819
      119      986     618.819
      119      988     618.819
      119      990     618.819
      119      992     618.819
      119      994     618.819
      119      996     618.819
      119      998     618.819
      121      308     623.181
      121      314     623.181
      121      316     623.181
      121      318     623.181
      121      320     623.181
      121      322     623.181
      121      324     623.181
      121      326     623.181
      121      328     623.181
      121      330     623.181
      121      334     623.181
      121      336     623.181
      121      340     623.181
      121      342     623.181
      121      344     623.181
      121      346     623.181
      121      348     623.181
      121      350     623.181
      121      352     623.181
      121      354     623.181
      121      356     623.181
      121      358     623.181
      121      360     623.181
      121      362     623.181
      121      364     623.181
      121      366     623.181
      121      368     623.181
      121      370     623.181
      121      372     623.181
      121      374     623.181
      121      382     623.181
      121      384     623.181
      121      386     623.181
      121      388     623.181
      121      390     623.181
      121      398     623.181
      121      400     623.181
      121      402     623.181
      121      404     623.181
      121      406     623.181
      121      408     623.181
      121      410     623.181
      121      414     623.181
      121      420     623.181
      121      422     623.181
      121      426     623.181
      121      430     623.181
      121      432     623.181
      121      434     623.181
      121      440     623.181
      121      442     623.181
      121      448     623.181
      121      450     623.181
      121      454     623.181
      121      456     623.181
      121      460     623.181
      121      462     623.181
      121      464     623.181
      121      466     623.181
      121      468     623.181
      121      470     623.181
      121      472     623.181
      121      474     623.181
      121      476     623.181
      121      478     623.181
      121      480     623.181
      121      482     623.181
      121      484     623.181
      121      486     623.181
      121      488     623.181
      121      490     623.181
      121      492     623.181
      121      494     623.181
      121      496     623.181
      121      498     623.181
      121      500     623.181
      121      502     623.181
      121      504     623.181
      121      506     623.181
      121      508     623.181
      121      510     623.181
      121      512     623.181
      121      514     623.181
      121      516     623.181
      121      518     623.181
      121      520     623.181
      121      522     623.181
      121      524     623.181
      121      526     623.181
      121      528     623.181
      121      530     623.181
      121      532     623.181
      121      534     623.181
      121      536     623.181
      121      538     623.181
      121      540     623.181
      121      542     623.181
      121      544     623.181
      121      546     623.181
      121      548     623.181
      121      550     623.181
      121      552     623.181
      121      554     623.181
      121      556     623.181
      121      558     623.181
      121      560     623.181
      121      562     623.181
      121      564     623.181
      121      566     623.181
      121      568     623.181
      121      570     623.181
      121      572     623.181
      121      574     623.181
      121      576     623.181
      121      578     623.181
      121      580     623.181
      121      582     623.181
      121      584     623.181
      121      586     623.181
      121      588     623.181
      121      590     623.181
      121      592     623.181
      121      594     623.181
      121      596     623.181
      121      598     623.181
      121      600     623.181
      121      602     623.181
      121      604     623.181
      121      606     623.181
      121      608     623.181
      121      610     623.181
      121      612     623.181
      121      614     623.181
      121      616     623.181
      121      618     623.181
      121      620     623.181
      121      622     623.181
      121      624     623.181
      121      626     623.181
      121      628     623.181
      121      630     623.181
      121      632     623.181
      121      634     623.181
      121      636     623.181
      121      638     623.181
      121      640     623.181
      121      642     623.181
      121      644     623.181
      121      646     623.181
      121      648     623.181
      121      650     623.181
      121      652     623.181
      121      654     623.181
      121      656     623.181
      121      658     623.181
      121      660     623.181
      121      662     623.181
      121      664     623.181
      121      666     623.181
      121      668     623.181
      121      670     623.181
      121      672     623.181
      121      674     623.181
      121      676     623.181
      121      678     623.181
      121      680     623.181
      121      682     623.181
      121      684     623.181
      121      686     623.181
      121      688     623.181
      121      690     623.181
      121      692     623.181
      121      694     623.181
      121      696     623.181
      121      698     623.181
      121      700     623.181
      121      702     623.181
      121      704     623.181
      121      706     623.181
      121      708     623.181
      121      710     623.181
      121      712     623.181
      121      714     623.181
      121      716     623.181
      121      718     623.181
      121      720     623.181
      121      722     623.181
      121      724     623.181
      121      726     623.181
      121      728     623.181
      121      730     623.181
      121      732     623.181
      121      734     623.181
      121      736     623.181
      121      738     623.181
      121      740     623.181
      121      742     623.181
      121      744     623.181
      121      746     623.181
      121      748     623.181
      121      750     623.181
      121      752     623.181
      121      754     623.181
      121      756     623.181
      121      758     623.181
      121      760     623.181
      121      762     623.181
      121      764     623.181
      121      766     623.181
      121      768     623.181
      121      770     623.181
      121      772     623.181
      121      774     623.181
      121      776     623.181
      121      778     623.181
      121      780     623.181
      121      782     623.181
      121      784     623.181
      121      786     623.181
      121      788     623.181
      121      790     623.181
      121      792     623.181
      121      794     623.181
      121      796     623.181
      121      798     623.181
      121      800     623.181
      121      802     623.181
      121      804     623.181
      121      806     623.181
      121      808     623.181
      121      810     623.181
      121      812     623.181
      121      814     623.181
      121      816     623.181
      121      818     623.181
      121      820     623.181
      121      822     623.181
      121      824     623.181
      121      826     623.181
      121      828     623.181
      121      830     623.181
      121      832     623.181
      121      834     623.181
      121      836     623.181
      121      838     623.181
      121      840     623.181
      121      842     623.181
      121      844     623.181
      121      846     623.181
      121      848     623.181
      121      850     623.181
      121      852     623.181
      121      854     623.181
      121      856     623.181
      121      858     623.181
      121      860     623.181
      121      862     623.181
      121      864     623.181
      121      866     623.181
      121      868     623.181
      121      870     623.181
      121      872     623.181
      121      874     623.181
      121      876     623.181
      121      878     623.181
      121      880     623.181
      121      882     623.181
      121      884     623.181
      121      886     623.181
      121      888     623.181
      121      890     623.181
      121      892     623.181
      121      894     623.181
      121      896     623.181
      121      898     623.181
      121      900     623.181
      121      902     623.181
      121      904     623.181
      121      906     623.181
      121      908     623.181
      121      910     623.181
      121      912     623.181
      121      914     623.181
      121      916     623.181
      121      918     623.181
      121      920     623.181
      121      922     623.181
      121      924     623.181
      121      926     623.181
      121      928     623.181
      121      930     623.181
      121      932     623.181
      121      934     623.181
      121      936     623.181
      121      938     623.181
      121      940     623.181
      121      942     623.181
      121      944     623.181
      121      946     623.181
      121      948     623.181
      121      950     623.181
      121      952     623.181
      121      954     623.181
      121      956     623.181
      121      958     623.181
      121      960     623.181
      121      962     623.181
      121      964     623.181
      121      966     623.181
      121      968     623.181
      121      970     623.181
      121      972     623.181
      121      974     623.181
      121      976     623.181
      121      978     623.181
      121      980     623.181
      121      982     623.181
      121      984     623.181
      121      986     623.181
      121      988     623.181
      121      990     623.181
      121      992     623.181
      121      994     623.181
      121      996     623.181
      121      998     623.181
      123      304     627.515
      123      310     627.515
      123      312     627.515
      123      314     627.515
      123      316     627.515
      123      318     627.515
      123      320     627.515
      123      322     627.515
      123      324     627.515
      123      326     627.515
      123      328     627.515
      123      330     627.515
      123      336     627.515
      123      340     627.515
      123      344     627.515
      123      348     627.515
      123      350     627.515
      123      354     627.515
      123      356     627.515
      123      358     627.515
      123      360     627.515
      123      362     627.515
      123      364     627.515
      123      368     627.515
      123      370     627.515
      123      372     627.515
      123      374     627.515
      123      380     627.515
      123      382     627.515
      123      384     627.515
      123      386     627.515
      123      388     627.515
      123      392     627.515
      123      394     627.515
      123      396     627.515
      123      398     627.515
      123      400     627.515
      123      402     627.515
      123      404     627.515
      123      408     627.515
      123      410     627.515
      123      416     627.515
      123      422     627.515
      123      424     627.515
      123      428     627.515
      123      432     627.515
      123      434     627.515
      123      438     627.515
      123      440     627.515
      123      444     627.515
      123      446     627.515
      123      448     627.515
      123      452     627.515
      123      454     627.515
      123      460     627.515
      123      462     627.515
      123      464     627.515
      123      466     627.515
      123      468     627.515
      123      470     627.515
      123      472     627.515
      123      474     627.515
      123      476     627.515
      123      478     627.515
      123      480     627.515
      123      482     627.515
      123      484     627.515
      123      486     627.515
      123      488     627.515
      123      490     627.515
      123      492     627.515
      123      494     627.515
      123      496     627.515
      123      498     627.515
      123      500     627.515
      123      502     627.515
      123      504     627.515
      123      506     627.515
      123      508     627.515
      123      510     627.515
      123      512     627.515
      123      514     627.515
      123      516     627.515
      123      518     627.515
      123      520     627.515
      123      522     627.515
      123      524     627.515
      123      526     627.515
      123      528     627.515
      123      530     627.515
      123      532     627.515
      123      534     627.515
      123      536     627.515
      123      538     627.515
      123      540     627.515
      123      542     627.515
      123      544     627.515
      123      546     627.515
      123      548     627.515
      123      550     627.515
      123      552     627.515
      123      554     627.515
      123      556     627.515
      123      558     627.515
      123      560     627.515
      123      562     627.515
      123      564     627.515
      123      566     627.515
      123      568     627.515
      123      570     627.515
      123      572     627.515
      123      574     627.515
      123      576     627.515
      123      578     627.515
      123      580     627.515
      123      582     627.515
      123      584     627.515
      123      586     627.515
      123      588     627.515
      123      590     627.515
      123      592     627.515
      123      594     627.515
      123      596     627.515
      123      598     627.515
      123      600     627.515
      123      602     627.515
      123      604     627.515
      123      606     627.515
      123      608     627.515
      123      610     627.515
      123      612     627.515
      123      614     627.515
      123      616     627.515
      123      618     627.515
      123      620     627.515
      123      622     627.515
      123      624     627.515
      123      626     627.515
      123      628     627.515
      123      630     627.515
      123      632     627.515
      123      634     627.515
      123      636     627.515
      123      638     627.515
      123      640     627.515
      123      642     627.515
      123      644     627.515
      123      646     627.515
      123      648     627.515
      123      650     627.515
      123      652     627.515
      123      654     627.515
      123      656     627.515
      123      658     627.515
      123      660     627.515
      123      662     627.515
      123      664     627.515
      123      666     627.515
      123      668     627.515
      123      670     627.515
      123      672     627.515
      123      674     627.515
      123      676     627.515
      123      678     627.515
      123      680     627.515
      123      682     627.515
      123      684     627.515
      123      686     627.515
      123      688     627.515
      123      690     627.515
      123      692     627.515
      123      694     627.515
      123      696     627.515
      123      698     627.515
      123      700     627.515
      123      702     627.515
      123      704     627.515
      123      706     627.515
      123      708     627.515
      123      710     627.515
      123      712     627.515
      123      714     627.515
      123      716     627.515
      123      718     627.515
      123      720     627.515
      123      722     627.515
      123      724     627.515
      123      726     627.515
      123      728     627.515
      123      730     627.515
      123      732     627.515
      123      734     627.515
      123      736     627.515
      123      738     627.515
      123      740     627.515
      123      742     627.515
      123      744     627.515
      123      746     627.515
      123      748     627.515
      123      750     627.515
      123      752     627.515
      123      754     627.515
      123      756     627.515
      123      758     627.515
      123      760     627.515
      123      762     627.515
      123      764     627.515
      123      766     627.515
      123      768     627.515
      123      770     627.515
      123      772     627.515
      123      774     627.515
      123      776     627.515
      123      778     627.515
      123      780     627.515
      123      782     627.515
      123      784     627.515
      123      786     627.515
      123      788     627.515
      123      790     627.515
      123      792     627.515
      123      794     627.515
      123      796     627.515
      123      798     627.515
      123      800     627.515
      123      802     627.515
      123      804     627.515
      123      806     627.515
      123      808     627.515
      123      810     627.515
      123      812     627.515
      123      814     627.515
      123      816     627.515
      123      818     627.515
      123      820     627.515
      123      822     627.515
      123      824     627.515
      123      826     627.515
      123      828     627.515
      123      830     627.515
      123      832     627.515
      123      834     627.515
      123      836     627.515
      123      838     627.515
      123      840     627.515
      123      842     627.515
      123      844     627.515
      123      846     627.515
      123      848     627.515
      123      850     627.515
      123      852     627.515
      123      854     627.515
      123      856     627.515
      123      858     627.515
      123      860     627.515
      123      862     627.515
      123      864     627.515
      123      866     627.515
      123      868     627.515
      123      870     627.515
      123      872     627.515
      123      874     627.515
      123      876     627.515
      123      878     627.515
      123      880     627.515
      123      882     627.515
      123      884     627.515
      123      886     627.515
      123      888     627.515
      123      890     627.515
      123      892     627.515
      123      894     627.515
      123      896     627.515
      123      898     627.515
      123      900     627.515
      123      902     627.515
      123      904     627.515
      123      906     627.515
      123      908     627.515
      123      910     627.515
      123      912     627.515
      123      914     627.515
      123      916     627.515
      123      918     627.515
      123      920     627.515
      123      922     627.515
      123      924     627.515
      123      926     627.515
      123      928     627.515
      123      930     627.515
      123      932     627.515
      123      934     627.515
      123      936     627.515
      123      938     627.515
      123      940     627.515
      123      942     627.515
      123      944     627.515
      123      946     627.515
      123      948     627.515
      123      950     627.515
      123      952     627.515
      123      954     627.515
      123      956     627.515
      123      958     627.515
      123      960     627.515
      123      962     627.515
      123      964     627.515
      123      966     627.515
      123      968     627.515
      123      970     627.515
      123      972     627.515
      123      974     627.515
      123      976     627.515
      123      978     627.515
      123      980     627.515
      123      982     627.515
      123      984     627.515
      123      986     627.515
      123      988     627.515
      123      990     627.515
      123      992     627.515
      123      994     627.515
      123      996     627.515
      123      998     627.515
      125      308     631.848
      125      310     631.848
      125      314     631.848
      125      318     631.848
      125      320     631.848
      125      322     631.848
      125      326     631.848
      125      328     631.848
      125      330     631.848
      125      332     631.848
      125      334     631.848
      125      336     631.848
      125      340     631.848
      125      344     631.848
      125      348     631.848
      125      352     631.848
      125      354     631.848
      125      358     631.848
      125      360     631.848
      125      362     631.848
      125      366     631.848
      125      368     631.848
      125      370     631.848
      125      372     631.848
      125      380     631.848
      125      382     631.848
      125      384     631.848
      125      386     631.848
      125      390     631.848
      125      392     631.848
      125      394     631.848
      125      396     631.848
      125      398     631.848
      125      400     631.848
      125      402     631.848
      125      406     631.848
      125      410     631.848
      125      418     631.848
      125      424     631.848
      125      428     631.848
      125      434     631.848
      125      440     631.848
      125      442     631.848
      125      444     631.848
      125      448     631.848
      125      452     631.848
      125      456     631.848
      125      458     631.848
      125      460     631.848
      125      462     631.848
      125      464     631.848
      125      466     631.848
      125      468     631.848
      125      470     631.848
      125      472     631.848
      125      474     631.848
      125      476     631.848
      125      478     631.848
      125      480     631.848
      125      482     631.848
      125      484     631.848
      125      486     631.848
      125      488     631.848
      125      490     631.848
      125      492     631.848
      125      494     631.848
      125      496     631.848
      125      498     631.848
      125      500     631.848
      125      502     631.848
      125      504     631.848
      125      506     631.848
      125      508     631.848
      125      510     631.848
      125      512     631.848
      125      514     631.848
      125      516     631.848
      125      518     631.848
      125      520     631.848
      125      522     631.848
      125      524     631.848
      125      526     631.848
      125      528     631.848
      125      530     631.848
      125      532     631.848
      125      534     631.848
      125      536     631.848
      125      538     631.848
      125      540     631.848
      125      542     631.848
      125      544     631.848
      125      546     631.848
      125      548     631.848
      125      550     631.848
      125      552     631.848
      125      554     631.848
      125      556     631.848
      125      558     631.848
      125      560     631.848
      125      562     631.848
      125      564     631.848
      125      566     631.848
      125      568     631.848
      125      570     631.848
      125      572     631.848
      125      574     631.848
      125      576     631.848
      125      578     631.848
      125      580     631.848
      125      582     631.848
      125      584     631.848
      125      586     631.848
      125      588     631.848
      125      590     631.848
      125      592     631.848
      125      594     631.848
      125      596     631.848
      125      598     631.848
      125      600     631.848
      125      602     631.848
      125      604     631.848
      125      606     631.848
      125      608     631.848
      125      610     631.848
      125      612     631.848
      125      614     631.848
      125      616     631.848
      125      618     631.848
      125      620     631.848
      125      622     631.848
      125      624     631.848
      125      626     631.848
      125      628     631.848
      125      630     631.848
      125      632     631.848
      125      634     631.848
      125      636     631.848
      125      638     631.848
      125      640     631.848
      125      642     631.848
      125      644     631.848
      125      646     631.848
      125      648     631.848
      125      650     631.848
      125      652     631.848
      125      654     631.848
      125      656     631.848
      125      658     631.848
      125      660     631.848
      125      662     631.848
      125      664     631.848
      125      666     631.848
      125      668     631.848
      125      670     631.848
      125      672     631.848
      125      674     631.848
      125      676     631.848
      125      678     631.848
      125      680     631.848
      125      682     631.848
      125      684     631.848
      125      686     631.848
      125      688     631.848
      125      690     631.848
      125      692     631.848
      125      694     631.848
      125      696     631.848
      125      698     631.848
      125      700     631.848
      125      702     631.848
      125      704     631.848
      125      706     631.848
      125      708     631.848
      125      710     631.848
      125      712     631.848
      125      714     631.848
      125      716     631.848
      125      718     631.848
      125      720     631.848
      125      722     631.848
      125      724     631.848
      125      726     631.848
      125      728     631.848
      125      730     631.848
      125      732     631.848
      125      734     631.848
      125      736     631.848
      125      738     631.848
      125      740     631.848
      125      742     631.848
      125      744     631.848
      125      746     631.848
      125      748     631.848
      125      750     631.848
      125      752     631.848
      125      754     631.848
      125      756     631.848
      125      758     631.848
      125      760     631.848
      125      762     631.848
      125      764     631.848
      125      766     631.848
      125      768     631.848
      125      770     631.848
      125      772     631.848
      125      774     631.848
      125      776     631.848
      125      778     631.848
      125      780     631.848
      125      782     631.848
      125      784     631.848
      125      786     631.848
      125      788     631.848
      125      790     631.848
      125      792     631.848
      125      794     631.848
      125      796     631.848
      125      798     631.848
      125      800     631.848
      125      802     631.848
      125      804     631.848
      125      806     631.848
      125      808     631.848
      125      810     631.848
      125      812     631.848
      125      814     631.848
      125      816     631.848
      125      818     631.848
      125      820     631.848
      125      822     631.848
      125      824     631.848
      125      826     631.848
      125      828     631.848
      125      830     631.848
      125      832     631.848
      125      834     631.848
      125      836     631.848
      125      838     631.848
      125      840     631.848
      125      842     631.848
      125      844     631.848
      125      846     631.848
      125      848     631.848
      125      850     631.848
      125      852     631.848
      125      854     631.848
      125      856     631.848
      125      858     631.848
      125      860     631.848
      125      862     631.848
      125      864     631.848
      125      866     631.848
      125      868     631.848
      125      870     631.848
      125      872     631.848
      125      874     631.848
      125      876     631.848
      125      878     631.848
      125      880     631.848
      125      882     631.848
      125      884     631.848
      125      886     631.848
      125      888     631.848
      125      890     631.848
      125      892     631.848
      125      894     631.848
      125      896     631.848
      125      898     631.848
      125      900     631.848
      125      902     631.848
      125      904     631.848
      125      906     631.848
      125      908     631.848
      125      910     631.848
      125      912     631.848
      125      914     631.848
      125      916     631.848
      125      918     631.848
      125      920     631.848
      125      922     631.848
      125      924     631.848
      125      926     631.848
      125      928     631.848
      125      930     631.848
      125      932     631.848
      125      934     631.848
      125      936     631.848
      125      938     631.848
      125      940     631.848
      125      942     631.848
      125      944     631.848
      125      946     631.848
      125      948     631.848
      125      950     631.848
      125      952     631.848
      125      954     631.848
      125      956     631.848
      125      958     631.848
      125      960     631.848
      125      962     631.848
      125      964     631.848
      125      966     631.848
      125      968     631.848
      125      970     631.848
      125      972     631.848
      125      974     631.848
      125      976     631.848
      125      978     631.848
      125      980     631.848
      125      982     631.848
      125      984     631.848
      125      986     631.848
      125      988     631.848
      125      990     631.848
      125      992     631.848
      125      994     631.848
      125      996     631.848
      125      998     631.848
      127      302     636.122
      127      304     636.122
      127      314     636.122
      127      316     636.122
      127      318     636.122
      127      320     636.122
      127      322     636.122
      127      326     636.122
      127      328     636.122
      127      330     636.122
      127      334     636.122
      127      336     636.122
      127      338     636.122
      127      342     636.122
      127      344     636.122
      127      346     636.122
      127      348     636.122
      127      350     636.122
      127      352     636.122
      127      354     636.122
      127      356     636.122
      127      358     636.122
      127      360     636.122
      127      362     636.122
      127      366     636.122
      127      368     636.122
      127      370     636.122
      127      372     636.122
      127      374     636.122
      127      378     636.122
      127      380     636.122
      127      382     636.122
      127      384     636.122
      127      388     636.122
      127      392     636.122
      127      394     636.122
      127      396     636.122
      127      398     636.122
      127      400     636.122
      127      402     636.122
      127      404     636.122
      127      408     636.122
      127      416     636.122
      127      422     636.122
      127      424     636.122
      127      426     636.122
      127      428     636.122
      127      432     636.122
      127      434     636.122
      127      438     636.122
      127      440     636.122
      127      444     636.122
      127      446     636.122
      127      450     636.122
      127      452     636.122
      127      454     636.122
      127      456     636.122
      127      458     636.122
      127      460     636.122
      127      462     636.122
      127      464     636.122
      127      466     636.122
      127      468     636.122
      127      470     636.122
      127      472     636.122
      127      474     636.122
      127      476     636.122
      127      478     636.122
      127      480     636.122
      127      482     636.122
      127      484     636.122
      127      486     636.122
      127      488     636.122
      127      490     636.122
      127      492     636.122
      127      494     636.122
      127      496     636.122
      127      498     636.122
      127      500     636.122
      127      502     636.122
      127      504     636.122
      127      506     636.122
      127      508     636.122
      127      510     636.122
      127      512     636.122
      127      514     636.122
      127      516     636.122
      127      518     636.122
      127      520     636.122
      127      522     636.122
      127      524     636.122
      127      526     636.122
      127      528     636.122
      127      530     636.122
      127      532     636.122
      127      534     636.122
      127      536     636.122
      127      538     636.122
      127      540     636.122
      127      542     636.122
      127      544     636.122
      127      546     636.122
      127      548     636.122
      127      550     636.122
      127      552     636.122
      127      554     636.122
      127      556     636.122
      127      558     636.122
      127      560     636.122
      127      562     636.122
      127      564     636.122
      127      566     636.122
      127      568     636.122
      127      570     636.122
      127      572     636.122
      127      574     636.122
      127      576     636.122
      127      578     636.122
      127      580     636.122
      127      582     636.122
      127      584     636.122
      127      586     636.122
      127      588     636.122
      127      590     636.122
      127      592     636.122
      127      594     636.122
      127      596     636.122
      127      598     636.122
      127      600     636.122
      127      602     636.122
      127      604     636.122
      127      606     636.122
      127      608     636.122
      127      610     636.122
      127      612     636.122
      127      614     636.122
      127      616     636.122
      127      618     636.122
      127      620     636.122
      127      622     636.122
      127      624     636.122
      127      626     636.122
      127      628     636.122
      127      630     636.122
      127      632     636.122
      127      634     636.122
      127      636     636.122
      127      638     636.122
      127      640     636.122
      127      642     636.122
      127      644     636.122
      127      646     636.122
      127      648     636.122
      127      650     636.122
      127      652     636.122
      127      654     636.122
      127      656     636.122
      127      658     636.122
      127      660     636.122
      127      662     636.122
      127      664     636.122
      127      666     636.122
      127      668     636.122
      127      670     636.122
      127      672     636.122
      127      674     636.122
      127      676     636.122
      127      678     636.122
      127      680     636.122
      127      682     636.122
      127      684     636.122
      127      686     636.122
      127      688     636.122
      127      690     636.122
      127      692     636.122
      127      694     636.122
      127      696     636.122
      127      698     636.122
      127      700     636.122
      127      702     636.122
      127      704     636.122
      127      706     636.122
      127      708     636.122
      127      710     636.122
      127      712     636.122
      127      714     636.122
      127      716     636.122
      127      718     636.122
      127      720     636.122
      127      722     636.122
      127      724     636.122
      127      726     636.122
      127      728     636.122
      127      730     636.122
      127      732     636.122
      127      734     636.122
      127      736     636.122
      127      738     636.122
      127      740     636.122
      127      742     636.122
      127      744     636.122
      127      746     636.122
      127      748     636.122
      127      750     636.122
      127      752     636.122
      127      754     636.122
      127      756     636.122
      127      758     636.122
      127      760     636.122
      127      762     636.122
      127      764     636.122
      127      766     636.122
      127      768     636.122
      127      770     636.122
      127      772     636.122
      127      774     636.122
      127      776     636.122
      127      778     636.122
      127      780     636.122
      127      782     636.122
      127      784     636.122
      127      786     636.122
      127      788     636.122
      127      790     636.122
      127      792     636.122
      127      794     636.122
      127      796     636.122
      127      798     636.122
      127      800     636.122
      127      802     636.122
      127      804     636.122
      127      806     636.122
      127      808     636.122
      127      810     636.122
      127      812     636.122
      127      814     636.122
      127      816     636.122
      127      818     636.122
      127      820     636.122
      127      822     636.122
      127      824     636.122
      127      826     636.122
      127      828     636.122
      127      830     636.122
      127      832     636.122
      127      834     636.122
      127      836     636.122
      127      838     636.122
      127      840     636.122
      127      842     636.122
      127      844     636.122
      127      846     636.122
      127      848     636.122
      127      850     636.122
      127      852     636.122
      127      854     636.122
      127      856     636.122
      127      858     636.122
      127      860     636.122
      127      862     636.122
      127      864     636.122
      127      866     636.122
      127      868     636.122
      127      870     636.122
      127      872     636.122
      127      874     636.122
      127      876     636.122
      127      878     636.122
      127      880     636.122
      127      882     636.122
      127      884     636.122
      127      886     636.122
      127      888     636.122
      127      890     636.122
      127      892     636.122
      127      894     636.122
      127      896     636.122
      127      898     636.122
      127      900     636.122
      127      902     636.122
      127      904     636.122
      127      906     636.122
      127      908     636.122
      127      910     636.122
      127      912     636.122
      127      914     636.122
      127      916     636.122
      127      918     636.122
      127      920     636.122
      127      922     636.122
      127      924     636.122
      127      926     636.122
      127      928     636.122
      127      930     636.122
      127      932     636.122
      127      934     636.122
      127      936     636.122
      127      938     636.122
      127      940     636.122
      127      942     636.122
      127      944     636.122
      127      946     636.122
      127      948     636.122
      127      950     636.122
      127      952     636.122
      127      954     636.122
      127      956     636.122
      127      958     636.122
      127      960     636.122
      127      962     636.122
      127      964     636.122
      127      966     636.122
      127      968     636.122
      127      970     636.122
      127      972     636.122
      127      974     636.122
      127      976     636.122
      127      978     636.122
      127      980     636.122
      127      982     636.122
      127      984     636.122
      127      986     636.122
      127      988     636.122
      127      990     636.122
      127      992     636.122
      127      994     636.122
      127      996     636.122
      127      998     636.122
      129      302     640.376
      129      304     640.376
      129      308     640.376
      129      310     640.376
      129      312     640.376
      129      314     640.376
      129      316     640.376
      129      318     640.376
      129      320     640.376
      129      322     640.376
      129      324     640.376
      129      328     640.376
      129      330     640.376
      129      332     640.376
      129      334     640.376
      129      338     640.376
      129      340     640.376
      129      342     640.376
      129      346     640.376
      129      350     640.376
      129      352     640.376
      129      354     640.376
      129      356     640.376
      129      358     640.376
      129      360     640.376
      129      362     640.376
      129      366     640.376
      129      368     640.376
      129      372     640.376
      129      374     640.376
      129      376     640.376
      129      378     640.376
      129      380     640.376
      129      384     640.376
      129      388     640.376
      129      390     640.376
      129      392     640.376
      129      394     640.376
      129      396     640.376
      129      398     640.376
      129      402     640.376
      129      406     640.376
      129      412     640.376
      129      414     640.376
      129      418     640.376
      129      420     640.376
      129      424     640.376
      129      426     640.376
      129      428     640.376
      129      430     640.376
      129      432     640.376
      129      434     640.376
      129      440     640.376
      129      442     640.376
      129      446     640.376
      129      448     640.376
      129      450     640.376
      129      452     640.376
      129      454     640.376
      129      456     640.376
      129      458     640.376
      129      460     640.376
      129      462     640.376
      129      464     640.376
      129      466     640.376
      129      468     640.376
      129      470     640.376
      129      472     640.376
      129      474     640.376
      129      476     640.376
      129      478     640.376
      129      480     640.376
      129      482     640.376
      129      484     640.376
      129      486     640.376
      129      488     640.376
      129      490     640.376
      129      492     640.376
      129      494     640.376
      129      496     640.376
      129      498     640.376
      129      500     640.376
      129      502     640.376
      129      504     640.376
      129      506     640.376
      129      508     640.376
      129      510     640.376
      129      512     640.376
      129      514     640.376
      129      516     640.376
      129      518     640.376
      129      520     640.376
      129      522     640.376
      129      524     640.376
      129      526     640.376
      129      528     640.376
      129      530     640.376
      129      532     640.376
      129      534     640.376
      129      536     640.376
      129      538     640.376
      129      540     640.376
      129      542     640.376
      129      544     640.376
      129      546     640.376
      129      548     640.376
      129      550     640.376
      129      552     640.376
      129      554     640.376
      129      556     640.376
      129      558     640.376
      129      560     640.376
      129      562     640.376
      129      564     640.376
      129      566     640.376
      129      568     640.376
      129      570     640.376
      129      572     640.376
      129      574     640.376
      129      576     640.376
      129      578     640.376
      129      580     640.376
      129      582     640.376
      129      584     640.376
      129      586     640.376
      129      588     640.376
      129      590     640.376
      129      592     640.376
      129      594     640.376
      129      596     640.376
      129      598     640.376
      129      600     640.376
      129      602     640.376
      129      604     640.376
      129      606     640.376
      129      608     640.376
      129      610     640.376
      129      612     640.376
      129      614     640.376
      129      616     640.376
      129      618     640.376
      129      620     640.376
      129      622     640.376
      129      624     640.376
      129      626     640.376
      129      628     640.376
      129      630     640.376
      129      632     640.376
      129      634     640.376
      129      636     640.376
      129      638     640.376
      129      640     640.376
      129      642     640.376
      129      644     640.376
      129      646     640.376
      129      648     640.376
      129      650     640.376
      129      652     640.376
      129      654     640.376
      129      656     640.376
      129      658     640.376
      129      660     640.376
      129      662     640.376
      129      664     640.376
      129      666     640.376
      129      668     640.376
      129      670     640.376
      129      672     640.376
      129      674     640.376
      129      676     640.376
      129      678     640.376
      129      680     640.376
      129      682     640.376
      129      684     640.376
      129      686     640.376
      129      688     640.376
      129      690     640.376
      129      692     640.376
      129      694     640.376
      129      696     640.376
      129      698     640.376
      129      700     640.376
      129      702     640.376
      129      704     640.376
      129      706     640.376
      129      708     640.376
      129      710     640.376
      129      712     640.376
      129      714     640.376
      129      716     640.376
      129      718     640.376
      129      720     640.376
      129      722     640.376
      129      724     640.376
      129      726     640.376
      129      728     640.376
      129      730     640.376
      129      732     640.376
      129      734     640.376
      129      736     640.376
      129      738     640.376
      129      740     640.376
      129      742     640.376
      129      744     640.376
      129      746     640.376
      129      748     640.376
      129      750     640.376
      129      752     640.376
      129      754     640.376
      129      756     640.376
      129      758     640.376
      129      760     640.376
      129      762     640.376
      129      764     640.376
      129      766     640.376
      129      768     640.376
      129      770     640.376
      129      772     640.376
      129      774     640.376
      129      776     640.376
      129      778     640.376
      129      780     640.376
      129      782     640.376
      129      784     640.376
      129      786     640.376
      129      788     640.376
      129      790     640.376
      129      792     640.376
      129      794     640.376
      129      796     640.376
      129      798     640.376
      129      800     640.376
      129      802     640.376
      129      804     640.376
      129      806     640.376
      129      808     640.376
      129      810     640.376
      129      812     640.376
      129      814     640.376
      129      816     640.376
      129      818     640.376
      129      820     640.376
      129      822     640.376
      129      824     640.376
      129      826     640.376
      129      828     640.376
      129      830     640.376
      129      832     640.376
      129      834     640.376
      129      836     640.376
      129      838     640.376
      129      840     640.376
      129      842     640.376
      129      844     640.376
      129      846     640.376
      129      848     640.376
      129      850     640.376
      129      852     640.376
      129      854     640.376
      129      856     640.376
      129      858     640.376
      129      860     640.376
      129      862     640.376
      129      864     640.376
      129      866     640.376
      129      868     640.376
      129      870     640.376
      129      872     640.376
      129      874     640.376
      129      876     640.376
      129      878     640.376
      129      880     640.376
      129      882     640.376
      129      884     640.376
      129      886     640.376
      129      888     640.376
      129      890     640.376
      129      892     640.376
      129      894     640.376
      129      896     640.376
      129      898     640.376
      129      900     640.376
      129      902     640.376
      129      904     640.376
      129      906     640.376
      129      908     640.376
      129      910     640.376
      129      912     640.376
      129      914     640.376
      129      916     640.376
      129      918     640.376
      129      920     640.376
      129      922     640.376
      129      924     640.376
      129      926     640.376
      129      928     640.376
      129      930     640.376
      129      932     640.376
      129      934     640.376
      129      936     640.376
      129      938     640.376
      129      940     640.376
      129      942     640.376
      129      944     640.376
      129      946     640.376
      129      948     640.376
      129      950     640.376
      129      952     640.376
      129      954     640.376
      129      956     640.376
      129      958     640.376
      129      960     640.376
      129      962     640.376
      129      964     640.376
      129      966     640.376
      129      968     640.376
      129      970     640.376
      129      972     640.376
      129      974     640.376
      129      976     640.376
      129      978     640.376
      129      980     640.376
      129      982     640.376
      129      984     640.376
      129      986     640.376
      129      988     640.376
      129      990     640.376
      129      992     640.376
      129      994     640.376
      129      996     640.376
      129      998     640.376
      131      300     644.630
      131      302     644.630
      131      304     644.630
      131      310     644.630
      131      312     644.630
      131      314     644.630
      131      322     644.630
      131      324     644.630
      131      326     644.630
      131      328     644.630
      131      330     644.630
      131      336     644.630
      131      338     644.630
      131      340     644.630
      131      342     644.630
      131      344     644.630
      131      346     644.630
      131      348     644.630
      131      350     644.630
      131      352     644.630
      131      354     644.630
      131      356     644.630
      131      358     644.630
      131      360     644.630
      131      362     644.630
      131      366     644.630
      131      368     644.630
      131      372     644.630
      131      374     644.630
      131      376     644.630
      131      378     644.630
      131      380     644.630
      131      388     644.630
      131      390     644.630
      131      392     644.630
      131      394     644.630
      131      396     644.630
      131      398     644.630
      131      406     644.630
      131      412     644.630
      131      414     644.630
      131      418     644.630
      131      420     644.630
      131      424     644.630
      131      428     644.630
      131      430     644.630
      131      434     644.630
      131      436     644.630
      131      438     644.630
      131      440     644.630
      131      442     644.630
      131      446     644.630
      131      448     644.630
      131      450     644.630
      131      452     644.630
      131      454     644.630
      131      458     644.630
      131      460     644.630
      131      462     644.630
      131      464     644.630
      131      466     644.630
      131      468     644.630
      131      470     644.630
      131      472     644.630
      131      474     644.630
      131      476     644.630
      131      478     644.630
      131      480     644.630
      131      482     644.630
      131      484     644.630
      131      486     644.630
      131      488     644.630
      131      490     644.630
      131      492     644.630
      131      494     644.630
      131      496     644.630
      131      498     644.630
      131      500     644.630
      131      502     644.630
      131      504     644.630
      131      506     644.630
      131      508     644.630
      131      510     644.630
      131      512     644.630
      131      514     644.630
      131      516     644.630
      131      518     644.630
      131      520     644.630
      131      522     644.630
      131      524     644.630
      131      526     644.630
      131      528     644.630
      131      530     644.630
      131      532     644.630
      131      534     644.630
      131      536     644.630
      131      538     644.630
      131      540     644.630
      131      542     644.630
      131      544     644.630
      131      546     644.630
      131      548     644.630
      131      550     644.630
      131      552     644.630
      131      554     644.630
      131      556     644.630
      131      558     644.630
      131      560     644.630
      131      562     644.630
      131      564     644.630
      131      566     644.630
      131      568     644.630
      131      570     644.630
      131      572     644.630
      131      574     644.630
      131      576     644.630
      131      578     644.630
      131      580     644.630
      131      582     644.630
      131      584     644.630
      131      586     644.630
      131      588     644.630
      131      590     644.630
      131      592     644.630
      131      594     644.630
      131      596     644.630
      131      598     644.630
      131      600     644.630
      131      602     644.630
      131      604     644.630
      131      606     644.630
      131      608     644.630
      131      610     644.630
      131      612     644.630
      131      614     644.630
      131      616     644.630
      131      618     644.630
      131      620     644.630
      131      622     644.630
      131      624     644.630
      131      626     644.630
      131      628     644.630
      131      630     644.630
      131      632     644.630
      131      634     644.630
      131      636     644.630
      131      638     644.630
      131      640     644.630
      131      642     644.630
      131      644     644.630
      131      646     644.630
      131      648     644.630
      131      650     644.630
      131      652     644.630
      131      654     644.630
      131      656     644.630
      131      658     644.630
      131      660     644.630
      131      662     644.630
      131      664     644.630
      131      666     644.630
      131      668     644.630
      131      670     644.630
      131      672     644.630
      131      674     644.630
      131      676     644.630
      131      678     644.630
      131      680     644.630
      131      682     644.630
      131      684     644.630
      131      686     644.630
      131      688     644.630
      131      690     644.630
      131      692     644.630
      131      694     644.630
      131      696     644.630
      131      698     644.630
      131      700     644.630
      131      702     644.630
      131      704     644.630
      131      706     644.630
      131      708     644.630
      131      710     644.630
      131      712     644.630
      131      714     644.630
      131      716     644.630
      131      718     644.630
      131      720     644.630
      131      722     644.630
      131      724     644.630
      131      726     644.630
      131      728     644.630
      131      730     644.630
      131      732     644.630
      131      734     644.630
      131      736     644.630
      131      738     644.630
      131      740     644.630
      131      742     644.630
      131      744     644.630
      131      746     644.630
      131      748     644.630
      131      750     644.630
      131      752     644.630
      131      754     644.630
      131      756     644.630
      131      758     644.630
      131      760     644.630
      131      762     644.630
      131      764     644.630
      131      766     644.630
      131      768     644.630
      131      770     644.630
      131      772     644.630
      131      774     644.630
      131      776     644.630
      131      778     644.630
      131      780     644.630
      131      782     644.630
      131      784     644.630
      131      786     644.630
      131      788     644.630
      131      790     644.630
      131      792     644.630
      131      794     644.630
      131      796     644.630
      131      798     644.630
      131      800     644.630
      131      802     644.630
      131      804     644.630
      131      806     644.630
      131      808     644.630
      131      810     644.630
      131      812     644.630
      131      814     644.630
      131      816     644.630
      131      818     644.630
      131      820     644.630
      131      822     644.630
      131      824     644.630
      131      826     644.630
      131      828     644.630
      131      830     644.630
      131      832     644.630
      131      834     644.630
      131      836     644.630
      131      838     644.630
      131      840     644.630
      131      842     644.630
      131      844     644.630
      131      846     644.630
      131      848     644.630
      131      850     644.630
      131      852     644.630
      131      854     644.630
      131      856     644.630
      131      858     644.630
      131      860     644.630
      131      862     644.630
      131      864     644.630
      131      866     644.630
      131      868     644.630
      131      870     644.630
      131      872     644.630
      131      874     644.630
      131      876     644.630
      131      878     644.630
      131      880     644.630
      131      882     644.630
      131      884     644.630
      131      886     644.630
      131      888     644.630
      131      890     644.630
      131      892     644.630
      131      894     644.630
      131      896     644.630
      131      898     644.630
      131      900     644.630
      131      902     644.630
      131      904     644.630
      131      906     644.630
      131      908     644.630
      131      910     644.630
      131      912     644.630
      131      914     644.630
      131      916     644.630
      131      918     644.630
      131      920     644.630
      131      922     644.630
      131      924     644.630
      131      926     644.630
      131      928     644.630
      131      930     644.630
      131      932     644.630
      131      934     644.630
      131      936     644.630
      131      938     644.630
      131      940     644.630
      131      942     644.630
      131      944     644.630
      131      946     644.630
      131      948     644.630
      131      950     644.630
      131      952     644.630
      131      954     644.630
      131      956     644.630
      131      958     644.630
      131      960     644.630
      131      962     644.630
      131      964     644.630
      131      966     644.630
      131      968     644.630
      131      970     644.630
      131      972     644.630
      131      974     644.630
      131      976     644.630
      131      978     644.630
      131      980     644.630
      131      982     644.630
      131      984     644.630
      131      986     644.630
      131      988     644.630
      131      990     644.630
      131      992     644.630
      131      994     644.630
      131      996     644.630
      131      998     644.630
      133      298     648.827
      133      300     648.827
      133      302     648.827
      133      304     648.827
      133      310     648.827
      133      312     648.827
      133      314     648.827
      133      320     648.827
      133      322     648.827
      133      324     648.827
      133      326     648.827
      133      328     648.827
      133      334     648.827
      133      336     648.827
      133      340     648.827
      133      342     648.827
      133      344     648.827
      133      348     648.827
      133      350     648.827
      133      354     648.827
      133      356     648.827
      133      358     648.827
      133      360     648.827
      133      364     648.827
      133      366     648.827
      133      370     648.827
      133      372     648.827
      133      374     648.827
      133      376     648.827
      133      378     648.827
      133      380     648.827
      133      386     648.827
      133      388     648.827
      133      390     648.827
      133      392     648.827
      133      394     648.827
      133      396     648.827
      133      404     648.827
      133      406     648.827
      133      410     648.827
      133      412     648.827
      133      416     648.827
      133      418     648.827
      133      420     648.827
      133      422     648.827
      133      426     648.827
      133      428     648.827
      133      432     648.827
      133      434     648.827
      133      436     648.827
      133      438     648.827
      133      440     648.827
      133      442     648.827
      133      444     648.827
      133      446     648.827
      133      448     648.827
      133      450     648.827
      133      452     648.827
      133      454     648.827
      133      456     648.827
      133      458     648.827
      133      460     648.827
      133      462     648.827
      133      464     648.827
      133      466     648.827
      133      468     648.827
      133      470     648.827
      133      472     648.827
      133      474     648.827
      133      476     648.827
      133      478     648.827
      133      480     648.827
      133      482     648.827
      133      484     648.827
      133      486     648.827
      133      488     648.827
      133      490     648.827
      133      492     648.827
      133      494     648.827
      133      496     648.827
      133      498     648.827
      133      500     648.827
      133      502     648.827
      133      504     648.827
      133      506     648.827
      133      508     648.827
      133      510     648.827
      133      512     648.827
      133      514     648.827
      133      516     648.827
      133      518     648.827
      133      520     648.827
      133      522     648.827
      133      524     648.827
      133      526     648.827
      133      528     648.827
      133      530     648.827
      133      532     648.827
      133      534     648.827
      133      536     648.827
      133      538     648.827
      133      540     648.827
      133      542     648.827
      133      544     648.827
      133      546     648.827
      133      548     648.827
      133      550     648.827
      133      552     648.827
      133      554     648.827
      133      556     648.827
      133      558     648.827
      133      560     648.827
      133      562     648.827
      133      564     648.827
      133      566     648.827
      133      568     648.827
      133      570     648.827
      133      572     648.827
      133      574     648.827
      133      576     648.827
      133      578     648.827
      133      580     648.827
      133      582     648.827
      133      584     648.827
      133      586     648.827
      133      588     648.827
      133      590     648.827
      133      592     648.827
      133      594     648.827
      133      596     648.827
      133      598     648.827
      133      600     648.827
      133      602     648.827
      133      604     648.827
      133      606     648.827
      133      608     648.827
      133      610     648.827
      133      612     648.827
      133      614     648.827
      133      616     648.827
      133      618     648.827
      133      620     648.827
      133      622     648.827
      133      624     648.827
      133      626     648.827
      133      628     648.827
      133      630     648.827
      133      632     648.827
      133      634     648.827
      133      636     648.827
      133      638     648.827
      133      640     648.827
      133      642     648.827
      133      644     648.827
      133      646     648.827
      133      648     648.827
      133      650     648.827
      133      652     648.827
      133      654     648.827
      133      656     648.827
      133      658     648.827
      133      660     648.827
      133      662     648.827
      133      664     648.827
      133      666     648.827
      133      668     648.827
      133      670     648.827
      133      672     648.827
      133      674     648.827
      133      676     648.827
      133      678     648.827
      133      680     648.827
      133      682     648.827
      133      684     648.827
      133      686     648.827
      133      688     648.827
      133      690     648.827
      133      692     648.827
      133      694     648.827
      133      696     648.827
      133      698     648.827
      133      700     648.827
      133      702     648.827
      133      704     648.827
      133      706     648.827
      133      708     648.827
      133      710     648.827
      133      712     648.827
      133      714     648.827
      133      716     648.827
      133      718     648.827
      133      720     648.827
      133      722     648.827
      133      724     648.827
      133      726     648.827
      133      728     648.827
      133      730     648.827
      133      732     648.827
      133      734     648.827
      133      736     648.827
      133      738     648.827
      133      740     648.827
      133      742     648.827
      133      744     648.827
      133      746     648.827
      133      748     648.827
      133      750     648.827
      133      752     648.827
      133      754     648.827
      133      756     648.827
      133      758     648.827
      133      760     648.827
      133      762     648.827
      133      764     648.827
      133      766     648.827
      133      768     648.827
      133      770     648.827
      133      772     648.827
      133      774     648.827
      133      776     648.827
      133      778     648.827
      133      780     648.827
      133      782     648.827
      133      784     648.827
      133      786     648.827
      133      788     648.827
      133      790     648.827
      133      792     648.827
      133      794     648.827
      133      796     648.827
      133      798     648.827
      133      800     648.827
      133      802     648.827
      133      804     648.827
      133      806     648.827
      133      808     648.827
      133      810     648.827
      133      812     648.827
      133      814     648.827
      133      816     648.827
      133      818     648.827
      133      820     648.827
      133      822     648.827
      133      824     648.827
      133      826     648.827
      133      828     648.827
      133      830     648.827
      133      832     648.827
      133      834     648.827
      133      836     648.827
      133      838     648.827
      133      840     648.827
      133      842     648.827
      133      844     648.827
      133      846     648.827
      133      848     648.827
      133      850     648.827
      133      852     648.827
      133      854     648.827
      133      856     648.827
      133      858     648.827
      133      860     648.827
      133      862     648.827
      133      864     648.827
      133      866     648.827
      133      868     648.827
      133      870     648.827
      133      872     648.827
      133      874     648.827
      133      876     648.827
      133      878     648.827
      133      880     648.827
      133      882     648.827
      133      884     648.827
      133      886     648.827
      133      888     648.827
      133      890     648.827
      133      892     648.827
      133      894     648.827
      133      896     648.827
      133      898     648.827
      133      900     648.827
      133      902     648.827
      133      904     648.827
      133      906     648.827
      133      908     648.827
      133      910     648.827
      133      912     648.827
      133      914     648.827
      133      916     648.827
      133      918     648.827
      133      920     648.827
      133      922     648.827
      133      924     648.827
      133      926     648.827
      133      928     648.827
      133      930     648.827
      133      932     648.827
      133      934     648.827
      133      936     648.827
      133      938     648.827
      133      940     648.827
      133      942     648.827
      133      944     648.827
      133      946     648.827
      133      948     648.827
      133      950     648.827
      133      952     648.827
      133      954     648.827
      133      956     648.827
      133      958     648.827
      133      960     648.827
      133      962     648.827
      133      964     648.827
      133      966     648.827
      133      968     648.827
      133      970     648.827
      133      972     648.827
      133      974     648.827
      133      976     648.827
      133      978     648.827
      133      980     648.827
      133      982     648.827
      133      984     648.827
      133      986     648.827
      133      988     648.827
      133      990     648.827
      133      992     648.827
      133      994     648.827
      133      996     648.827
      133      998     648.827
      135      298     653.006
      135      300     653.006
      135      302     653.006
      135      304     653.006
      135      310     653.006
      135      312     653.006
      135      314     653.006
      135      316     653.006
      135      318     653.006
      135      320     653.006
      135      322     653.006
      135      326     653.006
      135      328     653.006
      135      334     653.006
      135      338     653.006
      135      340     653.006
      135      342     653.006
      135      344     653.006
      135      346     653.006
      135      348     653.006
      135      352     653.006
      135      354     653.006
      135      356     653.006
      135      358     653.006
      135      362     653.006
      135      364     653.006
      135      368     653.006
      135      370     653.006
      135      372     653.006
      135      374     653.006
      135      380     653.006
      135      382     653.006
      135      384     653.006
      135      386     653.006
      135      388     653.006
      135      390     653.006
      135      394     653.006
      135      398     653.006
      135      400     653.006
      135      402     653.006
      135      406     653.006
      135      408     653.006
      135      410     653.006
      135      412     653.006
      135      416     653.006
      135      418     653.006
      135      420     653.006
      135      424     653.006
      135      428     653.006
      135      430     653.006
      135      432     653.006
      135      434     653.006
      135      438     653.006
      135      440     653.006
      135      444     653.006
      135      446     653.006
      135      450     653.006
      135      452     653.006
      135      454     653.006
      135      456     653.006
      135      458     653.006
      135      460     653.006
      135      462     653.006
      135      464     653.006
      135      466     653.006
      135      468     653.006
      135      470     653.006
      135      472     653.006
      135      474     653.006
      135      476     653.006
      135      478     653.006
      135      480     653.006
      135      482     653.006
      135      484     653.006
      135      486     653.006
      135      488     653.006
      135      490     653.006
      135      492     653.006
      135      494     653.006
      135      496     653.006
      135      498     653.006
      135      500     653.006
      135      502     653.006
      135      504     653.006
      135      506     653.006
      135      508     653.006
      135      510     653.006
      135      512     653.006
      135      514     653.006
      135      516     653.006
      135      518     653.006
      135      520     653.006
      135      522     653.006
      135      524     653.006
      135      526     653.006
      135      528     653.006
      135      530     653.006
      135      532     653.006
      135      534     653.006
      135      536     653.006
      135      538     653.006
      135      540     653.006
      135      542     653.006
      135      544     653.006
      135      546     653.006
      135      548     653.006
      135      550     653.006
      135      552     653.006
      135      554     653.006
      135      556     653.006
      135      558     653.006
      135      560     653.006
      135      562     653.006
      135      564     653.006
      135      566     653.006
      135      568     653.006
      135      570     653.006
      135      572     653.006
      135      574     653.006
      135      576     653.006
      135      578     653.006
      135      580     653.006
      135      582     653.006
      135      584     653.006
      135      586     653.006
      135      588     653.006
      135      590     653.006
      135      592     653.006
      135      594     653.006
      135      596     653.006
      135      598     653.006
      135      600     653.006
      135      602     653.006
      135      604     653.006
      135      606     653.006
      135      608     653.006
      135      610     653.006
      135      612     653.006
      135      614     653.006
      135      616     653.006
      135      618     653.006
      135      620     653.006
      135      622     653.006
      135      624     653.006
      135      626     653.006
      135      628     653.006
      135      630     653.006
      135      632     653.006
      135      634     653.006
      135      636     653.006
      135      638     653.006
      135      640     653.006
      135      642     653.006
      135      644     653.006
      135      646     653.006
      135      648     653.006
      135      650     653.006
      135      652     653.006
      135      654     653.006
      135      656     653.006
      135      658     653.006
      135      660     653.006
      135      662     653.006
      135      664     653.006
      135      666     653.006
      135      668     653.006
      135      670     653.006
      135      672     653.006
      135      674     653.006
      135      676     653.006
      135      678     653.006
      135      680     653.006
      135      682     653.006
      135      684     653.006
      135      686     653.006
      135      688     653.006
      135      690     653.006
      135      692     653.006
      135      694     653.006
      135      696     653.006
      135      698     653.006
      135      700     653.006
      135      702     653.006
      135      704     653.006
      135      706     653.006
      135      708     653.006
      135      710     653.006
      135      712     653.006
      135      714     653.006
      135      716     653.006
      135      718     653.006
      135      720     653.006
      135      722     653.006
      135      724     653.006
      135      726     653.006
      135      728     653.006
      135      730     653.006
      135      732     653.006
      135      734     653.006
      135      736     653.006
      135      738     653.006
      135      740     653.006
      135      742     653.006
      135      744     653.006
      135      746     653.006
      135      748     653.006
      135      750     653.006
      135      752     653.006
      135      754     653.006
      135      756     653.006
      135      758     653.006
      135      760     653.006
      135      762     653.006
      135      764     653.006
      135      766     653.006
      135      768     653.006
      135      770     653.006
      135      772     653.006
      135      774     653.006
      135      776     653.006
      135      778     653.006
      135      780     653.006
      135      782     653.006
      135      784     653.006
      135      786     653.006
      135      788     653.006
      135      790     653.006
      135      792     653.006
      135      794     653.006
      135      796     653.006
      135      798     653.006
      135      800     653.006
      135      802     653.006
      135      804     653.006
      135      806     653.006
      135      808     653.006
      135      810     653.006
      135      812     653.006
      135      814     653.006
      135      816     653.006
      135      818     653.006
      135      820     653.006
      135      822     653.006
      135      824     653.006
      135      826     653.006
      135      828     653.006
      135      830     653.006
      135      832     653.006
      135      834     653.006
      135      836     653.006
      135      838     653.006
      135      840     653.006
      135      842     653.006
      135      844     653.006
      135      846     653.006
      135      848     653.006
      135      850     653.006
      135      852     653.006
      135      854     653.006
      135      856     653.006
      135      858     653.006
      135      860     653.006
      135      862     653.006
      135      864     653.006
      135      866     653.006
      135      868     653.006
      135      870     653.006
      135      872     653.006
      135      874     653.006
      135      876     653.006
      135      878     653.006
      135      880     653.006
      135      882     653.006
      135      884     653.006
      135      886     653.006
      135      888     653.006
      135      890     653.006
      135      892     653.006
      135      894     653.006
      135      896     653.006
      135      898     653.006
      135      900     653.006
      135      902     653.006
      135      904     653.006
      135      906     653.006
      135      908     653.006
      135      910     653.006
      135      912     653.006
      135      914     653.006
      135      916     653.006
      135      918     653.006
      135      920     653.006
      135      922     653.006
      135      924     653.006
      135      926     653.006
      135      928     653.006
      135      930     653.006
      135      932     653.006
      135      934     653.006
      135      936     653.006
      135      938     653.006
      135      940     653.006
      135      942     653.006
      135      944     653.006
      135      946     653.006
      135      948     653.006
      135      950     653.006
      135      952     653.006
      135      954     653.006
      135      956     653.006
      135      958     653.006
      135      960     653.006
      135      962     653.006
      135      964     653.006
      135      966     653.006
      135      968     653.006
      135      970     653.006
      135      972     653.006
      135      974     653.006
      135      976     653.006
      135      978     653.006
      135      980     653.006
      135      982     653.006
      135      984     653.006
      135      986     653.006
      135      988     653.006
      135      990     653.006
      135      992     653.006
      135      994     653.006
      135      996     653.006
      135      998     653.006
      137      296     657.185
      137      298     657.185
      137      300     657.185
      137      302     657.185
      137      304     657.185
      137      308     657.185
      137      310     657.185
      137      312     657.185
      137      318     657.185
      137      320     657.185
      137      322     657.185
      137      324     657.185
      137      326     657.185
      137      330     657.185
      137      332     657.185
      137      334     657.185
      137      336     657.185
      137      338     657.185
      137      340     657.185
      137      342     657.185
      137      344     657.185
      137      346     657.185
      137      350     657.185
      137      352     657.185
      137      354     657.185
      137      356     657.185
      137      358     657.185
      137      360     657.185
      137      362     657.185
      137      368     657.185
      137      370     657.185
      137      372     657.185
      137      376     657.185
      137      378     657.185
      137      380     657.185
      137      382     657.185
      137      384     657.185
      137      386     657.185
      137      394     657.185
      137      398     657.185
      137      400     657.185
      137      402     657.185
      137      404     657.185
      137      406     657.185
      137      408     657.185
      137      412     657.185
      137      416     657.185
      137      420     657.185
      137      422     657.185
      137      426     657.185
      137      430     657.185
      137      432     657.185
      137      434     657.185
      137      436     657.185
      137      438     657.185
      137      440     657.185
      137      442     657.185
      137      444     657.185
      137      446     657.185
      137      448     657.185
      137      450     657.185
      137      452     657.185
      137      454     657.185
      137      456     657.185
      137      458     657.185
      137      460     657.185
      137      462     657.185
      137      464     657.185
      137      466     657.185
      137      468     657.185
      137      470     657.185
      137      472     657.185
      137      474     657.185
      137      476     657.185
      137      478     657.185
      137      480     657.185
      137      482     657.185
      137      484     657.185
      137      486     657.185
      137      488     657.185
      137      490     657.185
      137      492     657.185
      137      494     657.185
      137      496     657.185
      137      498     657.185
      137      500     657.185
      137      502     657.185
      137      504     657.185
      137      506     657.185
      137      508     657.185
      137      510     657.185
      137      512     657.185
      137      514     657.185
      137      516     657.185
      137      518     657.185
      137      520     657.185
      137      522     657.185
      137      524     657.185
      137      526     657.185
      137      528     657.185
      137      530     657.185
      137      532     657.185
      137      534     657.185
      137      536     657.185
      137      538     657.185
      137      540     657.185
      137      542     657.185
      137      544     657.185
      137      546     657.185
      137      548     657.185
      137      550     657.185
      137      552     657.185
      137      554     657.185
      137      556     657.185
      137      558     657.185
      137      560     657.185
      137      562     657.185
      137      564     657.185
      137      566     657.185
      137      568     657.185
      137      570     657.185
      137      572     657.185
      137      574     657.185
      137      576     657.185
      137      578     657.185
      137      580     657.185
      137      582     657.185
      137      584     657.185
      137      586     657.185
      137      588     657.185
      137      590     657.185
      137      592     657.185
      137      594     657.185
      137      596     657.185
      137      598     657.185
      137      600     657.185
      137      602     657.185
      137      604     657.185
      137      606     657.185
      137      608     657.185
      137      610     657.185
      137      612     657.185
      137      614     657.185
      137      616     657.185
      137      618     657.185
      137      620     657.185
      137      622     657.185
      137      624     657.185
      137      626     657.185
      137      628     657.185
      137      630     657.185
      137      632     657.185
      137      634     657.185
      137      636     657.185
      137      638     657.185
      137      640     657.185
      137      642     657.185
      137      644     657.185
      137      646     657.185
      137      648     657.185
      137      650     657.185
      137      652     657.185
      137      654     657.185
      137      656     657.185
      137      658     657.185
      137      660     657.185
      137      662     657.185
      137      664     657.185
      137      666     657.185
      137      668     657.185
      137      670     657.185
      137      672     657.185
      137      674     657.185
      137      676     657.185
      137      678     657.185
      137      680     657.185
      137      682     657.185
      137      684     657.185
      137      686     657.185
      137      688     657.185
      137      690     657.185
      137      692     657.185
      137      694     657.185
      137      696     657.185
      137      698     657.185
      137      700     657.185
      137      702     657.185
      137      704     657.185
      137      706     657.185
      137      708     657.185
      137      710     657.185
      137      712     657.185
      137      714     657.185
      137      716     657.185
      137      718     657.185
      137      720     657.185
      137      722     657.185
      137      724     657.185
      137      726     657.185
      137      728     657.185
      137      730     657.185
      137      732     657.185
      137      734     657.185
      137      736     657.185
      137      738     657.185
      137      740     657.185
      137      742     657.185
      137      744     657.185
      137      746     657.185
      137      748     657.185
      137      750     657.185
      137      752     657.185
      137      754     657.185
      137      756     657.185
      137      758     657.185
      137      760     657.185
      137      762     657.185
      137      764     657.185
      137      766     657.185
      137      768     657.185
      137      770     657.185
      137      772     657.185
      137      774     657.185
      137      776     657.185
      137      778     657.185
      137      780     657.185
      137      782     657.185
      137      784     657.185
      137      786     657.185
      137      788     657.185
      137      790     657.185
      137      792     657.185
      137      794     657.185
      137      796     657.185
      137      798     657.185
      137      800     657.185
      137      802     657.185
      137      804     657.185
      137      806     657.185
      137      808     657.185
      137      810     657.185
      137      812     657.185
      137      814     657.185
      137      816     657.185
      137      818     657.185
      137      820     657.185
      137      822     657.185
      137      824     657.185
      137      826     657.185
      137      828     657.185
      137      830     657.185
      137      832     657.185
      137      834     657.185
      137      836     657.185
      137      838     657.185
      137      840     657.185
      137      842     657.185
      137      844     657.185
      137      846     657.185
      137      848     657.185
      137      850     657.185
      137      852     657.185
      137      854     657.185
      137      856     657.185
      137      858     657.185
      137      860     657.185
      137      862     657.185
      137      864     657.185
      137      866     657.185
      137      868     657.185
      137      870     657.185
      137      872     657.185
      137      874     657.185
      137      876     657.185
      137      878     657.185
      137      880     657.185
      137      882     657.185
      137      884     657.185
      137      886     657.185
      137      888     657.185
      137      890     657.185
      137      892     657.185
      137      894     657.185
      137      896     657.185
      137      898     657.185
      137      900     657.185
      137      902     657.185
      137      904     657.185
      137      906     657.185
      137      908     657.185
      137      910     657.185
      137      912     657.185
      137      914     657.185
      137      916     657.185
      137      918     657.185
      137      920     657.185
      137      922     657.185
      137      924     657.185
      137      926     657.185
      137      928     657.185
      137      930     657.185
      137      932     657.185
      137      934     657.185
      137      936     657.185
      137      938     657.185
      137      940     657.185
      137      942     657.185
      137      944     657.185
      137      946     657.185
      137      948     657.185
      137      950     657.185
      137      952     657.185
      137      954     657.185
      137      956     657.185
      137      958     657.185
      137      960     657.185
      137      962     657.185
      137      964     657.185
      137      966     657.185
      137      968     657.185
      137      970     657.185
      137      972     657.185
      137      974     657.185
      137      976     657.185
      137      978     657.185
      137      980     657.185
      137      982     657.185
      137      984     657.185
      137      986     657.185
      137      988     657.185
      137      990     657.185
      137      992     657.185
      137      994     657.185
      137      996     657.185
      137      998     657.185
      139      294     661.314
      139      296     661.314
      139      298     661.314
      139      300     661.314
      139      302     661.314
      139      314     661.314
      139      316     661.314
      139      318     661.314
      139      322     661.314
      139      324     661.314
      139      328     661.314
      139      332     661.314
      139      334     661.314
      139      336     661.314
      139      344     661.314
      139      346     661.314
      139      348     661.314
      139      350     661.314
      139      352     661.314
      139      360     661.314
      139      362     661.314
      139      364     661.314
      139      366     661.314
      139      368     661.314
      139      372     661.314
      139      374     661.314
      139      376     661.314
      139      378     661.314
      139      380     661.314
      139      388     661.314
      139      390     661.314
      139      392     661.314
      139      394     661.314
      139      396     661.314
      139      398     661.314
      139      400     661.314
      139      402     661.314
      139      404     661.314
      139      408     661.314
      139      412     661.314
      139      414     661.314
      139      418     661.314
      139      422     661.314
      139      426     661.314
      139      428     661.314
      139      432     661.314
      139      436     661.314
      139      442     661.314
      139      444     661.314
      139      446     661.314
      139      448     661.314
      139      450     661.314
      139      452     661.314
      139      454     661.314
      139      456     661.314
      139      458     661.314
      139      460     661.314
      139      462     661.314
      139      464     661.314
      139      466     661.314
      139      468     661.314
      139      470     661.314
      139      472     661.314
      139      474     661.314
      139      476     661.314
      139      478     661.314
      139      480     661.314
      139      482     661.314
      139      484     661.314
      139      486     661.314
      139      488     661.314
      139      490     661.314
      139      492     661.314
      139      494     661.314
      139      496     661.314
      139      498     661.314
      139      500     661.314
      139      502     661.314
      139      504     661.314
      139      506     661.314
      139      508     661.314
      139      510     661.314
      139      512     661.314
      139      514     661.314
      139      516     661.314
      139      518     661.314
      139      520     661.314
      139      522     661.314
      139      524     661.314
      139      526     661.314
      139      528     661.314
      139      530     661.314
      139      532     661.314
      139      534     661.314
      139      536     661.314
      139      538     661.314
      139      540     661.314
      139      542     661.314
      139      544     661.314
      139      546     661.314
      139      548     661.314
      139      550     661.314
      139      552     661.314
      139      554     661.314
      139      556     661.314
      139      558     661.314
      139      560     661.314
      139      562     661.314
      139      564     661.314
      139      566     661.314
      139      568     661.314
      139      570     661.314
      139      572     661.314
      139      574     661.314
      139      576     661.314
      139      578     661.314
      139      580     661.314
      139      582     661.314
      139      584     661.314
      139      586     661.314
      139      588     661.314
      139      590     661.314
      139      592     661.314
      139      594     661.314
      139      596     661.314
      139      598     661.314
      139      600     661.314
      139      602     661.314
      139      604     661.314
      139      606     661.314
      139      608     661.314
      139      610     661.314
      139      612     661.314
      139      614     661.314
      139      616     661.314
      139      618     661.314
      139      620     661.314
      139      622     661.314
      139      624     661.314
      139      626     661.314
      139      628     661.314
      139      630     661.314
      139      632     661.314
      139      634     661.314
      139      636     661.314
      139      638     661.314
      139      640     661.314
      139      642     661.314
      139      644     661.314
      139      646     661.314
      139      648     661.314
      139      650     661.314
      139      652     661.314
      139      654     661.314
      139      656     661.314
      139      658     661.314
      139      660     661.314
      139      662     661.314
      139      664     661.314
      139      666     661.314
      139      668     661.314
      139      670     661.314
      139      672     661.314
      139      674     661.314
      139      676     661.314
      139      678     661.314
      139      680     661.314
      139      682     661.314
      139      684     661.314
      139      686     661.314
      139      688     661.314
      139      690     661.314
      139      692     661.314
      139      694     661.314
      139      696     661.314
      139      698     661.314
      139      700     661.314
      139      702     661.314
      139      704     661.314
      139      706     661.314
      139      708     661.314
      139      710     661.314
      139      712     661.314
      139      714     661.314
      139      716     661.314
      139      718     661.314
      139      720     661.314
      139      722     661.314
      139      724     661.314
      139      726     661.314
      139      728     661.314
      139      730     661.314
      139      732     661.314
      139      734     661.314
      139      736     661.314
      139      738     661.314
      139      740     661.314
      139      742     661.314
      139      744     661.314
      139      746     661.314
      139      748     661.314
      139      750     661.314
      139      752     661.314
      139      754     661.314
      139      756     661.314
      139      758     661.314
      139      760     661.314
      139      762     661.314
      139      764     661.314
      139      766     661.314
      139      768     661.314
      139      770     661.314
      139      772     661.314
      139      774     661.314
      139      776     661.314
      139      778     661.314
      139      780     661.314
      139      782     661.314
      139      784     661.314
      139      786     661.314
      139      788     661.314
      139      790     661.314
      139      792     661.314
      139      794     661.314
      139      796     661.314
      139      798     661.314
      139      800     661.314
      139      802     661.314
      139      804     661.314
      139      806     661.314
      139      808     661.314
      139      810     661.314
      139      812     661.314
      139      814     661.314
      139      816     661.314
      139      818     661.314
      139      820     661.314
      139      822     661.314
      139      824     661.314
      139      826     661.314
      139      828     661.314
      139      830     661.314
      139      832     661.314
      139      834     661.314
      139      836     661.314
      139      838     661.314
      139      840     661.314
      139      842     661.314
      139      844     661.314
      139      846     661.314
      139      848     661.314
      139      850     661.314
      139      852     661.314
      139      854     661.314
      139      856     661.314
      139      858     661.314
      139      860     661.314
      139      862     661.314
      139      864     661.314
      139      866     661.314
      139      868     661.314
      139      870     661.314
      139      872     661.314
      139      874     661.314
      139      876     661.314
      139      878     661.314
      139      880     661.314
      139      882     661.314
      139      884     661.314
      139      886     661.314
      139      888     661.314
      139      890     661.314
      139      892     661.314
      139      894     661.314
      139      896     661.314
      139      898     661.314
      139      900     661.314
      139      902     661.314
      139      904     661.314
      139      906     661.314
      139      908     661.314
      139      910     661.314
      139      912     661.314
      139      914     661.314
      139      916     661.314
      139      918     661.314
      139      920     661.314
      139      922     661.314
      139      924     661.314
      139      926     661.314
      139      928     661.314
      139      930     661.314
      139      932     661.314
      139      934     661.314
      139      936     661.314
      139      938     661.314
      139      940     661.314
      139      942     661.314
      139      944     661.314
      139      946     661.314
      139      948     661.314
      139      950     661.314
      139      952     661.314
      139      954     661.314
      139      956     661.314
      139      958     661.314
      139      960     661.314
      139      962     661.314
      139      964     661.314
      139      966     661.314
      139      968     661.314
      139      970     661.314
      139      972     661.314
      139      974     661.314
      139      976     661.314
      139      978     661.314
      139      980     661.314
      139      982     661.314
      139      984     661.314
      139      986     661.314
      139      988     661.314
      139      990     661.314
      139      992     661.314
      139      994     661.314
      139      996     661.314
      139      998     661.314
      141      294     665.423
      141      296     665.423
      141      298     665.423
      141      300     665.423
      141      302     665.423
      141      304     665.423
      141      316     665.423
      141      322     665.423
      141      328     665.423
      141      330     665.423
      141      332     665.423
      141      334     665.423
      141      336     665.423
      141      348     665.423
      141      352     665.423
      141      354     665.423
      141      356     665.423
      141      360     665.423
      141      362     665.423
      141      364     665.423
      141      366     665.423
      141      372     665.423
      141      374     665.423
      141      376     665.423
      141      378     665.423
      141      382     665.423
      141      384     665.423
      141      386     665.423
      141      388     665.423
      141      390     665.423
      141      392     665.423
      141      394     665.423
      141      398     665.423
      141      400     665.423
      141      404     665.423
      141      418     665.423
      141      420     665.423
      141      422     665.423
      141      424     665.423
      141      428     665.423
      141      432     665.423
      141      438     665.423
      141      440     665.423
      141      442     665.423
      141      444     665.423
      141      446     665.423
      141      448     665.423
      141      450     665.423
      141      452     665.423
      141      454     665.423
      141      456     665.423
      141      458     665.423
      141      460     665.423
      141      462     665.423
      141      464     665.423
      141      466     665.423
      141      468     665.423
      141      470     665.423
      141      472     665.423
      141      474     665.423
      141      476     665.423
      141      478     665.423
      141      480     665.423
      141      482     665.423
      141      484     665.423
      141      486     665.423
      141      488     665.423
      141      490     665.423
      141      492     665.423
      141      494     665.423
      141      496     665.423
      141      498     665.423
      141      500     665.423
      141      502     665.423
      141      504     665.423
      141      506     665.423
      141      508     665.423
      141      510     665.423
      141      512     665.423
      141      514     665.423
      141      516     665.423
      141      518     665.423
      141      520     665.423
      141      522     665.423
      141      524     665.423
      141      526     665.423
      141      528     665.423
      141      530     665.423
      141      532     665.423
      141      534     665.423
      141      536     665.423
      141      538     665.423
      141      540     665.423
      141      542     665.423
      141      544     665.423
      141      546     665.423
      141      548     665.423
      141      550     665.423
      141      552     665.423
      141      554     665.423
      141      556     665.423
      141      558     665.423
      141      560     665.423
      141      562     665.423
      141      564     665.423
      141      566     665.423
      141      568     665.423
      141      570     665.423
      141      572     665.423
      141      574     665.423
      141      576     665.423
      141      578     665.423
      141      580     665.423
      141      582     665.423
      141      584     665.423
      141      586     665.423
      141      588     665.423
      141      590     665.423
      141      592     665.423
      141      594     665.423
      141      596     665.423
      141      598     665.423
      141      600     665.423
      141      602     665.423
      141      604     665.423
      141      606     665.423
      141      608     665.423
      141      610     665.423
      141      612     665.423
      141      614     665.423
      141      616     665.423
      141      618     665.423
      141      620     665.423
      141      622     665.423
      141      624     665.423
      141      626     665.423
      141      628     665.423
      141      630     665.423
      141      632     665.423
      141      634     665.423
      141      636     665.423
      141      638     665.423
      141      640     665.423
      141      642     665.423
      141      644     665.423
      141      646     665.423
      141      648     665.423
      141      650     665.423
      141      652     665.423
      141      654     665.423
      141      656     665.423
      141      658     665.423
      141      660     665.423
      141      662     665.423
      141      664     665.423
      141      666     665.423
      141      668     665.423
      141      670     665.423
      141      672     665.423
      141      674     665.423
      141      676     665.423
      141      678     665.423
      141      680     665.423
      141      682     665.423
      141      684     665.423
      141      686     665.423
      141      688     665.423
      141      690     665.423
      141      692     665.423
      141      694     665.423
      141      696     665.423
      141      698     665.423
      141      700     665.423
      141      702     665.423
      141      704     665.423
      141      706     665.423
      141      708     665.423
      141      710     665.423
      141      712     665.423
      141      714     665.423
      141      716     665.423
      141      718     665.423
      141      720     665.423
      141      722     665.423
      141      724     665.423
      141      726     665.423
      141      728     665.423
      141      730     665.423
      141      732     665.423
      141      734     665.423
      141      736     665.423
      141      738     665.423
      141      740     665.423
      141      742     665.423
      141      744     665.423
      141      746     665.423
      141      748     665.423
      141      750     665.423
      141      752     665.423
      141      754     665.423
      141      756     665.423
      141      758     665.423
      141      760     665.423
      141      762     665.423
      141      764     665.423
      141      766     665.423
      141      768     665.423
      141      770     665.423
      141      772     665.423
      141      774     665.423
      141      776     665.423
      141      778     665.423
      141      780     665.423
      141      782     665.423
      141      784     665.423
      141      786     665.423
      141      788     665.423
      141      790     665.423
      141      792     665.423
      141      794     665.423
      141      796     665.423
      141      798     665.423
      141      800     665.423
      141      802     665.423
      141      804     665.423
      141      806     665.423
      141      808     665.423
      141      810     665.423
      141      812     665.423
      141      814     665.423
      141      816     665.423
      141      818     665.423
      141      820     665.423
      141      822     665.423
      141      824     665.423
      141      826     665.423
      141      828     665.423
      141      830     665.423
      141      832     665.423
      141      834     665.423
      141      836     665.423
      141      838     665.423
      141      840     665.423
      141      842     665.423
      141      844     665.423
      141      846     665.423
      141      848     665.423
      141      850     665.423
      141      852     665.423
      141      854     665.423
      141      856     665.423
      141      858     665.423
      141      860     665.423
      141      862     665.423
      141      864     665.423
      141      866     665.423
      141      868     665.423
      141      870     665.423
      141      872     665.423
      141      874     665.423
      141      876     665.423
      141      878     665.423
      141      880     665.423
      141      882     665.423
      141      884     665.423
      141      886     665.423
      141      888     665.423
      141      890     665.423
      141      892     665.423
      141      894     665.423
      141      896     665.423
      141      898     665.423
      141      900     665.423
      141      902     665.423
      141      904     665.423
      141      906     665.423
      141      908     665.423
      141      910     665.423
      141      912     665.423
      141      914     665.423
      141      916     665.423
      141      918     665.423
      141      920     665.423
      141      922     665.423
      141      924     665.423
      141      926     665.423
      141      928     665.423
      141      930     665.423
      141      932     665.423
      141      934     665.423
      141      936     665.423
      141      938     665.423
      141      940     665.423
      141      942     665.423
      141      944     665.423
      141      946     665.423
      141      948     665.423
      141      950     665.423
      141      952     665.423
      141      954     665.423
      141      956     665.423
      141      958     665.423
      141      960     665.423
      141      962     665.423
      141      964     665.423
      141      966     665.423
      141      968     665.423
      141      970     665.423
      141      972     665.423
      141      974     665.423
      141      976     665.423
      141      978     665.423
      141      980     665.423
      141      982     665.423
      141      984     665.423
      141      986     665.423
      141      988     665.423
      141      990     665.423
      141      992     665.423
      141      994     665.423
      141      996     665.423
      141      998     665.423
      143      292     669.531
      143      294     669.531
      143      296     669.531
      143      298     669.531
      143      300     669.531
      143      302     669.531
      143      304     669.531
      143      310     669.531
      143      312     669.531
      143      314     669.531
      143      318     669.531
      143      322     669.531
      143      326     669.531
      143      328     669.531
      143      330     669.531
      143      332     669.531
      143      334     669.531
      143      336     669.531
      143      338     669.531
      143      340     669.531
      143      342     669.531
      143      344     669.531
      143      346     669.531
      143      350     669.531
      143      352     669.531
      143      354     669.531
      143      356     669.531
      143      358     669.531
      143      360     669.531
      143      362     669.531
      143      366     669.531
      143      368     669.531
      143      370     669.531
      143      372     669.531
      143      376     669.531
      143      380     669.531
      143      382     669.531
      143      384     669.531
      143      386     669.531
      143      388     669.531
      143      390     669.531
      143      392     669.531
      143      410     669.531
      143      412     669.531
      143      414     669.531
      143      420     669.531
      143      424     669.531
      143      426     669.531
      143      430     669.531
      143      434     669.531
      143      436     669.531
      143      438     669.531
      143      440     669.531
      143      442     669.531
      143      444     669.531
      143      446     669.531
      143      448     669.531
      143      450     669.531
      143      452     669.531
      143      454     669.531
      143      456     669.531
      143      458     669.531
      143      460     669.531
      143      462     669.531
      143      464     669.531
      143      466     669.531
      143      468     669.531
      143      470     669.531
      143      472     669.531
      143      474     669.531
      143      476     669.531
      143      478     669.531
      143      480     669.531
      143      482     669.531
      143      484     669.531
      143      486     669.531
      143      488     669.531
      143      490     669.531
      143      492     669.531
      143      494     669.531
      143      496     669.531
      143      498     669.531
      143      500     669.531
      143      502     669.531
      143      504     669.531
      143      506     669.531
      143      508     669.531
      143      510     669.531
      143      512     669.531
      143      514     669.531
      143      516     669.531
      143      518     669.531
      143      520     669.531
      143      522     669.531
      143      524     669.531
      143      526     669.531
      143      528     669.531
      143      530     669.531
      143      532     669.531
      143      534     669.531
      143      536     669.531
      143      538     669.531
      143      540     669.531
      143      542     669.531
      143      544     669.531
      143      546     669.531
      143      548     669.531
      143      550     669.531
      143      552     669.531
      143      554     669.531
      143      556     669.531
      143      558     669.531
      143      560     669.531
      143      562     669.531
      143      564     669.531
      143      566     669.531
      143      568     669.531
      143      570     669.531
      143      572     669.531
      143      574     669.531
      143      576     669.531
      143      578     669.531
      143      580     669.531
      143      582     669.531
      143      584     669.531
      143      586     669.531
      143      588     669.531
      143      590     669.531
      143      592     669.531
      143      594     669.531
      143      596     669.531
      143      598     669.531
      143      600     669.531
      143      602     669.531
      143      604     669.531
      143      606     669.531
      143      608     669.531
      143      610     669.531
      143      612     669.531
      143      614     669.531
      143      616     669.531
      143      618     669.531
      143      620     669.531
      143      622     669.531
      143      624     669.531
      143      626     669.531
      143      628     669.531
      143      630     669.531
      143      632     669.531
      143      634     669.531
      143      636     669.531
      143      638     669.531
      143      640     669.531
      143      642     669.531
      143      644     669.531
      143      646     669.531
      143      648     669.531
      143      650     669.531
      143      652     669.531
      143      654     669.531
      143      656     669.531
      143      658     669.531
      143      660     669.531
      143      662     669.531
      143      664     669.531
      143      666     669.531
      143      668     669.531
      143      670     669.531
      143      672     669.531
      143      674     669.531
      143      676     669.531
      143      678     669.531
      143      680     669.531
      143      682     669.531
      143      684     669.531
      143      686     669.531
      143      688     669.531
      143      690     669.531
      143      692     669.531
      143      694     669.531
      143      696     669.531
      143      698     669.531
      143      700     669.531
      143      702     669.531
      143      704     669.531
      143      706     669.531
      143      708     669.531
      143      710     669.531
      143      712     669.531
      143      714     669.531
      143      716     669.531
      143      718     669.531
      143      720     669.531
      143      722     669.531
      143      724     669.531
      143      726     669.531
      143      728     669.531
      143      730     669.531
      143      732     669.531
      143      734     669.531
      143      736     669.531
      143      738     669.531
      143      740     669.531
      143      742     669.531
      143      744     669.531
      143      746     669.531
      143      748     669.531
      143      750     669.531
      143      752     669.531
      143      754     669.531
      143      756     669.531
      143      758     669.531
      143      760     669.531
      143      762     669.531
      143      764     669.531
      143      766     669.531
      143      768     669.531
      143      770     669.531
      143      772     669.531
      143      774     669.531
      143      776     669.531
      143      778     669.531
      143      780     669.531
      143      782     669.531
      143      784     669.531
      143      786     669.531
      143      788     669.531
      143      790     669.531
      143      792     669.531
      143      794     669.531
      143      796     669.531
      143      798     669.531
      143      800     669.531
      143      802     669.531
      143      804     669.531
      143      806     669.531
      143      808     669.531
      143      810     669.531
      143      812     669.531
      143      814     669.531
      143      816     669.531
      143      818     669.531
      143      820     669.531
      143      822     669.531
      143      824     669.531
      143      826     669.531
      143      828     669.531
      143      830     669.531
      143      832     669.531
      143      834     669.531
      143      836     669.531
      143      838     669.531
      143      840     669.531
      143      842     669.531
      143      844     669.531
      143      846     669.531
      143      848     669.531
      143      850     669.531
      143      852     669.531
      143      854     669.531
      143      856     669.531
      143      858     669.531
      143      860     669.531
      143      862     669.531
      143      864     669.531
      143      866     669.531
      143      868     669.531
      143      870     669.531
      143      872     669.531
      143      874     669.531
      143      876     669.531
      143      878     669.531
      143      880     669.531
      143      882     669.531
      143      884     669.531
      143      886     669.531
      143      888     669.531
      143      890     669.531
      143      892     669.531
      143      894     669.531
      143      896     669.531
      143      898     669.531
      143      900     669.531
      143      902     669.531
      143      904     669.531
      143      906     669.531
      143      908     669.531
      143      910     669.531
      143      912     669.531
      143      914     669.531
      143      916     669.531
      143      918     669.531
      143      920     669.531
      143      922     669.531
      143      924     669.531
      143      926     669.531
      143      928     669.531
      143      930     669.531
      143      932     669.531
      143      934     669.531
      143      936     669.531
      143      938     669.531
      143      940     669.531
      143      942     669.531
      143      944     669.531
      143      946     669.531
      143      948     669.531
      143      950     669.531
      143      952     669.531
      143      954     669.531
      143      956     669.531
      143      958     669.531
      143      960     669.531
      143      962     669.531
      143      964     669.531
      143      966     669.531
      143      968     669.531
      143      970     669.531
      143      972     669.531
      143      974     669.531
      143      976     669.531
      143      978     669.531
      143      980     669.531
      143      982     669.531
      143      984     669.531
      143      986     669.531
      143      988     669.531
      143      990     669.531
      143      992     669.531
      143      994     669.531
      143      996     669.531
      143      998     669.531
      145      290     673.601
      145      292     673.601
      145      294     673.601
      145      296     673.601
      145      298     673.601
      145      300     673.601
      145      302     673.601
      145      304     673.601
      145      306     673.601
      145      310     673.601
      145      312     673.601
      145      318     673.601
      145      320     673.601
      145      324     673.601
      145      326     673.601
      145      332     673.601
      145      336     673.601
      145      340     673.601
      145      344     673.601
      145      348     673.601
      145      350     673.601
      145      354     673.601
      145      366     673.601
      145      368     673.601
      145      370     673.601
      145      376     673.601
      145      378     673.601
      145      380     673.601
      145      382     673.601
      145      388     673.601
      145      394     673.601
      145      396     673.601
      145      398     673.601
      145      400     673.601
      145      402     673.601
      145      406     673.601
      145      408     673.601
      145      410     673.601
      145      412     673.601
      145      416     673.601
      145      418     673.601
      145      420     673.601
      145      422     673.601
      145      428     673.601
      145      430     673.601
      145      432     673.601
      145      434     673.601
      145      436     673.601
      145      438     673.601
      145      440     673.601
      145      442     673.601
      145      444     673.601
      145      446     673.601
      145      448     673.601
      145      450     673.601
      145      452     673.601
      145      454     673.601
      145      456     673.601
      145      458     673.601
      145      460     673.601
      145      462     673.601
      145      464     673.601
      145      466     673.601
      145      468     673.601
      145      470     673.601
      145      472     673.601
      145      474     673.601
      145      476     673.601
      145      478     673.601
      145      480     673.601
      145      482     673.601
      145      484     673.601
      145      486     673.601
      145      488     673.601
      145      490     673.601
      145      492     673.601
      145      494     673.601
      145      496     673.601
      145      498     673.601
      145      500     673.601
      145      502     673.601
      145      504     673.601
      145      506     673.601
      145      508     673.601
      145      510     673.601
      145      512     673.601
      145      514     673.601
      145      516     673.601
      145      518     673.601
      145      520     673.601
      145      522     673.601
      145      524     673.601
      145      526     673.601
      145      528     673.601
      145      530     673.601
      145      532     673.601
      145      534     673.601
      145      536     673.601
      145      538     673.601
      145      540     673.601
      145      542     673.601
      145      544     673.601
      145      546     673.601
      145      548     673.601
      145      550     673.601
      145      552     673.601
      145      554     673.601
      145      556     673.601
      145      558     673.601
      145      560     673.601
      145      562     673.601
      145      564     673.601
      145      566     673.601
      145      568     673.601
      145      570     673.601
      145      572     673.601
      145      574     673.601
      145      576     673.601
      145      578     673.601
      145      580     673.601
      145      582     673.601
      145      584     673.601
      145      586     673.601
      145      588     673.601
      145      590     673.601
      145      592     673.601
      145      594     673.601
      145      596     673.601
      145      598     673.601
      145      600     673.601
      145      602     673.601
      145      604     673.601
      145      606     673.601
      145      608     673.601
      145      610     673.601
      145      612     673.601
      145      614     673.601
      145      616     673.601
      145      618     673.601
      145      620     673.601
      145      622     673.601
      145      624     673.601
      145      626     673.601
      145      628     673.601
      145      630     673.601
      145      632     673.601
      145      634     673.601
      145      636     673.601
      145      638     673.601
      145      640     673.601
      145      642     673.601
      145      644     673.601
      145      646     673.601
      145      648     673.601
      145      650     673.601
      145      652     673.601
      145      654     673.601
      145      656     673.601
      145      658     673.601
      145      660     673.601
      145      662     673.601
      145      664     673.601
      145      666     673.601
      145      668     673.601
      145      670     673.601
      145      672     673.601
      145      674     673.601
      145      676     673.601
      145      678     673.601
      145      680     673.601
      145      682     673.601
      145      684     673.601
      145      686     673.601
      145      688     673.601
      145      690     673.601
      145      692     673.601
      145      694     673.601
      145      696     673.601
      145      698     673.601
      145      700     673.601
      145      702     673.601
      145      704     673.601
      145      706     673.601
      145      708     673.601
      145      710     673.601
      145      712     673.601
      145      714     673.601
      145      716     673.601
      145      718     673.601
      145      720     673.601
      145      722     673.601
      145      724     673.601
      145      726     673.601
      145      728     673.601
      145      730     673.601
      145      732     673.601
      145      734     673.601
      145      736     673.601
      145      738     673.601
      145      740     673.601
      145      742     673.601
      145      744     673.601
      145      746     673.601
      145      748     673.601
      145      750     673.601
      145      752     673.601
      145      754     673.601
      145      756     673.601
      145      758     673.601
      145      760     673.601
      145      762     673.601
      145      764     673.601
      145      766     673.601
      145      768     673.601
      145      770     673.601
      145      772     673.601
      145      774     673.601
      145      776     673.601
      145      778     673.601
      145      780     673.601
      145      782     673.601
      145      784     673.601
      145      786     673.601
      145      788     673.601
      145      790     673.601
      145      792     673.601
      145      794     673.601
      145      796     673.601
      145      798     673.601
      145      800     673.601
      145      802     673.601
      145      804     673.601
      145      806     673.601
      145      808     673.601
      145      810     673.601
      145      812     673.601
      145      814     673.601
      145      816     673.601
      145      818     673.601
      145      820     673.601
      145      822     673.601
      145      824     673.601
      145      826     673.601
      145      828     673.601
      145      830     673.601
      145      832     673.601
      145      834     673.601
      145      836     673.601
      145      838     673.601
      145      840     673.601
      145      842     673.601
      145      844     673.601
      145      846     673.601
      145      848     673.601
      145      850     673.601
      145      852     673.601
      145      854     673.601
      145      856     673.601
      145      858     673.601
      145      860     673.601
      145      862     673.601
      145      864     673.601
      145      866     673.601
      145      868     673.601
      145      870     673.601
      145      872     673.601
      145      874     673.601
      145      876     673.601
      145      878     673.601
      145      880     673.601
      145      882     673.601
      145      884     673.601
      145      886     673.601
      145      888     673.601
      145      890     673.601
      145      892     673.601
      145      894     673.601
      145      896     673.601
      145      898     673.601
      145      900     673.601
      145      902     673.601
      145      904     673.601
      145      906     673.601
      145      908     673.601
      145      910     673.601
      145      912     673.601
      145      914     673.601
      145      916     673.601
      145      918     673.601
      145      920     673.601
      145      922     673.601
      145      924     673.601
      145      926     673.601
      145      928     673.601
      145      930     673.601
      145      932     673.601
      145      934     673.601
      145      936     673.601
      145      938     673.601
      145      940     673.601
      145      942     673.601
      145      944     673.601
      145      946     673.601
      145      948     673.601
      145      950     673.601
      145      952     673.601
      145      954     673.601
      145      956     673.601
      145      958     673.601
      145      960     673.601
      145      962     673.601
      145      964     673.601
      145      966     673.601
      145      968     673.601
      145      970     673.601
      145      972     673.601
      145      974     673.601
      145      976     673.601
      145      978     673.601
      145      980     673.601
      145      982     673.601
      145      984     673.601
      145      986     673.601
      145      988     673.601
      145      990     673.601
      145      994     673.601
      145      996     673.601
      147      288     677.643
      147      290     677.643
      147      292     677.643
      147      294     677.643
      147      296     677.643
      147      298     677.643
      147      300     677.643
      147      302     677.643
      147      304     677.643
      147      310     677.643
      147      316     677.643
      147      318     677.643
      147      320     677.643
      147      322     677.643
      147      328     677.643
      147      332     677.643
      147      334     677.643
      147      336     677.643
      147      338     677.643
      147      342     677.643
      147      346     677.643
      147      348     677.643
      147      350     677.643
      147      352     677.643
      147      354     677.643
      147      356     677.643
      147      362     677.643
      147      364     677.643
      147      366     677.643
      147      368     677.643
      147      370     677.643
      147      372     677.643
      147      374     677.643
      147      376     677.643
      147      380     677.643
      147      382     677.643
      147      388     677.643
      147      390     677.643
      147      392     677.643
      147      394     677.643
      147      396     677.643
      147      398     677.643
      147      400     677.643
      147      402     677.643
      147      404     677.643
      147      406     677.643
      147      408     677.643
      147      412     677.643
      147      414     677.643
      147      422     677.643
      147      424     677.643
      147      430     677.643
      147      432     677.643
      147      434     677.643
      147      436     677.643
      147      438     677.643
      147      440     677.643
      147      442     677.643
      147      444     677.643
      147      446     677.643
      147      448     677.643
      147      450     677.643
      147      452     677.643
      147      454     677.643
      147      456     677.643
      147      458     677.643
      147      460     677.643
      147      462     677.643
      147      464     677.643
      147      466     677.643
      147      468     677.643
      147      470     677.643
      147      472     677.643
      147      474     677.643
      147      476     677.643
      147      478     677.643
      147      480     677.643
      147      482     677.643
      147      484     677.643
      147      486     677.643
      147      488     677.643
      147      490     677.643
      147      492     677.643
      147      494     677.643
      147      496     677.643
      147      498     677.643
      147      500     677.643
      147      502     677.643
      147      504     677.643
      147      506     677.643
      147      508     677.643
      147      510     677.643
      147      512     677.643
      147      514     677.643
      147      516     677.643
      147      518     677.643
      147      520     677.643
      147      522     677.643
      147      524     677.643
      147      526     677.643
      147      528     677.643
      147      530     677.643
      147      532     677.643
      147      534     677.643
      147      536     677.643
      147      538     677.643
      147      540     677.643
      147      542     677.643
      147      544     677.643
      147      546     677.643
      147      548     677.643
      147      550     677.643
      147      552     677.643
      147      554     677.643
      147      556     677.643
      147      558     677.643
      147      560     677.643
      147      562     677.643
      147      564     677.643
      147      566     677.643
      147      568     677.643
      147      570     677.643
      147      572     677.643
      147      574     677.643
      147      576     677.643
      147      578     677.643
      147      580     677.643
      147      582     677.643
      147      584     677.643
      147      586     677.643
      147      588     677.643
      147      590     677.643
      147      592     677.643
      147      594     677.643
      147      596     677.643
      147      598     677.643
      147      600     677.643
      147      602     677.643
      147      604     677.643
      147      606     677.643
      147      608     677.643
      147      610     677.643
      147      612     677.643
      147      614     677.643
      147      616     677.643
      147      618     677.643
      147      620     677.643
      147      622     677.643
      147      624     677.643
      147      626     677.643
      147      628     677.643
      147      630     677.643
      147      632     677.643
      147      634     677.643
      147      636     677.643
      147      638     677.643
      147      640     677.643
      147      642     677.643
      147      644     677.643
      147      646     677.643
      147      648     677.643
      147      650     677.643
      147      652     677.643
      147      654     677.643
      147      656     677.643
      147      658     677.643
      147      660     677.643
      147      662     677.643
      147      664     677.643
      147      666     677.643
      147      668     677.643
      147      670     677.643
      147      672     677.643
      147      674     677.643
      147      676     677.643
      147      678     677.643
      147      680     677.643
      147      682     677.643
      147      684     677.643
      147      686     677.643
      147      688     677.643
      147      690     677.643
      147      692     677.643
      147      694     677.643
      147      696     677.643
      147      698     677.643
      147      700     677.643
      147      702     677.643
      147      704     677.643
      147      706     677.643
      147      708     677.643
      147      710     677.643
      147      712     677.643
      147      714     677.643
      147      716     677.643
      147      718     677.643
      147      720     677.643
      147      722     677.643
      147      724     677.643
      147      726     677.643
      147      728     677.643
      147      730     677.643
      147      732     677.643
      147      734     677.643
      147      736     677.643
      147      738     677.643
      147      740     677.643
      147      742     677.643
      147      744     677.643
      147      746     677.643
      147      748     677.643
      147      750     677.643
      147      752     677.643
      147      754     677.643
      147      756     677.643
      147      758     677.643
      147      760     677.643
      147      762     677.643
      147      764     677.643
      147      766     677.643
      147      768     677.643
      147      770     677.643
      147      772     677.643
      147      774     677.643
      147      776     677.643
      147      778     677.643
      147      780     677.643
      147      782     677.643
      147      784     677.643
      147      786     677.643
      147      788     677.643
      147      790     677.643
      147      792     677.643
      147      794     677.643
      147      796     677.643
      147      798     677.643
      147      800     677.643
      147      802     677.643
      147      804     677.643
      147      806     677.643
      147      808     677.643
      147      810     677.643
      147      812     677.643
      147      814     677.643
      147      816     677.643
      147      818     677.643
      147      820     677.643
      147      822     677.643
      147      824     677.643
      147      826     677.643
      147      828     677.643
      147      830     677.643
      147      832     677.643
      147      834     677.643
      147      836     677.643
      147      838     677.643
      147      840     677.643
      147      842     677.643
      147      844     677.643
      147      846     677.643
      147      848     677.643
      147      850     677.643
      147      852     677.643
      147      854     677.643
      147      856     677.643
      147      858     677.643
      147      860     677.643
      147      862     677.643
      147      864     677.643
      147      866     677.643
      147      868     677.643
      147      870     677.643
      147      872     677.643
      147      874     677.643
      147      876     677.643
      147      878     677.643
      147      880     677.643
      147      882     677.643
      147      884     677.643
      147      886     677.643
      147      888     677.643
      147      890     677.643
      147      892     677.643
      147      894     677.643
      147      896     677.643
      147      898     677.643
      147      900     677.643
      147      902     677.643
      147      904     677.643
      147      906     677.643
      147      908     677.643
      147      910     677.643
      147      912     677.643
      147      914     677.643
      147      916     677.643
      147      918     677.643
      147      920     677.643
      147      922     677.643
      147      924     677.643
      147      926     677.643
      147      928     677.643
      147      930     677.643
      147      932     677.643
      147      934     677.643
      147      936     677.643
      147      938     677.643
      147      940     677.643
      147      942     677.643
      147      944     677.643
      147      946     677.643
      147      948     677.643
      147      950     677.643
      147      952     677.643
      147      954     677.643
      147      956     677.643
      147      958     677.643
      147      960     677.643
      147      962     677.643
      147      964     677.643
      147      968     677.643
      147      972     677.643
      147      974     677.643
      147      978     677.643
      147      982     677.643
      147      984     677.643
      147      988     677.643
      147      994     677.643
      149      288     681.685
      149      290     681.685
      149      292     681.685
      149      294     681.685
      149      296     681.685
      149      298     681.685
      149      300     681.685
      149      302     681.685
      149      310     681.685
      149      312     681.685
      149      318     681.685
      149      320     681.685
      149      326     681.685
      149      328     681.685
      149      330     681.685
      149      332     681.685
      149      334     681.685
      149      336     681.685
      149      338     681.685
      149      340     681.685
      149      346     681.685
      149      348     681.685
      149      350     681.685
      149      352     681.685
      149      354     681.685
      149      356     681.685
      149      358     681.685
      149      360     681.685
      149      362     681.685
      149      364     681.685
      149      366     681.685
      149      368     681.685
      149      370     681.685
      149      372     681.685
      149      374     681.685
      149      382     681.685
      149      384     681.685
      149      386     681.685
      149      388     681.685
      149      390     681.685
      149      392     681.685
      149      394     681.685
      149      396     681.685
      149      398     681.685
      149      404     681.685
      149      410     681.685
      149      418     681.685
      149      422     681.685
      149      424     681.685
      149      426     681.685
      149      428     681.685
      149      430     681.685
      149      432     681.685
      149      434     681.685
      149      436     681.685
      149      438     681.685
      149      440     681.685
      149      442     681.685
      149      444     681.685
      149      446     681.685
      149      448     681.685
      149      450     681.685
      149      452     681.685
      149      454     681.685
      149      456     681.685
      149      458     681.685
      149      460     681.685
      149      462     681.685
      149      464     681.685
      149      466     681.685
      149      468     681.685
      149      470     681.685
      149      472     681.685
      149      474     681.685
      149      476     681.685
      149      478     681.685
      149      480     681.685
      149      482     681.685
      149      484     681.685
      149      486     681.685
      149      488     681.685
      149      490     681.685
      149      492     681.685
      149      494     681.685
      149      496     681.685
      149      498     681.685
      149      500     681.685
      149      502     681.685
      149      504     681.685
      149      506     681.685
      149      508     681.685
      149      510     681.685
      149      512     681.685
      149      514     681.685
      149      516     681.685
      149      518     681.685
      149      520     681.685
      149      522     681.685
      149      524     681.685
      149      526     681.685
      149      528     681.685
      149      530     681.685
      149      532     681.685
      149      534     681.685
      149      536     681.685
      149      538     681.685
      149      540     681.685
      149      542     681.685
      149      544     681.685
      149      546     681.685
      149      548     681.685
      149      550     681.685
      149      552     681.685
      149      554     681.685
      149      556     681.685
      149      558     681.685
      149      560     681.685
      149      562     681.685
      149      564     681.685
      149      566     681.685
      149      568     681.685
      149      570     681.685
      149      572     681.685
      149      574     681.685
      149      576     681.685
      149      578     681.685
      149      580     681.685
      149      582     681.685
      149      584     681.685
      149      586     681.685
      149      588     681.685
      149      590     681.685
      149      592     681.685
      149      594     681.685
      149      596     681.685
      149      598     681.685
      149      600     681.685
      149      602     681.685
      149      604     681.685
      149      606     681.685
      149      608     681.685
      149      610     681.685
      149      612     681.685
      149      614     681.685
      149      616     681.685
      149      618     681.685
      149      620     681.685
      149      622     681.685
      149      624     681.685
      149      626     681.685
      149      628     681.685
      149      630     681.685
      149      632     681.685
      149      634     681.685
      149      636     681.685
      149      638     681.685
      149      640     681.685
      149      642     681.685
      149      644     681.685
      149      646     681.685
      149      648     681.685
      149      650     681.685
      149      652     681.685
      149      654     681.685
      149      656     681.685
      149      658     681.685
      149      660     681.685
      149      662     681.685
      149      664     681.685
      149      666     681.685
      149      668     681.685
      149      670     681.685
      149      672     681.685
      149      674     681.685
      149      676     681.685
      149      678     681.685
      149      680     681.685
      149      682     681.685
      149      684     681.685
      149      686     681.685
      149      688     681.685
      149      690     681.685
      149      692     681.685
      149      694     681.685
      149      696     681.685
      149      698     681.685
      149      700     681.685
      149      702     681.685
      149      704     681.685
      149      706     681.685
      149      708     681.685
      149      710     681.685
      149      712     681.685
      149      714     681.685
      149      716     681.685
      149      718     681.685
      149      720     681.685
      149      722     681.685
      149      724     681.685
      149      726     681.685
      149      728     681.685
      149      730     681.685
      149      732     681.685
      149      734     681.685
      149      736     681.685
      149      738     681.685
      149      740     681.685
      149      742     681.685
      149      744     681.685
      149      746     681.685
      149      748     681.685
      149      750     681.685
      149      752     681.685
      149      754     681.685
      149      756     681.685
      149      758     681.685
      149      760     681.685
      149      762     681.685
      149      764     681.685
      149      766     681.685
      149      768     681.685
      149      770     681.685
      149      772     681.685
      149      774     681.685
      149      776     681.685
      149      778     681.685
      149      780     681.685
      149      782     681.685
      149      784     681.685
      149      786     681.685
      149      788     681.685
      149      790     681.685
      149      792     681.685
      149      794     681.685
      149      796     681.685
      149      798     681.685
      149      800     681.685
      149      802     681.685
      149      804     681.685
      149      806     681.685
      149      808     681.685
      149      810     681.685
      149      812     681.685
      149      814     681.685
      149      816     681.685
      149      818     681.685
      149      820     681.685
      149      822     681.685
      149      824     681.685
      149      826     681.685
      149      828     681.685
      149      830     681.685
      149      832     681.685
      149      834     681.685
      149      836     681.685
      149      838     681.685
      149      840     681.685
      149      842     681.685
      149      844     681.685
      149      846     681.685
      149      848     681.685
      149      850     681.685
      149      852     681.685
      149      854     681.685
      149      856     681.685
      149      858     681.685
      149      860     681.685
      149      862     681.685
      149      864     681.685
      149      866     681.685
      149      868     681.685
      149      870     681.685
      149      872     681.685
      149      874     681.685
      149      876     681.685
      149      878     681.685
      149      880     681.685
      149      882     681.685
      149      884     681.685
      149      886     681.685
      149      888     681.685
      149      890     681.685
      149      892     681.685
      149      894     681.685
      149      896     681.685
      149      898     681.685
      149      900     681.685
      149      902     681.685
      149      904     681.685
      149      906     681.685
      149      908     681.685
      149      910     681.685
      149      912     681.685
      149      914     681.685
      149      916     681.685
      149      918     681.685
      149      920     681.685
      149      922     681.685
      149      924     681.685
      149      926     681.685
      149      928     681.685
      149      930     681.685
      149      932     681.685
      149      934     681.685
      149      936     681.685
      149      938     681.685
      149      940     681.685
      149      942     681.685
      149      944     681.685
      149      946     681.685
      149      948     681.685
      149      950     681.685
      149      952     681.685
      149      956     681.685
      149      962     681.685
      149      966     681.685
      149      976     681.685
      149      982     681.685
      151      286     685.703
      151      288     685.703
      151      290     685.703
      151      292     685.703
      151      294     685.703
      151      296     685.703
      151      298     685.703
      151      300     685.703
      151      302     685.703
      151      304     685.703
      151      306     685.703
      151      310     685.703
      151      314     685.703
      151      316     685.703
      151      318     685.703
      151      322     685.703
      151      324     685.703
      151      326     685.703
      151      334     685.703
      151      336     685.703
      151      338     685.703
      151      340     685.703
      151      342     685.703
      151      348     685.703
      151      350     685.703
      151      352     685.703
      151      354     685.703
      151      356     685.703
      151      358     685.703
      151      360     685.703
      151      362     685.703
      151      366     685.703
      151      368     685.703
      151      370     685.703
      151      376     685.703
      151      378     685.703
      151      380     685.703
      151      382     685.703
      151      384     685.703
      151      386     685.703
      151      404     685.703
      151      408     685.703
      151      410     685.703
      151      412     685.703
      151      414     685.703
      151      416     685.703
      151      418     685.703
      151      420     685.703
      151      422     685.703
      151      424     685.703
      151      426     685.703
      151      428     685.703
      151      430     685.703
      151      432     685.703
      151      434     685.703
      151      436     685.703
      151      438     685.703
      151      440     685.703
      151      442     685.703
      151      444     685.703
      151      446     685.703
      151      448     685.703
      151      450     685.703
      151      452     685.703
      151      454     685.703
      151      456     685.703
      151      458     685.703
      151      460     685.703
      151      462     685.703
      151      464     685.703
      151      466     685.703
      151      468     685.703
      151      470     685.703
      151      472     685.703
      151      474     685.703
      151      476     685.703
      151      478     685.703
      151      480     685.703
      151      482     685.703
      151      484     685.703
      151      486     685.703
      151      488     685.703
      151      490     685.703
      151      492     685.703
      151      494     685.703
      151      496     685.703
      151      498     685.703
      151      500     685.703
      151      502     685.703
      151      504     685.703
      151      506     685.703
      151      508     685.703
      151      510     685.703
      151      512     685.703
      151      514     685.703
      151      516     685.703
      151      518     685.703
      151      520     685.703
      151      522     685.703
      151      524     685.703
      151      526     685.703
      151      528     685.703
      151      530     685.703
      151      532     685.703
      151      534     685.703
      151      536     685.703
      151      538     685.703
      151      540     685.703
      151      542     685.703
      151      544     685.703
      151      546     685.703
      151      548     685.703
      151      550     685.703
      151      552     685.703
      151      554     685.703
      151      556     685.703
      151      558     685.703
      151      560     685.703
      151      562     685.703
      151      564     685.703
      151      566     685.703
      151      568     685.703
      151      570     685.703
      151      572     685.703
      151      574     685.703
      151      576     685.703
      151      578     685.703
      151      580     685.703
      151      582     685.703
      151      584     685.703
      151      586     685.703
      151      588     685.703
      151      590     685.703
      151      592     685.703
      151      594     685.703
      151      596     685.703
      151      598     685.703
      151      600     685.703
      151      602     685.703
      151      604     685.703
      151      606     685.703
      151      608     685.703
      151      610     685.703
      151      612     685.703
      151      614     685.703
      151      616     685.703
      151      618     685.703
      151      620     685.703
      151      622     685.703
      151      624     685.703
      151      626     685.703
      151      628     685.703
      151      630     685.703
      151      632     685.703
      151      634     685.703
      151      636     685.703
      151      638     685.703
      151      640     685.703
      151      642     685.703
      151      644     685.703
      151      646     685.703
      151      648     685.703
      151      650     685.703
      151      652     685.703
      151      654     685.703
      151      656     685.703
      151      658     685.703
      151      660     685.703
      151      662     685.703
      151      664     685.703
      151      666     685.703
      151      668     685.703
      151      670     685.703
      151      672     685.703
      151      674     685.703
      151      676     685.703
      151      678     685.703
      151      680     685.703
      151      682     685.703
      151      684     685.703
      151      686     685.703
      151      688     685.703
      151      690     685.703
      151      692     685.703
      151      694     685.703
      151      696     685.703
      151      698     685.703
      151      700     685.703
      151      702     685.703
      151      704     685.703
      151      706     685.703
      151      708     685.703
      151      710     685.703
      151      712     685.703
      151      714     685.703
      151      716     685.703
      151      718     685.703
      151      720     685.703
      151      722     685.703
      151      724     685.703
      151      726     685.703
      151      728     685.703
      151      730     685.703
      151      732     685.703
      151      734     685.703
      151      736     685.703
      151      738     685.703
      151      740     685.703
      151      742     685.703
      151      744     685.703
      151      746     685.703
      151      748     685.703
      151      750     685.703
      151      752     685.703
      151      754     685.703
      151      756     685.703
      151      758     685.703
      151      760     685.703
      151      762     685.703
      151      764     685.703
      151      766     685.703
      151      768     685.703
      151      770     685.703
      151      772     685.703
      151      774     685.703
      151      776     685.703
      151      778     685.703
      151      780     685.703
      151      782     685.703
      151      784     685.703
      151      786     685.703
      151      788     685.703
      151      790     685.703
      151      792     685.703
      151      794     685.703
      151      796     685.703
      151      798     685.703
      151      800     685.703
      151      802     685.703
      151      804     685.703
      151      806     685.703
      151      808     685.703
      151      810     685.703
      151      812     685.703
      151      814     685.703
      151      816     685.703
      151      818     685.703
      151      820     685.703
      151      822     685.703
      151      824     685.703
      151      826     685.703
      151      828     685.703
      151      830     685.703
      151      832     685.703
      151      834     685.703
      151      836     685.703
      151      838     685.703
      151      840     685.703
      151      842     685.703
      151      844     685.703
      151      846     685.703
      151      848     685.703
      151      850     685.703
      151      852     685.703
      151      854     685.703
      151      856     685.703
      151      858     685.703
      151      860     685.703
      151      862     685.703
      151      864     685.703
      151      866     685.703
      151      868     685.703
      151      870     685.703
      151      872     685.703
      151      874     685.703
      151      876     685.703
      151      878     685.703
      151      880     685.703
      151      882     685.703
      151      884     685.703
      151      886     685.703
      151      888     685.703
      151      890     685.703
      151      892     685.703
      151      894     685.703
      151      896     685.703
      151      898     685.703
      151      900     685.703
      151      902     685.703
      151      904     685.703
      151      906     685.703
      151      908     685.703
      151      910     685.703
      151      912     685.703
      151      914     685.703
      151      916     685.703
      151      918     685.703
      151      920     685.703
      151      922     685.703
      151      924     685.703
      151      926     685.703
      151      928     685.703
      151      930     685.703
      151      932     685.703
      151      936     685.703
      151      940     685.703
      151      942     685.703
      151      944     685.703
      151      946     685.703
      151      950     685.703
      151      964     685.703
      151      986     685.703
      153      284     689.682
      153      286     689.682
      153      288     689.682
      153      290     689.682
      153      292     689.682
      153      294     689.682
      153      296     689.682
      153      298     689.682
      153      300     689.682
      153      302     689.682
      153      314     689.682
      153      318     689.682
      153      320     689.682
      153      322     689.682
      153      326     689.682
      153      332     689.682
      153      336     689.682
      153      340     689.682
      153      344     689.682
      153      346     689.682
      153      348     689.682
      153      350     689.682
      153      352     689.682
      153      354     689.682
      153      356     689.682
      153      362     689.682
      153      364     689.682
      153      372     689.682
      153      374     689.682
      153      376     689.682
      153      378     689.682
      153      380     689.682
      153      382     689.682
      153      404     689.682
      153      406     689.682
      153      408     689.682
      153      410     689.682
      153      412     689.682
      153      414     689.682
      153      416     689.682
      153      418     689.682
      153      420     689.682
      153      422     689.682
      153      424     689.682
      153      426     689.682
      153      428     689.682
      153      430     689.682
      153      432     689.682
      153      434     689.682
      153      436     689.682
      153      438     689.682
      153      440     689.682
      153      442     689.682
      153      444     689.682
      153      446     689.682
      153      448     689.682
      153      450     689.682
      153      452     689.682
      153      454     689.682
      153      456     689.682
      153      458     689.682
      153      460     689.682
      153      462     689.682
      153      464     689.682
      153      466     689.682
      153      468     689.682
      153      470     689.682
      153      472     689.682
      153      474     689.682
      153      476     689.682
      153      478     689.682
      153      480     689.682
      153      482     689.682
      153      484     689.682
      153      486     689.682
      153      488     689.682
      153      490     689.682
      153      492     689.682
      153      494     689.682
      153      496     689.682
      153      498     689.682
      153      500     689.682
      153      502     689.682
      153      504     689.682
      153      506     689.682
      153      508     689.682
      153      510     689.682
      153      512     689.682
      153      514     689.682
      153      516     689.682
      153      518     689.682
      153      520     689.682
      153      522     689.682
      153      524     689.682
      153      526     689.682
      153      528     689.682
      153      530     689.682
      153      532     689.682
      153      534     689.682
      153      536     689.682
      153      538     689.682
      153      540     689.682
      153      542     689.682
      153      544     689.682
      153      546     689.682
      153      548     689.682
      153      550     689.682
      153      552     689.682
      153      554     689.682
      153      556     689.682
      153      558     689.682
      153      560     689.682
      153      562     689.682
      153      564     689.682
      153      566     689.682
      153      568     689.682
      153      570     689.682
      153      572     689.682
      153      574     689.682
      153      576     689.682
      153      578     689.682
      153      580     689.682
      153      582     689.682
      153      584     689.682
      153      586     689.682
      153      588     689.682
      153      590     689.682
      153      592     689.682
      153      594     689.682
      153      596     689.682
      153      598     689.682
      153      600     689.682
      153      602     689.682
      153      604     689.682
      153      606     689.682
      153      608     689.682
      153      610     689.682
      153      612     689.682
      153      614     689.682
      153      616     689.682
      153      618     689.682
      153      620     689.682
      153      622     689.682
      153      624     689.682
      153      626     689.682
      153      628     689.682
      153      630     689.682
      153      632     689.682
      153      634     689.682
      153      636     689.682
      153      638     689.682
      153      640     689.682
      153      642     689.682
      153      644     689.682
      153      646     689.682
      153      648     689.682
      153      650     689.682
      153      652     689.682
      153      654     689.682
      153      656     689.682
      153      658     689.682
      153      660     689.682
      153      662     689.682
      153      664     689.682
      153      666     689.682
      153      668     689.682
      153      670     689.682
      153      672     689.682
      153      674     689.682
      153      676     689.682
      153      678     689.682
      153      680     689.682
      153      682     689.682
      153      684     689.682
      153      686     689.682
      153      688     689.682
      153      690     689.682
      153      692     689.682
      153      694     689.682
      153      696     689.682
      153      698     689.682
      153      700     689.682
      153      702     689.682
      153      704     689.682
      153      706     689.682
      153      708     689.682
      153      710     689.682
      153      712     689.682
      153      714     689.682
      153      716     689.682
      153      718     689.682
      153      720     689.682
      153      722     689.682
      153      724     689.682
      153      726     689.682
      153      728     689.682
      153      730     689.682
      153      732     689.682
      153      734     689.682
      153      736     689.682
      153      738     689.682
      153      740     689.682
      153      742     689.682
      153      744     689.682
      153      746     689.682
      153      748     689.682
      153      750     689.682
      153      752     689.682
      153      754     689.682
      153      756     689.682
      153      758     689.682
      153      760     689.682
      153      762     689.682
      153      764     689.682
      153      766     689.682
      153      768     689.682
      153      770     689.682
      153      772     689.682
      153      774     689.682
      153      776     689.682
      153      778     689.682
      153      780     689.682
      153      782     689.682
      153      784     689.682
      153      786     689.682
      153      788     689.682
      153      790     689.682
      153      792     689.682
      153      794     689.682
      153      796     689.682
      153      798     689.682
      153      800     689.682
      153      802     689.682
      153      804     689.682
      153      806     689.682
      153      808     689.682
      153      810     689.682
      153      812     689.682
      153      814     689.682
      153      816     689.682
      153      818     689.682
      153      820     689.682
      153      822     689.682
      153      824     689.682
      153      826     689.682
      153      828     689.682
      153      830     689.682
      153      832     689.682
      153      834     689.682
      153      836     689.682
      153      838     689.682
      153      840     689.682
      153      842     689.682
      153      844     689.682
      153      846     689.682
      153      848     689.682
      153      850     689.682
      153      852     689.682
      153      854     689.682
      153      856     689.682
      153      858     689.682
      153      860     689.682
      153      862     689.682
      153      864     689.682
      153      866     689.682
      153      868     689.682
      153      870     689.682
      153      872     689.682
      153      874     689.682
      153      876     689.682
      153      878     689.682
      153      880     689.682
      153      882     689.682
      153      884     689.682
      153      886     689.682
      153      888     689.682
      153      892     689.682
      153      894     689.682
      153      898     689.682
      153      900     689.682
      153      902     689.682
      153      904     689.682
      153      908     689.682
      153      910     689.682
      153      912     689.682
      153      914     689.682
      153      916     689.682
      153      918     689.682
      153      922     689.682
      153      926     689.682
      153      932     689.682
      153      944     689.682
      153      958     689.682
      155      282     693.660
      155      284     693.660
      155      286     693.660
      155      288     693.660
      155      290     693.660
      155      292     693.660
      155      294     693.660
      155      296     693.660
      155      298     693.660
      155      300     693.660
      155      302     693.660
      155      314     693.660
      155      318     693.660
      155      322     693.660
      155      326     693.660
      155      330     693.660
      155      334     693.660
      155      338     693.660
      155      342     693.660
      155      344     693.660
      155      346     693.660
      155      350     693.660
      155      352     693.660
      155      354     693.660
      155      356     693.660
      155      360     693.660
      155      368     693.660
      155      370     693.660
      155      372     693.660
      155      374     693.660
      155      382     693.660
      155      384     693.660
      155      386     693.660
      155      388     693.660
      155      390     693.660
      155      392     693.660
      155      394     693.660
      155      396     693.660
      155      398     693.660
      155      406     693.660
      155      408     693.660
      155      410     693.660
      155      412     693.660
      155      414     693.660
      155      416     693.660
      155      424     693.660
      155      426     693.660
      155      428     693.660
      155      430     693.660
      155      432     693.660
      155      434     693.660
      155      436     693.660
      155      438     693.660
      155      440     693.660
      155      442     693.660
      155      444     693.660
      155      446     693.660
      155      448     693.660
      155      450     693.660
      155      452     693.660
      155      454     693.660
      155      456     693.660
      155      458     693.660
      155      460     693.660
      155      462     693.660
      155      464     693.660
      155      466     693.660
      155      468     693.660
      155      470     693.660
      155      472     693.660
      155      474     693.660
      155      476     693.660
      155      478     693.660
      155      480     693.660
      155      482     693.660
      155      484     693.660
      155      486     693.660
      155      488     693.660
      155      490     693.660
      155      492     693.660
      155      494     693.660
      155      496     693.660
      155      498     693.660
      155      500     693.660
      155      502     693.660
      155      504     693.660
      155      506     693.660
      155      508     693.660
      155      510     693.660
      155      512     693.660
      155      514     693.660
      155      516     693.660
      155      518     693.660
      155      520     693.660
      155      522     693.660
      155      524     693.660
      155      526     693.660
      155      528     693.660
      155      530     693.660
      155      532     693.660
      155      534     693.660
      155      536     693.660
      155      538     693.660
      155      540     693.660
      155      542     693.660
      155      544     693.660
      155      546     693.660
      155      548     693.660
      155      550     693.660
      155      552     693.660
      155      554     693.660
      155      556     693.660
      155      558     693.660
      155      560     693.660
      155      562     693.660
      155      564     693.660
      155      566     693.660
      155      568     693.660
      155      570     693.660
      155      572     693.660
      155      574     693.660
      155      576     693.660
      155      578     693.660
      155      580     693.660
      155      582     693.660
      155      584     693.660
      155      586     693.660
      155      588     693.660
      155      590     693.660
      155      592     693.660
      155      594     693.660
      155      596     693.660
      155      598     693.660
      155      600     693.660
      155      602     693.660
      155      604     693.660
      155      606     693.660
      155      608     693.660
      155      610     693.660
      155      612     693.660
      155      614     693.660
      155      616     693.660
      155      618     693.660
      155      620     693.660
      155      622     693.660
      155      624     693.660
      155      626     693.660
      155      628     693.660
      155      630     693.660
      155      632     693.660
      155      634     693.660
      155      636     693.660
      155      638     693.660
      155      640     693.660
      155      642     693.660
      155      644     693.660
      155      646     693.660
      155      648     693.660
      155      650     693.660
      155      652     693.660
      155      654     693.660
      155      656     693.660
      155      658     693.660
      155      660     693.660
      155      662     693.660
      155      664     693.660
      155      666     693.660
      155      668     693.660
      155      670     693.660
      155      672     693.660
      155      674     693.660
      155      676     693.660
      155      678     693.660
      155      680     693.660
      155      682     693.660
      155      684     693.660
      155      686     693.660
      155      688     693.660
      155      690     693.660
      155      692     693.660
      155      694     693.660
      155      696     693.660
      155      698     693.660
      155      700     693.660
      155      702     693.660
      155      704     693.660
      155      706     693.660
      155      708     693.660
      155      710     693.660
      155      712     693.660
      155      714     693.660
      155      716     693.660
      155      718     693.660
      155      720     693.660
      155      722     693.660
      155      724     693.660
      155      726     693.660
      155      728     693.660
      155      730     693.660
      155      732     693.660
      155      734     693.660
      155      736     693.660
      155      738     693.660
      155      740     693.660
      155      742     693.660
      155      744     693.660
      155      746     693.660
      155      748     693.660
      155      750     693.660
      155      752     693.660
      155      754     693.660
      155      756     693.660
      155      758     693.660
      155      760     693.660
      155      762     693.660
      155      764     693.660
      155      766     693.660
      155      768     693.660
      155      770     693.660
      155      772     693.660
      155      774     693.660
      155      776     693.660
      155      778     693.660
      155      780     693.660
      155      782     693.660
      155      784     693.660
      155      786     693.660
      155      788     693.660
      155      790     693.660
      155      792     693.660
      155      794     693.660
      155      796     693.660
      155      798     693.660
      155      800     693.660
      155      802     693.660
      155      804     693.660
      155      806     693.660
      155      808     693.660
      155      810     693.660
      155      812     693.660
      155      814     693.660
      155      816     693.660
      155      818     693.660
      155      820     693.660
      155      822     693.660
      155      824     693.660
      155      826     693.660
      155      828     693.660
      155      830     693.660
      155      832     693.660
      155      834     693.660
      155      836     693.660
      155      838     693.660
      155      840     693.660
      155      842     693.660
      155      844     693.660
      155      846     693.660
      155      848     693.660
      155      850     693.660
      155      852     693.660
      155      854     693.660
      155      856     693.660
      155      858     693.660
      155      860     693.660
      155      862     693.660
      155      864     693.660
      155      868     693.660
      155      870     693.660
      155      874     693.660
      155      876     693.660
      155      882     693.660
      155      886     693.660
      155      888     693.660
      155      892     693.660
      155      898     693.660
      155      902     693.660
      155      912     693.660
      155      916     693.660
      157      280     697.635
      157      282     697.635
      157      284     697.635
      157      286     697.635
      157      288     697.635
      157      290     697.635
      157      292     697.635
      157      294     697.635
      157      296     697.635
      157      298     697.635
      157      300     697.635
      157      302     697.635
      157      310     697.635
      157      312     697.635
      157      314     697.635
      157      318     697.635
      157      320     697.635
      157      322     697.635
      157      324     697.635
      157      326     697.635
      157      334     697.635
      157      336     697.635
      157      338     697.635
      157      340     697.635
      157      342     697.635
      157      344     697.635
      157      346     697.635
      157      348     697.635
      157      350     697.635
      157      352     697.635
      157      356     697.635
      157      364     697.635
      157      366     697.635
      157      368     697.635
      157      370     697.635
      157      372     697.635
      157      374     697.635
      157      376     697.635
      157      378     697.635
      157      380     697.635
      157      382     697.635
      157      384     697.635
      157      386     697.635
      157      388     697.635
      157      390     697.635
      157      392     697.635
      157      394     697.635
      157      402     697.635
      157      410     697.635
      157      420     697.635
      157      422     697.635
      157      424     697.635
      157      426     697.635
      157      428     697.635
      157      430     697.635
      157      432     697.635
      157      434     697.635
      157      436     697.635
      157      438     697.635
      157      440     697.635
      157      442     697.635
      157      444     697.635
      157      446     697.635
      157      448     697.635
      157      450     697.635
      157      452     697.635
      157      454     697.635
      157      456     697.635
      157      458     697.635
      157      460     697.635
      157      462     697.635
      157      464     697.635
      157      466     697.635
      157      468     697.635
      157      470     697.635
      157      472     697.635
      157      474     697.635
      157      476     697.635
      157      478     697.635
      157      480     697.635
      157      482     697.635
      157      484     697.635
      157      486     697.635
      157      488     697.635
      157      490     697.635
      157      492     697.635
      157      494     697.635
      157      496     697.635
      157      498     697.635
      157      500     697.635
      157      502     697.635
      157      504     697.635
      157      506     697.635
      157      508     697.635
      157      510     697.635
      157      512     697.635
      157      514     697.635
      157      516     697.635
      157      518     697.635
      157      520     697.635
      157      522     697.635
      157      524     697.635
      157      526     697.635
      157      528     697.635
      157      530     697.635
      157      532     697.635
      157      534     697.635
      157      536     697.635
      157      538     697.635
      157      540     697.635
      157      542     697.635
      157      544     697.635
      157      546     697.635
      157      548     697.635
      157      550     697.635
      157      552     697.635
      157      554     697.635
      157      556     697.635
      157      558     697.635
      157      560     697.635
      157      562     697.635
      157      564     697.635
      157      566     697.635
      157      568     697.635
      157      570     697.635
      157      572     697.635
      157      574     697.635
      157      576     697.635
      157      578     697.635
      157      580     697.635
      157      582     697.635
      157      584     697.635
      157      586     697.635
      157      588     697.635
      157      590     697.635
      157      592     697.635
      157      594     697.635
      157      596     697.635
      157      598     697.635
      157      600     697.635
      157      602     697.635
      157      604     697.635
      157      606     697.635
      157      608     697.635
      157      610     697.635
      157      612     697.635
      157      614     697.635
      157      616     697.635
      157      618     697.635
      157      620     697.635
      157      622     697.635
      157      624     697.635
      157      626     697.635
      157      628     697.635
      157      630     697.635
      157      632     697.635
      157      634     697.635
      157      636     697.635
      157      638     697.635
      157      640     697.635
      157      642     697.635
      157      644     697.635
      157      646     697.635
      157      648     697.635
      157      650     697.635
      157      652     697.635
      157      654     697.635
      157      656     697.635
      157      658     697.635
      157      660     697.635
      157      662     697.635
      157      664     697.635
      157      666     697.635
      157      668     697.635
      157      670     697.635
      157      672     697.635
      157      674     697.635
      157      676     697.635
      157      678     697.635
      157      680     697.635
      157      682     697.635
      157      684     697.635
      157      686     697.635
      157      688     697.635
      157      690     697.635
      157      692     697.635
      157      694     697.635
      157      696     697.635
      157      698     697.635
      157      700     697.635
      157      702     697.635
      157      704     697.635
      157      706     697.635
      157      708     697.635
      157      710     697.635
      157      712     697.635
      157      714     697.635
      157      716     697.635
      157      718     697.635
      157      720     697.635
      157      722     697.635
      157      724     697.635
      157      726     697.635
      157      728     697.635
      157      730     697.635
      157      732     697.635
      157      734     697.635
      157      736     697.635
      157      738     697.635
      157      740     697.635
      157      742     697.635
      157      744     697.635
      157      746     697.635
      157      748     697.635
      157      750     697.635
      157      752     697.635
      157      754     697.635
      157      756     697.635
      157      758     697.635
      157      760     697.635
      157      762     697.635
      157      764     697.635
      157      766     697.635
      157      768     697.635
      157      770     697.635
      157      772     697.635
      157      774     697.635
      157      776     697.635
      157      778     697.635
      157      780     697.635
      157      782     697.635
      157      784     697.635
      157      786     697.635
      157      788     697.635
      157      790     697.635
      157      792     697.635
      157      794     697.635
      157      796     697.635
      157      798     697.635
      157      800     697.635
      157      802     697.635
      157      804     697.635
      157      806     697.635
      157      808     697.635
      157      810     697.635
      157      812     697.635
      157      814     697.635
      157      816     697.635
      157      818     697.635
      157      820     697.635
      157      822     697.635
      157      824     697.635
      157      826     697.635
      157      828     697.635
      157      830     697.635
      157      832     697.635
      157      834     697.635
      157      836     697.635
      157      838     697.635
      157      840     697.635
      157      842     697.635
      157      848     697.635
      157      850     697.635
      157      856     697.635
      157      858     697.635
      157      864     697.635
      157      870     697.635
      157      876     697.635
      157      882     697.635
      157      886     697.635
      157      892     697.635
      157      896     697.635
      159      280     701.553
      159      282     701.553
      159      284     701.553
      159      286     701.553
      159      288     701.553
      159      290     701.553
      159      292     701.553
      159      294     701.553
      159      296     701.553
      159      298     701.553
      159      300     701.553
      159      302     701.553
      159      306     701.553
      159      308     701.553
      159      312     701.553
      159      314     701.553
      159      316     701.553
      159      318     701.553
      159      322     701.553
      159      324     701.553
      159      328     701.553
      159      330     701.553
      159      334     701.553
      159      338     701.553
      159      340     701.553
      159      342     701.553
      159      344     701.553
      159      348     701.553
      159      350     701.553
      159      352     701.553
      159      354     701.553
      159      356     701.553
      159      360     701.553
      159      362     701.553
      159      364     701.553
      159      366     701.553
      159      368     701.553
      159      370     701.553
      159      372     701.553
      159      374     701.553
      159      376     701.553
      159      378     701.553
      159      380     701.553
      159      402     701.553
      159      404     701.553
      159      406     701.553
      159      414     701.553
      159      416     701.553
      159      418     701.553
      159      420     701.553
      159      422     701.553
      159      424     701.553
      159      426     701.553
      159      428     701.553
      159      430     701.553
      159      432     701.553
      159      434     701.553
      159      436     701.553
      159      438     701.553
      159      440     701.553
      159      442     701.553
      159      444     701.553
      159      446     701.553
      159      448     701.553
      159      450     701.553
      159      452     701.553
      159      454     701.553
      159      456     701.553
      159      458     701.553
      159      460     701.553
      159      462     701.553
      159      464     701.553
      159      466     701.553
      159      468     701.553
      159      470     701.553
      159      472     701.553
      159      474     701.553
      159      476     701.553
      159      478     701.553
      159      480     701.553
      159      482     701.553
      159      484     701.553
      159      486     701.553
      159      488     701.553
      159      490     701.553
      159      492     701.553
      159      494     701.553
      159      496     701.553
      159      498     701.553
      159      500     701.553
      159      502     701.553
      159      504     701.553
      159      506     701.553
      159      508     701.553
      159      510     701.553
      159      512     701.553
      159      514     701.553
      159      516     701.553
      159      518     701.553
      159      520     701.553
      159      522     701.553
      159      524     701.553
      159      526     701.553
      159      528     701.553
      159      530     701.553
      159      532     701.553
      159      534     701.553
      159      536     701.553
      159      538     701.553
      159      540     701.553
      159      542     701.553
      159      544     701.553
      159      546     701.553
      159      548     701.553
      159      550     701.553
      159      552     701.553
      159      554     701.553
      159      556     701.553
      159      558     701.553
      159      560     701.553
      159      562     701.553
      159      564     701.553
      159      566     701.553
      159      568     701.553
      159      570     701.553
      159      572     701.553
      159      574     701.553
      159      576     701.553
      159      578     701.553
      159      580     701.553
      159      582     701.553
      159      584     701.553
      159      586     701.553
      159      588     701.553
      159      590     701.553
      159      592     701.553
      159      594     701.553
      159      596     701.553
      159      598     701.553
      159      600     701.553
      159      602     701.553
      159      604     701.553
      159      606     701.553
      159      608     701.553
      159      610     701.553
      159      612     701.553
      159      614     701.553
      159      616     701.553
      159      618     701.553
      159      620     701.553
      159      622     701.553
      159      624     701.553
      159      626     701.553
      159      628     701.553
      159      630     701.553
      159      632     701.553
      159      634     701.553
      159      636     701.553
      159      638     701.553
      159      640     701.553
      159      642     701.553
      159      644     701.553
      159      646     701.553
      159      648     701.553
      159      650     701.553
      159      652     701.553
      159      654     701.553
      159      656     701.553
      159      658     701.553
      159      660     701.553
      159      662     701.553
      159      664     701.553
      159      666     701.553
      159      668     701.553
      159      670     701.553
      159      672     701.553
      159      674     701.553
      159      676     701.553
      159      678     701.553
      159      680     701.553
      159      682     701.553
      159      684     701.553
      159      686     701.553
      159      688     701.553
      159      690     701.553
      159      692     701.553
      159      694     701.553
      159      696     701.553
      159      698     701.553
      159      700     701.553
      159      702     701.553
      159      704     701.553
      159      706     701.553
      159      708     701.553
      159      710     701.553
      159      712     701.553
      159      714     701.553
      159      716     701.553
      159      718     701.553
      159      720     701.553
      159      722     701.553
      159      724     701.553
      159      726     701.553
      159      728     701.553
      159      730     701.553
      159      732     701.553
      159      734     701.553
      159      736     701.553
      159      738     701.553
      159      740     701.553
      159      742     701.553
      159      744     701.553
      159      746     701.553
      159      748     701.553
      159      750     701.553
      159      752     701.553
      159      754     701.553
      159      756     701.553
      159      758     701.553
      159      760     701.553
      159      762     701.553
      159      764     701.553
      159      766     701.553
      159      768     701.553
      159      770     701.553
      159      772     701.553
      159      774     701.553
      159      776     701.553
      159      778     701.553
      159      780     701.553
      159      782     701.553
      159      784     701.553
      159      786     701.553
      159      788     701.553
      159      790     701.553
      159      792     701.553
      159      794     701.553
      159      796     701.553
      159      798     701.553
      159      800     701.553
      159      802     701.553
      159      804     701.553
      159      806     701.553
      159      808     701.553
      159      810     701.553
      159      812     701.553
      159      814     701.553
      159      816     701.553
      159      818     701.553
      159      820     701.553
      159      822     701.553
      159      824     701.553
      159      826     701.553
      159      828     701.553
      159      834     701.553
      159      842     701.553
      159      844     701.553
      159      846     701.553
      159      850     701.553
      159      854     701.553
      159      858     701.553
      159      864     701.553
      159      880     701.553
      159      890     701.553
      161      278     705.472
      161      280     705.472
      161      282     705.472
      161      284     705.472
      161      286     705.472
      161      288     705.472
      161      290     705.472
      161      292     705.472
      161      294     705.472
      161      296     705.472
      161      298     705.472
      161      300     705.472
      161      302     705.472
      161      308     705.472
      161      310     705.472
      161      312     705.472
      161      314     705.472
      161      320     705.472
      161      322     705.472
      161      324     705.472
      161      326     705.472
      161      328     705.472
      161      332     705.472
      161      334     705.472
      161      336     705.472
      161      338     705.472
      161      340     705.472
      161      344     705.472
      161      346     705.472
      161      348     705.472
      161      350     705.472
      161      352     705.472
      161      354     705.472
      161      356     705.472
      161      358     705.472
      161      366     705.472
      161      368     705.472
      161      370     705.472
      161      372     705.472
      161      378     705.472
      161      390     705.472
      161      392     705.472
      161      394     705.472
      161      396     705.472
      161      398     705.472
      161      400     705.472
      161      402     705.472
      161      404     705.472
      161      406     705.472
      161      408     705.472
      161      410     705.472
      161      412     705.472
      161      414     705.472
      161      416     705.472
      161      418     705.472
      161      420     705.472
      161      422     705.472
      161      424     705.472
      161      426     705.472
      161      428     705.472
      161      430     705.472
      161      432     705.472
      161      434     705.472
      161      436     705.472
      161      438     705.472
      161      440     705.472
      161      442     705.472
      161      444     705.472
      161      446     705.472
      161      448     705.472
      161      450     705.472
      161      452     705.472
      161      454     705.472
      161      456     705.472
      161      458     705.472
      161      460     705.472
      161      462     705.472
      161      464     705.472
      161      466     705.472
      161      468     705.472
      161      470     705.472
      161      472     705.472
      161      474     705.472
      161      476     705.472
      161      478     705.472
      161      480     705.472
      161      482     705.472
      161      484     705.472
      161      486     705.472
      161      488     705.472
      161      490     705.472
      161      492     705.472
      161      494     705.472
      161      496     705.472
      161      498     705.472
      161      500     705.472
      161      502     705.472
      161      504     705.472
      161      506     705.472
      161      508     705.472
      161      510     705.472
      161      512     705.472
      161      514     705.472
      161      516     705.472
      161      518     705.472
      161      520     705.472
      161      522     705.472
      161      524     705.472
      161      526     705.472
      161      528     705.472
      161      530     705.472
      161      532     705.472
      161      534     705.472
      161      536     705.472
      161      538     705.472
      161      540     705.472
      161      542     705.472
      161      544     705.472
      161      546     705.472
      161      548     705.472
      161      550     705.472
      161      552     705.472
      161      554     705.472
      161      556     705.472
      161      558     705.472
      161      560     705.472
      161      562     705.472
      161      564     705.472
      161      566     705.472
      161      568     705.472
      161      570     705.472
      161      572     705.472
      161      574     705.472
      161      576     705.472
      161      578     705.472
      161      580     705.472
      161      582     705.472
      161      584     705.472
      161      586     705.472
      161      588     705.472
      161      590     705.472
      161      592     705.472
      161      594     705.472
      161      596     705.472
      161      598     705.472
      161      600     705.472
      161      602     705.472
      161      604     705.472
      161      606     705.472
      161      608     705.472
      161      610     705.472
      161      612     705.472
      161      614     705.472
      161      616     705.472
      161      618     705.472
      161      620     705.472
      161      622     705.472
      161      624     705.472
      161      626     705.472
      161      628     705.472
      161      630     705.472
      161      632     705.472
      161      634     705.472
      161      636     705.472
      161      638     705.472
      161      640     705.472
      161      642     705.472
      161      644     705.472
      161      646     705.472
      161      648     705.472
      161      650     705.472
      161      652     705.472
      161      654     705.472
      161      656     705.472
      161      658     705.472
      161      660     705.472
      161      662     705.472
      161      664     705.472
      161      666     705.472
      161      668     705.472
      161      670     705.472
      161      672     705.472
      161      674     705.472
      161      676     705.472
      161      678     705.472
      161      680     705.472
      161      682     705.472
      161      684     705.472
      161      686     705.472
      161      688     705.472
      161      690     705.472
      161      692     705.472
      161      694     705.472
      161      696     705.472
      161      698     705.472
      161      700     705.472
      161      702     705.472
      161      704     705.472
      161      706     705.472
      161      708     705.472
      161      710     705.472
      161      712     705.472
      161      714     705.472
      161      716     705.472
      161      718     705.472
      161      720     705.472
      161      722     705.472
      161      724     705.472
      161      726     705.472
      161      728     705.472
      161      730     705.472
      161      732     705.472
      161      734     705.472
      161      736     705.472
      161      738     705.472
      161      740     705.472
      161      742     705.472
      161      744     705.472
      161      746     705.472
      161      748     705.472
      161      750     705.472
      161      752     705.472
      161      754     705.472
      161      756     705.472
      161      758     705.472
      161      760     705.472
      161      762     705.472
      161      764     705.472
      161      766     705.472
      161      768     705.472
      161      770     705.472
      161      772     705.472
      161      774     705.472
      161      776     705.472
      161      778     705.472
      161      780     705.472
      161      782     705.472
      161      784     705.472
      161      786     705.472
      161      788     705.472
      161      790     705.472
      161      792     705.472
      161      794     705.472
      161      796     705.472
      161      798     705.472
      161      800     705.472
      161      802     705.472
      161      804     705.472
      161      806     705.472
      161      808     705.472
      161      810     705.472
      161      812     705.472
      161      818     705.472
      161      828     705.472
      161      836     705.472
      161      844     705.472
      163      276     709.390
      163      278     709.390
      163      280     709.390
      163      282     709.390
      163      284     709.390
      163      286     709.390
      163      288     709.390
      163      290     709.390
      163      292     709.390
      163      294     709.390
      163      296     709.390
      163      298     709.390
      163      300     709.390
      163      306     709.390
      163      312     709.390
      163      316     709.390
      163      318     709.390
      163      320     709.390
      163      322     709.390
      163      324     709.390
      163      326     709.390
      163      330     709.390
      163      332     709.390
      163      334     709.390
      163      336     709.390
      163      338     709.390
      163      342     709.390
      163      344     709.390
      163      346     709.390
      163      348     709.390
      163      350     709.390
      163      352     709.390
      163      358     709.390
      163      360     709.390
      163      362     709.390
      163      364     709.390
      163      366     709.390
      163      374     709.390
      163      376     709.390
      163      378     709.390
      163      380     709.390
      163      382     709.390
      163      384     709.390
      163      398     709.390
      163      402     709.390
      163      406     709.390
      163      408     709.390
      163      410     709.390
      163      412     709.390
      163      414     709.390
      163      416     709.390
      163      418     709.390
      163      420     709.390
      163      422     709.390
      163      424     709.390
      163      426     709.390
      163      428     709.390
      163      430     709.390
      163      432     709.390
      163      434     709.390
      163      436     709.390
      163      438     709.390
      163      440     709.390
      163      442     709.390
      163      444     709.390
      163      446     709.390
      163      448     709.390
      163      450     709.390
      163      452     709.390
      163      454     709.390
      163      456     709.390
      163      458     709.390
      163      460     709.390
      163      462     709.390
      163      464     709.390
      163      466     709.390
      163      468     709.390
      163      470     709.390
      163      472     709.390
      163      474     709.390
      163      476     709.390
      163      478     709.390
      163      480     709.390
      163      482     709.390
      163      484     709.390
      163      486     709.390
      163      488     709.390
      163      490     709.390
      163      492     709.390
      163      494     709.390
      163      496     709.390
      163      498     709.390
      163      500     709.390
      163      502     709.390
      163      504     709.390
      163      506     709.390
      163      508     709.390
      163      510     709.390
      163      512     709.390
      163      514     709.390
      163      516     709.390
      163      518     709.390
      163      520     709.390
      163      522     709.390
      163      524     709.390
      163      526     709.390
      163      528     709.390
      163      530     709.390
      163      532     709.390
      163      534     709.390
      163      536     709.390
      163      538     709.390
      163      540     709.390
      163      542     709.390
      163      544     709.390
      163      546     709.390
      163      548     709.390
      163      550     709.390
      163      552     709.390
      163      554     709.390
      163      556     709.390
      163      558     709.390
      163      560     709.390
      163      562     709.390
      163      564     709.390
      163      566     709.390
      163      568     709.390
      163      570     709.390
      163      572     709.390
      163      574     709.390
      163      576     709.390
      163      578     709.390
      163      580     709.390
      163      582     709.390
      163      584     709.390
      163      586     709.390
      163      588     709.390
      163      590     709.390
      163      592     709.390
      163      594     709.390
      163      596     709.390
      163      598     709.390
      163      600     709.390
      163      602     709.390
      163      604     709.390
      163      606     709.390
      163      608     709.390
      163      610     709.390
      163      612     709.390
      163      614     709.390
      163      616     709.390
      163      618     709.390
      163      620     709.390
      163      622     709.390
      163      624     709.390
      163      626     709.390
      163      628     709.390
      163      630     709.390
      163      632     709.390
      163      634     709.390
      163      636     709.390
      163      638     709.390
      163      640     709.390
      163      642     709.390
      163      644     709.390
      163      646     709.390
      163      648     709.390
      163      650     709.390
      163      652     709.390
      163      654     709.390
      163      656     709.390
      163      658     709.390
      163      660     709.390
      163      662     709.390
      163      664     709.390
      163      666     709.390
      163      668     709.390
      163      670     709.390
      163      672     709.390
      163      674     709.390
      163      676     709.390
      163      678     709.390
      163      680     709.390
      163      682     709.390
      163      684     709.390
      163      686     709.390
      163      688     709.390
      163      690     709.390
      163      692     709.390
      163      694     709.390
      163      696     709.390
      163      698     709.390
      163      700     709.390
      163      702     709.390
      163      704     709.390
      163      706     709.390
      163      708     709.390
      163      710     709.390
      163      712     709.390
      163      714     709.390
      163      716     709.390
      163      718     709.390
      163      720     709.390
      163      722     709.390
      163      724     709.390
      163      726     709.390
      163      728     709.390
      163      730     709.390
      163      732     709.390
      163      734     709.390
      163      736     709.390
      163      738     709.390
      163      740     709.390
      163      742     709.390
      163      744     709.390
      163      746     709.390
      163      748     709.390
      163      750     709.390
      163      752     709.390
      163      754     709.390
      163      756     709.390
      163      758     709.390
      163      760     709.390
      163      762     709.390
      163      764     709.390
      163      766     709.390
      163      768     709.390
      163      770     709.390
      163      772     709.390
      163      774     709.390
      163      776     709.390
      163      778     709.390
      163      780     709.390
      163      782     709.390
      163      784     709.390
      163      786     709.390
      163      788     709.390
      163      796     709.390
      163      798     709.390
      163      800     709.390
      163      802     709.390
      163      804     709.390
      165      274     713.269
      165      276     713.269
      165      278     713.269
      165      280     713.269
      165      282     713.269
      165      284     713.269
      165      286     713.269
      165      288     713.269
      165      290     713.269
      165      292     713.269
      165      294     713.269
      165      296     713.269
      165      298     713.269
      165      300     713.269
      165      306     713.269
      165      308     713.269
      165      310     713.269
      165      312     713.269
      165      314     713.269
      165      320     713.269
      165      322     713.269
      165      324     713.269
      165      326     713.269
      165      330     713.269
      165      334     713.269
      165      336     713.269
      165      338     713.269
      165      340     713.269
      165      344     713.269
      165      346     713.269
      165      348     713.269
      165      350     713.269
      165      354     713.269
      165      356     713.269
      165      358     713.269
      165      360     713.269
      165      368     713.269
      165      370     713.269
      165      372     713.269
      165      374     713.269
      165      388     713.269
      165      394     713.269
      165      396     713.269
      165      402     713.269
      165      404     713.269
      165      406     713.269
      165      408     713.269
      165      410     713.269
      165      412     713.269
      165      414     713.269
      165      416     713.269
      165      418     713.269
      165      420     713.269
      165      422     713.269
      165      424     713.269
      165      426     713.269
      165      428     713.269
      165      430     713.269
      165      432     713.269
      165      434     713.269
      165      436     713.269
      165      438     713.269
      165      440     713.269
      165      442     713.269
      165      444     713.269
      165      446     713.269
      165      448     713.269
      165      450     713.269
      165      452     713.269
      165      454     713.269
      165      456     713.269
      165      458     713.269
      165      460     713.269
      165      462     713.269
      165      464     713.269
      165      466     713.269
      165      468     713.269
      165      470     713.269
      165      472     713.269
      165      474     713.269
      165      476     713.269
      165      478     713.269
      165      480     713.269
      165      482     713.269
      165      484     713.269
      165      486     713.269
      165      488     713.269
      165      490     713.269
      165      492     713.269
      165      494     713.269
      165      496     713.269
      165      498     713.269
      165      500     713.269
      165      502     713.269
      165      504     713.269
      165      506     713.269
      165      508     713.269
      165      510     713.269
      165      512     713.269
      165      514     713.269
      165      516     713.269
      165      518     713.269
      165      520     713.269
      165      522     713.269
      165      524     713.269
      165      526     713.269
      165      528     713.269
      165      530     713.269
      165      532     713.269
      165      534     713.269
      165      536     713.269
      165      538     713.269
      165      540     713.269
      165      542     713.269
      165      544     713.269
      165      546     713.269
      165      548     713.269
      165      550     713.269
      165      552     713.269
      165      554     713.269
      165      556     713.269
      165      558     713.269
      165      560     713.269
      165      562     713.269
      165      564     713.269
      165      566     713.269
      165      568     713.269
      165      570     713.269
      165      572     713.269
      165      574     713.269
      165      576     713.269
      165      578     713.269
      165      580     713.269
      165      582     713.269
      165      584     713.269
      165      586     713.269
      165      588     713.269
      165      590     713.269
      165      592     713.269
      165      594     713.269
      165      596     713.269
      165      598     713.269
      165      600     713.269
      165      602     713.269
      165      604     713.269
      165      606     713.269
      165      608     713.269
      165      610     713.269
      165      612     713.269
      165      614     713.269
      165      616     713.269
      165      618     713.269
      165      620     713.269
      165      622     713.269
      165      624     713.269
      165      626     713.269
      165      628     713.269
      165      630     713.269
      165      632     713.269
      165      634     713.269
      165      636     713.269
      165      638     713.269
      165      640     713.269
      165      642     713.269
      165      644     713.269
      165      646     713.269
      165      648     713.269
      165      650     713.269
      165      652     713.269
      165      654     713.269
      165      656     713.269
      165      658     713.269
      165      660     713.269
      165      662     713.269
      165      664     713.269
      165      666     713.269
      165      668     713.269
      165      670     713.269
      165      672     713.269
      165      674     713.269
      165      676     713.269
      165      678     713.269
      165      680     713.269
      165      682     713.269
      165      684     713.269
      165      686     713.269
      165      688     713.269
      165      690     713.269
      165      692     713.269
      165      694     713.269
      165      696     713.269
      165      698     713.269
      165      700     713.269
      165      702     713.269
      165      704     713.269
      165      706     713.269
      165      708     713.269
      165      710     713.269
      165      712     713.269
      165      714     713.269
      165      716     713.269
      165      718     713.269
      165      720     713.269
      165      722     713.269
      165      724     713.269
      165      726     713.269
      165      728     713.269
      165      730     713.269
      165      732     713.269
      165      734     713.269
      165      736     713.269
      165      738     713.269
      165      740     713.269
      165      748     713.269
      165      750     713.269
      165      752     713.269
      165      754     713.269
      165      756     713.269
      165      758     713.269
      165      760     713.269
      165      762     713.269
      165      764     713.269
      165      766     713.269
      165      768     713.269
      165      770     713.269
      165      772     713.269
      165      774     713.269
      165      790     713.269
      165      792     713.269
      165      794     713.269
      167      272     717.131
      167      274     717.131
      167      276     717.131
      167      278     717.131
      167      280     717.131
      167      282     717.131
      167      284     717.131
      167      286     717.131
      167      288     717.131
      167      290     717.131
      167      292     717.131
      167      294     717.131
      167      296     717.131
      167      298     717.131
      167      308     717.131
      167      312     717.131
      167      314     717.131
      167      316     717.131
      167      328     717.131
      167      330     717.131
      167      332     717.131
      167      336     717.131
      167      338     717.131
      167      340     717.131
      167      342     717.131
      167      346     717.131
      167      352     717.131
      167      354     717.131
      167      356     717.131
      167      362     717.131
      167      364     717.131
      167      366     717.131
      167      368     717.131
      167      380     717.131
      167      382     717.131
      167      384     717.131
      167      390     717.131
      167      392     717.131
      167      394     717.131
      167      396     717.131
      167      398     717.131
      167      400     717.131
      167      402     717.131
      167      404     717.131
      167      408     717.131
      167      410     717.131
      167      412     717.131
      167      414     717.131
      167      416     717.131
      167      418     717.131
      167      420     717.131
      167      422     717.131
      167      424     717.131
      167      426     717.131
      167      428     717.131
      167      430     717.131
      167      432     717.131
      167      434     717.131
      167      436     717.131
      167      438     717.131
      167      440     717.131
      167      442     717.131
      167      444     717.131
      167      446     717.131
      167      448     717.131
      167      450     717.131
      167      452     717.131
      167      454     717.131
      167      456     717.131
      167      458     717.131
      167      460     717.131
      167      462     717.131
      167      464     717.131
      167      466     717.131
      167      468     717.131
      167      470     717.131
      167      472     717.131
      167      474     717.131
      167      476     717.131
      167      478     717.131
      167      480     717.131
      167      482     717.131
      167      484     717.131
      167      486     717.131
      167      488     717.131
      167      490     717.131
      167      492     717.131
      167      494     717.131
      167      496     717.131
      167      498     717.131
      167      500     717.131
      167      502     717.131
      167      504     717.131
      167      506     717.131
      167      508     717.131
      167      510     717.131
      167      512     717.131
      167      514     717.131
      167      516     717.131
      167      518     717.131
      167      520     717.131
      167      522     717.131
      167      524     717.131
      167      526     717.131
      167      528     717.131
      167      530     717.131
      167      532     717.131
      167      534     717.131
      167      536     717.131
      167      538     717.131
      167      540     717.131
      167      542     717.131
      167      544     717.131
      167      546     717.131
      167      548     717.131
      167      550     717.131
      167      552     717.131
      167      554     717.131
      167      556     717.131
      167      558     717.131
      167      560     717.131
      167      562     717.131
      167      564     717.131
      167      566     717.131
      167      568     717.131
      167      570     717.131
      167      572     717.131
      167      574     717.131
      167      576     717.131
      167      578     717.131
      167      580     717.131
      167      582     717.131
      167      584     717.131
      167      586     717.131
      167      588     717.131
      167      590     717.131
      167      592     717.131
      167      594     717.131
      167      596     717.131
      167      598     717.131
      167      600     717.131
      167      602     717.131
      167      604     717.131
      167      606     717.131
      167      608     717.131
      167      610     717.131
      167      612     717.131
      167      614     717.131
      167      616     717.131
      167      618     717.131
      167      620     717.131
      167      622     717.131
      167      624     717.131
      167      626     717.131
      167      628     717.131
      167      630     717.131
      167      632     717.131
      167      634     717.131
      167      636     717.131
      167      638     717.131
      167      640     717.131
      167      642     717.131
      167      644     717.131
      167      646     717.131
      167      648     717.131
      167      650     717.131
      167      652     717.131
      167      654     717.131
      167      656     717.131
      167      658     717.131
      167      660     717.131
      167      662     717.131
      167      664     717.131
      167      666     717.131
      167      668     717.131
      167      670     717.131
      167      672     717.131
      167      674     717.131
      167      676     717.131
      167      678     717.131
      167      680     717.131
      167      682     717.131
      167      684     717.131
      167      686     717.131
      167      688     717.131
      167      690     717.131
      167      692     717.131
      167      694     717.131
      167      696     717.131
      167      698     717.131
      167      700     717.131
      167      702     717.131
      167      704     717.131
      167      706     717.131
      167      708     717.131
      167      710     717.131
      167      712     717.131
      167      714     717.131
      167      716     717.131
      167      718     717.131
      167      720     717.131
      167      722     717.131
      167      724     717.131
      167      726     717.131
      167      728     717.131
      167      730     717.131
      167      732     717.131
      167      734     717.131
      167      752     717.131
      167      754     717.131
      167      756     717.131
      167      758     717.131
      167      760     717.131
      167      762     717.131
      167      764     717.131
      167      766     717.131
      167      780     717.131
      167      782     717.131
      169      270     720.993
      169      272     720.993
      169      274     720.993
      169      276     720.993
      169      278     720.993
      169      280     720.993
      169      282     720.993
      169      284     720.993
      169      286     720.993
      169      288     720.993
      169      290     720.993
      169      292     720.993
      169      294     720.993
      169      296     720.993
      169      298     720.993
      169      310     720.993
      169      312     720.993
      169      314     720.993
      169      316     720.993
      169      318     720.993
      169      320     720.993
      169      322     720.993
      169      324     720.993
      169      326     720.993
      169      328     720.993
      169      330     720.993
      169      334     720.993
      169      336     720.993
      169      338     720.993
      169      344     720.993
      169      346     720.993
      169      348     720.993
      169      350     720.993
      169      356     720.993
      169      358     720.993
      169      360     720.993
      169      362     720.993
      169      370     720.993
      169      372     720.993
      169      374     720.993
      169      376     720.993
      169      378     720.993
      169      380     720.993
      169      382     720.993
      169      384     720.993
      169      390     720.993
      169      394     720.993
      169      398     720.993
      169      402     720.993
      169      404     720.993
      169      406     720.993
      169      408     720.993
      169      410     720.993
      169      412     720.993
      169      414     720.993
      169      416     720.993
      169      418     720.993
      169      420     720.993
      169      422     720.993
      169      424     720.993
      169      426     720.993
      169      428     720.993
      169      430     720.993
      169      432     720.993
      169      434     720.993
      169      436     720.993
      169      438     720.993
      169      440     720.993
      169      442     720.993
      169      444     720.993
      169      446     720.993
      169      448     720.993
      169      450     720.993
      169      452     720.993
      169      454     720.993
      169      456     720.993
      169      458     720.993
      169      460     720.993
      169      462     720.993
      169      464     720.993
      169      466     720.993
      169      468     720.993
      169      470     720.993
      169      472     720.993
      169      474     720.993
      169      476     720.993
      169      478     720.993
      169      480     720.993
      169      482     720.993
      169      484     720.993
      169      486     720.993
      169      488     720.993
      169      490     720.993
      169      492     720.993
      169      494     720.993
      169      496     720.993
      169      498     720.993
      169      500     720.993
      169      502     720.993
      169      504     720.993
      169      506     720.993
      169      508     720.993
      169      510     720.993
      169      512     720.993
      169      514     720.993
      169      516     720.993
      169      518     720.993
      169      520     720.993
      169      522     720.993
      169      524     720.993
      169      526     720.993
      169      528     720.993
      169      530     720.993
      169      532     720.993
      169      534     720.993
      169      536     720.993
      169      538     720.993
      169      540     720.993
      169      542     720.993
      169      544     720.993
      169      546     720.993
      169      548     720.993
      169      550     720.993
      169      552     720.993
      169      554     720.993
      169      556     720.993
      169      558     720.993
      169      560     720.993
      169      562     720.993
      169      564     720.993
      169      566     720.993
      169      568     720.993
      169      570     720.993
      169      572     720.993
      169      574     720.993
      169      576     720.993
      169      578     720.993
      169      580     720.993
      169      582     720.993
      169      584     720.993
      169      586     720.993
      169      588     720.993
      169      590     720.993
      169      592     720.993
      169      594     720.993
      169      596     720.993
      169      598     720.993
      169      600     720.993
      169      602     720.993
      169      604     720.993
      169      606     720.993
      169      608     720.993
      169      610     720.993
      169      612     720.993
      169      614     720.993
      169      616     720.993
      169      618     720.993
      169      620     720.993
      169      622     720.993
      169      624     720.993
      169      626     720.993
      169      628     720.993
      169      630     720.993
      169      632     720.993
      169      634     720.993
      169      636     720.993
      169      638     720.993
      169      640     720.993
      169      642     720.993
      169      644     720.993
      169      646     720.993
      169      648     720.993
      169      650     720.993
      169      652     720.993
      169      654     720.993
      169      656     720.993
      169      658     720.993
      169      660     720.993
      169      662     720.993
      169      664     720.993
      169      666     720.993
      169      668     720.993
      169      670     720.993
      169      672     720.993
      169      674     720.993
      169      676     720.993
      169      678     720.993
      169      680     720.993
      169      682     720.993
      169      684     720.993
      169      686     720.993
      169      688     720.993
      169      690     720.993
      169      692     720.993
      169      694     720.993
      169      696     720.993
      169      698     720.993
      169      700     720.993
      169      702     720.993
      169      704     720.993
      169      706     720.993
      169      708     720.993
      169      712     720.993
      169      714     720.993
      169      716     720.993
      169      718     720.993
      169      720     720.993
      169      728     720.993
      169      730     720.993
      169      732     720.993
      169      770     720.993
      171      268     724.841
      171      270     724.841
      171      272     724.841
      171      274     724.841
      171      276     724.841
      171      278     724.841
      171      280     724.841
      171      282     724.841
      171      284     724.841
      171      286     724.841
      171      288     724.841
      171      290     724.841
      171      292     724.841
      171      294     724.841
      171      296     724.841
      171      298     724.841
      171      304     724.841
      171      306     724.841
      171      310     724.841
      171      312     724.841
      171      314     724.841
      171      318     724.841
      171      320     724.841
      171      324     724.841
      171      328     724.841
      171      332     724.841
      171      336     724.841
      171      338     724.841
      171      340     724.841
      171      344     724.841
      171      350     724.841
      171      352     724.841
      171      354     724.841
      171      356     724.841
      171      364     724.841
      171      366     724.841
      171      368     724.841
      171      370     724.841
      171      386     724.841
      171      392     724.841
      171      396     724.841
      171      398     724.841
      171      400     724.841
      171      402     724.841
      171      404     724.841
      171      406     724.841
      171      408     724.841
      171      410     724.841
      171      412     724.841
      171      414     724.841
      171      416     724.841
      171      418     724.841
      171      420     724.841
      171      422     724.841
      171      424     724.841
      171      426     724.841
      171      428     724.841
      171      430     724.841
      171      432     724.841
      171      434     724.841
      171      436     724.841
      171      438     724.841
      171      440     724.841
      171      442     724.841
      171      444     724.841
      171      446     724.841
      171      448     724.841
      171      450     724.841
      171      452     724.841
      171      454     724.841
      171      456     724.841
      171      458     724.841
      171      460     724.841
      171      462     724.841
      171      464     724.841
      171      466     724.841
      171      468     724.841
      171      470     724.841
      171      472     724.841
      171      474     724.841
      171      476     724.841
      171      478     724.841
      171      480     724.841
      171      482     724.841
      171      484     724.841
      171      486     724.841
      171      488     724.841
      171      490     724.841
      171      492     724.841
      171      494     724.841
      171      496     724.841
      171      498     724.841
      171      500     724.841
      171      502     724.841
      171      504     724.841
      171      506     724.841
      171      508     724.841
      171      510     724.841
      171      512     724.841
      171      514     724.841
      171      516     724.841
      171      518     724.841
      171      520     724.841
      171      522     724.841
      171      524     724.841
      171      526     724.841
      171      528     724.841
      171      530     724.841
      171      532     724.841
      171      534     724.841
      171      536     724.841
      171      538     724.841
      171      540     724.841
      171      542     724.841
      171      544     724.841
      171      546     724.841
      171      548     724.841
      171      550     724.841
      171      552     724.841
      171      554     724.841
      171      556     724.841
      171      558     724.841
      171      560     724.841
      171      562     724.841
      171      564     724.841
      171      566     724.841
      171      568     724.841
      171      570     724.841
      171      572     724.841
      171      574     724.841
      171      576     724.841
      171      578     724.841
      171      580     724.841
      171      582     724.841
      171      584     724.841
      171      586     724.841
      171      588     724.841
      171      590     724.841
      171      592     724.841
      171      594     724.841
      171      596     724.841
      171      598     724.841
      171      600     724.841
      171      602     724.841
      171      604     724.841
      171      606     724.841
      171      608     724.841
      171      610     724.841
      171      612     724.841
      171      614     724.841
      171      616     724.841
      171      618     724.841
      171      620     724.841
      171      622     724.841
      171      624     724.841
      171      626     724.841
      171      628     724.841
      171      630     724.841
      171      632     724.841
      171      634     724.841
      171      636     724.841
      171      638     724.841
      171      640     724.841
      171      642     724.841
      171      644     724.841
      171      646     724.841
      171      648     724.841
      171      650     724.841
      171      652     724.841
      171      654     724.841
      171      656     724.841
      171      658     724.841
      171      660     724.841
      171      662     724.841
      171      664     724.841
      171      666     724.841
      171      668     724.841
      171      670     724.841
      171      672     724.841
      171      674     724.841
      171      676     724.841
      171      678     724.841
      171      682     724.841
      171      684     724.841
      171      690     724.841
      171      692     724.841
      171      698     724.841
      171      700     724.841
      171      710     724.841
      171      712     724.841
      171      730     724.841
      171      732     724.841
      173      268     728.649
      173      270     728.649
      173      272     728.649
      173      274     728.649
      173      276     728.649
      173      278     728.649
      173      280     728.649
      173      282     728.649
      173      284     728.649
      173      286     728.649
      173      288     728.649
      173      290     728.649
      173      292     728.649
      173      294     728.649
      173      296     728.649
      173      298     728.649
      173      306     728.649
      173      308     728.649
      173      310     728.649
      173      312     728.649
      173      314     728.649
      173      316     728.649
      173      320     728.649
      173      322     728.649
      173      324     728.649
      173      332     728.649
      173      334     728.649
      173      336     728.649
      173      338     728.649
      173      342     728.649
      173      344     728.649
      173      348     728.649
      173      352     728.649
      173      356     728.649
      173      358     728.649
      173      360     728.649
      173      362     728.649
      173      364     728.649
      173      376     728.649
      173      378     728.649
      173      380     728.649
      173      384     728.649
      173      386     728.649
      173      388     728.649
      173      390     728.649
      173      394     728.649
      173      396     728.649
      173      398     728.649
      173      400     728.649
      173      402     728.649
      173      404     728.649
      173      406     728.649
      173      408     728.649
      173      410     728.649
      173      412     728.649
      173      414     728.649
      173      416     728.649
      173      418     728.649
      173      420     728.649
      173      422     728.649
      173      424     728.649
      173      426     728.649
      173      428     728.649
      173      430     728.649
      173      432     728.649
      173      434     728.649
      173      436     728.649
      173      438     728.649
      173      440     728.649
      173      442     728.649
      173      444     728.649
      173      446     728.649
      173      448     728.649
      173      450     728.649
      173      452     728.649
      173      454     728.649
      173      456     728.649
      173      458     728.649
      173      460     728.649
      173      462     728.649
      173      464     728.649
      173      466     728.649
      173      468     728.649
      173      470     728.649
      173      472     728.649
      173      474     728.649
      173      476     728.649
      173      478     728.649
      173      480     728.649
      173      482     728.649
      173      484     728.649
      173      486     728.649
      173      488     728.649
      173      490     728.649
      173      492     728.649
      173      494     728.649
      173      496     728.649
      173      498     728.649
      173      500     728.649
      173      502     728.649
      173      504     728.649
      173      506     728.649
      173      508     728.649
      173      510     728.649
      173      512     728.649
      173      514     728.649
      173      516     728.649
      173      518     728.649
      173      520     728.649
      173      522     728.649
      173      524     728.649
      173      526     728.649
      173      528     728.649
      173      530     728.649
      173      532     728.649
      173      534     728.649
      173      536     728.649
      173      538     728.649
      173      540     728.649
      173      542     728.649
      173      544     728.649
      173      546     728.649
      173      548     728.649
      173      550     728.649
      173      552     728.649
      173      554     728.649
      173      556     728.649
      173      558     728.649
      173      560     728.649
      173      562     728.649
      173      564     728.649
      173      566     728.649
      173      568     728.649
      173      570     728.649
      173      572     728.649
      173      574     728.649
      173      576     728.649
      173      578     728.649
      173      580     728.649
      173      582     728.649
      173      584     728.649
      173      586     728.649
      173      588     728.649
      173      590     728.649
      173      592     728.649
      173      594     728.649
      173      596     728.649
      173      598     728.649
      173      600     728.649
      173      602     728.649
      173      604     728.649
      173      606     728.649
      173      608     728.649
      173      610     728.649
      173      612     728.649
      173      614     728.649
      173      616     728.649
      173      618     728.649
      173      620     728.649
      173      622     728.649
      173      624     728.649
      173      626     728.649
      173      628     728.649
      173      630     728.649
      173      632     728.649
      173      634     728.649
      173      636     728.649
      173      638     728.649
      173      640     728.649
      173      642     728.649
      173      644     728.649
      173      646     728.649
      173      648     728.649
      173      650     728.649
      173      652     728.649
      173      654     728.649
      173      656     728.649
      173      660     728.649
      173      662     728.649
      173      664     728.649
      173      666     728.649
      173      668     728.649
      173      670     728.649
      173      672     728.649
      173      678     728.649
      173      686     728.649
      173      694     728.649
      173      696     728.649
      173      704     728.649
      173      706     728.649
      175      266     732.457
      175      268     732.457
      175      270     732.457
      175      272     732.457
      175      274     732.457
      175      276     732.457
      175      278     732.457
      175      280     732.457
      175      282     732.457
      175      284     732.457
      175      286     732.457
      175      288     732.457
      175      290     732.457
      175      292     732.457
      175      294     732.457
      175      296     732.457
      175      306     732.457
      175      308     732.457
      175      310     732.457
      175      312     732.457
      175      314     732.457
      175      316     732.457
      175      318     732.457
      175      322     732.457
      175      326     732.457
      175      330     732.457
      175      334     732.457
      175      336     732.457
      175      340     732.457
      175      344     732.457
      175      348     732.457
      175      352     732.457
      175      354     732.457
      175      356     732.457
      175      364     732.457
      175      366     732.457
      175      368     732.457
      175      370     732.457
      175      372     732.457
      175      374     732.457
      175      376     732.457
      175      378     732.457
      175      382     732.457
      175      392     732.457
      175      396     732.457
      175      398     732.457
      175      400     732.457
      175      402     732.457
      175      404     732.457
      175      406     732.457
      175      408     732.457
      175      410     732.457
      175      412     732.457
      175      414     732.457
      175      416     732.457
      175      418     732.457
      175      420     732.457
      175      422     732.457
      175      424     732.457
      175      426     732.457
      175      428     732.457
      175      430     732.457
      175      432     732.457
      175      434     732.457
      175      436     732.457
      175      438     732.457
      175      440     732.457
      175      442     732.457
      175      444     732.457
      175      446     732.457
      175      448     732.457
      175      450     732.457
      175      452     732.457
      175      454     732.457
      175      456     732.457
      175      458     732.457
      175      460     732.457
      175      462     732.457
      175      464     732.457
      175      466     732.457
      175      468     732.457
      175      470     732.457
      175      472     732.457
      175      474     732.457
      175      476     732.457
      175      478     732.457
      175      480     732.457
      175      482     732.457
      175      484     732.457
      175      486     732.457
      175      488     732.457
      175      490     732.457
      175      492     732.457
      175      494     732.457
      175      496     732.457
      175      498     732.457
      175      500     732.457
      175      502     732.457
      175      504     732.457
      175      506     732.457
      175      508     732.457
      175      510     732.457
      175      512     732.457
      175      514     732.457
      175      516     732.457
      175      518     732.457
      175      520     732.457
      175      522     732.457
      175      524     732.457
      175      526     732.457
      175      528     732.457
      175      530     732.457
      175      532     732.457
      175      534     732.457
      175      536     732.457
      175      538     732.457
      175      540     732.457
      175      542     732.457
      175      544     732.457
      175      546     732.457
      175      548     732.457
      175      550     732.457
      175      552     732.457
      175      554     732.457
      175      556     732.457
      175      558     732.457
      175      560     732.457
      175      562     732.457
      175      564     732.457
      175      566     732.457
      175      568     732.457
      175      570     732.457
      175      572     732.457
      175      574     732.457
      175      576     732.457
      175      578     732.457
      175      580     732.457
      175      582     732.457
      175      584     732.457
      175      586     732.457
      175      588     732.457
      175      590     732.457
      175      592     732.457
      175      594     732.457
      175      596     732.457
      175      598     732.457
      175      600     732.457
      175      602     732.457
      175      604     732.457
      175      606     732.457
      175      608     732.457
      175      610     732.457
      175      612     732.457
      175      614     732.457
      175      616     732.457
      175      618     732.457
      175      620     732.457
      175      622     732.457
      175      624     732.457
      175      626     732.457
      175      628     732.457
      175      630     732.457
      175      632     732.457
      175      634     732.457
      175      636     732.457
      175      638     732.457
      175      640     732.457
      175      642     732.457
      175      644     732.457
      175      646     732.457
      175      648     732.457
      175      650     732.457
      175      654     732.457
      175      658     732.457
      175      672     732.457
      175      688     732.457
      177      264     736.265
      177      266     736.265
      177      268     736.265
      177      270     736.265
      177      272     736.265
      177      274     736.265
      177      276     736.265
      177      278     736.265
      177      280     736.265
      177      282     736.265
      177      284     736.265
      177      286     736.265
      177      288     736.265
      177      290     736.265
      177      292     736.265
      177      294     736.265
      177      296     736.265
      177      306     736.265
      177      308     736.265
      177      310     736.265
      177      312     736.265
      177      318     736.265
      177      322     736.265
      177      324     736.265
      177      326     736.265
      177      328     736.265
      177      330     736.265
      177      332     736.265
      177      336     736.265
      177      338     736.265
      177      342     736.265
      177      344     736.265
      177      348     736.265
      177      350     736.265
      177      356     736.265
      177      358     736.265
      177      360     736.265
      177      362     736.265
      177      364     736.265
      177      366     736.265
      177      374     736.265
      177      378     736.265
      177      384     736.265
      177      390     736.265
      177      392     736.265
      177      394     736.265
      177      396     736.265
      177      398     736.265
      177      400     736.265
      177      402     736.265
      177      404     736.265
      177      406     736.265
      177      408     736.265
      177      410     736.265
      177      412     736.265
      177      414     736.265
      177      416     736.265
      177      418     736.265
      177      420     736.265
      177      422     736.265
      177      424     736.265
      177      426     736.265
      177      428     736.265
      177      430     736.265
      177      432     736.265
      177      434     736.265
      177      436     736.265
      177      438     736.265
      177      440     736.265
      177      442     736.265
      177      444     736.265
      177      446     736.265
      177      448     736.265
      177      450     736.265
      177      452     736.265
      177      454     736.265
      177      456     736.265
      177      458     736.265
      177      460     736.265
      177      462     736.265
      177      464     736.265
      177      466     736.265
      177      468     736.265
      177      470     736.265
      177      472     736.265
      177      474     736.265
      177      476     736.265
      177      478     736.265
      177      480     736.265
      177      482     736.265
      177      484     736.265
      177      486     736.265
      177      488     736.265
      177      490     736.265
      177      492     736.265
      177      494     736.265
      177      496     736.265
      177      498     736.265
      177      500     736.265
      177      502     736.265
      177      504     736.265
      177      506     736.265
      177      508     736.265
      177      510     736.265
      177      512     736.265
      177      514     736.265
      177      516     736.265
      177      518     736.265
      177      520     736.265
      177      522     736.265
      177      524     736.265
      177      526     736.265
      177      528     736.265
      177      530     736.265
      177      532     736.265
      177      534     736.265
      177      536     736.265
      177      538     736.265
      177      540     736.265
      177      542     736.265
      177      544     736.265
      177      546     736.265
      177      548     736.265
      177      550     736.265
      177      552     736.265
      177      554     736.265
      177      556     736.265
      177      558     736.265
      177      560     736.265
      177      562     736.265
      177      564     736.265
      177      566     736.265
      177      568     736.265
      177      570     736.265
      177      572     736.265
      177      574     736.265
      177      576     736.265
      177      578     736.265
      177      580     736.265
      177      582     736.265
      177      584     736.265
      177      586     736.265
      177      588     736.265
      177      590     736.265
      177      592     736.265
      177      594     736.265
      177      596     736.265
      177      598     736.265
      177      600     736.265
      177      602     736.265
      177      604     736.265
      177      606     736.265
      177      608     736.265
      177      610     736.265
      177      612     736.265
      177      614     736.265
      177      616     736.265
      177      618     736.265
      177      620     736.265
      177      622     736.265
      177      624     736.265
      177      626     736.265
      177      628     736.265
      177      630     736.265
      177      632     736.265
      177      636     736.265
      177      640     736.265
      177      646     736.265
      179      252     740.035
      179      254     740.035
      179      256     740.035
      179      258     740.035
      179      260     740.035
      179      262     740.035
      179      264     740.035
      179      266     740.035
      179      268     740.035
      179      270     740.035
      179      272     740.035
      179      274     740.035
      179      276     740.035
      179      278     740.035
      179      280     740.035
      179      282     740.035
      179      284     740.035
      179      286     740.035
      179      288     740.035
      179      290     740.035
      179      292     740.035
      179      294     740.035
      179      296     740.035
      179      300     740.035
      179      302     740.035
      179      306     740.035
      179      308     740.035
      179      314     740.035
      179      316     740.035
      179      318     740.035
      179      320     740.035
      179      324     740.035
      179      328     740.035
      179      332     740.035
      179      334     740.035
      179      338     740.035
      179      340     740.035
      179      342     740.035
      179      346     740.035
      179      348     740.035
      179      350     740.035
      179      352     740.035
      179      354     740.035
      179      356     740.035
      179      364     740.035
      179      366     740.035
      179      370     740.035
      179      372     740.035
      179      374     740.035
      179      378     740.035
      179      380     740.035
      179      382     740.035
      179      388     740.035
      179      390     740.035
      179      392     740.035
      179      394     740.035
      179      396     740.035
      179      398     740.035
      179      400     740.035
      179      402     740.035
      179      404     740.035
      179      406     740.035
      179      408     740.035
      179      410     740.035
      179      412     740.035
      179      414     740.035
      179      416     740.035
      179      418     740.035
      179      420     740.035
      179      422     740.035
      179      424     740.035
      179      426     740.035
      179      428     740.035
      179      430     740.035
      179      432     740.035
      179      434     740.035
      179      436     740.035
      179      438     740.035
      179      440     740.035
      179      442     740.035
      179      444     740.035
      179      446     740.035
      179      448     740.035
      179      450     740.035
      179      452     740.035
      179      454     740.035
      179      456     740.035
      179      458     740.035
      179      460     740.035
      179      462     740.035
      179      464     740.035
      179      466     740.035
      179      468     740.035
      179      470     740.035
      179      472     740.035
      179      474     740.035
      179      476     740.035
      179      478     740.035
      179      480     740.035
      179      482     740.035
      179      484     740.035
      179      486     740.035
      179      488     740.035
      179      490     740.035
      179      492     740.035
      179      494     740.035
      179      496     740.035
      179      498     740.035
      179      500     740.035
      179      502     740.035
      179      504     740.035
      179      506     740.035
      179      508     740.035
      179      510     740.035
      179      512     740.035
      179      514     740.035
      179      516     740.035
      179      518     740.035
      179      520     740.035
      179      522     740.035
      179      524     740.035
      179      526     740.035
      179      528     740.035
      179      530     740.035
      179      532     740.035
      179      534     740.035
      179      536     740.035
      179      538     740.035
      179      540     740.035
      179      542     740.035
      179      544     740.035
      179      546     740.035
      179      548     740.035
      179      550     740.035
      179      552     740.035
      179      554     740.035
      179      556     740.035
      179      558     740.035
      179      560     740.035
      179      562     740.035
      179      564     740.035
      179      566     740.035
      179      568     740.035
      179      570     740.035
      179      572     740.035
      179      574     740.035
      179      576     740.035
      179      578     740.035
      179      580     740.035
      179      582     740.035
      179      584     740.035
      179      586     740.035
      179      588     740.035
      179      590     740.035
      179      592     740.035
      179      594     740.035
      179      596     740.035
      179      598     740.035
      179      600     740.035
      179      602     740.035
      179      604     740.035
      179      606     740.035
      179      608     740.035
      179      610     740.035
      179      612     740.035
      179      616     740.035
      179      620     740.035
      179      622     740.035
      179      626     740.035
      179      630     740.035
      179      636     740.035
      179      640     740.035
      181      252     743.792
      181      254     743.792
      181      256     743.792
      181      260     743.792
      181      262     743.792
      181      264     743.792
      181      266     743.792
      181      268     743.792
      181      270     743.792
      181      272     743.792
      181      274     743.792
      181      276     743.792
      181      278     743.792
      181      280     743.792
      181      282     743.792
      181      284     743.792
      181      286     743.792
      181      288     743.792
      181      290     743.792
      181      292     743.792
      181      294     743.792
      181      300     743.792
      181      306     743.792
      181      308     743.792
      181      310     743.792
      181      316     743.792
      181      324     743.792
      181      326     743.792
      181      328     743.792
      181      330     743.792
      181      332     743.792
      181      336     743.792
      181      338     743.792
      181      342     743.792
      181      346     743.792
      181      348     743.792
      181      356     743.792
      181      358     743.792
      181      360     743.792
      181      362     743.792
      181      364     743.792
      181      384     743.792
      181      386     743.792
      181      388     743.792
      181      390     743.792
      181      392     743.792
      181      394     743.792
      181      396     743.792
      181      398     743.792
      181      400     743.792
      181      402     743.792
      181      404     743.792
      181      406     743.792
      181      408     743.792
      181      410     743.792
      181      412     743.792
      181      414     743.792
      181      416     743.792
      181      418     743.792
      181      420     743.792
      181      422     743.792
      181      424     743.792
      181      426     743.792
      181      428     743.792
      181      430     743.792
      181      432     743.792
      181      434     743.792
      181      436     743.792
      181      438     743.792
      181      440     743.792
      181      442     743.792
      181      444     743.792
      181      446     743.792
      181      448     743.792
      181      450     743.792
      181      452     743.792
      181      454     743.792
      181      456     743.792
      181      458     743.792
      181      460     743.792
      181      462     743.792
      181      464     743.792
      181      466     743.792
      181      468     743.792
      181      470     743.792
      181      472     743.792
      181      474     743.792
      181      476     743.792
      181      478     743.792
      181      480     743.792
      181      482     743.792
      181      484     743.792
      181      486     743.792
      181      488     743.792
      181      490     743.792
      181      492     743.792
      181      494     743.792
      181      496     743.792
      181      498     743.792
      181      500     743.792
      181      502     743.792
      181      504     743.792
      181      506     743.792
      181      508     743.792
      181      510     743.792
      181      512     743.792
      181      514     743.792
      181      516     743.792
      181      518     743.792
      181      520     743.792
      181      522     743.792
      181      524     743.792
      181      526     743.792
      181      528     743.792
      181      530     743.792
      181      532     743.792
      181      534     743.792
      181      536     743.792
      181      538     743.792
      181      540     743.792
      181      542     743.792
      181      544     743.792
      181      546     743.792
      181      548     743.792
      181      550     743.792
      181      552     743.792
      181      554     743.792
      181      556     743.792
      181      558     743.792
      181      560     743.792
      181      562     743.792
      181      564     743.792
      181      566     743.792
      181      568     743.792
      181      570     743.792
      181      572     743.792
      181      574     743.792
      181      576     743.792
      181      578     743.792
      181      580     743.792
      181      582     743.792
      181      584     743.792
      181      586     743.792
      181      590     743.792
      181      594     743.792
      181      596     743.792
      181      600     743.792
      181      604     743.792
      181      608     743.792
      181      612     743.792
      181      616     743.792
      181      636     743.792
      183      244     747.549
      183      252     747.549
      183      254     747.549
      183      256     747.549
      183      258     747.549
      183      260     747.549
      183      262     747.549
      183      264     747.549
      183      266     747.549
      183      268     747.549
      183      270     747.549
      183      272     747.549
      183      274     747.549
      183      276     747.549
      183      278     747.549
      183      280     747.549
      183      282     747.549
      183      284     747.549
      183      286     747.549
      183      288     747.549
      183      290     747.549
      183      292     747.549
      183      294     747.549
      183      304     747.549
      183      306     747.549
      183      308     747.549
      183      310     747.549
      183      312     747.549
      183      314     747.549
      183      316     747.549
      183      322     747.549
      183      326     747.549
      183      330     747.549
      183      332     747.549
      183      336     747.549
      183      340     747.549
      183      342     747.549
      183      346     747.549
      183      350     747.549
      183      352     747.549
      183      354     747.549
      183      368     747.549
      183      372     747.549
      183      374     747.549
      183      376     747.549
      183      378     747.549
      183      380     747.549
      183      382     747.549
      183      384     747.549
      183      386     747.549
      183      388     747.549
      183      390     747.549
      183      392     747.549
      183      394     747.549
      183      396     747.549
      183      398     747.549
      183      400     747.549
      183      402     747.549
      183      404     747.549
      183      406     747.549
      183      408     747.549
      183      410     747.549
      183      412     747.549
      183      414     747.549
      183      416     747.549
      183      418     747.549
      183      420     747.549
      183      422     747.549
      183      424     747.549
      183      426     747.549
      183      428     747.549
      183      430     747.549
      183      432     747.549
      183      434     747.549
      183      436     747.549
      183      438     747.549
      183      440     747.549
      183      442     747.549
      183      444     747.549
      183      446     747.549
      183      448     747.549
      183      450     747.549
      183      452     747.549
      183      454     747.549
      183      456     747.549
      183      458     747.549
      183      460     747.549
      183      462     747.549
      183      464     747.549
      183      466     747.549
      183      468     747.549
      183      470     747.549
      183      472     747.549
      183      474     747.549
      183      476     747.549
      183      478     747.549
      183      480     747.549
      183      482     747.549
      183      484     747.549
      183      486     747.549
      183      488     747.549
      183      490     747.549
      183      492     747.549
      183      494     747.549
      183      496     747.549
      183      498     747.549
      183      500     747.549
      183      502     747.549
      183      504     747.549
      183      506     747.549
      183      508     747.549
      183      510     747.549
      183      512     747.549
      183      514     747.549
      183      516     747.549
      183      518     747.549
      183      520     747.549
      183      522     747.549
      183      524     747.549
      183      526     747.549
      183      528     747.549
      183      530     747.549
      183      532     747.549
      183      534     747.549
      183      536     747.549
      183      538     747.549
      183      540     747.549
      183      542     747.549
      183      544     747.549
      183      546     747.549
      183      548     747.549
      183      550     747.549
      183      552     747.549
      183      554     747.549
      183      556     747.549
      183      558     747.549
      183      560     747.549
      183      562     747.549
      183      564     747.549
      183      566     747.549
      183      568     747.549
      183      570     747.549
      183      572     747.549
      183      574     747.549
      183      576     747.549
      183      578     747.549
      183      580     747.549
      183      584     747.549
      183      594     747.549
      183      598     747.549
      183      602     747.549
      185      244     751.300
      185      246     751.300
      185      250     751.300
      185      252     751.300
      185      254     751.300
      185      256     751.300
      185      258     751.300
      185      260     751.300
      185      262     751.300
      185      264     751.300
      185      266     751.300
      185      268     751.300
      185      270     751.300
      185      272     751.300
      185      274     751.300
      185      276     751.300
      185      278     751.300
      185      280     751.300
      185      282     751.300
      185      284     751.300
      185      286     751.300
      185      288     751.300
      185      290     751.300
      185      292     751.300
      185      294     751.300
      185      300     751.300
      185      304     751.300
      185      306     751.300
      185      320     751.300
      185      324     751.300
      185      326     751.300
      185      328     751.300
      185      332     751.300
      185      336     751.300
      185      338     751.300
      185      340     751.300
      185      342     751.300
      185      344     751.300
      185      346     751.300
      185      350     751.300
      185      356     751.300
      185      358     751.300
      185      360     751.300
      185      362     751.300
      185      366     751.300
      185      368     751.300
      185      376     751.300
      185      378     751.300
      185      384     751.300
      185      386     751.300
      185      388     751.300
      185      390     751.300
      185      392     751.300
      185      394     751.300
      185      396     751.300
      185      398     751.300
      185      400     751.300
      185      402     751.300
      185      404     751.300
      185      406     751.300
      185      408     751.300
      185      410     751.300
      185      412     751.300
      185      414     751.300
      185      416     751.300
      185      418     751.300
      185      420     751.300
      185      422     751.300
      185      424     751.300
      185      426     751.300
      185      428     751.300
      185      430     751.300
      185      432     751.300
      185      434     751.300
      185      436     751.300
      185      438     751.300
      185      440     751.300
      185      442     751.300
      185      444     751.300
      185      446     751.300
      185      448     751.300
      185      450     751.300
      185      452     751.300
      185      454     751.300
      185      456     751.300
      185      458     751.300
      185      460     751.300
      185      462     751.300
      185      464     751.300
      185      466     751.300
      185      468     751.300
      185      470     751.300
      185      472     751.300
      185      474     751.300
      185      476     751.300
      185      478     751.300
      185      480     751.300
      185      482     751.300
      185      484     751.300
      185      486     751.300
      185      488     751.300
      185      490     751.300
      185      492     751.300
      185      494     751.300
      185      496     751.300
      185      498     751.300
      185      500     751.300
      185      502     751.300
      185      504     751.300
      185      506     751.300
      185      508     751.300
      185      510     751.300
      185      512     751.300
      185      514     751.300
      185      516     751.300
      185      518     751.300
      185      520     751.300
      185      522     751.300
      185      524     751.300
      185      526     751.300
      185      528     751.300
      185      530     751.300
      185      532     751.300
      185      534     751.300
      185      536     751.300
      185      538     751.300
      185      540     751.300
      185      542     751.300
      185      544     751.300
      185      546     751.300
      185      548     751.300
      185      550     751.300
      185      552     751.300
      185      554     751.300
      185      556     751.300
      185      558     751.300
      185      562     751.300
      185      564     751.300
      185      568     751.300
      185      572     751.300
      185      574     751.300
      185      580     751.300
      187      238     755.008
      187      240     755.008
      187      242     755.008
      187      244     755.008
      187      246     755.008
      187      248     755.008
      187      250     755.008
      187      252     755.008
      187      254     755.008
      187      256     755.008
      187      258     755.008
      187      260     755.008
      187      262     755.008
      187      264     755.008
      187      266     755.008
      187      268     755.008
      187      270     755.008
      187      272     755.008
      187      274     755.008
      187      276     755.008
      187      278     755.008
      187      280     755.008
      187      282     755.008
      187      284     755.008
      187      286     755.008
      187      288     755.008
      187      290     755.008
      187      292     755.008
      187      294     755.008
      187      300     755.008
      187      302     755.008
      187      304     755.008
      187      306     755.008
      187      308     755.008
      187      310     755.008
      187      312     755.008
      187      316     755.008
      187      318     755.008
      187      320     755.008
      187      324     755.008
      187      328     755.008
      187      330     755.008
      187      332     755.008
      187      334     755.008
      187      336     755.008
      187      338     755.008
      187      342     755.008
      187      346     755.008
      187      348     755.008
      187      350     755.008
      187      352     755.008
      187      370     755.008
      187      374     755.008
      187      378     755.008
      187      380     755.008
      187      382     755.008
      187      384     755.008
      187      386     755.008
      187      388     755.008
      187      390     755.008
      187      392     755.008
      187      394     755.008
      187      396     755.008
      187      398     755.008
      187      400     755.008
      187      402     755.008
      187      404     755.008
      187      406     755.008
      187      408     755.008
      187      410     755.008
      187      412     755.008
      187      414     755.008
      187      416     755.008
      187      418     755.008
      187      420     755.008
      187      422     755.008
      187      424     755.008
      187      426     755.008
      187      428     755.008
      187      430     755.008
      187      432     755.008
      187      434     755.008
      187      436     755.008
      187      438     755.008
      187      440     755.008
      187      442     755.008
      187      444     755.008
      187      446     755.008
      187      448     755.008
      187      450     755.008
      187      452     755.008
      187      454     755.008
      187      456     755.008
      187      458     755.008
      187      460     755.008
      187      462     755.008
      187      464     755.008
      187      466     755.008
      187      468     755.008
      187      470     755.008
      187      472     755.008
      187      474     755.008
      187      476     755.008
      187      478     755.008
      187      480     755.008
      187      482     755.008
      187      484     755.008
      187      486     755.008
      187      488     755.008
      187      490     755.008
      187      492     755.008
      187      494     755.008
      187      496     755.008
      187      498     755.008
      187      500     755.008
      187      502     755.008
      187      504     755.008
      187      506     755.008
      187      508     755.008
      187      510     755.008
      187      512     755.008
      187      514     755.008
      187      516     755.008
      187      518     755.008
      187      520     755.008
      187      522     755.008
      187      524     755.008
      187      526     755.008
      187      528     755.008
      187      530     755.008
      187      532     755.008
      187      534     755.008
      187      536     755.008
      187      538     755.008
      187      540     755.008
      187      542     755.008
      187      544     755.008
      187      546     755.008
      187      548     755.008
      187      550     755.008
      187      552     755.008
      187      554     755.008
      187      560     755.008
      187      566     755.008
      187      570     755.008
      189      234     758.717
      189      236     758.717
      189      238     758.717
      189      240     758.717
      189      242     758.717
      189      244     758.717
      189      246     758.717
      189      248     758.717
      189      250     758.717
      189      252     758.717
      189      254     758.717
      189      256     758.717
      189      258     758.717
      189      260     758.717
      189      262     758.717
      189      264     758.717
      189      266     758.717
      189      268     758.717
      189      270     758.717
      189      272     758.717
      189      274     758.717
      189      276     758.717
      189      278     758.717
      189      280     758.717
      189      282     758.717
      189      284     758.717
      189      286     758.717
      189      288     758.717
      189      290     758.717
      189      292     758.717
      189      314     758.717
      189      326     758.717
      189      330     758.717
      189      332     758.717
      189      334     758.717
      189      336     758.717
      189      342     758.717
      189      344     758.717
      189      354     758.717
      189      356     758.717
      189      358     758.717
      189      360     758.717
      189      362     758.717
      189      364     758.717
      189      366     758.717
      189      370     758.717
      189      372     758.717
      189      376     758.717
      189      378     758.717
      189      380     758.717
      189      382     758.717
      189      384     758.717
      189      386     758.717
      189      388     758.717
      189      390     758.717
      189      392     758.717
      189      394     758.717
      189      396     758.717
      189      398     758.717
      189      400     758.717
      189      402     758.717
      189      404     758.717
      189      406     758.717
      189      408     758.717
      189      410     758.717
      189      412     758.717
      189      414     758.717
      189      416     758.717
      189      418     758.717
      189      420     758.717
      189      422     758.717
      189      424     758.717
      189      426     758.717
      189      428     758.717
      189      430     758.717
      189      432     758.717
      189      434     758.717
      189      436     758.717
      189      438     758.717
      189      440     758.717
      189      442     758.717
      189      444     758.717
      189      446     758.717
      189      448     758.717
      189      450     758.717
      189      452     758.717
      189      454     758.717
      189      456     758.717
      189      458     758.717
      189      460     758.717
      189      462     758.717
      189      464     758.717
      189      466     758.717
      189      468     758.717
      189      470     758.717
      189      472     758.717
      189      474     758.717
      189      476     758.717
      189      478     758.717
      189      480     758.717
      189      482     758.717
      189      484     758.717
      189      486     758.717
      189      488     758.717
      189      490     758.717
      189      492     758.717
      189      494     758.717
      189      496     758.717
      189      498     758.717
      189      500     758.717
      189      502     758.717
      189      504     758.717
      189      506     758.717
      189      508     758.717
      189      510     758.717
      189      512     758.717
      189      514     758.717
      189      516     758.717
      189      518     758.717
      189      520     758.717
      189      522     758.717
      189      524     758.717
      189      526     758.717
      189      528     758.717
      189      530     758.717
      189      532     758.717
      189      534     758.717
      189      536     758.717
      189      538     758.717
      189      544     758.717
      189      546     758.717
      189      552     758.717
      189      562     758.717
      191      228     762.426
      191      230     762.426
      191      232     762.426
      191      234     762.426
      191      236     762.426
      191      238     762.426
      191      240     762.426
      191      242     762.426
      191      244     762.426
      191      246     762.426
      191      248     762.426
      191      250     762.426
      191      252     762.426
      191      254     762.426
      191      256     762.426
      191      258     762.426
      191      260     762.426
      191      262     762.426
      191      264     762.426
      191      266     762.426
      191      268     762.426
      191      270     762.426
      191      272     762.426
      191      274     762.426
      191      276     762.426
      191      278     762.426
      191      280     762.426
      191      282     762.426
      191      284     762.426
      191      286     762.426
      191      288     762.426
      191      290     762.426
      191      292     762.426
      191      298     762.426
      191      300     762.426
      191      310     762.426
      191      312     762.426
      191      316     762.426
      191      318     762.426
      191      322     762.426
      191      324     762.426
      191      326     762.426
      191      328     762.426
      191      332     762.426
      191      334     762.426
      191      336     762.426
      191      338     762.426
      191      346     762.426
      191      348     762.426
      191      350     762.426
      191      352     762.426
      191      372     762.426
      191      374     762.426
      191      376     762.426
      191      378     762.426
      191      380     762.426
      191      382     762.426
      191      384     762.426
      191      386     762.426
      191      388     762.426
      191      390     762.426
      191      392     762.426
      191      394     762.426
      191      396     762.426
      191      398     762.426
      191      400     762.426
      191      402     762.426
      191      404     762.426
      191      406     762.426
      191      408     762.426
      191      410     762.426
      191      412     762.426
      191      414     762.426
      191      416     762.426
      191      418     762.426
      191      420     762.426
      191      422     762.426
      191      424     762.426
      191      426     762.426
      191      428     762.426
      191      430     762.426
      191      432     762.426
      191      434     762.426
      191      436     762.426
      191      438     762.426
      191      440     762.426
      191      442     762.426
      191      444     762.426
      191      446     762.426
      191      448     762.426
      191      450     762.426
      191      452     762.426
      191      454     762.426
      191      456     762.426
      191      458     762.426
      191      460     762.426
      191      462     762.426
      191      464     762.426
      191      466     762.426
      191      468     762.426
      191      470     762.426
      191      472     762.426
      191      474     762.426
      191      476     762.426
      191      478     762.426
      191      480     762.426
      191      482     762.426
      191      484     762.426
      191      486     762.426
      191      488     762.426
      191      490     762.426
      191      492     762.426
      191      494     762.426
      191      496     762.426
      191      498     762.426
      191      500     762.426
      191      502     762.426
      191      504     762.426
      191      506     762.426
      191      508     762.426
      191      510     762.426
      191      512     762.426
      191      522     762.426
      191      530     762.426
      191      532     762.426
      193      226     766.112
      193      228     766.112
      193      230     766.112
      193      232     766.112
      193      234     766.112
      193      236     766.112
      193      238     766.112
      193      240     766.112
      193      242     766.112
      193      244     766.112
      193      246     766.112
      193      248     766.112
      193      250     766.112
      193      252     766.112
      193      254     766.112
      193      256     766.112
      193      258     766.112
      193      260     766.112
      193      262     766.112
      193      264     766.112
      193      266     766.112
      193      268     766.112
      193      270     766.112
      193      272     766.112
      193      274     766.112
      193      276     766.112
      193      278     766.112
      193      280     766.112
      193      282     766.112
      193      284     766.112
      193      286     766.112
      193      288     766.112
      193      290     766.112
      193      300     766.112
      193      302     766.112
      193      304     766.112
      193      306     766.112
      193      312     766.112
      193      318     766.112
      193      322     766.112
      193      324     766.112
      193      330     766.112
      193      340     766.112
      193      342     766.112
      193      344     766.112
      193      352     766.112
      193      356     766.112
      193      358     766.112
      193      360     766.112
      193      364     766.112
      193      366     766.112
      193      368     766.112
      193      370     766.112
      193      374     766.112
      193      376     766.112
      193      378     766.112
      193      380     766.112
      193      382     766.112
      193      384     766.112
      193      386     766.112
      193      388     766.112
      193      390     766.112
      193      392     766.112
      193      394     766.112
      193      396     766.112
      193      398     766.112
      193      400     766.112
      193      402     766.112
      193      404     766.112
      193      406     766.112
      193      408     766.112
      193      410     766.112
      193      412     766.112
      193      414     766.112
      193      416     766.112
      193      418     766.112
      193      420     766.112
      193      422     766.112
      193      424     766.112
      193      426     766.112
      193      428     766.112
      193      430     766.112
      193      432     766.112
      193      434     766.112
      193      436     766.112
      193      438     766.112
      193      440     766.112
      193      442     766.112
      193      444     766.112
      193      446     766.112
      193      448     766.112
      193      450     766.112
      193      452     766.112
      193      454     766.112
      193      456     766.112
      193      458     766.112
      193      460     766.112
      193      462     766.112
      193      464     766.112
      193      466     766.112
      193      468     766.112
      193      470     766.112
      193      472     766.112
      193      474     766.112
      193      476     766.112
      193      478     766.112
      193      480     766.112
      193      482     766.112
      193      484     766.112
      193      486     766.112
      193      488     766.112
      193      490     766.112
      193      492     766.112
      193      494     766.112
      193      496     766.112
      193      498     766.112
      193      504     766.112
      193      506     766.112
      193      508     766.112
      193      512     766.112
      193      516     766.112
      195      222     769.775
      195      224     769.775
      195      226     769.775
      195      228     769.775
      195      230     769.775
      195      232     769.775
      195      234     769.775
      195      236     769.775
      195      238     769.775
      195      240     769.775
      195      242     769.775
      195      244     769.775
      195      246     769.775
      195      248     769.775
      195      250     769.775
      195      252     769.775
      195      254     769.775
      195      256     769.775
      195      258     769.775
      195      260     769.775
      195      262     769.775
      195      264     769.775
      195      266     769.775
      195      268     769.775
      195      270     769.775
      195      272     769.775
      195      274     769.775
      195      276     769.775
      195      278     769.775
      195      280     769.775
      195      282     769.775
      195      284     769.775
      195      286     769.775
      195      288     769.775
      195      296     769.775
      195      304     769.775
      195      306     769.775
      195      312     769.775
      195      314     769.775
      195      318     769.775
      195      322     769.775
      195      324     769.775
      195      326     769.775
      195      330     769.775
      195      334     769.775
      195      344     769.775
      195      346     769.775
      195      348     769.775
      195      350     769.775
      195      354     769.775
      195      362     769.775
      195      366     769.775
      195      368     769.775
      195      370     769.775
      195      372     769.775
      195      374     769.775
      195      376     769.775
      195      378     769.775
      195      380     769.775
      195      382     769.775
      195      384     769.775
      195      386     769.775
      195      388     769.775
      195      390     769.775
      195      392     769.775
      195      394     769.775
      195      396     769.775
      195      398     769.775
      195      400     769.775
      195      402     769.775
      195      404     769.775
      195      406     769.775
      195      408     769.775
      195      410     769.775
      195      412     769.775
      195      414     769.775
      195      416     769.775
      195      418     769.775
      195      420     769.775
      195      422     769.775
      195      424     769.775
      195      426     769.775
      195      428     769.775
      195      430     769.775
      195      432     769.775
      195      434     769.775
      195      436     769.775
      195      438     769.775
      195      440     769.775
      195      442     769.775
      195      444     769.775
      195      446     769.775
      195      448     769.775
      195      450     769.775
      195      452     769.775
      195      454     769.775
      195      456     769.775
      195      458     769.775
      195      460     769.775
      195      462     769.775
      195      464     769.775
      195      466     769.775
      195      468     769.775
      195      470     769.775
      195      472     769.775
      195      474     769.775
      195      476     769.775
      195      478     769.775
      195      480     769.775
      195      482     769.775
      195      484     769.775
      195      486     769.775
      195      488     769.775
      195      490     769.775
      195      492     769.775
      195      494     769.775
      195      496     769.775
      195      498     769.775
      195      500     769.775
      197      216     773.438
      197      220     773.438
      197      222     773.438
      197      224     773.438
      197      226     773.438
      197      228     773.438
      197      230     773.438
      197      232     773.438
      197      234     773.438
      197      236     773.438
      197      238     773.438
      197      240     773.438
      197      242     773.438
      197      244     773.438
      197      246     773.438
      197      248     773.438
      197      250     773.438
      197      252     773.438
      197      254     773.438
      197      256     773.438
      197      258     773.438
      197      260     773.438
      197      262     773.438
      197      264     773.438
      197      266     773.438
      197      268     773.438
      197      270     773.438
      197      272     773.438
      197      274     773.438
      197      276     773.438
      197      278     773.438
      197      280     773.438
      197      282     773.438
      197      284     773.438
      197      286     773.438
      197      288     773.438
      197      298     773.438
      197      306     773.438
      197      310     773.438
      197      312     773.438
      197      314     773.438
      197      320     773.438
      197      324     773.438
      197      326     773.438
      197      330     773.438
      197      332     773.438
      197      336     773.438
      197      338     773.438
      197      340     773.438
      197      358     773.438
      197      360     773.438
      197      362     773.438
      197      364     773.438
      197      366     773.438
      197      368     773.438
      197      370     773.438
      197      372     773.438
      197      374     773.438
      197      376     773.438
      197      378     773.438
      197      380     773.438
      197      382     773.438
      197      384     773.438
      197      386     773.438
      197      388     773.438
      197      390     773.438
      197      392     773.438
      197      394     773.438
      197      396     773.438
      197      398     773.438
      197      400     773.438
      197      402     773.438
      197      404     773.438
      197      406     773.438
      197      408     773.438
      197      410     773.438
      197      412     773.438
      197      414     773.438
      197      416     773.438
      197      418     773.438
      197      420     773.438
      197      422     773.438
      197      424     773.438
      197      426     773.438
      197      428     773.438
      197      430     773.438
      197      432     773.438
      197      434     773.438
      197      436     773.438
      197      438     773.438
      197      440     773.438
      197      442     773.438
      197      444     773.438
      197      446     773.438
      197      448     773.438
      197      450     773.438
      197      452     773.438
      197      454     773.438
      197      456     773.438
      197      458     773.438
      197      460     773.438
      197      462     773.438
      197      464     773.438
      197      466     773.438
      197      468     773.438
      197      470     773.438
      197      472     773.438
      197      478     773.438
      197      480     773.438
      197      482     773.438
      197      484     773.438
      197      486     773.438
      197      488     773.438
      197      490     773.438
      199      214     777.100
      199      216     777.100
      199      218     777.100
      199      220     777.100
      199      222     777.100
      199      224     777.100
      199      226     777.100
      199      228     777.100
      199      230     777.100
      199      232     777.100
      199      234     777.100
      199      236     777.100
      199      238     777.100
      199      240     777.100
      199      242     777.100
      199      244     777.100
      199      246     777.100
      199      248     777.100
      199      250     777.100
      199      252     777.100
      199      254     777.100
      199      256     777.100
      199      258     777.100
      199      260     777.100
      199      262     777.100
      199      264     777.100
      199      266     777.100
      199      268     777.100
      199      270     777.100
      199      272     777.100
      199      274     777.100
      199      276     777.100
      199      278     777.100
      199      280     777.100
      199      282     777.100
      199      284     777.100
      199      286     777.100
      199      288     777.100
      199      296     777.100
      199      298     777.100
      199      300     777.100
      199      312     777.100
      199      320     777.100
      199      322     777.100
      199      326     777.100
      199      328     777.100
      199      334     777.100
      199      340     777.100
      199      342     777.100
      199      344     777.100
      199      346     777.100
      199      348     777.100
      199      350     777.100
      199      352     777.100
      199      360     777.100
      199      364     777.100
      199      366     777.100
      199      368     777.100
      199      370     777.100
      199      372     777.100
      199      374     777.100
      199      376     777.100
      199      378     777.100
      199      380     777.100
      199      382     777.100
      199      384     777.100
      199      386     777.100
      199      388     777.100
      199      390     777.100
      199      392     777.100
      199      394     777.100
      199      396     777.100
      199      398     777.100
      199      400     777.100
      199      402     777.100
      199      404     777.100
      199      406     777.100
      199      408     777.100
      199      410     777.100
      199      412     777.100
      199      414     777.100
      199      416     777.100
      199      418     777.100
      199      420     777.100
      199      422     777.100
      199      424     777.100
      199      426     777.100
      199      428     777.100
      199      430     777.100
      199      432     777.100
      199      434     777.100
      199      436     777.100
      199      438     777.100
      199      440     777.100
      199      442     777.100
      199      444     777.100
      199      446     777.100
      199      448     777.100
      199      450     777.100
      199      452     777.100
      199      454     777.100
      199      456     777.100
      199      458     777.100
      199      464     777.100
      199      466     777.100
      199      468     777.100
      199      470     777.100
      199      472     777.100
      199      474     777.100
      199      478     777.100
      199      484     777.100
      201      208     780.731
      201      210     780.731
      201      212     780.731
      201      214     780.731
      201      216     780.731
      201      218     780.731
      201      220     780.731
      201      222     780.731
      201      224     780.731
      201      226     780.731
      201      228     780.731
      201      230     780.731
      201      232     780.731
      201      234     780.731
      201      236     780.731
      201      238     780.731
      201      240     780.731
      201      242     780.731
      201      244     780.731
      201      246     780.731
      201      248     780.731
      201      250     780.731
      201      252     780.731
      201      254     780.731
      201      256     780.731
      201      258     780.731
      201      260     780.731
      201      262     780.731
      201      264     780.731
      201      266     780.731
      201      268     780.731
      201      270     780.731
      201      272     780.731
      201      274     780.731
      201      276     780.731
      201      278     780.731
      201      280     780.731
      201      282     780.731
      201      284     780.731
      201      286     780.731
      201      296     780.731
      201      298     780.731
      201      300     780.731
      201      302     780.731
      201      304     780.731
      201      306     780.731
      201      308     780.731
      201      310     780.731
      201      316     780.731
      201      318     780.731
      201      322     780.731
      201      328     780.731
      201      332     780.731
      201      334     780.731
      201      336     780.731
      201      340     780.731
      201      354     780.731
      201      356     780.731
      201      358     780.731
      201      360     780.731
      201      362     780.731
      201      364     780.731
      201      366     780.731
      201      368     780.731
      201      370     780.731
      201      372     780.731
      201      374     780.731
      201      376     780.731
      201      378     780.731
      201      380     780.731
      201      382     780.731
      201      384     780.731
      201      386     780.731
      201      388     780.731
      201      390     780.731
      201      392     780.731
      201      394     780.731
      201      396     780.731
      201      398     780.731
      201      400     780.731
      201      402     780.731
      201      404     780.731
      201      406     780.731
      201      408     780.731
      201      410     780.731
      201      412     780.731
      201      414     780.731
      201      416     780.731
      201      418     780.731
      201      420     780.731
      201      422     780.731
      201      424     780.731
      201      426     780.731
      201      428     780.731
      201      430     780.731
      201      432     780.731
      201      434     780.731
      201      436     780.731
      201      438     780.731
      201      440     780.731
      201      442     780.731
      201      444     780.731
      201      446     780.731
      201      448     780.731
      201      450     780.731
      201      452     780.731
      201      454     780.731
      201      456     780.731
      203      202     784.350
      203      206     784.350
      203      208     784.350
      203      210     784.350
      203      212     784.350
      203      214     784.350
      203      216     784.350
      203      218     784.350
      203      220     784.350
      203      222     784.350
      203      224     784.350
      203      226     784.350
      203      228     784.350
      203      230     784.350
      203      232     784.350
      203      234     784.350
      203      236     784.350
      203      238     784.350
      203      240     784.350
      203      242     784.350
      203      244     784.350
      203      246     784.350
      203      248     784.350
      203      250     784.350
      203      252     784.350
      203      254     784.350
      203      256     784.350
      203      258     784.350
      203      260     784.350
      203      262     784.350
      203      264     784.350
      203      266     784.350
      203      268     784.350
      203      270     784.350
      203      272     784.350
      203      274     784.350
      203      276     784.350
      203      278     784.350
      203      280     784.350
      203      282     784.350
      203      284     784.350
      203      286     784.350
      203      300     784.350
      203      302     784.350
      203      314     784.350
      203      316     784.350
      203      318     784.350
      203      326     784.350
      203      328     784.350
      203      330     784.350
      203      338     784.350
      203      340     784.350
      203      342     784.350
      203      344     784.350
      203      346     784.350
      203      350     784.350
      203      354     784.350
      203      358     784.350
      203      360     784.350
      203      362     784.350
      203      364     784.350
      203      366     784.350
      203      368     784.350
      203      370     784.350
      203      372     784.350
      203      374     784.350
      203      376     784.350
      203      378     784.350
      203      380     784.350
      203      382     784.350
      203      384     784.350
      203      386     784.350
      203      388     784.350
      203      390     784.350
      203      392     784.350
      203      394     784.350
      203      396     784.350
      203      398     784.350
      203      400     784.350
      203      402     784.350
      203      404     784.350
      203      406     784.350
      203      408     784.350
      203      410     784.350
      203      412     784.350
      203      414     784.350
      203      416     784.350
      203      418     784.350
      203      420     784.350
      203      422     784.350
      203      424     784.350
      203      426     784.350
      203      428     784.350
      203      430     784.350
      203      432     784.350
      203      434     784.350
      203      436     784.350
      203      438     784.350
      203      440     784.350
      203      444     784.350
      203      446     784.350
      203      448     784.350
      203      450     784.350
      203      452     784.350
      205      196     787.969
      205      200     787.969
      205      202     787.969
      205      204     787.969
      205      206     787.969
      205      208     787.969
      205      210     787.969
      205      212     787.969
      205      214     787.969
      205      216     787.969
      205      218     787.969
      205      220     787.969
      205      222     787.969
      205      224     787.969
      205      226     787.969
      205      228     787.969
      205      230     787.969
      205      232     787.969
      205      234     787.969
      205      236     787.969
      205      238     787.969
      205      240     787.969
      205      242     787.969
      205      244     787.969
      205      246     787.969
      205      248     787.969
      205      250     787.969
      205      252     787.969
      205      254     787.969
      205      256     787.969
      205      258     787.969
      205      260     787.969
      205      262     787.969
      205      264     787.969
      205      266     787.969
      205      268     787.969
      205      270     787.969
      205      272     787.969
      205      274     787.969
      205      276     787.969
      205      278     787.969
      205      280     787.969
      205      282     787.969
      205      284     787.969
      205      298     787.969
      205      302     787.969
      205      304     787.969
      205      314     787.969
      205      322     787.969
      205      330     787.969
      205      332     787.969
      205      334     787.969
      205      348     787.969
      205      350     787.969
      205      352     787.969
      205      354     787.969
      205      356     787.969
      205      358     787.969
      205      360     787.969
      205      362     787.969
      205      364     787.969
      205      366     787.969
      205      368     787.969
      205      370     787.969
      205      372     787.969
      205      374     787.969
      205      376     787.969
      205      378     787.969
      205      380     787.969
      205      382     787.969
      205      384     787.969
      205      386     787.969
      205      388     787.969
      205      390     787.969
      205      392     787.969
      205      394     787.969
      205      396     787.969
      205      398     787.969
      205      400     787.969
      205      402     787.969
      205      404     787.969
      205      406     787.969
      205      408     787.969
      205      410     787.969
      205      412     787.969
      205      414     787.969
      205      416     787.969
      205      418     787.969
      205      420     787.969
      205      422     787.969
      205      424     787.969
      205      426     787.969
      205      428     787.969
      205      430     787.969
      205      432     787.969
      205      434     787.969
      205      436     787.969
      207      196     791.588
      207      198     791.588
      207      200     791.588
      207      202     791.588
      207      204     791.588
      207      206     791.588
      207      208     791.588
      207      210     791.588
      207      212     791.588
      207      214     791.588
      207      216     791.588
      207      218     791.588
      207      220     791.588
      207      222     791.588
      207      224     791.588
      207      226     791.588
      207      228     791.588
      207      230     791.588
      207      232     791.588
      207      234     791.588
      207      236     791.588
      207      238     791.588
      207      240     791.588
      207      242     791.588
      207      244     791.588
      207      246     791.588
      207      248     791.588
      207      250     791.588
      207      252     791.588
      207      254     791.588
      207      256     791.588
      207      258     791.588
      207      260     791.588
      207      262     791.588
      207      264     791.588
      207      266     791.588
      207      268     791.588
      207      270     791.588
      207      272     791.588
      207      274     791.588
      207      276     791.588
      207      278     791.588
      207      280     791.588
      207      282     791.588
      207      284     791.588
      207      294     791.588
      207      298     791.588
      207      302     791.588
      207      310     791.588
      207      316     791.588
      207      318     791.588
      207      320     791.588
      207      324     791.588
      207      334     791.588
      207      336     791.588
      207      338     791.588
      207      340     791.588
      207      342     791.588
      207      344     791.588
      207      348     791.588
      207      350     791.588
      207      352     791.588
      207      354     791.588
      207      356     791.588
      207      358     791.588
      207      360     791.588
      207      362     791.588
      207      364     791.588
      207      366     791.588
      207      368     791.588
      207      370     791.588
      207      372     791.588
      207      374     791.588
      207      376     791.588
      207      378     791.588
      207      380     791.588
      207      382     791.588
      207      384     791.588
      207      386     791.588
      207      388     791.588
      207      390     791.588
      207      392     791.588
      207      394     791.588
      207      396     791.588
      207      398     791.588
      207      400     791.588
      207      402     791.588
      207      404     791.588
      207      406     791.588
      207      408     791.588
      207      410     791.588
      207      412     791.588
      207      414     791.588
      207      416     791.588
      207      418     791.588
      207      420     791.588
      207      422     791.588
      209      192     795.169
      209      194     795.169
      209      196     795.169
      209      198     795.169
      209      200     795.169
      209      202     795.169
      209      204     795.169
      209      206     795.169
      209      208     795.169
      209      210     795.169
      209      212     795.169
      209      214     795.169
      209      216     795.169
      209      218     795.169
      209      220     795.169
      209      222     795.169
      209      224     795.169
      209      226     795.169
      209      228     795.169
      209      230     795.169
      209      232     795.169
      209      234     795.169
      209      236     795.169
      209      238     795.169
      209      240     795.169
      209      242     795.169
      209      244     795.169
      209      246     795.169
      209      248     795.169
      209      250     795.169
      209      252     795.169
      209      254     795.169
      209      256     795.169
      209      258     795.169
      209      260     795.169
      209      262     795.169
      209      264     795.169
      209      266     795.169
      209      268     795.169
      209      270     795.169
      209      272     795.169
      209      274     795.169
      209      276     795.169
      209      278     795.169
      209      280     795.169
      209      282     795.169
      209      290     795.169
      209      292     795.169
      209      298     795.169
      209      306     795.169
      209      314     795.169
      209      318     795.169
      209      322     795.169
      209      328     795.169
      209      330     795.169
      209      332     795.169
      209      346     795.169
      209      348     795.169
      209      350     795.169
      209      352     795.169
      209      354     795.169
      209      356     795.169
      209      358     795.169
      209      360     795.169
      209      362     795.169
      209      364     795.169
      209      366     795.169
      209      368     795.169
      209      370     795.169
      209      372     795.169
      209      374     795.169
      209      376     795.169
      209      378     795.169
      209      380     795.169
      209      382     795.169
      209      384     795.169
      209      386     795.169
      209      388     795.169
      209      390     795.169
      209      392     795.169
      209      394     795.169
      209      396     795.169
      209      398     795.169
      209      400     795.169
      209      402     795.169
      209      404     795.169
      209      406     795.169
      209      408     795.169
      209      412     795.169
      209      414     795.169
      209      416     795.169
      209      418     795.169
      209      420     795.169
      211      190     798.746
      211      192     798.746
      211      194     798.746
      211      196     798.746
      211      198     798.746
      211      200     798.746
      211      202     798.746
      211      204     798.746
      211      206     798.746
      211      208     798.746
      211      210     798.746
      211      212     798.746
      211      214     798.746
      211      216     798.746
      211      218     798.746
      211      220     798.746
      211      222     798.746
      211      224     798.746
      211      226     798.746
      211      228     798.746
      211      230     798.746
      211      232     798.746
      211      234     798.746
      211      236     798.746
      211      238     798.746
      211      240     798.746
      211      242     798.746
      211      244     798.746
      211      246     798.746
      211      248     798.746
      211      250     798.746
      211      252     798.746
      211      254     798.746
      211      256     798.746
      211      258     798.746
      211      260     798.746
      211      262     798.746
      211      264     798.746
      211      266     798.746
      211      268     798.746
      211      270     798.746
      211      272     798.746
      211      274     798.746
      211      276     798.746
      211      278     798.746
      211      280     798.746
      211      282     798.746
      211      284     798.746
      211      292     798.746
      211      294     798.746
      211      296     798.746
      211      298     798.746
      211      300     798.746
      211      310     798.746
      211      314     798.746
      211      318     798.746
      211      334     798.746
      211      336     798.746
      211      338     798.746
      211      340     798.746
      211      342     798.746
      211      344     798.746
      211      346     798.746
      211      348     798.746
      211      350     798.746
      211      352     798.746
      211      354     798.746
      211      356     798.746
      211      358     798.746
      211      360     798.746
      211      362     798.746
      211      364     798.746
      211      366     798.746
      211      368     798.746
      211      370     798.746
      211      372     798.746
      211      374     798.746
      211      376     798.746
      211      378     798.746
      211      380     798.746
      211      382     798.746
      211      384     798.746
      211      386     798.746
      211      388     798.746
      211      390     798.746
      211      392     798.746
      211      394     798.746
      211      396     798.746
      211      398     798.746
      211      400     798.746
      211      402     798.746
      211      404     798.746
      211      406     798.746
      211      412     798.746
      213      188     802.323
      213      190     802.323
      213      192     802.323
      213      194     802.323
      213      196     802.323
      213      198     802.323
      213      200     802.323
      213      202     802.323
      213      204     802.323
      213      206     802.323
      213      208     802.323
      213      210     802.323
      213      212     802.323
      213      214     802.323
      213      216     802.323
      213      218     802.323
      213      220     802.323
      213      222     802.323
      213      224     802.323
      213      226     802.323
      213      228     802.323
      213      230     802.323
      213      232     802.323
      213      234     802.323
      213      236     802.323
      213      238     802.323
      213      240     802.323
      213      242     802.323
      213      244     802.323
      213      246     802.323
      213      248     802.323
      213      250     802.323
      213      252     802.323
      213      254     802.323
      213      256     802.323
      213      258     802.323
      213      260     802.323
      213      262     802.323
      213      264     802.323
      213      266     802.323
      213      268     802.323
      213      270     802.323
      213      272     802.323
      213      274     802.323
      213      276     802.323
      213      278     802.323
      213      280     802.323
      213      282     802.323
      213      294     802.323
      213      296     802.323
      213      302     802.323
      213      306     802.323
      213      310     802.323
      213      316     802.323
      213      322     802.323
      213      324     802.323
      213      326     802.323
      213      340     802.323
      213      342     802.323
      213      344     802.323
      213      346     802.323
      213      348     802.323
      213      350     802.323
      213      352     802.323
      213      354     802.323
      213      356     802.323
      213      358     802.323
      213      360     802.323
      213      362     802.323
      213      364     802.323
      213      366     802.323
      213      368     802.323
      213      370     802.323
      213      372     802.323
      213      374     802.323
      213      376     802.323
      213      378     802.323
      213      380     802.323
      213      382     802.323
      213      384     802.323
      213      386     802.323
      213      388     802.323
      213      390     802.323
      213      392     802.323
      213      394     802.323
      213      396     802.323
      213      406     802.323
      215      184     805.900
      215      186     805.900
      215      188     805.900
      215      190     805.900
      215      192     805.900
      215      194     805.900
      215      196     805.900
      215      198     805.900
      215      200     805.900
      215      202     805.900
      215      204     805.900
      215      206     805.900
      215      208     805.900
      215      210     805.900
      215      212     805.900
      215      214     805.900
      215      216     805.900
      215      218     805.900
      215      220     805.900
      215      222     805.900
      215      224     805.900
      215      226     805.900
      215      228     805.900
      215      230     805.900
      215      232     805.900
      215      234     805.900
      215      236     805.900
      215      238     805.900
      215      240     805.900
      215      242     805.900
      215      244     805.900
      215      246     805.900
      215      248     805.900
      215      250     805.900
      215      252     805.900
      215      254     805.900
      215      256     805.900
      215      258     805.900
      215      260     805.900
      215      262     805.900
      215      264     805.900
      215      266     805.900
      215      268     805.900
      215      270     805.900
      215      272     805.900
      215      274     805.900
      215      276     805.900
      215      278     805.900
      215      280     805.900
      215      294     805.900
      215      298     805.900
      215      300     805.900
      215      302     805.900
      215      306     805.900
      215      312     805.900
      215      314     805.900
      215      316     805.900
      215      318     805.900
      215      326     805.900
      215      328     805.900
      215      332     805.900
      215      334     805.900
      215      336     805.900
      215      338     805.900
      215      340     805.900
      215      342     805.900
      215      344     805.900
      215      346     805.900
      215      348     805.900
      215      350     805.900
      215      352     805.900
      215      354     805.900
      215      356     805.900
      215      358     805.900
      215      360     805.900
      215      362     805.900
      215      364     805.900
      215      366     805.900
      215      368     805.900
      215      370     805.900
      215      372     805.900
      215      374     805.900
      215      376     805.900
      215      378     805.900
      215      380     805.900
      215      382     805.900
      215      384     805.900
      215      388     805.900
      215      390     805.900
      215      392     805.900
      215      394     805.900
      217      184     809.437
      217      186     809.437
      217      188     809.437
      217      190     809.437
      217      192     809.437
      217      194     809.437
      217      196     809.437
      217      198     809.437
      217      200     809.437
      217      202     809.437
      217      204     809.437
      217      206     809.437
      217      208     809.437
      217      210     809.437
      217      212     809.437
      217      214     809.437
      217      216     809.437
      217      218     809.437
      217      220     809.437
      217      222     809.437
      217      224     809.437
      217      226     809.437
      217      228     809.437
      217      230     809.437
      217      232     809.437
      217      234     809.437
      217      236     809.437
      217      238     809.437
      217      240     809.437
      217      242     809.437
      217      244     809.437
      217      246     809.437
      217      248     809.437
      217      250     809.437
      217      252     809.437
      217      254     809.437
      217      256     809.437
      217      258     809.437
      217      260     809.437
      217      262     809.437
      217      264     809.437
      217      266     809.437
      217      268     809.437
      217      270     809.437
      217      272     809.437
      217      274     809.437
      217      276     809.437
      217      278     809.437
      217      286     809.437
      217      296     809.437
      217      318     809.437
      217      320     809.437
      217      322     809.437
      217      334     809.437
      217      336     809.437
      217      338     809.437
      217      340     809.437
      217      342     809.437
      217      344     809.437
      217      346     809.437
      217      348     809.437
      217      350     809.437
      217      352     809.437
      217      354     809.437
      217      356     809.437
      217      358     809.437
      217      360     809.437
      217      362     809.437
      217      364     809.437
      217      366     809.437
      217      368     809.437
      217      370     809.437
      217      372     809.437
      217      374     809.437
      217      376     809.437
      217      378     809.437
      217      380     809.437
      217      384     809.437
      217      390     809.437
      219      180     812.975
      219      182     812.975
      219      184     812.975
      219      186     812.975
      219      188     812.975
      219      190     812.975
      219      192     812.975
      219      194     812.975
      219      196     812.975
      219      198     812.975
      219      200     812.975
      219      202     812.975
      219      204     812.975
      219      206     812.975
      219      208     812.975
      219      210     812.975
      219      212     812.975
      219      214     812.975
      219      216     812.975
      219      218     812.975
      219      220     812.975
      219      222     812.975
      219      224     812.975
      219      226     812.975
      219      228     812.975
      219      230     812.975
      219      232     812.975
      219      234     812.975
      219      236     812.975
      219      238     812.975
      219      240     812.975
      219      242     812.975
      219      244     812.975
      219      246     812.975
      219      248     812.975
      219      250     812.975
      219      252     812.975
      219      254     812.975
      219      256     812.975
      219      258     812.975
      219      260     812.975
      219      262     812.975
      219      264     812.975
      219      266     812.975
      219      268     812.975
      219      270     812.975
      219      272     812.975
      219      274     812.975
      219      276     812.975
      219      278     812.975
      219      296     812.975
      219      298     812.975
      219      312     812.975
      219      324     812.975
      219      326     812.975
      219      328     812.975
      219      330     812.975
      219      332     812.975
      219      336     812.975
      219      338     812.975
      219      340     812.975
      219      342     812.975
      219      344     812.975
      219      346     812.975
      219      348     812.975
      219      350     812.975
      219      352     812.975
      219      354     812.975
      219      356     812.975
      219      358     812.975
      219      360     812.975
      219      362     812.975
      219      364     812.975
      219      366     812.975
      219      368     812.975
      219      370     812.975
      219      372     812.975
      221      178     816.513
      221      180     816.513
      221      182     816.513
      221      184     816.513
      221      186     816.513
      221      188     816.513
      221      190     816.513
      221      192     816.513
      221      194     816.513
      221      196     816.513
      221      198     816.513
      221      200     816.513
      221      202     816.513
      221      204     816.513
      221      206     816.513
      221      208     816.513
      221      210     816.513
      221      212     816.513
      221      214     816.513
      221      216     816.513
      221      218     816.513
      221      220     816.513
      221      222     816.513
      221      224     816.513
      221      226     816.513
      221      228     816.513
      221      230     816.513
      221      232     816.513
      221      234     816.513
      221      236     816.513
      221      238     816.513
      221      240     816.513
      221      242     816.513
      221      244     816.513
      221      246     816.513
      221      248     816.513
      221      250     816.513
      221      252     816.513
      221      254     816.513
      221      256     816.513
      221      258     816.513
      221      260     816.513
      221      262     816.513
      221      264     816.513
      221      266     816.513
      221      268     816.513
      221      270     816.513
      221      272     816.513
      221      274     816.513
      221      276     816.513
      221      282     816.513
      221      284     816.513
      221      296     816.513
      221      314     816.513
      221      328     816.513
      221      330     816.513
      221      332     816.513
      221      334     816.513
      221      336     816.513
      221      338     816.513
      221      340     816.513
      221      342     816.513
      221      344     816.513
      221      346     816.513
      221      348     816.513
      221      350     816.513
      221      352     816.513
      221      354     816.513
      221      356     816.513
      221      358     816.513
      221      360     816.513
      221      362     816.513
      221      370     816.513
      223      176     820.049
      223      178     820.049
      223      180     820.049
      223      182     820.049
      223      184     820.049
      223      186     820.049
      223      188     820.049
      223      190     820.049
      223      192     820.049
      223      194     820.049
      223      196     820.049
      223      198     820.049
      223      200     820.049
      223      202     820.049
      223      204     820.049
      223      206     820.049
      223      208     820.049
      223      210     820.049
      223      212     820.049
      223      214     820.049
      223      216     820.049
      223      218     820.049
      223      220     820.049
      223      222     820.049
      223      224     820.049
      223      226     820.049
      223      228     820.049
      223      230     820.049
      223      232     820.049
      223      234     820.049
      223      236     820.049
      223      238     820.049
      223      240     820.049
      223      242     820.049
      223      244     820.049
      223      246     820.049
      223      248     820.049
      223      250     820.049
      223      252     820.049
      223      254     820.049
      223      256     820.049
      223      258     820.049
      223      260     820.049
      223      262     820.049
      223      264     820.049
      223      266     820.049
      223      268     820.049
      223      270     820.049
      223      272     820.049
      223      274     820.049
      223      282     820.049
      223      284     820.049
      223      304     820.049
      223      306     820.049
      223      316     820.049
      223      318     820.049
      223      320     820.049
      223      322     820.049
      223      324     820.049
      223      326     820.049
      223      328     820.049
      223      330     820.049
      223      332     820.049
      223      334     820.049
      223      336     820.049
      223      338     820.049
      223      340     820.049
      223      342     820.049
      223      344     820.049
      223      346     820.049
      223      348     820.049
      223      350     820.049
      223      352     820.049
      223      354     820.049
      223      356     820.049
      223      360     820.049
      223      362     820.049
      223      364     820.049
      225      174     823.549
      225      176     823.549
      225      178     823.549
      225      180     823.549
      225      182     823.549
      225      184     823.549
      225      186     823.549
      225      188     823.549
      225      190     823.549
      225      192     823.549
      225      194     823.549
      225      196     823.549
      225      198     823.549
      225      200     823.549
      225      202     823.549
      225      204     823.549
      225      206     823.549
      225      208     823.549
      225      210     823.549
      225      212     823.549
      225      214     823.549
      225      216     823.549
      225      218     823.549
      225      220     823.549
      225      222     823.549
      225      224     823.549
      225      226     823.549
      225      228     823.549
      225      230     823.549
      225      232     823.549
      225      234     823.549
      225      236     823.549
      225      238     823.549
      225      240     823.549
      225      242     823.549
      225      244     823.549
      225      246     823.549
      225      248     823.549
      225      250     823.549
      225      252     823.549
      225      254     823.549
      225      256     823.549
      225      258     823.549
      225      260     823.549
      225      262     823.549
      225      264     823.549
      225      266     823.549
      225      268     823.549
      225      270     823.549
      225      272     823.549
      225      274     823.549
      225      276     823.549
      225      284     823.549
      225      286     823.549
      225      290     823.549
      225      298     823.549
      225      302     823.549
      225      304     823.549
      225      308     823.549
      225      310     823.549
      225      322     823.549
      225      324     823.549
      225      326     823.549
      225      328     823.549
      225      330     823.549
      225      332     823.549
      225      334     823.549
      225      336     823.549
      225      338     823.549
      225      340     823.549
      225      342     823.549
      225      344     823.549
      225      346     823.549
      225      348     823.549
      225      350     823.549
      225      352     823.549
      225      354     823.549
      227      172     827.049
      227      174     827.049
      227      176     827.049
      227      178     827.049
      227      180     827.049
      227      182     827.049
      227      184     827.049
      227      186     827.049
      227      188     827.049
      227      190     827.049
      227      192     827.049
      227      194     827.049
      227      196     827.049
      227      198     827.049
      227      200     827.049
      227      202     827.049
      227      204     827.049
      227      206     827.049
      227      208     827.049
      227      210     827.049
      227      212     827.049
      227      214     827.049
      227      216     827.049
      227      218     827.049
      227      220     827.049
      227      222     827.049
      227      224     827.049
      227      226     827.049
      227      228     827.049
      227      230     827.049
      227      232     827.049
      227      234     827.049
      227      236     827.049
      227      238     827.049
      227      240     827.049
      227      242     827.049
      227      244     827.049
      227      246     827.049
      227      248     827.049
      227      250     827.049
      227      252     827.049
      227      254     827.049
      227      256     827.049
      227      258     827.049
      227      260     827.049
      227      262     827.049
      227      264     827.049
      227      266     827.049
      227      268     827.049
      227      270     827.049
      227      272     827.049
      227      274     827.049
      227      294     827.049
      227      298     827.049
      227      310     827.049
      227      312     827.049
      227      314     827.049
      227      316     827.049
      227      318     827.049
      227      320     827.049
      227      322     827.049
      227      324     827.049
      227      326     827.049
      227      328     827.049
      227      330     827.049
      227      332     827.049
      227      334     827.049
      227      336     827.049
      227      338     827.049
      227      340     827.049
      227      342     827.049
      227      346     827.049
      229      168     830.549
      229      170     830.549
      229      172     830.549
      229      174     830.549
      229      176     830.549
      229      178     830.549
      229      180     830.549
      229      182     830.549
      229      184     830.549
      229      186     830.549
      229      188     830.549
      229      190     830.549
      229      192     830.549
      229      194     830.549
      229      196     830.549
      229      198     830.549
      229      200     830.549
      229      202     830.549
      229      204     830.549
      229      206     830.549
      229      208     830.549
      229      210     830.549
      229      212     830.549
      229      214     830.549
      229      216     830.549
      229      218     830.549
      229      220     830.549
      229      222     830.549
      229      224     830.549
      229      226     830.549
      229      228     830.549
      229      230     830.549
      229      232     830.549
      229      234     830.549
      229      236     830.549
      229      238     830.549
      229      240     830.549
      229      242     830.549
      229      244     830.549
      229      246     830.549
      229      248     830.549
      229      250     830.549
      229      252     830.549
      229      254     830.549
      229      256     830.549
      229      258     830.549
      229      260     830.549
      229      262     830.549
      229      264     830.549
      229      266     830.549
      229      268     830.549
      229      270     830.549
      229      272     830.549
      229      282     830.549
      229      290     830.549
      229      294     830.549
      229      298     830.549
      229      300     830.549
      229      302     830.549
      229      316     830.549
      229      318     830.549
      229      320     830.549
      229      322     830.549
      229      324     830.549
      229      326     830.549
      229      328     830.549
      229      330     830.549
      229      332     830.549
      229      334     830.549
      229      336     830.549
      229      338     830.549
      229      342     830.549
      231      168     834.048
      231      170     834.048
      231      172     834.048
      231      174     834.048
      231      176     834.048
      231      178     834.048
      231      180     834.048
      231      182     834.048
      231      184     834.048
      231      186     834.048
      231      188     834.048
      231      190     834.048
      231      192     834.048
      231      194     834.048
      231      196     834.048
      231      198     834.048
      231      200     834.048
      231      202     834.048
      231      204     834.048
      231      206     834.048
      231      208     834.048
      231      210     834.048
      231      212     834.048
      231      214     834.048
      231      216     834.048
      231      218     834.048
      231      220     834.048
      231      222     834.048
      231      224     834.048
      231      226     834.048
      231      228     834.048
      231      230     834.048
      231      232     834.048
      231      234     834.048
      231      236     834.048
      231      238     834.048
      231      240     834.048
      231      242     834.048
      231      244     834.048
      231      246     834.048
      231      248     834.048
      231      250     834.048
      231      252     834.048
      231      254     834.048
      231      256     834.048
      231      258     834.048
      231      260     834.048
      231      262     834.048
      231      264     834.048
      231      266     834.048
      231      268     834.048
      231      270     834.048
      231      272     834.048
      231      280     834.048
      231      306     834.048
      231      308     834.048
      231      310     834.048
      231      312     834.048
      231      316     834.048
      231      318     834.048
      231      320     834.048
      231      322     834.048
      231      324     834.048
      231      326     834.048
      231      328     834.048
      231      330     834.048
      231      334     834.048
      231      338     834.048
      233      164     837.512
      233      168     837.512
      233      170     837.512
      233      172     837.512
      233      174     837.512
      233      176     837.512
      233      178     837.512
      233      180     837.512
      233      182     837.512
      233      184     837.512
      233      186     837.512
      233      188     837.512
      233      190     837.512
      233      192     837.512
      233      194     837.512
      233      196     837.512
      233      198     837.512
      233      200     837.512
      233      202     837.512
      233      204     837.512
      233      206     837.512
      233      208     837.512
      233      210     837.512
      233      212     837.512
      233      214     837.512
      233      216     837.512
      233      218     837.512
      233      220     837.512
      233      222     837.512
      233      224     837.512
      233      226     837.512
      233      228     837.512
      233      230     837.512
      233      232     837.512
      233      234     837.512
      233      236     837.512
      233      238     837.512
      233      240     837.512
      233      242     837.512
      233      244     837.512
      233      246     837.512
      233      248     837.512
      233      250     837.512
      233      252     837.512
      233      254     837.512
      233      256     837.512
      233      258     837.512
      233      260     837.512
      233      262     837.512
      233      264     837.512
      233      266     837.512
      233      268     837.512
      233      270     837.512
      233      272     837.512
      233      282     837.512
      233      294     837.512
      233      296     837.512
      233      308     837.512
      233      310     837.512
      233      312     837.512
      233      314     837.512
      233      316     837.512
      233      318     837.512
      233      320     837.512
      233      322     837.512
      233      324     837.512
      233      326     837.512
      233      328     837.512
      235      166     840.976
      235      168     840.976
      235      170     840.976
      235      172     840.976
      235      174     840.976
      235      176     840.976
      235      178     840.976
      235      180     840.976
      235      182     840.976
      235      184     840.976
      235      186     840.976
      235      188     840.976
      235      190     840.976
      235      192     840.976
      235      194     840.976
      235      196     840.976
      235      198     840.976
      235      200     840.976
      235      202     840.976
      235      204     840.976
      235      206     840.976
      235      208     840.976
      235      210     840.976
      235      212     840.976
      235      214     840.976
      235      216     840.976
      235      218     840.976
      235      220     840.976
      235      222     840.976
      235      224     840.976
      235      226     840.976
      235      228     840.976
      235      230     840.976
      235      232     840.976
      235      234     840.976
      235      236     840.976
      235      238     840.976
      235      240     840.976
      235      242     840.976
      235      244     840.976
      235      246     840.976
      235      248     840.976
      235      250     840.976
      235      252     840.976
      235      254     840.976
      235      256     840.976
      235      258     840.976
      235      260     840.976
      235      262     840.976
      235      264     840.976
      235      266     840.976
      235      268     840.976
      235      300     840.976
      235      308     840.976
      235      310     840.976
      235      312     840.976
      235      314     840.976
      235      316     840.976
      235      318     840.976
      235      320     840.976
      235      322     840.976
      235      324     840.976
      237      162     844.440
      237      164     844.440
      237      166     844.440
      237      168     844.440
      237      170     844.440
      237      172     844.440
      237      174     844.440
      237      176     844.440
      237      178     844.440
      237      180     844.440
      237      182     844.440
      237      184     844.440
      237      186     844.440
      237      188     844.440
      237      190     844.440
      237      192     844.440
      237      194     844.440
      237      196     844.440
      237      198     844.440
      237      200     844.440
      237      202     844.440
      237      204     844.440
      237      206     844.440
      237      208     844.440
      237      210     844.440
      237      212     844.440
      237      214     844.440
      237      216     844.440
      237      218     844.440
      237      220     844.440
      237      222     844.440
      237      224     844.440
      237      226     844.440
      237      228     844.440
      237      230     844.440
      237      232     844.440
      237      234     844.440
      237      236     844.440
      237      238     844.440
      237      240     844.440
      237      242     844.440
      237      244     844.440
      237      246     844.440
      237      248     844.440
      237      250     844.440
      237      252     844.440
      237      254     844.440
      237      256     844.440
      237      258     844.440
      237      260     844.440
      237      262     844.440
      237      264     844.440
      237      266     844.440
      237      284     844.440
      237      290     844.440
      237      302     844.440
      237      304     844.440
      237      306     844.440
      237      308     844.440
      237      310     844.440
      237      312     844.440
      237      314     844.440
      237      318     844.440
      237      320     844.440
      239      158     847.904
      239      160     847.904
      239      162     847.904
      239      164     847.904
      239      166     847.904
      239      168     847.904
      239      170     847.904
      239      172     847.904
      239      174     847.904
      239      176     847.904
      239      178     847.904
      239      180     847.904
      239      182     847.904
      239      184     847.904
      239      186     847.904
      239      188     847.904
      239      190     847.904
      239      192     847.904
      239      194     847.904
      239      196     847.904
      239      198     847.904
      239      200     847.904
      239      202     847.904
      239      204     847.904
      239      206     847.904
      239      208     847.904
      239      210     847.904
      239      212     847.904
      239      214     847.904
      239      216     847.904
      239      218     847.904
      239      220     847.904
      239      222     847.904
      239      224     847.904
      239      226     847.904
      239      228     847.904
      239      230     847.904
      239      232     847.904
      239      234     847.904
      239      236     847.904
      239      238     847.904
      239      240     847.904
      239      242     847.904
      239      244     847.904
      239      246     847.904
      239      248     847.904
      239      250     847.904
      239      252     847.904
      239      254     847.904
      239      256     847.904
      239      258     847.904
      239      260     847.904
      239      262     847.904
      239      264     847.904
      239      266     847.904
      239      282     847.904
      239      284     847.904
      239      290     847.904
      239      292     847.904
      239      294     847.904
      239      302     847.904
      239      304     847.904
      239      306     847.904
      239      308     847.904
      239      310     847.904
      239      312     847.904
      241      152     851.338
      241      156     851.338
      241      158     851.338
      241      160     851.338
      241      162     851.338
      241      164     851.338
      241      166     851.338
      241      168     851.338
      241      170     851.338
      241      172     851.338
      241      174     851.338
      241      176     851.338
      241      178     851.338
      241      180     851.338
      241      182     851.338
      241      184     851.338
      241      186     851.338
      241      188     851.338
      241      190     851.338
      241      192     851.338
      241      194     851.338
      241      196     851.338
      241      198     851.338
      241      200     851.338
      241      202     851.338
      241      204     851.338
      241      206     851.338
      241      208     851.338
      241      210     851.338
      241      212     851.338
      241      214     851.338
      241      216     851.338
      241      218     851.338
      241      220     851.338
      241      222     851.338
      241      224     851.338
      241      226     851.338
      241      228     851.338
      241      230     851.338
      241      232     851.338
      241      234     851.338
      241      236     851.338
      241      238     851.338
      241      240     851.338
      241      242     851.338
      241      244     851.338
      241      246     851.338
      241      248     851.338
      241      250     851.338
      241      252     851.338
      241      254     851.338
      241      256     851.338
      241      258     851.338
      241      260     851.338
      241      262     851.338
      241      264     851.338
      241      276     851.338
      241      294     851.338
      241      296     851.338
      241      298     851.338
      241      300     851.338
      241      302     851.338
      241      304     851.338
      241      308     851.338
      241      310     851.338
      243      150     854.767
      243      152     854.767
      243      154     854.767
      243      156     854.767
      243      158     854.767
      243      160     854.767
      243      162     854.767
      243      164     854.767
      243      166     854.767
      243      168     854.767
      243      170     854.767
      243      172     854.767
      243      174     854.767
      243      176     854.767
      243      178     854.767
      243      180     854.767
      243      182     854.767
      243      184     854.767
      243      186     854.767
      243      188     854.767
      243      190     854.767
      243      192     854.767
      243      194     854.767
      243      196     854.767
      243      198     854.767
      243      200     854.767
      243      202     854.767
      243      204     854.767
      243      206     854.767
      243      208     854.767
      243      210     854.767
      243      212     854.767
      243      214     854.767
      243      216     854.767
      243      218     854.767
      243      220     854.767
      243      222     854.767
      243      224     854.767
      243      226     854.767
      243      228     854.767
      243      230     854.767
      243      232     854.767
      243      234     854.767
      243      236     854.767
      243      238     854.767
      243      240     854.767
      243      242     854.767
      243      244     854.767
      243      246     854.767
      243      248     854.767
      243      250     854.767
      243      252     854.767
      243      254     854.767
      243      256     854.767
      243      258     854.767
      243      260     854.767
      243      262     854.767
      243      264     854.767
      243      284     854.767
      243      296     854.767
      243      298     854.767
      243      300     854.767
      245      150     858.197
      245      152     858.197
      245      154     858.197
      245      156     858.197
      245      158     858.197
      245      160     858.197
      245      162     858.197
      245      164     858.197
      245      166     858.197
      245      168     858.197
      245      170     858.197
      245      172     858.197
      245      174     858.197
      245      176     858.197
      245      178     858.197
      245      180     858.197
      245      182     858.197
      245      184     858.197
      245      186     858.197
      245      188     858.197
      245      190     858.197
      245      192     858.197
      245      194     858.197
      245      196     858.197
      245      198     858.197
      245      200     858.197
      245      202     858.197
      245      204     858.197
      245      206     858.197
      245      208     858.197
      245      210     858.197
      245      212     858.197
      245      214     858.197
      245      216     858.197
      245      218     858.197
      245      220     858.197
      245      222     858.197
      245      224     858.197
      245      226     858.197
      245      228     858.197
      245      230     858.197
      245      232     858.197
      245      234     858.197
      245      236     858.197
      245      238     858.197
      245      240     858.197
      245      242     858.197
      245      244     858.197
      245      246     858.197
      245      248     858.197
      245      250     858.197
      245      252     858.197
      245      254     858.197
      245      256     858.197
      245      258     858.197
      245      260     858.197
      245      262     858.197
      245      288     858.197
      245      290     858.197
      245      292     858.197
      245      294     858.197
      245      296     858.197
      245      300     858.197
      247      146     861.627
      247      148     861.627
      247      150     861.627
      247      152     861.627
      247      154     861.627
      247      156     861.627
      247      158     861.627
      247      160     861.627
      247      162     861.627
      247      164     861.627
      247      166     861.627
      247      168     861.627
      247      170     861.627
      247      172     861.627
      247      174     861.627
      247      176     861.627
      247      178     861.627
      247      180     861.627
      247      182     861.627
      247      184     861.627
      247      186     861.627
      247      188     861.627
      247      190     861.627
      247      192     861.627
      247      194     861.627
      247      196     861.627
      247      198     861.627
      247      200     861.627
      247      202     861.627
      247      204     861.627
      247      206     861.627
      247      208     861.627
      247      210     861.627
      247      212     861.627
      247      214     861.627
      247      216     861.627
      247      218     861.627
      247      220     861.627
      247      222     861.627
      247      224     861.627
      247      226     861.627
      247      228     861.627
      247      230     861.627
      247      232     861.627
      247      234     861.627
      247      236     861.627
      247      238     861.627
      247      240     861.627
      247      242     861.627
      247      244     861.627
      247      246     861.627
      247      248     861.627
      247      250     861.627
      247      252     861.627
      247      254     861.627
      247      256     861.627
      247      258     861.627
      247      260     861.627
      247      272     861.627
      247      288     861.627
      247      290     861.627
      247      292     861.627
      249      144     865.033
      249      146     865.033
      249      148     865.033
      249      150     865.033
      249      152     865.033
      249      154     865.033
      249      156     865.033
      249      158     865.033
      249      160     865.033
      249      162     865.033
      249      164     865.033
      249      166     865.033
      249      168     865.033
      249      170     865.033
      249      172     865.033
      249      174     865.033
      249      176     865.033
      249      178     865.033
      249      180     865.033
      249      182     865.033
      249      184     865.033
      249      186     865.033
      249      188     865.033
      249      190     865.033
      249      192     865.033
      249      194     865.033
      249      196     865.033
      249      198     865.033
      249      200     865.033
      249      202     865.033
      249      204     865.033
      249      206     865.033
      249      208     865.033
      249      210     865.033
      249      212     865.033
      249      214     865.033
      249      216     865.033
      249      218     865.033
      249      220     865.033
      249      222     865.033
      249      224     865.033
      249      226     865.033
      249      228     865.033
      249      230     865.033
      249      232     865.033
      249      234     865.033
      249      236     865.033
      249      238     865.033
      249      240     865.033
      249      242     865.033
      249      244     865.033
      249      246     865.033
      249      248     865.033
      249      250     865.033
      249      252     865.033
      249      254     865.033
      249      256     865.033
      249      258     865.033
      249      260     865.033
      249      282     865.033
      249      284     865.033
      249      286     865.033
      249      288     865.033
      249      292     865.033
      251      144     868.430
      251      146     868.430
      251      148     868.430
      251      150     868.430
      251      152     868.430
      251      154     868.430
      251      156     868.430
      251      158     868.430
      251      160     868.430
      251      162     868.430
      251      164     868.430
      251      166     868.430
      251      168     868.430
      251      170     868.430
      251      172     868.430
      251      174     868.430
      251      176     868.430
      251      178     868.430
      251      180     868.430
      251      182     868.430
      251      184     868.430
      251      186     868.430
      251      188     868.430
      251      190     868.430
      251      192     868.430
      251      194     868.430
      251      196     868.430
      251      198     868.430
      251      200     868.430
      251      202     868.430
      251      204     868.430
      251      206     868.430
      251      208     868.430
      251      210     868.430
      251      212     868.430
      251      214     868.430
      251      216     868.430
      251      218     868.430
      251      220     868.430
      251      222     868.430
      251      224     868.430
      251      226     868.430
      251      228     868.430
      251      230     868.430
      251      232     868.430
      251      234     868.430
      251      236     868.430
      251      238     868.430
      251      240     868.430
      251      242     868.430
      251      244     868.430
      251      246     868.430
      251      248     868.430
      251      250     868.430
      251      252     868.430
      251      254     868.430
      251      256     868.430
      251      282     868.430
      251      284     868.430
      251      286     868.430
      253      142     871.827
      253      144     871.827
      253      146     871.827
      253      148     871.827
      253      150     871.827
      253      152     871.827
      253      154     871.827
      253      156     871.827
      253      158     871.827
      253      160     871.827
      253      162     871.827
      253      164     871.827
      253      166     871.827
      253      168     871.827
      253      170     871.827
      253      172     871.827
      253      174     871.827
      253      176     871.827
      253      178     871.827
      253      180     871.827
      253      182     871.827
      253      184     871.827
      253      186     871.827
      253      188     871.827
      253      190     871.827
      253      192     871.827
      253      194     871.827
      253      196     871.827
      253      198     871.827
      253      200     871.827
      253      202     871.827
      253      204     871.827
      253      206     871.827
      253      208     871.827
      253      210     871.827
      253      212     871.827
      253      214     871.827
      253      216     871.827
      253      218     871.827
      253      220     871.827
      253      222     871.827
      253      224     871.827
      253      226     871.827
      253      228     871.827
      253      230     871.827
      253      232     871.827
      253      234     871.827
      253      236     871.827
      253      238     871.827
      253      240     871.827
      253      242     871.827
      253      244     871.827
      253      246     871.827
      253      248     871.827
      253      250     871.827
      253      252     871.827
      253      254     871.827
      253      256     871.827
      253      276     871.827
      253      278     871.827
      253      280     871.827
      253      282     871.827
      255      142     875.224
      255      144     875.224
      255      146     875.224
      255      148     875.224
      255      150     875.224
      255      152     875.224
      255      154     875.224
      255      156     875.224
      255      158     875.224
      255      160     875.224
      255      162     875.224
      255      164     875.224
      255      166     875.224
      255      168     875.224
      255      170     875.224
      255      172     875.224
      255      174     875.224
      255      176     875.224
      255      178     875.224
      255      180     875.224
      255      182     875.224
      255      184     875.224
      255      186     875.224
      255      188     875.224
      255      190     875.224
      255      192     875.224
      255      194     875.224
      255      196     875.224
      255      198     875.224
      255      200     875.224
      255      202     875.224
      255      204     875.224
      255      206     875.224
      255      208     875.224
      255      210     875.224
      255      212     875.224
      255      214     875.224
      255      216     875.224
      255      218     875.224
      255      220     875.224
      255      222     875.224
      255      224     875.224
      255      226     875.224
      255      228     875.224
      255      230     875.224
      255      232     875.224
      255      234     875.224
      255      236     875.224
      255      238     875.224
      255      240     875.224
      255      242     875.224
      255      244     875.224
      255      246     875.224
      255      248     875.224
      255      250     875.224
      255      252     875.224
      255      254     875.224
      255      276     875.224
      257      140     878.607
      257      142     878.607
      257      144     878.607
      257      146     878.607
      257      148     878.607
      257      150     878.607
      257      152     878.607
      257      154     878.607
      257      156     878.607
      257      158     878.607
      257      160     878.607
      257      162     878.607
      257      164     878.607
      257      166     878.607
      257      168     878.607
      257      170     878.607
      257      172     878.607
      257      174     878.607
      257      176     878.607
      257      178     878.607
      257      180     878.607
      257      182     878.607
      257      184     878.607
      257      186     878.607
      257      188     878.607
      257      190     878.607
      257      192     878.607
      257      194     878.607
      257      196     878.607
      257      198     878.607
      257      200     878.607
      257      202     878.607
      257      204     878.607
      257      206     878.607
      257      208     878.607
      257      210     878.607
      257      212     878.607
      257      214     878.607
      257      216     878.607
      257      218     878.607
      257      220     878.607
      257      222     878.607
      257      224     878.607
      257      226     878.607
      257      228     878.607
      257      230     878.607
      257      232     878.607
      257      234     878.607
      257      236     878.607
      257      238     878.607
      257      240     878.607
      257      242     878.607
      257      244     878.607
      257      246     878.607
      257      248     878.607
      257      250     878.607
      257      252     878.607
      257      276     878.607
      259      138     881.973
      259      140     881.973
      259      142     881.973
      259      144     881.973
      259      146     881.973
      259      148     881.973
      259      150     881.973
      259      152     881.973
      259      154     881.973
      259      156     881.973
      259      158     881.973
      259      160     881.973
      259      162     881.973
      259      164     881.973
      259      166     881.973
      259      168     881.973
      259      170     881.973
      259      172     881.973
      259      174     881.973
      259      176     881.973
      259      178     881.973
      259      180     881.973
      259      182     881.973
      259      184     881.973
      259      186     881.973
      259      188     881.973
      259      190     881.973
      259      192     881.973
      259      194     881.973
      259      196     881.973
      259      198     881.973
      259      200     881.973
      259      202     881.973
      259      204     881.973
      259      206     881.973
      259      208     881.973
      259      210     881.973
      259      212     881.973
      259      214     881.973
      259      216     881.973
      259      218     881.973
      259      220     881.973
      259      222     881.973
      259      224     881.973
      259      226     881.973
      259      228     881.973
      259      230     881.973
      259      232     881.973
      259      234     881.973
      259      236     881.973
      259      238     881.973
      259      240     881.973
      259      242     881.973
      259      244     881.973
      259      246     881.973
      259      248     881.973
      259      250     881.973
      261      138     885.339
      261      140     885.339
      261      142     885.339
      261      144     885.339
      261      146     885.339
      261      148     885.339
      261      150     885.339
      261      152     885.339
      261      154     885.339
      261      156     885.339
      261      158     885.339
      261      160     885.339
      261      162     885.339
      261      164     885.339
      261      166     885.339
      261      168     885.339
      261      170     885.339
      261      172     885.339
      261      174     885.339
      261      176     885.339
      261      178     885.339
      261      180     885.339
      261      182     885.339
      261      184     885.339
      261      186     885.339
      261      188     885.339
      261      190     885.339
      261      192     885.339
      261      194     885.339
      261      196     885.339
      261      198     885.339
      261      200     885.339
      261      202     885.339
      261      204     885.339
      261      206     885.339
      261      208     885.339
      261      210     885.339
      261      212     885.339
      261      214     885.339
      261      216     885.339
      261      218     885.339
      261      220     885.339
      261      222     885.339
      261      224     885.339
      261      226     885.339
      261      228     885.339
      261      230     885.339
      261      232     885.339
      261      234     885.339
      261      236     885.339
      261      238     885.339
      261      240     885.339
      261      242     885.339
      261      244     885.339
      261      246     885.339
      261      248     885.339
      261      250     885.339
      263      136     888.704
      263      138     888.704
      263      140     888.704
      263      142     888.704
      263      144     888.704
      263      146     888.704
      263      148     888.704
      263      150     888.704
      263      152     888.704
      263      154     888.704
      263      156     888.704
      263      158     888.704
      263      160     888.704
      263      162     888.704
      263      164     888.704
      263      166     888.704
      263      168     888.704
      263      170     888.704
      263      172     888.704
      263      174     888.704
      263      176     888.704
      263      178     888.704
      263      180     888.704
      263      182     888.704
      263      184     888.704
      263      186     888.704
      263      188     888.704
      263      190     888.704
      263      192     888.704
      263      194     888.704
      263      196     888.704
      263      198     888.704
      263      200     888.704
      263      202     888.704
      263      204     888.704
      263      206     888.704
      263      208     888.704
      263      210     888.704
      263      212     888.704
      263      214     888.704
      263      216     888.704
      263      218     888.704
      263      220     888.704
      263      222     888.704
      263      224     888.704
      263      226     888.704
      263      228     888.704
      263      230     888.704
      263      232     888.704
      263      234     888.704
      263      236     888.704
      263      238     888.704
      263      240     888.704
      263      242     888.704
      263      244     888.704
      263      246     888.704
      263      262     888.704
      263      264     888.704
      265      130     892.067
      265      134     892.067
      265      136     892.067
      265      138     892.067
      265      140     892.067
      265      142     892.067
      265      144     892.067
      265      146     892.067
      265      148     892.067
      265      150     892.067
      265      152     892.067
      265      154     892.067
      265      156     892.067
      265      158     892.067
      265      160     892.067
      265      162     892.067
      265      164     892.067
      265      166     892.067
      265      168     892.067
      265      170     892.067
      265      172     892.067
      265      174     892.067
      265      176     892.067
      265      178     892.067
      265      180     892.067
      265      182     892.067
      265      184     892.067
      265      186     892.067
      265      188     892.067
      265      190     892.067
      265      192     892.067
      265      194     892.067
      265      196     892.067
      265      198     892.067
      265      200     892.067
      265      202     892.067
      265      204     892.067
      265      206     892.067
      265      208     892.067
      265      210     892.067
      265      212     892.067
      265      214     892.067
      265      216     892.067
      265      218     892.067
      265      220     892.067
      265      222     892.067
      265      224     892.067
      265      226     892.067
      265      228     892.067
      265      230     892.067
      265      232     892.067
      265      234     892.067
      265      236     892.067
      265      238     892.067
      265      240     892.067
      265      242     892.067
      265      244     892.067
      265      246     892.067
      267      132     895.403
      267      134     895.403
      267      136     895.403
      267      138     895.403
      267      140     895.403
      267      142     895.403
      267      144     895.403
      267      146     895.403
      267      148     895.403
      267      150     895.403
      267      152     895.403
      267      154     895.403
      267      156     895.403
      267      158     895.403
      267      160     895.403
      267      162     895.403
      267      164     895.403
      267      166     895.403
      267      168     895.403
      267      170     895.403
      267      172     895.403
      267      174     895.403
      267      176     895.403
      267      178     895.403
      267      180     895.403
      267      182     895.403
      267      184     895.403
      267      186     895.403
      267      188     895.403
      267      190     895.403
      267      192     895.403
      267      194     895.403
      267      196     895.403
      267      198     895.403
      267      200     895.403
      267      202     895.403
      267      204     895.403
      267      206     895.403
      267      208     895.403
      267      210     895.403
      267      212     895.403
      267      214     895.403
      267      216     895.403
      267      218     895.403
      267      220     895.403
      267      222     895.403
      267      224     895.403
      267      226     895.403
      267      228     895.403
      267      230     895.403
      267      232     895.403
      267      234     895.403
      267      236     895.403
      267      238     895.403
      267      240     895.403
      267      242     895.403
      267      244     895.403
      269      132     898.738
      269      134     898.738
      269      136     898.738
      269      138     898.738
      269      140     898.738
      269      142     898.738
      269      144     898.738
      269      146     898.738
      269      148     898.738
      269      150     898.738
      269      152     898.738
      269      154     898.738
      269      156     898.738
      269      158     898.738
      269      160     898.738
      269      162     898.738
      269      164     898.738
      269      166     898.738
      269      168     898.738
      269      170     898.738
      269      172     898.738
      269      174     898.738
      269      176     898.738
      269      178     898.738
      269      180     898.738
      269      182     898.738
      269      184     898.738
      269      186     898.738
      269      188     898.738
      269      190     898.738
      269      192     898.738
      269      194     898.738
      269      196     898.738
      269      198     898.738
      269      200     898.738
      269      202     898.738
      269      204     898.738
      269      206     898.738
      269      208     898.738
      269      210     898.738
      269      212     898.738
      269      214     898.738
      269      216     898.738
      269      218     898.738
      269      220     898.738
      269      222     898.738
      269      224     898.738
      269      226     898.738
      269      228     898.738
      269      230     898.738
      269      232     898.738
      269      234     898.738
      269      236     898.738
      269      238     898.738
      269      240     898.738
      271      130     902.074
      271      132     902.074
      271      134     902.074
      271      136     902.074
      271      138     902.074
      271      140     902.074
      271      142     902.074
      271      144     902.074
      271      146     902.074
      271      148     902.074
      271      150     902.074
      271      152     902.074
      271      154     902.074
      271      156     902.074
      271      158     902.074
      271      160     902.074
      271      162     902.074
      271      164     902.074
      271      166     902.074
      271      168     902.074
      271      170     902.074
      271      172     902.074
      271      174     902.074
      271      176     902.074
      271      178     902.074
      271      180     902.074
      271      182     902.074
      271      184     902.074
      271      186     902.074
      271      188     902.074
      271      190     902.074
      271      192     902.074
      271      194     902.074
      271      196     902.074
      271      198     902.074
      271      200     902.074
      271      202     902.074
      271      204     902.074
      271      206     902.074
      271      208     902.074
      271      210     902.074
      271      212     902.074
      271      214     902.074
      271      216     902.074
      271      218     902.074
      271      220     902.074
      271      222     902.074
      271      224     902.074
      271      226     902.074
      271      228     902.074
      271      230     902.074
      271      232     902.074
      271      234     902.074
      271      236     902.074
      271      238     902.074
      271      240     902.074
      273      124     905.410
      273      128     905.410
      273      130     905.410
      273      132     905.410
      273      134     905.410
      273      136     905.410
      273      138     905.410
      273      140     905.410
      273      142     905.410
      273      144     905.410
      273      146     905.410
      273      148     905.410
      273      150     905.410
      273      152     905.410
      273      154     905.410
      273      156     905.410
      273      158     905.410
      273      160     905.410
      273      162     905.410
      273      164     905.410
      273      166     905.410
      273      168     905.410
      273      170     905.410
      273      172     905.410
      273      174     905.410
      273      176     905.410
      273      178     905.410
      273      180     905.410
      273      182     905.410
      273      184     905.410
      273      186     905.410
      273      188     905.410
      273      190     905.410
      273      192     905.410
      273      194     905.410
      273      196     905.410
      273      198     905.410
      273      200     905.410
      273      202     905.410
      273      204     905.410
      273      206     905.410
      273      208     905.410
      273      210     905.410
      273      212     905.410
      273      214     905.410
      273      216     905.410
      273      218     905.410
      273      220     905.410
      273      222     905.410
      273      224     905.410
      273      226     905.410
      273      228     905.410
      273      230     905.410
      273      232     905.410
      273      234     905.410
      273      236     905.410
      273      238     905.410
      275      124     908.726
      275      126     908.726
      275      128     908.726
      275      130     908.726
      275      132     908.726
      275      134     908.726
      275      136     908.726
      275      138     908.726
      275      140     908.726
      275      142     908.726
      275      144     908.726
      275      146     908.726
      275      148     908.726
      275      150     908.726
      275      152     908.726
      275      154     908.726
      275      156     908.726
      275      158     908.726
      275      160     908.726
      275      162     908.726
      275      164     908.726
      275      166     908.726
      275      168     908.726
      275      170     908.726
      275      172     908.726
      275      174     908.726
      275      176     908.726
      275      178     908.726
      275      180     908.726
      275      182     908.726
      275      184     908.726
      275      186     908.726
      275      188     908.726
      275      190     908.726
      275      192     908.726
      275      194     908.726
      275      196     908.726
      275      198     908.726
      275      200     908.726
      275      202     908.726
      275      204     908.726
      275      206     908.726
      275      208     908.726
      275      210     908.726
      275      212     908.726
      275      214     908.726
      275      216     908.726
      275      218     908.726
      275      220     908.726
      275      222     908.726
      275      224     908.726
      275      226     908.726
      275      228     908.726
      275      230     908.726
      275      232     908.726
      277      124     912.033
      277      126     912.033
      277      128     912.033
      277      130     912.033
      277      132     912.033
      277      134     912.033
      277      136     912.033
      277      138     912.033
      277      140     912.033
      277      142     912.033
      277      144     912.033
      277      146     912.033
      277      148     912.033
      277      150     912.033
      277      152     912.033
      277      154     912.033
      277      156     912.033
      277      158     912.033
      277      160     912.033
      277      162     912.033
      277      164     912.033
      277      166     912.033
      277      168     912.033
      277      170     912.033
      277      172     912.033
      277      174     912.033
      277      176     912.033
      277      178     912.033
      277      180     912.033
      277      182     912.033
      277      184     912.033
      277      186     912.033
      277      188     912.033
      277      190     912.033
      277      192     912.033
      277      194     912.033
      277      196     912.033
      277      198     912.033
      277      200     912.033
      277      202     912.033
      277      204     912.033
      277      206     912.033
      277      208     912.033
      277      210     912.033
      277      212     912.033
      277      214     912.033
      277      216     912.033
      277      218     912.033
      277      220     912.033
      277      222     912.033
      277      224     912.033
      277      226     912.033
      277      228     912.033
      277      230     912.033
      279      124     915.340
      279      126     915.340
      279      128     915.340
      279      130     915.340
      279      132     915.340
      279      134     915.340
      279      136     915.340
      279      138     915.340
      279      140     915.340
      279      142     915.340
      279      144     915.340
      279      146     915.340
      279      148     915.340
      279      150     915.340
      279      152     915.340
      279      154     915.340
      279      156     915.340
      279      158     915.340
      279      160     915.340
      279      162     915.340
      279      164     915.340
      279      166     915.340
      279      168     915.340
      279      170     915.340
      279      172     915.340
      279      174     915.340
      279      176     915.340
      279      178     915.340
      279      180     915.340
      279      182     915.340
      279      184     915.340
      279      186     915.340
      279      188     915.340
      279      190     915.340
      279      192     915.340
      279      194     915.340
      279      196     915.340
      279      198     915.340
      279      200     915.340
      279      202     915.340
      279      204     915.340
      279      206     915.340
      279      208     915.340
      279      210     915.340
      279      212     915.340
      279      214     915.340
      279      216     915.340
      279      218     915.340
      279      220     915.340
      279      222     915.340
      279      224     915.340
      279      226     915.340
      279      228     915.340
      281      122     918.648
      281      124     918.648
      281      126     918.648
      281      128     918.648
      281      130     918.648
      281      132     918.648
      281      134     918.648
      281      136     918.648
      281      138     918.648
      281      140     918.648
      281      142     918.648
      281      144     918.648
      281      146     918.648
      281      148     918.648
      281      150     918.648
      281      152     918.648
      281      154     918.648
      281      156     918.648
      281      158     918.648
      281      160     918.648
      281      162     918.648
      281      164     918.648
      281      166     918.648
      281      168     918.648
      281      170     918.648
      281      172     918.648
      281      174     918.648
      281      176     918.648
      281      178     918.648
      281      180     918.648
      281      182     918.648
      281      184     918.648
      281      186     918.648
      281      188     918.648
      281      190     918.648
      281      192     918.648
      281      194     918.648
      281      196     918.648
      281      198     918.648
      281      200     918.648
      281      202     918.648
      281      204     918.648
      281      206     918.648
      281      208     918.648
      281      210     918.648
      281      212     918.648
      281      214     918.648
      281      216     918.648
      281      218     918.648
      281      220     918.648
      281      222     918.648
      281      224     918.648
      283      122     921.949
      283      124     921.949
      283      126     921.949
      283      128     921.949
      283      130     921.949
      283      132     921.949
      283      134     921.949
      283      136     921.949
      283      138     921.949
      283      140     921.949
      283      142     921.949
      283      144     921.949
      283      146     921.949
      283      148     921.949
      283      150     921.949
      283      152     921.949
      283      154     921.949
      283      156     921.949
      283      158     921.949
      283      160     921.949
      283      162     921.949
      283      164     921.949
      283      166     921.949
      283      168     921.949
      283      170     921.949
      283      172     921.949
      283      174     921.949
      283      176     921.949
      283      178     921.949
      283      180     921.949
      283      182     921.949
      283      184     921.949
      283      186     921.949
      283      188     921.949
      283      190     921.949
      283      192     921.949
      283      194     921.949
      283      196     921.949
      283      198     921.949
      283      200     921.949
      283      202     921.949
      283      204     921.949
      283      206     921.949
      283      208     921.949
      283      210     921.949
      283      212     921.949
      283      214     921.949
      283      216     921.949
      283      218     921.949
      283      226     921.949
      285      122     925.229
      285      124     925.229
      285      126     925.229
      285      128     925.229
      285      130     925.229
      285      132     925.229
      285      134     925.229
      285      136     925.229
      285      138     925.229
      285      140     925.229
      285      142     925.229
      285      144     925.229
      285      146     925.229
      285      148     925.229
      285      150     925.229
      285      152     925.229
      285      154     925.229
      285      156     925.229
      285      158     925.229
      285      160     925.229
      285      162     925.229
      285      164     925.229
      285      166     925.229
      285      168     925.229
      285      170     925.229
      285      172     925.229
      285      174     925.229
      285      176     925.229
      285      178     925.229
      285      180     925.229
      285      182     925.229
      285      184     925.229
      285      186     925.229
      285      188     925.229
      285      190     925.229
      285      192     925.229
      285      194     925.229
      285      196     925.229
      285      198     925.229
      285      200     925.229
      285      202     925.229
      285      204     925.229
      285      206     925.229
      285      208     925.229
      285      210     925.229
      285      212     925.229
      285      214     925.229
      285      216     925.229
      285      218     925.229
      287      120     928.508
      287      122     928.508
      287      124     928.508
      287      126     928.508
      287      128     928.508
      287      130     928.508
      287      132     928.508
      287      134     928.508
      287      136     928.508
      287      138     928.508
      287      140     928.508
      287      142     928.508
      287      144     928.508
      287      146     928.508
      287      148     928.508
      287      150     928.508
      287      152     928.508
      287      154     928.508
      287      156     928.508
      287      158     928.508
      287      160     928.508
      287      162     928.508
      287      164     928.508
      287      166     928.508
      287      168     928.508
      287      170     928.508
      287      172     928.508
      287      174     928.508
      287      176     928.508
      287      178     928.508
      287      180     928.508
      287      182     928.508
      287      184     928.508
      287      186     928.508
      287      188     928.508
      287      190     928.508
      287      192     928.508
      287      194     928.508
      287      196     928.508
      287      198     928.508
      287      200     928.508
      287      202     928.508
      287      204     928.508
      287      206     928.508
      287      208     928.508
      287      210     928.508
      287      212     928.508
      287      214     928.508
      287      218     928.508
      289      118     931.788
      289      120     931.788
      289      122     931.788
      289      124     931.788
      289      126     931.788
      289      128     931.788
      289      130     931.788
      289      132     931.788
      289      134     931.788
      289      136     931.788
      289      138     931.788
      289      140     931.788
      289      142     931.788
      289      144     931.788
      289      146     931.788
      289      148     931.788
      289      150     931.788
      289      152     931.788
      289      154     931.788
      289      156     931.788
      289      158     931.788
      289      160     931.788
      289      162     931.788
      289      164     931.788
      289      166     931.788
      289      168     931.788
      289      170     931.788
      289      172     931.788
      289      174     931.788
      289      176     931.788
      289      178     931.788
      289      180     931.788
      289      182     931.788
      289      184     931.788
      289      186     931.788
      289      188     931.788
      289      190     931.788
      289      192     931.788
      289      194     931.788
      289      196     931.788
      289      198     931.788
      289      200     931.788
      289      202     931.788
      289      204     931.788
      289      206     931.788
      289      208     931.788
      291      116     935.068
      291      120     935.068
      291      122     935.068
      291      124     935.068
      291      126     935.068
      291      128     935.068
      291      130     935.068
      291      132     935.068
      291      134     935.068
      291      136     935.068
      291      138     935.068
      291      140     935.068
      291      142     935.068
      291      144     935.068
      291      146     935.068
      291      148     935.068
      291      150     935.068
      291      152     935.068
      291      154     935.068
      291      156     935.068
      291      158     935.068
      291      160     935.068
      291      162     935.068
      291      164     935.068
      291      166     935.068
      291      168     935.068
      291      170     935.068
      291      172     935.068
      291      174     935.068
      291      176     935.068
      291      178     935.068
      291      180     935.068
      291      182     935.068
      291      184     935.068
      291      186     935.068
      291      188     935.068
      291      190     935.068
      291      192     935.068
      291      194     935.068
      291      196     935.068
      291      198     935.068
      291      200     935.068
      291      202     935.068
      291      204     935.068
      291      206     935.068
      291      208     935.068
      293      114     938.330
      293      118     938.330
      293      120     938.330
      293      122     938.330
      293      124     938.330
      293      126     938.330
      293      128     938.330
      293      130     938.330
      293      132     938.330
      293      134     938.330
      293      136     938.330
      293      138     938.330
      293      140     938.330
      293      142     938.330
      293      144     938.330
      293      146     938.330
      293      148     938.330
      293      150     938.330
      293      152     938.330
      293      154     938.330
      293      156     938.330
      293      158     938.330
      293      160     938.330
      293      162     938.330
      293      164     938.330
      293      166     938.330
      293      168     938.330
      293      170     938.330
      293      172     938.330
      293      174     938.330
      293      176     938.330
      293      178     938.330
      293      180     938.330
      293      182     938.330
      293      184     938.330
      293      186     938.330
      293      188     938.330
      293      190     938.330
      293      192     938.330
      293      194     938.330
      293      196     938.330
      293      198     938.330
      293      200     938.330
      293      202     938.330
      293      204     938.330
      293      206     938.330
      295      116     941.584
      295      118     941.584
      295      120     941.584
      295      122     941.584
      295      124     941.584
      295      126     941.584
      295      128     941.584
      295      130     941.584
      295      132     941.584
      295      134     941.584
      295      136     941.584
      295      138     941.584
      295      140     941.584
      295      142     941.584
      295      144     941.584
      295      146     941.584
      295      148     941.584
      295      150     941.584
      295      152     941.584
      295      154     941.584
      295      156     941.584
      295      158     941.584
      295      160     941.584
      295      162     941.584
      295      164     941.584
      295      166     941.584
      295      168     941.584
      295      170     941.584
      295      172     941.584
      295      174     941.584
      295      176     941.584
      295      178     941.584
      295      180     941.584
      295      182     941.584
      295      184     941.584
      295      186     941.584
      295      188     941.584
      295      190     941.584
      295      192     941.584
      295      194     941.584
      295      196     941.584
      295      198     941.584
      297      114     944.838
      297      116     944.838
      297      118     944.838
      297      120     944.838
      297      122     944.838
      297      124     944.838
      297      126     944.838
      297      128     944.838
      297      130     944.838
      297      132     944.838
      297      134     944.838
      297      136     944.838
      297      138     944.838
      297      140     944.838
      297      142     944.838
      297      144     944.838
      297      146     944.838
      297      148     944.838
      297      150     944.838
      297      152     944.838
      297      154     944.838
      297      156     944.838
      297      158     944.838
      297      160     944.838
      297      162     944.838
      297      164     944.838
      297      166     944.838
      297      168     944.838
      297      170     944.838
      297      172     944.838
      297      174     944.838
      297      176     944.838
      297      178     944.838
      297      180     944.838
      297      182     944.838
      297      184     944.838
      297      186     944.838
      297      188     944.838
      297      190     944.838
      297      192     944.838
      297      194     944.838
      297      196     944.838
      299      112     948.092
      299      114     948.092
      299      116     948.092
      299      118     948.092
      299      120     948.092
      299      122     948.092
      299      124     948.092
      299      126     948.092
      299      128     948.092
      299      130     948.092
      299      132     948.092
      299      134     948.092
      299      136     948.092
      299      138     948.092
      299      140     948.092
      299      142     948.092
      299      144     948.092
      299      146     948.092
      299      148     948.092
      299      150     948.092
      299      152     948.092
      299      154     948.092
      299      156     948.092
      299      158     948.092
      299      160     948.092
      299      162     948.092
      299      164     948.092
      299      166     948.092
      299      168     948.092
      299      170     948.092
      299      172     948.092
      299      174     948.092
      299      176     948.092
      299      178     948.092
      299      180     948.092
      299      182     948.092
      299      184     948.092
      299      186     948.092
      299      188     948.092
      299      192     948.092
      299      194     948.092
      301      110     951.344
      301      112     951.344
      301      114     951.344
      301      116     951.344
      301      118     951.344
      301      120     951.344
      301      122     951.344
      301      124     951.344
      301      126     951.344
      301      128     951.344
      301      130     951.344
      301      132     951.344
      301      134     951.344
      301      136     951.344
      301      138     951.344
      301      140     951.344
      301      142     951.344
      301      144     951.344
      301      146     951.344
      301      148     951.344
      301      150     951.344
      301      152     951.344
      301      154     951.344
      301      156     951.344
      301      158     951.344
      301      160     951.344
      301      162     951.344
      301      164     951.344
      301      166     951.344
      301      168     951.344
      301      170     951.344
      301      172     951.344
      301      174     951.344
      301      176     951.344
      301      178     951.344
      301      180     951.344
      301      182     951.344
      301      184     951.344
      301      186     951.344
      301      188     951.344
      303      110     954.573
      303      112     954.573
      303      114     954.573
      303      116     954.573
      303      118     954.573
      303      120     954.573
      303      122     954.573
      303      124     954.573
      303      126     954.573
      303      128     954.573
      303      130     954.573
      303      132     954.573
      303      134     954.573
      303      136     954.573
      303      138     954.573
      303      140     954.573
      303      142     954.573
      303      144     954.573
      303      146     954.573
      303      148     954.573
      303      150     954.573
      303      152     954.573
      303      154     954.573
      303      156     954.573
      303      158     954.573
      303      160     954.573
      303      162     954.573
      303      164     954.573
      303      166     954.573
      303      168     954.573
      303      170     954.573
      303      172     954.573
      303      174     954.573
      303      176     954.573
      303      178     954.573
      303      180     954.573
      303      182     954.573
      305      112     957.801
      305      116     957.801
      305      118     957.801
      305      120     957.801
      305      122     957.801
      305      124     957.801
      305      126     957.801
      305      128     957.801
      305      130     957.801
      305      132     957.801
      305      134     957.801
      305      136     957.801
      305      138     957.801
      305      140     957.801
      305      142     957.801
      305      144     957.801
      305      146     957.801
      305      148     957.801
      305      150     957.801
      305      152     957.801
      305      154     957.801
      305      156     957.801
      305      158     957.801
      305      160     957.801
      305      162     957.801
      305      164     957.801
      305      166     957.801
      305      168     957.801
      305      170     957.801
      305      172     957.801
      305      174     957.801
      305      176     957.801
      305      180     957.801
      305      182     957.801
      307      110     961.030
      307      112     961.030
      307      114     961.030
      307      116     961.030
      307      118     961.030
      307      120     961.030
      307      122     961.030
      307      124     961.030
      307      126     961.030
      307      128     961.030
      307      130     961.030
      307      132     961.030
      307      134     961.030
      307      136     961.030
      307      138     961.030
      307      140     961.030
      307      142     961.030
      307      144     961.030
      307      146     961.030
      307      148     961.030
      307      150     961.030
      307      152     961.030
      307      154     961.030
      307      156     961.030
      307      158     961.030
      307      160     961.030
      307      162     961.030
      307      164     961.030
      307      166     961.030
      307      168     961.030
      307      170     961.030
      307      172     961.030
      307      174     961.030
      309      110     964.259
      309      112     964.259
      309      114     964.259
      309      116     964.259
      309      118     964.259
      309      120     964.259
      309      122     964.259
      309      124     964.259
      309      126     964.259
      309      128     964.259
      309      130     964.259
      309      132     964.259
      309      134     964.259
      309      136     964.259
      309      138     964.259
      309      140     964.259
      309      142     964.259
      309      144     964.259
      309      146     964.259
      309      148     964.259
      309      150     964.259
      309      152     964.259
      309      154     964.259
      309      156     964.259
      309      158     964.259
      309      160     964.259
      309      162     964.259
      309      164     964.259
      309      166     964.259
      309      168     964.259
      309      174     964.259
      311      110     967.479
      311      112     967.479
      311      114     967.479
      311      116     967.479
      311      118     967.479
      311      120     967.479
      311      122     967.479
      311      124     967.479
      311      126     967.479
      311      128     967.479
      311      130     967.479
      311      132     967.479
      311      134     967.479
      311      136     967.479
      311      138     967.479
      311      140     967.479
      311      142     967.479
      311      144     967.479
      311      146     967.479
      311      148     967.479
      311      150     967.479
      311      152     967.479
      311      154     967.479
      311      156     967.479
      311      158     967.479
      311      160     967.479
      311      162     967.479
      311      164     967.479
      311      172     967.479
      313      108     970.683
      313      110     970.683
      313      112     970.683
      313      114     970.683
      313      116     970.683
      313      118     970.683
      313      120     970.683
      313      122     970.683
      313      124     970.683
      313      126     970.683
      313      128     970.683
      313      130     970.683
      313      132     970.683
      313      134     970.683
      313      136     970.683
      313      138     970.683
      313      140     970.683
      313      142     970.683
      313      144     970.683
      313      146     970.683
      313      148     970.683
      313      150     970.683
      313      152     970.683
      313      154     970.683
      313      156     970.683
      313      158     970.683
      313      162     970.683
      315      110     973.888
      315      112     973.888
      315      114     973.888
      315      116     973.888
      315      118     973.888
      315      120     973.888
      315      124     973.888
      315      126     973.888
      315      128     973.888
      315      130     973.888
      315      132     973.888
      315      134     973.888
      315      136     973.888
      315      138     973.888
      315      140     973.888
      315      142     973.888
      315      144     973.888
      315      148     973.888
      315      150     973.888
      315      152     973.888
      315      156     973.888
      315      158     973.888
      315      162     973.888
      317      108     977.092
      317      112     977.092
      317      114     977.092
      317      118     977.092
      317      120     977.092
      317      124     977.092
      317      126     977.092
      317      128     977.092
      317      130     977.092
      317      132     977.092
      317      134     977.092
      317      136     977.092
      317      138     977.092
      317      140     977.092
      317      142     977.092
      317      144     977.092
      317      148     977.092
      317      158     977.092
      319      108     980.297
      319      112     980.297
      319      114     980.297
      319      118     980.297
      319      124     980.297
      319      126     980.297
      319      128     980.297
      319      130     980.297
      321      106     983.488
      321      118     983.488
      321      124     983.488
      321      126     983.488
      321      136     983.488
      321      138     983.488
      321      142     983.488
      323      112     986.669
      325      112     989.851

